Frobenius in $W(E_8)$ for $y^2=x^3+x+D(t)$ over $\mathbb F_q(t)$: ranks, Tate--Shafarevich groups and trace statistics

Let $q$ be a power of a prime $p\ge5$ and let $\mathcal F_5(q)$ be the set of curves $E_D\colon y^2=x^3+x+D(t)$ over $\mathbb F_q(t)$ with $D$ monic of degree $5$ and $4+27D^2$ squarefree. Each $E_D$ is the generic fibre of a rational elliptic surface with Mordell--Weil lattice $E_8$, Frobenius acts on it by some $w_D\in W(E_8)$, and $L(E_D,T)=\det(1-qw_DT)$ (Shioda, Oguiso--Shioda, Ulmer). From known results (Galois descent, Grothendieck's $\mathrm{Sha}\cong\mathrm{Br}$, Artin, Milne, Urabe) one reads off $E_D(\mathbb F_q(t))=E_8^{w_D}$, $\mathrm{Sha}(E_D)\cong(E_8/(1-w_D)E_8)_{\mathrm{tors}}$ and $|\mathrm{Sha}|\cdot\mathrm{Reg}=\det{}'(1-w_D)$; by the class tables of Urabe and Karras, $|\mathrm{Sha}|$ is not determined by $L(E_D,T)$ at positive rank. The main new result is that the monodromy of this $4$-parameter family is $ W(E_8)$ in every characteristic $p\ge5$ (computer-assisted). With Deligne's theorem, and Katz's Betti bounds for uniformity in $p$, $w_D$ is equidistributed in $ W(E_8)$ with error $O(q^{-1/2})$ as $q\to\infty$ through all prime powers; e.g. the mean degree-$1$ trace over the rank-$r$ curves, which equals $-\mathbb E[\operatorname{tr} w_D\mid\mathrm{mult}_1(w_D)=r]$, tends to $8/29$ at rank $0$. The constant is astronomical. We prove first-order ($1/q$) formulas for the moments of $\operatorname{tr} w_D$ of order $\le3$; their coefficients depend on $q$ through $\chi_q(-3)$ and, at order $3$, through a Frobenius trace on a $2$-dimensional $H^1$. We conjecture a first-order law for the whole class distribution; one of its four terms involves the CM newform $\eta(4z)^6$ (checked for all primes below $3000$). The law fits exact class counts at all prime powers $q\le41$, including out-of-sample predictions at $q=37,41$, some of which (rank statistics at $q=41$) missed.

==> anc/CORRECTIONS.md <==
# Corrections to the first version of arXiv:2603.13802

The first version (arXiv:2603.13802v1, March 2026, "Murmurations of Elliptic Curves over Function Fields") is public. This file lists every claim of that version that the current version replaces: what v1 said, what is true, and why.

Conventions:
- "v1" means the first version. Section, theorem, table and equation numbers without "v1" refer to the current version.
- "Old data set" means v1's 534,745 curves: D monic squarefree of degree at most 5 at q = 11, 13, and at most 4 at q = 7.
- Numbers quoted for the old data set come from a complete recomputation of that data set with the point-count code shipped with the current version. They concern v1 only; the current version does not use them. The report of that recomputation is `v1_recomputation/REPORT.md`, its code is in `v1_recomputation/ff_code/`, and its per-curve tables for q = 11, 13 are `data/inputs/agg_q{11,13}_K5.pkl.gz`.
- F(q) is the family of the current version: D monic of degree 5 with 4 + 27D^2 squarefree.

The root cause of most data errors is (C2): v1 reconstructed L(E_D, T) with the wrong degree.

## Items

**(C1) The family and its size.**
- v1: "534,745 curves ... D monic squarefree of degree 5".
- True: the old data set has degree at most 5, and only 489,142 of its curves have degree 5. Squarefreeness of D is irrelevant to E_D.
- Now: the family F(q), eq. (1), with the counts (2).

**(C2) L-polynomials.**
- v1's reconstruction accepted the lowest degree consistent with the first four power sums. The degree is in fact fixed by the conductor: deg L = 8 for D in F(q) (Theorem A(1)).
- Wrong in v1: 84% (q = 11) and 85% (q = 13) of the degree-5 L-polynomials, and 54% of the degree-4 ones. For example, every curve of type z^8 - 1 (7% of all) was recorded as L = 1.
- The point counts were correct.
- Now: the degree comes from the conductor, and the L-polynomials of all of F(7) and F(5) are complete and free of functional-equation input (Appendix A).

**(C3) Ranks.**
- v1 (q = 11): 62,766 rank 0 and 65,219 rank 1.
- True on the old data set: 51,205 and 65,450.
- About half of all rank labels were wrong: 51% at q = 11, 49% at q = 13.
- Now: Table 6.

**(C4) z-scores.**
- v1: 131.7 / 125.1 / 70.2 / 194.7 at q = 11, "up to 256".
- These are reproduced exactly from the wrong rank labels. With correct labels on the old data set they are 36.0 / 37.2 / 33.0 / 39.8 (q = 11) and 49.1 / 67.0 / 55.3 / 58.2 (q = 13).
- The current version reports no z-scores. By Theorem D(i) the mean degree-1 trace of the rank-r curves is an average over the Frobenius classes of rank r, so its dependence on r is a statement about W(E_8) and the class counts, not a statistical hypothesis. At q = 7, 11, 13 the whole family is computed, so the rank-conditioned means are exact finite-q values, and Table 10 compares them with their exact limits.

**(C5) "Anti-phase".**
- v1: the rank-1 mean trace is negative.
- True: both means are positive, rank 0 above rank 1, as Theorem D predicts (mu_0 < mu_1 < 0, and the means are -mu_r).
- v1's picture is not what the theory predicts, nor what the corrected data show.

**(C6) Table 6.1 of v1 (degree-8 classes at q = 11).**
- v1: 12 classes, 6,226 curves.
- The listed rows are correct, but they are the minority that the wrong reconstruction could see.
- True: 25 of the 30 rank-0 classes occur among the 50,985 rank-0 curves of the old data set (55,946 in F(11)). The largest classes (Phi_24, Phi_20, Phi_15, Phi_30, Phi_2^2 Phi_14, ...) are absent from v1.
- Now: Table 9.

**(C7) Cyclotomic orders and type counts.**
- v1: Phi_n with n in {1, ..., 6, 8, 10, 12}; type counts 38 -> 103 -> 147, growing with q.
- True: n in {1, ..., 10, 12, 14, 15, 18, 20, 24, 30}.
- The number of types is bounded by 106 (Theorem A(2)). Observed: 62 / 82 / 84 / 91 at q = 7 / 11 / 13 / 23.

**(C8) |Sha| values and strata.**
- v1: |Sha| in {1, 4, 9, 16, 25, 81} in the paper, and {..., 100, 324, 900} in the summary files.
- True at deg D = 5: {1, 4, 9, 16, 25, 36, 81} on the old data set; 64 occurs first at q = 23.
- The values 100, 324 and 900 were artefacts of a curve-fitting step.
- Now: Table 13.

**(C9) How |Sha| was obtained.**
- v1's code produced |Sha| for deg D <= 4 by searching for a constant that made every value in a stratum a perfect square. This has no mathematical content.
- Now: eq. (10) with the correct local factors, i.e. Theorem A(4) and Theorem 8.1.
- The Artin-Tate formula gives the same value on every rank-0 curve. On F(q) this is a consistency check of the implementation, since both formulas reduce to det(1 - w_D).
- At the group level, |Sha| is confirmed by the Frobenius classes computed from the minimal sections (Section 7).

**(C10) Local structure.**
- v1: all bad fibres are I_1, all c_v = 1, and the place at infinity was ignored.
- True for D in F(q) (Theorem A(1)), but false for the old data set:
  - the fibre at infinity is IV, I_0^*, IV^*, II^* with c_inf = 3, 4 or 2, 3, 1 for deg D = 4, 3, 2, 1 (Table 21);
  - non-squarefree 4 + 27D^2 (0.8% of the degree-5 D at q = 11, 15% at q = 13) gives I_m fibres, with c_v = m (split) or 2 or 1 (non-split; Section 8.1).

**(C11) "|Sha| = L(1/q)" and "the period is absorbed into L".**
- True only with squarefree discriminant, trivial torsion and deg D in {1, 5, 6}. In general, eq. (15) of Theorem 8.1 applies.
- Nothing is absorbed: the Tamagawa factor is tau = q^{1 - chi} prod c_v, and chi = 1.
- The v1 sentence misdescribed deg(omega) = chi(O_X).

**(C12) Theorem 2.1 of v1.**
- v1 attributed to Grothendieck (Le groupe de Brauer III, Prop. 4.4) an exact sequence 0 -> Br(k) -> Br(X) -> Sha -> (+)_v H^1(k_v, Phi_v).
- This is not the statement in Grothendieck.
- Sha is isomorphic to Br(X) because there is a rational point (Section 2.5); no hypothesis on the Phi_v is needed.

**(C13) Theorem 2.2 of v1 (Artin-Tate with q^{chi(O_X)}).**
- The exponent is alpha(X) = chi - 1 + dim PicVar, which is 0 for a rational surface (eq. (11)).
- v1's exponent would give |Br| = q L(1/q), contradicting v1's own |Sha| = L(1/q).

**(C14) Proposition 1.1 of v1 ("same L-polynomial implies same |Sha|").**
- On F(q), where every fibre is irreducible: true at rank 0, false at rank >= 1 (Corollary 1.1).
- v1's proof assumed that disc NS(X_D) is constant in the family; in fact it is disc E_8^{w_D}.
- The other clause, that L(E_D, T) determines the zeta function of X_D, also holds on F(q): Z(X_D, T) = 1/((1 - T)(1 - qT)^2 L(E_D, T)(1 - q^2 T)) (Section 3.2).
- On v1's own family (D squarefree, 4 + 27D^2 not required to be squarefree) both clauses fail already at rank 0: reducible fibres contribute component classes to H^2 and Tamagawa factors to BSD. See (C29).

**(C15) Proposition 1.3 of v1 ("L_unit is cyclotomic for any elliptic curve over F_q(t)").**
- False as stated: for deg D = 7 (a K3 surface) L_unit is in general not integral (Remark 3.1).
- True for rational elliptic surfaces, for the reason that NS(X-bar) (x) Q_l = H^2.
- v1's proof, "the functional equation gives q^i | c_i", is a non sequitur: the functional equation gives q^{r-2i} | c_{r-i}.

**(C16) Equation (2.4) of v1 ("a_v = -sum_j alpha_j^{deg v} at every good place").**
- False. v1's own worked example (D = t^5 + 4, q = 11) has degree-1 traces 3, 1, -6, ... (see (C31)), while -sum_j alpha_j = -22.
- Only Lefschetz sums are determined by L (Theorem C).

**(C17) (1.1), Theorem 5.4 and Table 5.1 of v1.**
- v1's (1.1), S_n = -sum_j alpha_j^n, is correct when the bad fibres are counted as +-1 and infinity contributes 0; it is Theorem C.
- v1's Theorem 5.4 (a "finite-sum formula", with zero residuals, for the mean trace over places of degree exactly d) is an identity for d = 1 only, with the bad places counted as +-1.
- For d >= 2 the per-degree mean is not a class function: it varies within a class. In the class Phi_24 at q = 11 its standard deviation is 0.42 over the 7,590 curves of F(11) (proof of Theorem C).
- Recomputing the "Formula" column of v1's Table 5.1 from the stated class composition gives -1.308 at d = 2, against the observed -0.551; the zero residuals could only have been produced tautologically.
- What is an identity for every d is the Lefschetz-sum version E[S_d/q^d | Omega] = -E[p_d(w_D) | Omega] for any condition Omega on the class of w_D (Theorem D(i)).

**(C18) Conjecture 5.2, Remark 5.3 and Open Problem 2 of v1.**
- These concerned convergence of the type measure to the push-forward of Haar measure on USp(8), and N_lambda(q) being polynomial in q.
- The monodromy is finite (Theorem B), and the type frequencies converge to |C|/|W| (Theorem D(ii)). The "roots of increasing order filling the circle" cannot happen: the type set is bounded (at most 106 characteristic polynomials, Phi_n with n <= 30) for every q.
- This finite-monodromy regime is the opposite of the Katz-Sarnak big-monodromy regime.

**(C19) Torsion.**
- v1: torsion is trivial for the whole data set.
- True for deg D = 4, 5. But 71 degree-3 curves of the old data set have a rational 2-torsion point.
- These are exactly the curves with D = -(x_0^3 + x_0), x_0 = alpha t + beta, alpha^3 = -1: 3q resp. q curves for q = 1 resp. 2 mod 3, i.e. 21 + 11 + 39 at q = 7, 11, 13 (Section 8; ancillary checks/scripts/torsion_check.py and checks/scripts/torsion_f49.gp).

**(C20) "CM family" / "non-CM appendix".**
- The word "CM" in v1 referred to the constant curve y^2 = x^3 + x, which is not a fibre of E_D.
- v1's "non-CM family" y^2 = x^3 + 3x + 2 + D(t) belongs to the same class of families (Theorem 3.4).
- No curve in either family has CM: j is non-constant, so End = Z.
- The appendix's numbers came from the same faulty code path and are withdrawn.

**(C21) Section 6.2 of v1 ("Hecke factorisation").**
- Deleted. E_D is not a twist of y^2 = x^3 + x (j is non-constant), End = Z, and L(E_D, T) = det(1 - q w_D T).
- There is no Hecke character and no factorisation over Q(i).
- The square/non-square distinction among characteristic polynomials of W(E_8) is a property of the class and carries no arithmetic content beyond it.

**(C22) Section 6.5 of v1 ("conjugate-class symmetry").**
- The symmetry zeta -> -zeta is real. It is the central element -1 of W(E_8), and for q = 3 mod 4 the involution D -> -D(-t) (Proposition 6.7).
- Its explanation via "complex conjugation of cyclotomic roots" was not the mechanism.
- The numerology "the |Sha| = 1 stratum has four types" is replaced by Section 6.6: nine types at q = 11.

**(C23) Section 6.3 of v1 ("S_n verified exhaustively").**
- For n <= 4 this compared the power sums with the polynomial built from them, which is a tautology.
- Theorem C is now checked as described in Section 5.1.

**(C24) Lemma 6.3 of v1 and Figure 5.**
- v1 asserted that -4/27 is a non-residue at q = 7 and 11, stated only part (a) of the lemma, and used it at q = 7, 11.
- In fact -4/27 is a square at q = 7 (7 = 1 mod 3).
- Lemma 8.2 states both cases; v1's proof of part (a) is correct. The figure is dropped.

**(C25) "All predictions validated by the Riemann hypothesis" (v1 Section 3.2).**
- The Riemann hypothesis does not detect a wrong degree, so it was not a validation.

**(C26) Table 3.1 and the Section 1 counts of v1.**
- v1: "rank 0, L-degree >= 6: 924 / 8,107 / 9,561"; "17,850".
- These are not reproducible even from v1's own files.
- True on the old data set: 378 / 54,571 / 114,231.

**(C27) Bibliography.**
- The arXiv identifier of Bober-Booker-Lee-Lowry-Duda, "Murmurations of modular forms in the weight aspect", was given as 2310.07624, an unrelated paper.
- The correct identifier is 2310.07746 (Algebra Number Theory 20 (2026), 299-332).

**(C28) Kept from v1.**
- Example 3.2 (D = t^5 + 4, q = 11: L_unit = Phi_10^2, |Sha| = 1, all coefficients) is correct, except for its list of degree-1 traces; see (C31).
- Lemma 6.3(a) is correct.
- The elementary 2-torsion argument for deg D = 5 is correct.

**(C29) Proposition 1.1 of v1 fails at rank 0 on v1's family (detail of (C14)).**
- At q = 7, take D = t^5 + 5t^3 + t + 5 (two split I_2 fibres) and D = t^5 + 2t^3 + 2t^2 + 3 (one non-split I_3 fibre).
- Both have the same L-polynomial 1 + 7T + 7^5 T^5 + 7^6 T^6. This was computed from point counts over F_{7^n}, n <= 8, without the functional equation.
- They differ in every other invariant:

| D | #X_D(F_7) | prod c_v | \|Sha\| |
|---|---|---|---|
| t^5 + 5t^3 + t + 5 | 71 | 4 | 1 |
| t^5 + 2t^3 + 2t^2 + 3 | 57 | 1 | 4 |

- Torsion is trivial in both.
- The point counts agree with the zeta function (8) of the current version, in which the reducible-fibre factor is in the denominator.

**(C30) Sawin-Sutherland.**
- v1 said that Sawin and Sutherland "proved murmurations over Q ordered by height".
- They conjecture an explicit murmuration density for elliptic curves ordered by naive height. The conjecture is motivated by a theorem they prove for smoothed sums over integers without small prime factors (Section 1.4).

**(C31) The degree-1 traces of v1's Example 3.2.**
- v1 lists the traces at t_0 = 0, 1, ..., 10 as 3, -6, 1, -6, -6, -6, 1, 1, 1, -6, 1. This is the list for t_0 -> -t_0.
- The correct list is 3, 1, -6, 1, 1, 1, -6, -6, -6, 1, -6.
- The multiset is the same, so S_1 = -22 and the L-polynomial are unchanged.


==> anc/NOT_SHIPPED.md <==
# Files omitted from the arXiv package (size limit), 2026-09-29

arXiv counts uncompressed sizes (limit 50 MB total). These files are available from the author on request and are regenerated
by the included scripts (per-curve tables: data/scripts/analysis_F5.py pipeline; recomputation data: v1_recomputation/ff_code).

| file (path in the full package) | compressed bytes | uncompressed bytes | md5 of the .gz file |
|---|---|---|---|
| anc/data/curves_q11_F5.csv.gz | 3102530 | 38685177 | 7efe90950e0bdb86a80180f821fec4a7 |
| anc/data/curves_q13_F5.csv.gz | 7872386 | 76807795 | 2ed87f992a14befeaacefd207bbc10d1 |
| anc/data/inputs/agg_q11_K5.pkl.gz | 2886163 | 50625705 | 037c38b1a64dda0df7472deea5523967 |
| anc/data/inputs/agg_q13_K5.pkl.gz | 7465219 | 117245151 | 333032fa03e8a3f5b8963ab9f01e171f |


==> anc/README.md <==
# Ancillary files for arXiv:2603.13802 (current version)

> **Size note (arXiv version):** four large files (the per-curve tables curves_q11_F5.csv.gz and curves_q13_F5.csv.gz, and the recomputation data agg_q11_K5.pkl.gz and agg_q13_K5.pkl.gz; about 283 MB uncompressed) are not included because of arXiv's size limit. They are listed with checksums in NOT_SHIPPED.md (top of anc/), are available from the author on request, and are regenerated by the included scripts. References to them below describe the full package.


D. Wachs, "Frobenius in W(E_8) for y^2 = x^3 + x + D(t) over F_q(t): ranks, Tate–Shafarevich groups and trace statistics"
(the first version was titled "Murmurations of Elliptic Curves over Function Fields").

Family: F5(q) = F(q) = { E_D : y^2 = x^3 + x + D(t) : D in F_q[t] monic of degree 5, 4 + 27 D^2 squarefree }.

In code comments and column names, "audit" refers to the independent recomputation of the first version's data set
(`v1_recomputation/`).

## Software

SageMath 10.8 (with GAP 4, PARI 2.17 and Singular; run as `sage` or `sage -python`), PARI/GP 2.17.0 (`gp`),
Python 3.11.16 with numpy 1.26.4, scipy 1.16.3 and pandas 2.3.3 (`python`), matplotlib 3.10 (under `sage -python`), and
pdfTeX (TeX Live 2026). The machine had 20 cores and 64 GB. Every computation is exact (integers, rationals, finite
fields), with one exception: the float64 FFT of `monodromy/lefschetz_fft.py`. Its rounded output is confirmed exactly, as
described in Section 4.3 of the paper and in `checks/`.

## Contents

- `CORRECTIONS.md`: every claim of the first version (v1) that this version replaces, with the reason.
- `v1_recomputation/REPORT.md` is the report of the independent recomputation of v1's complete data set. CORRECTIONS.md
  relies on it for its statements about v1.
  - `v1_recomputation/ff_code/` is its code: trace tables `tables.py`, point-count engine `lpoly.py`, `audit_run.py`,
    `aggregate.py`, `validate_full.py`, `deg7_check.py`, `torsion_check.py`, `weyl_e8.py`, and others.
  - `lpoly.py` and `tables.py` are also the point-count engine of all runs of this version.
  - `make_sample*.py` and `extract_rows.sh` read v1's own CSV files (not shipped), from the directory given by the
    environment variable `V1_DATA_DIR`.
- `data/curves_q7_deg5_all.csv.gz` (16,807 rows: all monic degree-5 D over F_7, column `in_F5`), `curves_q11_F5.csv.gz`
  (159,841), `curves_q13_F5.csv.gz` (316,238), `curves_q23_sample.csv.gz` (10,000 rows; 9,981 in F5).
  - These are the per-curve tables, one row per curve, with the columns:
    - D and n;
    - fibre type and Tamagawa number at infinity, and the product of the finite Tamagawa numbers;
    - deg N and deg L;
    - root number eps, and how it was determined;
    - cyclotomic type of L_unit (= characteristic polynomial of w_D);
    - rank and L(1/q);
    - torsion;
    - |Sha| and the Artin–Tate value br (rank 0);
    - power sums p1..p5, where S_d = -q^d p_d;
    - mean traces mav1..mav4;
    - L-coefficients c_0..c_8.
  - They are written by `data/scripts/export_csv.py`.
- `data/csv/*.csv`, `data/tables/*.tex`, `data/summary_F5.json`, `data/figdata.json` hold every table fragment, figure
  input and number of Sections 4–7.
  - The per-q tables that the paper leaves to the ancillary files are here too: `type_freq_q{7,13,23}`,
    `classes_rank0_q{7,13,23}`, `type_freq_all.csv`, and `WE8_limits.csv` for d ≤ 8.
  - The same folder has `lefschetz_check_q*.json`, `k6_check_extra_q*.json` and `lists/`, which holds the D lists of the
    runs on the non-squarefree D and of the q = 23 sample.
- `data/inputs/` has the per-curve input tables for q = 11, 13 (`agg_q{11,13}_K5.pkl.gz`, pandas pickles, gzipped) and
  `weyl_e8_charpolys.json` (the 106 characteristic polynomials of W(E8) with class sizes), with `PROVENANCE.md` and
  `md5sums.txt`.
- `data/scripts/` holds the point-count and statistics pipeline of this version:
  - `run_q7_deg5.py`, `run_engine.py`, `make_lists.py`, `aggregate_q7_deg5.py`, `aggregate_extra.py`,
    `extract_powersums.py`, `build_table_sym.py`, `check_lefschetz_subsample.py`, `make_lefschetz_sample.py`, `compare_K.py`;
  - `we8.py`, `analysis_F5.py`, `make_class_tables.py`, `make_monodromy_tables.py`, `make_figures.py`,
    `canonical_classes.py`, `export_csv.py`.

  `data/README.md` gives the provenance, parameters and runtime of every file.
- `theory/` has `we8_classes.sage`, which writes `we8_classes.json`, `we8_classes_table.md` and `we8_classes.log`. These
  hold the 112 classes of W(E8) with det'(1-w), E8^w, the Smith form of 1-w and the Sha group, and the limit constants as
  exact rationals. `countF5.sage` and `countF5.log` give |F5(q)|.
- `monodromy/` covers Theorem B:
  - `weyl_e8_group.py` (W(E8) in GAP: classes, normal and maximal subgroups), writing `data/classes_e8.csv`,
    `normal_subgroups.json`, `maximal_subgroups.json` and `charpolys_e8.json`;
  - `weyl_e8_quotient_maxes.py`, an independent route via W(E8)/{±1};
  - `lefschetz_fft.py` (FFT trace tables and Lefschetz power sums);
  - `compute_certificate.py`, writing `data/certificate.json`, and `verify_certificate.py` (pure integer re-check, no
    Sage);
  - `curve_specialization.py`, writing `data/curve_C_*.json` (the two lines of Table 3);
  - `shared_charpoly_classes.py`, `minimal_sections_q7.py`, `enumerate_q5.py` and `extract_types.py`, writing
    `data/types_q*.json`;
  - `logs/`. The `scratch_*.py` files are the exploratory scripts behind some of these logs, such as `tomlib_check.log`
    and `weyl_e8_group_nosd.log`.
- `sections/` covers Theorem E and the class-level data:
  - `sections_core.py`, `run_sections.py`, `lattice_invariants.py`, `weyl_classes.py`, `merge.py`,
    `gap_conjugacy_check.py`, `twist_symmetry_check.py`, `audit_unmatched.py`;
  - per curve, `frob_class_q7.csv` (all 12,320 curves of F5(7)), `frob_class_q11_sample.csv` (7,500) and
    `frob_class_q13_sample.csv` (2,000);
  - `w_matrices/frob_w_q{7,11,13}.jsonl.gz`, which has, for the same curves, the integer matrix of w_D and the Gram
    matrix of the basis it is written in;
  - `weyl_e8_classes.csv`, the 112-class index table used in the paper: column `no` is the class number of the paper, and
    `fixed_gram` is the Gram matrix of E8^w;
  - `gap_conjugacy_check.json`, `twist_symmetry_check.{md,json}` and `merge_stats.json`.

  `sections/README.md` explains the method, the columns and the class numbering.
- `checks/` holds the scripts and outputs behind individual statements (§4.3, Remark 3.1, Section 8, Remark 6.5,
  Proposition 6.7, eq. (2), Remark 5.2, Appendix A.1, eq. (8), Lemma 6.2, §6.3). See `checks/README.md`.

The trace tables (up to 2 GB) and the raw per-run outputs (`data/results/`, `data/cache/`, the intermediate pickles
`agg_q7_deg5.pkl`, `agg_q{11,13}_extra.pkl`, `agg_q23_sample.pkl`, `powersums_q*_K5.pkl`, and the data-pass logs) are
not shipped. They are regenerated by the scripts, and `data/README.md` lists the commands.

## Tables and figures of the paper

Table fragments are in `data/tables/`. The source directory of the paper holds the same files, without comments, in
`tables/`.

| paper | fragment | written by | from |
|---|---|---|---|
| Table 1 | `monodromy_maximal.tex` | `data/scripts/make_monodromy_tables.py` | `monodromy/data/maximal_subgroups.json` (`monodromy/weyl_e8_group.py`) |
| Table 2 | `monodromy_certificate.tex` | same | `monodromy/data/certificate.json` (`compute_certificate.py`; re-checked by `verify_certificate.py`) |
| Table 3 | `monodromy_lines.tex` | same | `monodromy/data/curve_C_*.json` (`curve_specialization.py`) |
| Table 4 | `trace_identity_check.tex` | `data/scripts/analysis_F5.py` | per-curve pickles, `lefschetz_check_q*.json`, `k6_check_extra_q*.json` |
| Table 5 | `we8_limits.tex` | `data/scripts/make_class_tables.py` | `data/csv/WE8_limits.csv` |
| Tables 6, 7, 8, 9, 13 | `data_summary`, `rank_dist`, `type_freq_q11`, `classes_rank0_q11`, `sha_dist` | `analysis_F5.py` | per-curve pickles (see `data/README.md`) |
| Tables 10, 11, 12 | `murm_deg1`, `lefschetz`, `sha_strat` | `make_class_tables.py` (after `analysis_F5.py`) | `data/csv/murm_deg1.csv`, `lefschetz.csv`, `sha_strat.csv` |
| Tables 14, 15, 16 | `we8_rank0_classes`, `we8_shared_charpoly`, `we8_rank_summary` | `make_class_tables.py` | `theory/we8_classes.json`, `sections/weyl_e8_classes.csv` |
| Tables 17, 18, 19, 20 | `sections_crosscheck`, `sections_sha_groups`, `sections_mwl`, `sections_ambiguous` | `make_class_tables.py` | `sections/frob_class_*.csv`, `theory/we8_classes.json` |
| Table 21 | typed in the paper | — | Tate's algorithm at infinity: `v1_recomputation/ff_code/lpoly.py` (`tate_infinity`), `v1_recomputation/REPORT.md` §1 |
| Figures 1, 2, 3 | `fig2_type_freq.pdf`, `fig1_murmuration.pdf`, `fig3_sha_strat.pdf` | `data/scripts/make_figures.py` (sage -python) | `data/figdata.json`, `data/summary_F5.json` |

The fragments of Tables 1–3, 5, 10–12 and 14–20 are regenerated from shipped files alone:

```
cd data/scripts
python make_monodromy_tables.py
python make_class_tables.py
```

Both scripts write to `data/tables/`. Tables 4, 6–9 and 13 and the figure data come from `analysis_F5.py`, which reads the
per-curve pickles. Of these, `data/inputs/agg_q{11,13}_K5.pkl.gz` are shipped (run `gunzip -k` first). The others are
regenerated by the engine runs listed in `data/README.md`. Their per-curve content is in the shipped
`data/curves_*.csv.gz`.

## Checks cited in the paper

Run these from `checks/`; `checks/README.md` has details and expected outputs.

| statement | script | command |
|---|---|---|
| §4.3 | `sections_w.sage` | `python scripts/make_sections_jobs.py`, then `NPROC=4 sh scripts/run_sections_batch.sh`, then `python scripts/compare_sections.py` |
| Remark 3.1 | `deg7_c1.gp` | `gp -q scripts/deg7_c1.gp < /dev/null` |
| Section 8, identity (15) = Artin–Tate | `at_kt_local.sage` | `sage scripts/at_kt_local.sage` |
| Section 8, torsion | `torsion_check.py`, `torsion_f49.gp` | `python scripts/torsion_check.py`, then `gp -q scripts/torsion_f49.gp < /dev/null` |
| Remark 6.5, Proposition 6.7 | `class_ratios.py` | `sage scripts/we8_table.sage`, then `python scripts/class_ratios.py` |
| eq. (2), Remark 5.2 | `enum_family.gp` | `sh scripts/run_enum.sh` |
| Appendix A.1 | `k6_recount_F.sage` | `sage scripts/k6_recount_F.sage` (needs `data/results/`, not shipped; see `checks/README.md`) |

Other checks, run the same way:

- Theorem B: `python monodromy/verify_certificate.py`, pure integer arithmetic.
- The 112-class table: `cd theory && sage we8_classes.sage`. It writes into the current directory.
- |F5(q)|: `cd theory && sage countF5.sage`.
- Class identification: `sage -python sections/gap_conjugacy_check.py`. It needs `scratch/`; see the last section.

## Paths inside the pipeline scripts

The scripts in `data/scripts/`, `monodromy/` and `sections/` were run in the author's working tree. Relative to that tree,
the recomputation's code and outputs sat in a sibling directory, `audit/`, which these scripts address as
`../../audit/...` from `monodromy/` and `sections/`, and as `../../../audit/...` from `data/scripts/`.

With the unpacked ancillary directory `anc/`, both forms resolve to `audit/` next to `anc/`. To rerun these scripts
unchanged, create that directory from the directory containing `anc/`:

```
mkdir -p audit/data
ln -s ../anc/v1_recomputation/ff_code audit/ff_code
gunzip -c anc/data/inputs/agg_q11_K5.pkl.gz > audit/data/agg_q11_K5.pkl
gunzip -c anc/data/inputs/agg_q13_K5.pkl.gz > audit/data/agg_q13_K5.pkl
cp anc/data/inputs/weyl_e8_charpolys.json audit/data/
```

`sections/run_sections.py`, `merge.py` and `gap_conjugacy_check.py` use the per-curve records
`scratch/frob_q{q}_chunk*.jsonl`, in `anc/scratch/`, one level up from `sections/`. These records are shipped merged, as
`sections/w_matrices/frob_w_q{q}.jsonl.gz`. From `anc/`, recreate the directory with:

```
mkdir -p scratch
for q in 7 11 13; do gunzip -c sections/w_matrices/frob_w_q$q.jsonl.gz > scratch/frob_q${q}_chunk0.jsonl; done
```

## data/finite_q/ (Section 9)
Exact W(E8) class counts for q = 5..41 and the c-families, the kappa table script (Tables 14-15 and the out-of-sample numbers),
an independent C enumerator for Theorem M (theorem_M/), and the CM-identity checks (cm_check/). See data/finite_q/README.md.


==> anc/checks/README.md <==
# checks/ — scripts and outputs behind individual statements of the paper

`scripts/` holds the code and `out/` the outputs exactly as produced (2026-09-29; SageMath 10.8, PARI/GP 2.17.0,
Python 3.11 with numpy). Every Python/Sage script changes to `checks/` (the parent of `scripts/`) before it runs, so
paths are relative to `checks/`: it writes to `out/`, and it reads the per-curve CSVs from `../data/`
(`data/curves_*.csv.gz` of these ancillary files). Run the GP and shell commands below from `checks/`.

Note: `scripts/torsion_check.py` here is the check cited in Section 8 and in CORRECTIONS.md (C19). It is not the same as
`../v1_recomputation/ff_code/torsion_check.py`, which is part of the recomputation of the first version's data set.

| statement in the paper | script(s) | output(s) | inputs |
|---|---|---|---|
| §4.3: exact w_D from the 240 minimal sections for the 26 curves of Table 2 and the 22 line points of Table 3 (charpoly and det agree on all 48) | `make_sections_jobs.py`, `sections_w.sage`, `run_sections_batch.sh`, `compare_sections.py` | `sections_jobs.json`, `sections_jobs.txt`, `sections_runs/*.json`, `sections_compare.txt` | `../monodromy/data/certificate.json`, `../monodromy/data/curve_C_*.json` |
| Remark 3.1: deg D = 7, 517,034 of 603,225 D have c_1 not divisible by 7 | `deg7_c1.gp` | `deg7_c1.txt` | — |
| Section 8: the local identity behind the agreement of (15) with Artin–Tate (11) | `at_kt_local.sage` | `at_kt_local.txt` | — |
| Section 8 and CORRECTIONS.md (C19): torsion, the 21 + 11 + 39 curves with Z/2 | `torsion_check.py`, `torsion_f49.gp` | `torsion_check.txt`, `torsion_check.json`, `torsion_f49.txt` | — |
| Remark 6.5 (observed vs expected class counts) and Proposition 6.7 (pairing N_C vs N_{-C}) | `we8_table.sage`, then `class_ratios.py` | `we8_table.json`, `class_ratios.json` | `../data/curves_*.csv.gz` |
| Eq. (2) and the text after it (losses 100, 1,210, 4,607, 11,615, ...), Remark 5.2 (means 22,036/12,320 and 590,876/316,238), App. A.1 (14,586 / 24,583 non-squarefree D in F(11), F(13)) | `enum_family.gp`, `run_enum.sh` | `enum_family.txt` | — |
| App. A.1: the K = 6 re-run restricted to F(q) (2,145 of 5,225 and 2,639 of 7,553 root-number cases) | `k6_recount_F.sage` | `k6_recount_F.json` | see below (not shipped) |
| App. A.1: every row of the shipped per-curve CSVs has the stated F(q) membership | `check_export_membership.sage` | `export_membership.json`, `export_membership.log` | `../data/curves_*.csv.gz` |
| Eq. (8) (the reducible-fibre factor is in the denominator) and CORRECTIONS.md (C29) | `zl_lefschetz.gp`, then `zl_check.sage` | `zl_lefschetz.txt`, `zl_check.txt` | — |
| Proof of Lemma 6.2 (the subgroup ⟨s_1⟩ meets the class of reflections, which generates W(E8)) | `lemma62_counterexample.sage` | `lemma62_counterexample.txt` | — |
| §6.3, proof of Theorem D(ii): deg Z = 16 | `disc_degree.sage` | `disc_degree.txt` | — |
| §3.7: explicit element of the class A3+4A1 (Urabe, Table 2, No. 1), its characteristic polynomial, class size and the Smith form of 1-w on the E8 root lattice (torsion (Z/2)^4) | `urabe_no1_explicit.sage` (SageMath) | `urabe_no1_explicit.txt` | none |

## Commands (from `checks/`)

```
python scripts/make_sections_jobs.py                  # out/sections_jobs.{json,txt}: the 48 curves of Tables 2 and 3
NPROC=4 sh scripts/run_sections_batch.sh              # sage; one JSON line per curve in out/sections_runs/ (~10 s per curve)
python scripts/compare_sections.py                    # out/sections_compare.txt, last line "curves 48, disagreements 0"
gp -q scripts/deg7_c1.gp < /dev/null > out/deg7_c1.txt
sage scripts/at_kt_local.sage                         # out/at_kt_local.txt, last line "ALL OK: True"
python scripts/torsion_check.py > out/torsion_check.txt   # also writes out/torsion_check.json
gp -q scripts/torsion_f49.gp < /dev/null > out/torsion_f49.txt
sage scripts/we8_table.sage                           # out/we8_table.json (the 112 classes, independent of theory/)
python scripts/class_ratios.py                        # out/class_ratios.json
sh scripts/run_enum.sh > out/enum_family.txt          # columns: see the header of run_enum.sh
sage scripts/check_export_membership.sage > out/export_membership.log   # also writes out/export_membership.json
gp -q scripts/zl_lefschetz.gp < /dev/null > out/zl_lefschetz.txt
sage scripts/zl_check.sage                            # out/zl_check.txt
sage scripts/lemma62_counterexample.sage > out/lemma62_counterexample.txt
sage scripts/disc_degree.sage > out/disc_degree.txt
sage scripts/k6_recount_F.sage                        # needs ../data/results/, see below
```

`make_sections_jobs.py` reproduces the shipped `sections_jobs.json` and `sections_jobs.txt` byte for byte. The job list
consists of the 26 certificate curves and the 22 points of the two lines, with the characteristic polynomial and det
recorded in `../monodromy/data/`. The shipped `out/deg7_c1.txt` and `out/torsion_check.txt` each end with the shell's timing line. `run_enum.sh` enumerates
all monic quintics for p = 5, 7, 11, 13 and, for p ≥ 7, also uses the slice a_4 = 0 (times p). The two agree, and the
slice alone is used for p = 17, 19, 23.

`k6_recount_F.sage` needs the outputs `extra_q{11,13}_K{5,6}_chunk*.jsonl` of the K = 5 and K = 6 runs on the
non-squarefree D. These are not shipped (113 MB). They are regenerated by `../data/scripts/run_engine.py` on
`../data/lists/extra_q{11,13}.txt` (K = 5, and `--K 6 --lefschetz`), which writes them to `../data/results/`, the
directory this script reads. That run also needs the trace tables up to degree 6 (see `../data/README.md`). The
script's output `out/k6_recount_F.json` is shipped.


==> anc/checks/out/at_kt_local.txt <==
('I_2 split', 1, [1], 'c_v=2 (table 2)', 'prod|O|=1', '|disc R^Frob|=2', True)
('I_2 non-split', 1, [1], 'c_v=2 (table 2)', 'prod|O|=1', '|disc R^Frob|=2', True)
('I_3 split', 2, [1, 1], 'c_v=3 (table 3)', 'prod|O|=1', '|disc R^Frob|=3', True)
('I_3 non-split', 2, [2], 'c_v=1 (table 1)', 'prod|O|=2', '|disc R^Frob|=2', True)
('I_4 split', 3, [1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I_4 non-split', 3, [2, 1], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I_5 split', 4, [1, 1, 1, 1], 'c_v=5 (table 5)', 'prod|O|=1', '|disc R^Frob|=5', True)
('I_5 non-split', 4, [2, 2], 'c_v=1 (table 1)', 'prod|O|=4', '|disc R^Frob|=4', True)
('I_6 split', 5, [1, 1, 1, 1, 1], 'c_v=6 (table 6)', 'prod|O|=1', '|disc R^Frob|=6', True)
('I_6 non-split', 5, [2, 2, 1], 'c_v=2 (table 2)', 'prod|O|=4', '|disc R^Frob|=8', True)
('I_7 split', 6, [1, 1, 1, 1, 1, 1], 'c_v=7 (table 7)', 'prod|O|=1', '|disc R^Frob|=7', True)
('I_7 non-split', 6, [2, 2, 2], 'c_v=1 (table 1)', 'prod|O|=8', '|disc R^Frob|=8', True)
('I_8 split', 7, [1, 1, 1, 1, 1, 1, 1], 'c_v=8 (table 8)', 'prod|O|=1', '|disc R^Frob|=8', True)
('I_8 non-split', 7, [2, 2, 2, 1], 'c_v=2 (table 2)', 'prod|O|=8', '|disc R^Frob|=16', True)
('I_9 split', 8, [1, 1, 1, 1, 1, 1, 1, 1], 'c_v=9 (table 9)', 'prod|O|=1', '|disc R^Frob|=9', True)
('I_9 non-split', 8, [2, 2, 2, 2], 'c_v=1 (table 1)', 'prod|O|=16', '|disc R^Frob|=16', True)
('I_10 split', 9, [1, 1, 1, 1, 1, 1, 1, 1, 1], 'c_v=10 (table 10)', 'prod|O|=1', '|disc R^Frob|=10', True)
('I_10 non-split', 9, [2, 2, 2, 2, 1], 'c_v=2 (table 2)', 'prod|O|=16', '|disc R^Frob|=32', True)
('I_11 split', 10, [1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 'c_v=11 (table 11)', 'prod|O|=1', '|disc R^Frob|=11', True)
('I_11 non-split', 10, [2, 2, 2, 2, 2], 'c_v=1 (table 1)', 'prod|O|=32', '|disc R^Frob|=32', True)
('I_12 split', 11, [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 'c_v=12 (table 12)', 'prod|O|=1', '|disc R^Frob|=12', True)
('I_12 non-split', 11, [2, 2, 2, 2, 2, 1], 'c_v=2 (table 2)', 'prod|O|=32', '|disc R^Frob|=64', True)
('I0* split (3 ends fixed)', 4, [1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I0* one end fixed', 4, [1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I0* 3-cycle', 4, [1, 3], 'c_v=1 (table 1)', 'prod|O|=3', '|disc R^Frob|=3', True)
('I1* split', 5, [1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I1* non-split', 5, [1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I2* split', 6, [1, 1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I2* non-split', 6, [1, 1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I3* split', 7, [1, 1, 1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I3* non-split', 7, [1, 1, 1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I4* split', 8, [1, 1, 1, 1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I4* non-split', 8, [1, 1, 1, 1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I5* split', 9, [1, 1, 1, 1, 1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I5* non-split', 9, [1, 1, 1, 1, 1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('I6* split', 10, [1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 'c_v=4 (table 4)', 'prod|O|=1', '|disc R^Frob|=4', True)
('I6* non-split', 10, [1, 1, 1, 1, 1, 1, 1, 1, 2], 'c_v=2 (table 2)', 'prod|O|=2', '|disc R^Frob|=4', True)
('IV split', 2, [1, 1], 'c_v=3 (table 3)', 'prod|O|=1', '|disc R^Frob|=3', True)
('IV non-split', 2, [2], 'c_v=1 (table 1)', 'prod|O|=2', '|disc R^Frob|=2', True)
('IV* split', 6, [1, 1, 1, 1, 1, 1], 'c_v=3 (table 3)', 'prod|O|=1', '|disc R^Frob|=3', True)
('IV* non-split', 6, [1, 2, 2, 1], 'c_v=1 (table 1)', 'prod|O|=4', '|disc R^Frob|=4', True)
('III', 1, [1], 'c_v=2 (table 2)', 'prod|O|=1', '|disc R^Frob|=2', True)
('III*', 7, [1, 1, 1, 1, 1, 1, 1], 'c_v=2 (table 2)', 'prod|O|=1', '|disc R^Frob|=2', True)
('II*', 8, [1, 1, 1, 1, 1, 1, 1, 1], 'c_v=1 (table 1)', 'prod|O|=1', '|disc R^Frob|=1', True)
ALL OK: True


==> anc/checks/out/class_ratios.json <==
{
 "7": {
  "N": 12320,
  "N0": 4291,
  "ratios": {
   "mass>=0.01": {
    "n_types": 32,
    "outside_20pct": 13,
    "list": [
     [
      "P1P2P6P10",
      0.0167,
      77,
      205.3,
      0.375
     ],
     [
      "P1P2P3P5",
      0.0167,
      77,
      205.3,
      0.375
     ],
     [
      "P3P9",
      0.0185,
      175,
      228.1,
      0.767
     ],
     [
      "P6P18",
      0.0185,
      175,
      228.1,
      0.767
     ],
     [
      "P1P2P3P4P6",
      0.0139,
      210,
      171.1,
      1.227
     ],
     [
      "P1P2P9",
      0.0278,
      434,
      342.2,
      1.268
     ],
     [
      "P1P2P18",
      0.0278,
      434,
      342.2,
      1.268
     ],
     [
      "P4^2P12",
      0.0139,
      224,
      171.1,
      1.309
     ],
     [
      "P1P2P4P8",
      0.0781,
      1274,
      962.5,
      1.324
     ],
     [
      "P20",
      0.05,
      868,
      616.0,
      1.409
     ],
     [
      "P2^2P6P10",
      0.0167,
      301,
      205.3,
      1.466
     ],
     [
      "P1^2P3P5",
      0.0167,
      301,
      205.3,
      1.466
     ],
     [
      "P24",
      0.0417,
      868,
      513.3,
      1.691
     ]
    ]
   },
   "mass>=0.02": {
    "n_types": 19,
    "outside_20pct": 5,
    "list": [
     [
      "P1P2P9",
      0.0278,
      434,
      342.2,
      1.268
     ],
     [
      "P1P2P18",
      0.0278,
      434,
      342.2,
      1.268
     ],
     [
      "P1P2P4P8",
      0.0781,
      1274,
      962.5,
      1.324
     ],
     [
      "P20",
      0.05,
      868,
      616.0,
      1.409
     ],
     [
      "P24",
      0.0417,
      868,
      513.3,
      1.691
     ]
    ]
   },
   "mass>=0.05": {
    "n_types": 2,
    "outside_20pct": 2,
    "list": [
     [
      "P1P2P4P8",
      0.0781,
      1274,
      962.5,
      1.324
     ],
     [
      "P20",
      0.05,
      868,
      616.0,
      1.409
     ]
    ]
   }
  },
  "remark65": {
   "P3^4": {
    "obs": 0,
    "exp_uncond": 0.1,
    "ratio_uncond": 0.0,
    "exp_rank0cond": 0.1
   },
   "P2^2P18": {
    "obs": 42,
    "exp_uncond": 114.1,
    "ratio_uncond": 0.368,
    "exp_rank0cond": 128.4
   },
   "P24": {
    "obs": 868,
    "exp_uncond": 513.3,
    "ratio_uncond": 1.691,
    "exp_rank0cond": 577.6
   },
   "P20": {
    "obs": 868,
    "exp_uncond": 616.0,
    "ratio_uncond": 1.409,
    "exp_rank0cond": 693.2
   },
   "P1P2P4P8": {
    "obs": 1274,
    "exp_uncond": 962.5,
    "ratio_uncond": 1.324,
    "exp_rank0cond": null
   }
  },
  "types_observed": 62,
  "selfdual_observed": 12,
  "unpaired": 0,
  "unpaired_selfdual": 0,
  "max_pair_difference": 0
 },
 "11": {
  "N": 159841,
  "N0": 55946,
  "ratios": {
   "mass>=0.01": {
    "n_types": 32,
    "outside_20pct": 5,
    "list": [
     [
      "P1^2P2^2P3P6",
      0.0278,
      2750,
      4440.0,
      0.619
     ],
     [
      "P4^2P12",
      0.0139,
      1760,
      2220.0,
      0.793
     ],
     [
      "P1P2P3P4P6",
      0.0139,
      1760,
      2220.0,
      0.793
     ],
     [
      "P1P2P6P10",
      0.0167,
      3465,
      2664.0,
      1.301
     ],
     [
      "P1P2P3P5",
      0.0167,
      3465,
      2664.0,
      1.301
     ]
    ]
   },
   "mass>=0.02": {
    "n_types": 19,
    "outside_20pct": 1,
    "list": [
     [
      "P1^2P2^2P3P6",
      0.0278,
      2750,
      4440.0,
      0.619
     ]
    ]
   },
   "mass>=0.05": {
    "n_types": 2,
    "outside_20pct": 0,
    "list": []
   }
  },
  "remark65": {
   "P3^4": {
    "obs": 11,
    "exp_uncond": 1.0,
    "ratio_uncond": 10.703,
    "exp_rank0cond": 1.2
   },
   "P2^2P18": {
    "obs": 1760,
    "exp_uncond": 1480.0,
    "ratio_uncond": 1.189,
    "exp_rank0cond": 1673.6
   },
   "P24": {
    "obs": 7590,
    "exp_uncond": 6660.0,
    "ratio_uncond": 1.14,
    "exp_rank0cond": 7531.1
   },
   "P20": {
    "obs": 8041,
    "exp_uncond": 7992.1,
    "ratio_uncond": 1.006,
    "exp_rank0cond": 9037.3
   },
   "P1P2P4P8": {
    "obs": 11440,
    "exp_uncond": 12487.6,
    "ratio_uncond": 0.916,
    "exp_rank0cond": null
   }
  },
  "types_observed": 82,
  "selfdual_observed": 14,
  "unpaired": 0,
  "unpaired_selfdual": 0,
  "max_pair_difference": 0
 },
 "13": {
  "N": 316238,
  "N0": 103077,
  "ratios": {
   "mass>=0.01": {
    "n_types": 32,
    "outside_20pct": 3,
    "list": [
     [
      "P1P2P3P5",
      0.0167,
      3484,
      5270.6,
      0.661
     ],
     [
      "P1P2P6P10",
      0.0167,
      3822,
      5270.6,
      0.725
     ],
     [
      "P1P2P18",
      0.0278,
      10556,
      8784.4,
      1.202
     ]
    ]
   },
   "mass>=0.02": {
    "n_types": 19,
    "outside_20pct": 1,
    "list": [
     [
      "P1P2P18",
      0.0278,
      10556,
      8784.4,
      1.202
     ]
    ]
   },
   "mass>=0.05": {
    "n_types": 2,
    "outside_20pct": 0,
    "list": []
   }
  },
  "remark65": {
   "P3^4": {
    "obs": 0,
    "exp_uncond": 2.0,
    "ratio_uncond": 0.0,
    "exp_rank0cond": 2.1
   },
   "P2^2P18": {
    "obs": 1768,
    "exp_uncond": 2928.1,
    "ratio_uncond": 0.604,
    "exp_rank0cond": 3083.5
   },
   "P24": {
    "obs": 15366,
    "exp_uncond": 13176.6,
    "ratio_uncond": 1.166,
    "exp_rank0cond": 13875.6
   },
   "P20": {
    "obs": 18590,
    "exp_uncond": 15811.9,
    "ratio_uncond": 1.176,
    "exp_rank0cond": 16650.7
   },
   "P1P2P4P8": {
    "obs": 29224,
    "exp_uncond": 24706.1,
    "ratio_uncond": 1.183,
    "exp_rank0cond": null
   }
  },
  "types_observed": 84,
  "selfdual_observed": 15,
  "unpaired": 67,
  "unpaired_selfdual": 0,
  "max_pair_difference": 2132
 },
 "23": {
  "N": 9981,
  "N0": 3260,
  "ratios": {
   "mass>=0.01": {
    "n_types": 32,
    "outside_20pct": 1,
    "list": [
     [
      "P3P9",
      0.0185,
      226,
      184.8,
      1.223
     ]
    ]
   },
   "mass>=0.02": {
    "n_types": 19,
    "outside_20pct": 0,
    "list": []
   },
   "mass>=0.05": {
    "n_types": 2,
    "outside_20pct": 0,
    "list": []
   }
  },
  "remark65": {
   "P3^4": {
    "obs": 0,
    "exp_uncond": 0.1,
    "ratio_uncond": 0.0,
    "exp_rank0cond": 0.1
   },
   "P2^2P18": {
    "obs": 72,
    "exp_uncond": 92.4,
    "ratio_uncond": 0.779,
    "exp_rank0cond": 97.5
   },
   "P24": {
    "obs": 420,
    "exp_uncond": 415.9,
    "ratio_uncond": 1.01,
    "exp_rank0cond": 438.8
   },
   "P20": {
    "obs": 524,
    "exp_uncond": 499.1,
    "ratio_uncond": 1.05,
    "exp_rank0cond": 526.6
   },
   "P1P2P4P8": {
    "obs": 749,
    "exp_uncond": 779.8,
    "ratio_uncond": 0.961,
    "exp_rank0cond": null
   }
  },
  "types_observed": 91,
  "selfdual_observed": 15,
  "unpaired": 68,
  "unpaired_selfdual": 0,
  "max_pair_difference": 55
 }
}

==> anc/checks/out/deg7_c1.txt <==
[5, 75595, 0, 0.E-38]
[7, 603225, 517034, 0.85711633304322599361763852625471424427]
gp -q scripts/deg7_c1.gp < /dev/null > out/deg7_c1.txt 2>&1  5.02s user 0.01s system 97% cpu 5.135 total


==> anc/checks/out/disc_degree.txt <==
total degree of disc(D-alpha), disc(D+alpha): 8 8
constant c = 27^18 (2 alpha)^10 = -4249412072132026058145792 = -1 * 2^20 * 3^39
total degree of Delta = c*disc(D-alpha)*disc(D+alpha): 16
spot checks Delta(a) == c*d1*d2 at random integer points: 40 / 40


==> anc/checks/out/enum_family.txt <==
[5, 0, 3125, 3025, 100, 2500, 625, 2425, 600, 0, 0]
[7, 0, 16807, 12320, 4487, 14406, 2401, 10493, 1827, 22036, 33614]
[11, 0, 161051, 159841, 1210, 146410, 14641, 145255, 14586, 0, 0]
[13, 0, 371293, 316238, 55055, 342732, 28561, 291655, 24583, 590876, 742586]
[7, 1, 16807, 12320, 4487, 14406, 2401, 10493, 1827, 22036, 33614]
[11, 1, 161051, 159841, 1210, 146410, 14641, 145255, 14586, 0, 0]
[13, 1, 371293, 316238, 55055, 342732, 28561, 291655, 24583, 590876, 742586]
[17, 1, 1419857, 1415250, 4607, 1336336, 83521, 1332001, 83249, 0, 0]
[19, 1, 2476099, 2222012, 254087, 2345778, 130321, 2104421, 117591, 4233770, 4952198]
[23, 1, 6436343, 6424728, 11615, 6156502, 279841, 6145301, 279427, 0, 0]


==> anc/checks/out/export_membership.json <==
{
 "7": {
  "rows": 16807,
  "distinct": 16807,
  "in_F": 12320,
  "not_in_F": 4487,
  "in_F5_flag_mismatches": 0,
  "nonsqfreeD_rows_in_F": 1827
 },
 "11": {
  "rows": 159841,
  "distinct": 159841,
  "in_F": 159841,
  "not_in_F": 0,
  "in_F5_flag_mismatches": 0,
  "nonsqfreeD_rows_in_F": 14586
 },
 "13": {
  "rows": 316238,
  "distinct": 316238,
  "in_F": 316238,
  "not_in_F": 0,
  "in_F5_flag_mismatches": 0,
  "nonsqfreeD_rows_in_F": 24583
 },
 "23": {
  "rows": 10000,
  "distinct": 10000,
  "in_F": 9981,
  "not_in_F": 19,
  "in_F5_flag_mismatches": 0,
  "nonsqfreeD_rows_in_F": 425
 }
}

==> anc/checks/out/export_membership.log <==
7 {'rows': 16807, 'distinct': 16807, 'in_F': 12320, 'not_in_F': 4487, 'in_F5_flag_mismatches': 0, 'nonsqfreeD_rows_in_F': 1827}
11 {'rows': 159841, 'distinct': 159841, 'in_F': 159841, 'not_in_F': 0, 'in_F5_flag_mismatches': 0, 'nonsqfreeD_rows_in_F': 14586}
13 {'rows': 316238, 'distinct': 316238, 'in_F': 316238, 'not_in_F': 0, 'in_F5_flag_mismatches': 0, 'nonsqfreeD_rows_in_F': 24583}
23 {'rows': 10000, 'distinct': 10000, 'in_F': 9981, 'not_in_F': 19, 'in_F5_flag_mismatches': 0, 'nonsqfreeD_rows_in_F': 425}


==> anc/checks/out/k6_recount_F.json <==
{
 "11": {
  "list_size": 14641,
  "list_all_nonsquarefree_D": true,
  "in_F": 14586,
  "outside_F": 55,
  "F": {
   "n": 14586,
   "L_agree": 14586,
   "eps_agree": 14586,
   "K5_rootnumber": 5225,
   "K5_rootnumber_now_coeff_at_K6": 2145,
   "S_match_engine_K6": 14586
  },
  "all": {
   "n": 14641,
   "L_agree": 14641,
   "eps_agree": 14641,
   "K5_rootnumber": 5225,
   "K5_rootnumber_now_coeff_at_K6": 2145,
   "S_match_engine_K6": 14641
  }
 },
 "13": {
  "list_size": 28561,
  "list_all_nonsquarefree_D": true,
  "in_F": 24583,
  "outside_F": 3978,
  "F": {
   "n": 24583,
   "L_agree": 24583,
   "eps_agree": 24583,
   "K5_rootnumber": 7553,
   "K5_rootnumber_now_coeff_at_K6": 2639,
   "S_match_engine_K6": 24583
  },
  "all": {
   "n": 28561,
   "L_agree": 28561,
   "eps_agree": 28561,
   "K5_rootnumber": 8437,
   "K5_rootnumber_now_coeff_at_K6": 3185,
   "S_match_engine_K6": 28561
  }
 }
}

==> anc/checks/out/lemma62_counterexample.txt <==
reflection class size 120
all simple reflections in the class True
group generated by the class has order 696729600 W order 696729600
H=<s1> order 2 ; H meets the class: True


==> anc/checks/out/sections_compare.txt <==
('cert_q7', 't^5 + 5*t + 2', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('cert_q7', 't^5 + t^2 + 2*t', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 9, True)
('cert_q7', 't^5 + 5*t', 'Phi_20', 'Phi_20', 1, 1, {'20': 12}, 0, 8, True)
('cert_q7', 't^5 + 5*t + 5', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 5, True)
('cert_q7', 't^5 + 4*t + 1', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', -1, -1, {'4': 2, '8': 29}, 0, 3, True)
('cert_q11', 't^5 + 5', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('cert_q11', 't^5 + t + 2', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 9, True)
('cert_q11', 't^5 + t', 'Phi_20', 'Phi_20', 1, 1, {'20': 12}, 0, 8, True)
('cert_q11', 't^5 + 3', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 5, True)
('cert_q11', 't^5 + 2*t + 2', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', -1, -1, {'4': 2, '8': 29}, 0, 3, True)
('cert_q13', 't^5 + t + 6', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('cert_q13', 't^5 + 2', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 8, True)
('cert_q13', 't^5 + 6*t + 6', 'Phi_20', 'Phi_20', 1, 1, {'20': 12}, 0, 8, True)
('cert_q13', 't^5 + 10*t + 3', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 5, True)
('cert_q13', 't^5 + 3*t + 4', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', -1, -1, {'4': 2, '8': 29}, 0, 3, True)
('cert_q23', 't^5 + t^3 + 14*t^2 + 22*t + 6', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 11, True)
('cert_q23', 't^5 + 18*t^2 + 7*t + 4', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 9, True)
('cert_q23', 't^5 + 3*t^3 + 10*t^2 + 11*t + 1', 'Phi_20', 'Phi_20', 1, 1, {'20': 12}, 0, 8, True)
('cert_q23', 't^5 + t^3 + 13*t^2 + 18*t + 2', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 6, True)
('cert_q23', 't^5 + 12*t + 4', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', -1, -1, {'4': 2, '8': 29}, 0, 3, True)
('cert_q23', 't^5 + 7*t^2 + 19*t + 15', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', -1, -1, {'2': 2, '4': 2, '12': 19}, 0, 4, True)
('cert_q5', 't^5 + t^2 + 3', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('cert_q5', 't^5 + 2*t', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 8, True)
('cert_q5', 't^5 + t^3 + 3*t', 'Phi_20', 'Phi_20', 1, 1, {'20': 12}, 0, 8, True)
('cert_q5', 't^5 + 2*t^2 + 3', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 5, True)
('cert_q5', 't^5 + t^2 + 1', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', -1, -1, {'4': 2, '8': 29}, 0, 4, True)
('lineA_s0', 't^5 + t^2 + 6*t', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('lineA_s1', 't^5 + t^4 + t^2 + 6*t', 'Phi_1 * Phi_2 * Phi_3 * Phi_8', 'Phi_1 * Phi_2 * Phi_3 * Phi_8', -1, -1, {'3': 4, '6': 2, '8': 9, '24': 6}, 0, 9, True)
('lineA_s2', 't^5 + 2*t^4 + t^2 + 6*t', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 5, True)
('lineA_s3', 't^5 + 3*t^4 + t^2 + 6*t', 'Phi_1^2 * Phi_2^2 * Phi_5', 'Phi_1^2 * Phi_2^2 * Phi_5', 1, 1, {'2': 10, '5': 12, '10': 16}, 0, 4, True)
('lineA_s4', 't^5 + 4*t^4 + t^2 + 6*t', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', -1, -1, {'2': 2, '4': 2, '12': 19}, 0, 4, True)
('lineA_s5', 't^5 + 5*t^4 + t^2 + 6*t', 'Phi_1^2 * Phi_2^2 * Phi_10', 'Phi_1^2 * Phi_2^2 * Phi_10', 1, 1, {'1': 4, '2': 8, '10': 22}, 4, 4, True)
('lineA_s6', 't^5 + 6*t^4 + t^2 + 6*t', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 9, True)
('lineA_s7', 't^5 + 7*t^4 + t^2 + 6*t', 'Phi_1^2 * Phi_7', 'Phi_1^2 * Phi_7', 1, 1, {'1': 2, '7': 34}, 2, 3, True)
('lineA_s8', 't^5 + 8*t^4 + t^2 + 6*t', 'Phi_1 * Phi_2 * Phi_18', 'Phi_1 * Phi_2 * Phi_18', -1, -1, {'1': 2, '2': 2, '18': 13}, 2, 7, True)
('lineA_s9', 't^5 + 9*t^4 + t^2 + 6*t', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', -1, -1, {'2': 2, '4': 2, '12': 19}, 0, 5, True)
('lineA_s10', 't^5 + 10*t^4 + t^2 + 6*t', 'Phi_24', 'Phi_24', 1, 1, {'24': 10}, 0, 9, True)
('lineB_s0', 't^5 + 2*t^2 + 1', 'Phi_30', 'Phi_30', 1, 1, {'30': 8}, 0, 10, True)
('lineB_s1', 't^5 + 4*t^3 + 5*t^2 + 2*t + 2', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', 'Phi_1 * Phi_2 * Phi_4 * Phi_12', -1, -1, {'2': 2, '4': 2, '12': 19}, 0, 5, True)
('lineB_s2', 't^5 + 8*t^3 + 8*t^2 + 4*t + 3', 'Phi_1 * Phi_2 * Phi_14', 'Phi_1 * Phi_2 * Phi_14', -1, -1, {'1': 2, '14': 17}, 2, 5, True)
('lineB_s3', 't^5 + t^3 + 6*t + 4', 'Phi_6^2 * Phi_12', 'Phi_6^2 * Phi_12', 1, 1, {'6': 4, '12': 18}, 0, 4, True)
('lineB_s4', 't^5 + 5*t^3 + 3*t^2 + 8*t + 5', 'Phi_1 * Phi_2^3 * Phi_3 * Phi_6', 'Phi_1 * Phi_2^3 * Phi_3 * Phi_6', -1, -1, {'2': 6, '3': 2, '6': 37}, 0, 3, True)
('lineB_s5', 't^5 + 9*t^3 + 6*t^2 + 10*t + 6', 'Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6', 'Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6', 1, 1, {'1': 2, '2': 5, '4': 15, '6': 8, '12': 10}, 2, 4, True)
('lineB_s6', 't^5 + 2*t^3 + 9*t^2 + t + 7', 'Phi_1 * Phi_2 * Phi_3 * Phi_12', 'Phi_1 * Phi_2 * Phi_3 * Phi_12', -1, -1, {'2': 3, '3': 2, '6': 2, '12': 18}, 0, 4, True)
('lineB_s7', 't^5 + 6*t^3 + t^2 + 3*t + 8', 'Phi_1^2 * Phi_3 * Phi_5', 'Phi_1^2 * Phi_3 * Phi_5', 1, 1, {'1': 2, '3': 6, '5': 14, '15': 10}, 2, 6, True)
('lineB_s8', 't^5 + 10*t^3 + 4*t^2 + 5*t + 9', 'Phi_2^2 * Phi_14', 'Phi_2^2 * Phi_14', 1, 1, {'2': 1, '14': 17}, 0, 5, True)
('lineB_s9', 't^5 + 3*t^3 + 7*t^2 + 7*t + 10', 'Phi_15', 'Phi_15', 1, 1, {'15': 16}, 0, 6, True)
('lineB_s10', 't^5 + 7*t^3 + 10*t^2 + 9*t', 'Phi_1 * Phi_2 * Phi_9', 'Phi_1 * Phi_2 * Phi_9', -1, -1, {'2': 3, '9': 14, '18': 6}, 0, 7, True)
curves 48, disagreements 0


==> anc/checks/out/sections_jobs.json <==
[
{
"label": "cert_q7",
"p": 7,
"Dc": [
2,
5,
0,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "cert_q7",
"p": 7,
"Dc": [
0,
2,
1,
0,
0,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "cert_q7",
"p": 7,
"Dc": [
0,
5,
0,
0,
0,
1
],
"type": "Phi_20",
"det": 1
},
{
"label": "cert_q7",
"p": 7,
"Dc": [
5,
5,
0,
0,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "cert_q7",
"p": 7,
"Dc": [
1,
4,
0,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"det": -1
},
{
"label": "cert_q11",
"p": 11,
"Dc": [
5,
0,
0,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "cert_q11",
"p": 11,
"Dc": [
2,
1,
0,
0,
0,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "cert_q11",
"p": 11,
"Dc": [
0,
1,
0,
0,
0,
1
],
"type": "Phi_20",
"det": 1
},
{
"label": "cert_q11",
"p": 11,
"Dc": [
3,
0,
0,
0,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "cert_q11",
"p": 11,
"Dc": [
2,
2,
0,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"det": -1
},
{
"label": "cert_q13",
"p": 13,
"Dc": [
6,
1,
0,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "cert_q13",
"p": 13,
"Dc": [
2,
0,
0,
0,
0,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "cert_q13",
"p": 13,
"Dc": [
6,
6,
0,
0,
0,
1
],
"type": "Phi_20",
"det": 1
},
{
"label": "cert_q13",
"p": 13,
"Dc": [
3,
10,
0,
0,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "cert_q13",
"p": 13,
"Dc": [
4,
3,
0,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"det": -1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
6,
22,
14,
1,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
4,
7,
18,
0,
0,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
1,
11,
10,
3,
0,
1
],
"type": "Phi_20",
"det": 1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
2,
18,
13,
1,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
4,
12,
0,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"det": -1
},
{
"label": "cert_q23",
"p": 23,
"Dc": [
15,
19,
7,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"det": -1
},
{
"label": "cert_q5",
"p": 5,
"Dc": [
3,
0,
1,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "cert_q5",
"p": 5,
"Dc": [
0,
2,
0,
0,
0,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "cert_q5",
"p": 5,
"Dc": [
0,
3,
0,
1,
0,
1
],
"type": "Phi_20",
"det": 1
},
{
"label": "cert_q5",
"p": 5,
"Dc": [
3,
0,
2,
0,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "cert_q5",
"p": 5,
"Dc": [
1,
0,
1,
0,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"det": -1
},
{
"label": "lineA_s0",
"p": 11,
"Dc": [
0,
6,
1,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "lineA_s1",
"p": 11,
"Dc": [
0,
6,
1,
0,
1,
1
],
"type": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
"det": -1
},
{
"label": "lineA_s2",
"p": 11,
"Dc": [
0,
6,
1,
0,
2,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "lineA_s3",
"p": 11,
"Dc": [
0,
6,
1,
0,
3,
1
],
"type": "Phi_1^2 * Phi_2^2 * Phi_5",
"det": 1
},
{
"label": "lineA_s4",
"p": 11,
"Dc": [
0,
6,
1,
0,
4,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"det": -1
},
{
"label": "lineA_s5",
"p": 11,
"Dc": [
0,
6,
1,
0,
5,
1
],
"type": "Phi_1^2 * Phi_2^2 * Phi_10",
"det": 1
},
{
"label": "lineA_s6",
"p": 11,
"Dc": [
0,
6,
1,
0,
6,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "lineA_s7",
"p": 11,
"Dc": [
0,
6,
1,
0,
7,
1
],
"type": "Phi_1^2 * Phi_7",
"det": 1
},
{
"label": "lineA_s8",
"p": 11,
"Dc": [
0,
6,
1,
0,
8,
1
],
"type": "Phi_1 * Phi_2 * Phi_18",
"det": -1
},
{
"label": "lineA_s9",
"p": 11,
"Dc": [
0,
6,
1,
0,
9,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"det": -1
},
{
"label": "lineA_s10",
"p": 11,
"Dc": [
0,
6,
1,
0,
10,
1
],
"type": "Phi_24",
"det": 1
},
{
"label": "lineB_s0",
"p": 11,
"Dc": [
1,
0,
2,
0,
0,
1
],
"type": "Phi_30",
"det": 1
},
{
"label": "lineB_s1",
"p": 11,
"Dc": [
2,
2,
5,
4,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"det": -1
},
{
"label": "lineB_s2",
"p": 11,
"Dc": [
3,
4,
8,
8,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_14",
"det": -1
},
{
"label": "lineB_s3",
"p": 11,
"Dc": [
4,
6,
0,
1,
0,
1
],
"type": "Phi_6^2 * Phi_12",
"det": 1
},
{
"label": "lineB_s4",
"p": 11,
"Dc": [
5,
8,
3,
5,
0,
1
],
"type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
"det": -1
},
{
"label": "lineB_s5",
"p": 11,
"Dc": [
6,
10,
6,
9,
0,
1
],
"type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
"det": 1
},
{
"label": "lineB_s6",
"p": 11,
"Dc": [
7,
1,
9,
2,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
"det": -1
},
{
"label": "lineB_s7",
"p": 11,
"Dc": [
8,
3,
1,
6,
0,
1
],
"type": "Phi_1^2 * Phi_3 * Phi_5",
"det": 1
},
{
"label": "lineB_s8",
"p": 11,
"Dc": [
9,
5,
4,
10,
0,
1
],
"type": "Phi_2^2 * Phi_14",
"det": 1
},
{
"label": "lineB_s9",
"p": 11,
"Dc": [
10,
7,
7,
3,
0,
1
],
"type": "Phi_15",
"det": 1
},
{
"label": "lineB_s10",
"p": 11,
"Dc": [
0,
9,
10,
7,
0,
1
],
"type": "Phi_1 * Phi_2 * Phi_9",
"det": -1
}
]

==> anc/checks/out/sections_jobs.txt <==
cert_q7 7 2,5,0,0,0,1
cert_q7 7 0,2,1,0,0,1
cert_q7 7 0,5,0,0,0,1
cert_q7 7 5,5,0,0,0,1
cert_q7 7 1,4,0,0,0,1
cert_q11 11 5,0,0,0,0,1
cert_q11 11 2,1,0,0,0,1
cert_q11 11 0,1,0,0,0,1
cert_q11 11 3,0,0,0,0,1
cert_q11 11 2,2,0,0,0,1
cert_q13 13 6,1,0,0,0,1
cert_q13 13 2,0,0,0,0,1
cert_q13 13 6,6,0,0,0,1
cert_q13 13 3,10,0,0,0,1
cert_q13 13 4,3,0,0,0,1
cert_q23 23 6,22,14,1,0,1
cert_q23 23 4,7,18,0,0,1
cert_q23 23 1,11,10,3,0,1
cert_q23 23 2,18,13,1,0,1
cert_q23 23 4,12,0,0,0,1
cert_q23 23 15,19,7,0,0,1
cert_q5 5 3,0,1,0,0,1
cert_q5 5 0,2,0,0,0,1
cert_q5 5 0,3,0,1,0,1
cert_q5 5 3,0,2,0,0,1
cert_q5 5 1,0,1,0,0,1
lineA_s0 11 0,6,1,0,0,1
lineA_s1 11 0,6,1,0,1,1
lineA_s2 11 0,6,1,0,2,1
lineA_s3 11 0,6,1,0,3,1
lineA_s4 11 0,6,1,0,4,1
lineA_s5 11 0,6,1,0,5,1
lineA_s6 11 0,6,1,0,6,1
lineA_s7 11 0,6,1,0,7,1
lineA_s8 11 0,6,1,0,8,1
lineA_s9 11 0,6,1,0,9,1
lineA_s10 11 0,6,1,0,10,1
lineB_s0 11 1,0,2,0,0,1
lineB_s1 11 2,2,5,4,0,1
lineB_s2 11 3,4,8,8,0,1
lineB_s3 11 4,6,0,1,0,1
lineB_s4 11 5,8,3,5,0,1
lineB_s5 11 6,10,6,9,0,1
lineB_s6 11 7,1,9,2,0,1
lineB_s7 11 8,3,1,6,0,1
lineB_s8 11 9,5,4,10,0,1
lineB_s9 11 10,7,7,3,0,1
lineB_s10 11 0,9,10,7,0,1


==> anc/checks/out/sections_runs/cert_q11_0_1_0_0_0_1.json <==
{"p": 11, "D": "t^5 + t", "charpoly": "Phi_20", "charpoly_coeffs": [1, 0, -1, 0, 1, 0, -1, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"20": 12}, "N": 20, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q11_2_1_0_0_0_1.json <==
{"p": 11, "D": "t^5 + t + 2", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/cert_q11_2_2_0_0_0_1.json <==
{"p": 11, "D": "t^5 + 2*t + 2", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "charpoly_coeffs": [-1, 0, 0, 0, 0, 0, 0, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"4": 2, "8": 29}, "N": 8, "fixed_roots": 0, "seconds": 3}


==> anc/checks/out/sections_runs/cert_q11_3_0_0_0_0_1.json <==
{"p": 11, "D": "t^5 + 3", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/cert_q11_5_0_0_0_0_1.json <==
{"p": 11, "D": "t^5 + 5", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/cert_q13_2_0_0_0_0_1.json <==
{"p": 13, "D": "t^5 + 2", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q13_3_10_0_0_0_1.json <==
{"p": 13, "D": "t^5 + 10*t + 3", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/cert_q13_4_3_0_0_0_1.json <==
{"p": 13, "D": "t^5 + 3*t + 4", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "charpoly_coeffs": [-1, 0, 0, 0, 0, 0, 0, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"4": 2, "8": 29}, "N": 8, "fixed_roots": 0, "seconds": 3}


==> anc/checks/out/sections_runs/cert_q13_6_1_0_0_0_1.json <==
{"p": 13, "D": "t^5 + t + 6", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/cert_q13_6_6_0_0_0_1.json <==
{"p": 13, "D": "t^5 + 6*t + 6", "charpoly": "Phi_20", "charpoly_coeffs": [1, 0, -1, 0, 1, 0, -1, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"20": 12}, "N": 20, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q23_15_19_7_0_0_1.json <==
{"p": 23, "D": "t^5 + 7*t^2 + 19*t + 15", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "charpoly_coeffs": [-1, 0, 1, 0, 0, 0, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"2": 2, "4": 2, "12": 19}, "N": 12, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/cert_q23_1_11_10_3_0_1.json <==
{"p": 23, "D": "t^5 + 3*t^3 + 10*t^2 + 11*t + 1", "charpoly": "Phi_20", "charpoly_coeffs": [1, 0, -1, 0, 1, 0, -1, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"20": 12}, "N": 20, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q23_2_18_13_1_0_1.json <==
{"p": 23, "D": "t^5 + t^3 + 13*t^2 + 18*t + 2", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 6}


==> anc/checks/out/sections_runs/cert_q23_4_12_0_0_0_1.json <==
{"p": 23, "D": "t^5 + 12*t + 4", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "charpoly_coeffs": [-1, 0, 0, 0, 0, 0, 0, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"4": 2, "8": 29}, "N": 8, "fixed_roots": 0, "seconds": 3}


==> anc/checks/out/sections_runs/cert_q23_4_7_18_0_0_1.json <==
{"p": 23, "D": "t^5 + 18*t^2 + 7*t + 4", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/cert_q23_6_22_14_1_0_1.json <==
{"p": 23, "D": "t^5 + t^3 + 14*t^2 + 22*t + 6", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 11}


==> anc/checks/out/sections_runs/cert_q5_0_2_0_0_0_1.json <==
{"p": 5, "D": "t^5 + 2*t", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q5_0_3_0_1_0_1.json <==
{"p": 5, "D": "t^5 + t^3 + 3*t", "charpoly": "Phi_20", "charpoly_coeffs": [1, 0, -1, 0, 1, 0, -1, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"20": 12}, "N": 20, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q5_1_0_1_0_0_1.json <==
{"p": 5, "D": "t^5 + t^2 + 1", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "charpoly_coeffs": [-1, 0, 0, 0, 0, 0, 0, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"4": 2, "8": 29}, "N": 8, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/cert_q5_3_0_1_0_0_1.json <==
{"p": 5, "D": "t^5 + t^2 + 3", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/cert_q5_3_0_2_0_0_1.json <==
{"p": 5, "D": "t^5 + 2*t^2 + 3", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/cert_q7_0_2_1_0_0_1.json <==
{"p": 7, "D": "t^5 + t^2 + 2*t", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/cert_q7_0_5_0_0_0_1.json <==
{"p": 7, "D": "t^5 + 5*t", "charpoly": "Phi_20", "charpoly_coeffs": [1, 0, -1, 0, 1, 0, -1, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"20": 12}, "N": 20, "fixed_roots": 0, "seconds": 8}


==> anc/checks/out/sections_runs/cert_q7_1_4_0_0_0_1.json <==
{"p": 7, "D": "t^5 + 4*t + 1", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "charpoly_coeffs": [-1, 0, 0, 0, 0, 0, 0, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"4": 2, "8": 29}, "N": 8, "fixed_roots": 0, "seconds": 3}


==> anc/checks/out/sections_runs/cert_q7_2_5_0_0_0_1.json <==
{"p": 7, "D": "t^5 + 5*t + 2", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/cert_q7_5_5_0_0_0_1.json <==
{"p": 7, "D": "t^5 + 5*t + 5", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/lineA_s0_0_6_1_0_0_1.json <==
{"p": 11, "D": "t^5 + t^2 + 6*t", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/lineA_s10_0_6_1_0_10_1.json <==
{"p": 11, "D": "t^5 + 10*t^4 + t^2 + 6*t", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/lineA_s1_0_6_1_0_1_1.json <==
{"p": 11, "D": "t^5 + t^4 + t^2 + 6*t", "charpoly": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "charpoly_coeffs": [-1, -1, 0, 1, 0, -1, 0, 1, 1], "det": -1, "mult1": 1, "trace": -1, "orbit_lengths": {"3": 4, "6": 2, "8": 9, "24": 6}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/lineA_s2_0_6_1_0_2_1.json <==
{"p": 11, "D": "t^5 + 2*t^4 + t^2 + 6*t", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/lineA_s3_0_6_1_0_3_1.json <==
{"p": 11, "D": "t^5 + 3*t^4 + t^2 + 6*t", "charpoly": "Phi_1^2 * Phi_2^2 * Phi_5", "charpoly_coeffs": [1, 1, -1, -1, 0, -1, -1, 1, 1], "det": 1, "mult1": 2, "trace": -1, "orbit_lengths": {"2": 10, "5": 12, "10": 16}, "N": 10, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/lineA_s4_0_6_1_0_4_1.json <==
{"p": 11, "D": "t^5 + 4*t^4 + t^2 + 6*t", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "charpoly_coeffs": [-1, 0, 1, 0, 0, 0, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"2": 2, "4": 2, "12": 19}, "N": 12, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/lineA_s5_0_6_1_0_5_1.json <==
{"p": 11, "D": "t^5 + 5*t^4 + t^2 + 6*t", "charpoly": "Phi_1^2 * Phi_2^2 * Phi_10", "charpoly_coeffs": [1, -1, -1, 1, 0, 1, -1, -1, 1], "det": 1, "mult1": 2, "trace": 1, "orbit_lengths": {"1": 4, "2": 8, "10": 22}, "N": 10, "fixed_roots": 4, "seconds": 4}


==> anc/checks/out/sections_runs/lineA_s6_0_6_1_0_6_1.json <==
{"p": 11, "D": "t^5 + 6*t^4 + t^2 + 6*t", "charpoly": "Phi_24", "charpoly_coeffs": [1, 0, 0, 0, -1, 0, 0, 0, 1], "det": 1, "mult1": 0, "trace": 0, "orbit_lengths": {"24": 10}, "N": 24, "fixed_roots": 0, "seconds": 9}


==> anc/checks/out/sections_runs/lineA_s7_0_6_1_0_7_1.json <==
{"p": 11, "D": "t^5 + 7*t^4 + t^2 + 6*t", "charpoly": "Phi_1^2 * Phi_7", "charpoly_coeffs": [1, -1, 0, 0, 0, 0, 0, -1, 1], "det": 1, "mult1": 2, "trace": 1, "orbit_lengths": {"1": 2, "7": 34}, "N": 7, "fixed_roots": 2, "seconds": 3}


==> anc/checks/out/sections_runs/lineA_s8_0_6_1_0_8_1.json <==
{"p": 11, "D": "t^5 + 8*t^4 + t^2 + 6*t", "charpoly": "Phi_1 * Phi_2 * Phi_18", "charpoly_coeffs": [-1, 0, 1, 1, 0, -1, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"1": 2, "2": 2, "18": 13}, "N": 18, "fixed_roots": 2, "seconds": 7}


==> anc/checks/out/sections_runs/lineA_s9_0_6_1_0_9_1.json <==
{"p": 11, "D": "t^5 + 9*t^4 + t^2 + 6*t", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "charpoly_coeffs": [-1, 0, 1, 0, 0, 0, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"2": 2, "4": 2, "12": 19}, "N": 12, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/lineB_s0_1_0_2_0_0_1.json <==
{"p": 11, "D": "t^5 + 2*t^2 + 1", "charpoly": "Phi_30", "charpoly_coeffs": [1, 1, 0, -1, -1, -1, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"30": 8}, "N": 30, "fixed_roots": 0, "seconds": 10}


==> anc/checks/out/sections_runs/lineB_s10_0_9_10_7_0_1.json <==
{"p": 11, "D": "t^5 + 7*t^3 + 10*t^2 + 9*t", "charpoly": "Phi_1 * Phi_2 * Phi_9", "charpoly_coeffs": [-1, 0, 1, -1, 0, 1, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"2": 3, "9": 14, "18": 6}, "N": 18, "fixed_roots": 0, "seconds": 7}


==> anc/checks/out/sections_runs/lineB_s1_2_2_5_4_0_1.json <==
{"p": 11, "D": "t^5 + 4*t^3 + 5*t^2 + 2*t + 2", "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "charpoly_coeffs": [-1, 0, 1, 0, 0, 0, -1, 0, 1], "det": -1, "mult1": 1, "trace": 0, "orbit_lengths": {"2": 2, "4": 2, "12": 19}, "N": 12, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/lineB_s2_3_4_8_8_0_1.json <==
{"p": 11, "D": "t^5 + 8*t^3 + 8*t^2 + 4*t + 3", "charpoly": "Phi_1 * Phi_2 * Phi_14", "charpoly_coeffs": [-1, 1, 0, 0, 0, 0, 0, -1, 1], "det": -1, "mult1": 1, "trace": 1, "orbit_lengths": {"1": 2, "14": 17}, "N": 14, "fixed_roots": 2, "seconds": 5}


==> anc/checks/out/sections_runs/lineB_s3_4_6_0_1_0_1.json <==
{"p": 11, "D": "t^5 + t^3 + 6*t + 4", "charpoly": "Phi_6^2 * Phi_12", "charpoly_coeffs": [1, -2, 2, 0, -1, 0, 2, -2, 1], "det": 1, "mult1": 0, "trace": 2, "orbit_lengths": {"6": 4, "12": 18}, "N": 12, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/lineB_s4_5_8_3_5_0_1.json <==
{"p": 11, "D": "t^5 + 5*t^3 + 3*t^2 + 8*t + 5", "charpoly": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "charpoly_coeffs": [-1, -2, -1, 0, 0, 0, 1, 2, 1], "det": -1, "mult1": 1, "trace": -2, "orbit_lengths": {"2": 6, "3": 2, "6": 37}, "N": 6, "fixed_roots": 0, "seconds": 3}


==> anc/checks/out/sections_runs/lineB_s5_6_10_6_9_0_1.json <==
{"p": 11, "D": "t^5 + 9*t^3 + 6*t^2 + 10*t + 6", "charpoly": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "charpoly_coeffs": [1, -1, 0, 1, -2, 1, 0, -1, 1], "det": 1, "mult1": 2, "trace": 1, "orbit_lengths": {"1": 2, "2": 5, "4": 15, "6": 8, "12": 10}, "N": 12, "fixed_roots": 2, "seconds": 4}


==> anc/checks/out/sections_runs/lineB_s6_7_1_9_2_0_1.json <==
{"p": 11, "D": "t^5 + 2*t^3 + 9*t^2 + t + 7", "charpoly": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "charpoly_coeffs": [-1, -1, 1, 2, 0, -2, -1, 1, 1], "det": -1, "mult1": 1, "trace": -1, "orbit_lengths": {"2": 3, "3": 2, "6": 2, "12": 18}, "N": 12, "fixed_roots": 0, "seconds": 4}


==> anc/checks/out/sections_runs/lineB_s7_8_3_1_6_0_1.json <==
{"p": 11, "D": "t^5 + 6*t^3 + t^2 + 3*t + 8", "charpoly": "Phi_1^2 * Phi_3 * Phi_5", "charpoly_coeffs": [1, 0, 0, -1, 0, -1, 0, 0, 1], "det": 1, "mult1": 2, "trace": 0, "orbit_lengths": {"1": 2, "3": 6, "5": 14, "15": 10}, "N": 15, "fixed_roots": 2, "seconds": 6}


==> anc/checks/out/sections_runs/lineB_s8_9_5_4_10_0_1.json <==
{"p": 11, "D": "t^5 + 10*t^3 + 4*t^2 + 5*t + 9", "charpoly": "Phi_2^2 * Phi_14", "charpoly_coeffs": [1, 1, 0, 0, 0, 0, 0, 1, 1], "det": 1, "mult1": 0, "trace": -1, "orbit_lengths": {"2": 1, "14": 17}, "N": 14, "fixed_roots": 0, "seconds": 5}


==> anc/checks/out/sections_runs/lineB_s9_10_7_7_3_0_1.json <==
{"p": 11, "D": "t^5 + 3*t^3 + 7*t^2 + 7*t + 10", "charpoly": "Phi_15", "charpoly_coeffs": [1, -1, 0, 1, -1, 1, 0, -1, 1], "det": 1, "mult1": 0, "trace": 1, "orbit_lengths": {"15": 16}, "N": 15, "fixed_roots": 0, "seconds": 6}


==> anc/checks/out/torsion_check.json <==
[
 {
  "q": 7,
  "n": 3,
  "total": 343,
  "sqfreeD": 294,
  "gcd_gt1": 35,
  "gcd_gt1_sqfreeD": 35,
  "gcd_values": {
   "2": 35
  },
  "twotors": 21,
  "twotors_sqfreeD": 21,
  "unexplained": [
   [
    [
     2,
     3,
     4,
     1
    ],
    2
   ],
   [
    [
     2,
     5,
     1,
     1
    ],
    2
   ],
   [
    [
     2,
     6,
     2,
     1
    ],
    2
   ],
   [
    [
     3,
     0,
     0,
     1
    ],
    2
   ],
   [
    [
     3,
     3,
     4,
     1
    ],
    2
   ],
   [
    [
     3,
     5,
     1,
     1
    ],
    2
   ],
   [
    [
     3,
     6,
     2,
     1
    ],
    2
   ],
   [
    [
     4,
     0,
     0,
     1
    ],
    2
   ],
   [
    [
     4,
     3,
     3,
     1
    ],
    2
   ],
   [
    [
     4,
     5,
     6,
     1
    ],
    2
   ],
   [
    [
     4,
     6,
     5,
     1
    ],
    2
   ],
   [
    [
     5,
     3,
     3,
     1
    ],
    2
   ],
   [
    [
     5,
     5,
     6,
     1
    ],
    2
   ],
   [
    [
     5,
     6,
     5,
     1
    ],
    2
   ]
  ]
 },
 {
  "q": 7,
  "n": 4,
  "total": 2401,
  "sqfreeD": 2058,
  "gcd_gt1": 287,
  "gcd_gt1_sqfreeD": 210,
  "gcd_values": {
   "2": 203,
   "8": 7,
   "5": 49,
   "6": 21,
   "11": 7
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 },
 {
  "q": 7,
  "n": 5,
  "total": 16807,
  "sqfreeD": 14406,
  "gcd_gt1": 1932,
  "gcd_gt1_sqfreeD": 1631,
  "gcd_values": {
   "2": 1456,
   "8": 56,
   "5": 280,
   "6": 42,
   "11": 56,
   "10": 42
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 },
 {
  "q": 11,
  "n": 3,
  "total": 1331,
  "sqfreeD": 1210,
  "gcd_gt1": 11,
  "gcd_gt1_sqfreeD": 11,
  "gcd_values": {
   "2": 11
  },
  "twotors": 11,
  "twotors_sqfreeD": 11
 },
 {
  "q": 11,
  "n": 4,
  "total": 14641,
  "sqfreeD": 13310,
  "gcd_gt1": 121,
  "gcd_gt1_sqfreeD": 110,
  "gcd_values": {
   "2": 110,
   "3": 11
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 },
 {
  "q": 11,
  "n": 5,
  "total": 161051,
  "sqfreeD": 146410,
  "gcd_gt1": 1210,
  "gcd_gt1_sqfreeD": 1089,
  "gcd_values": {
   "2": 1210
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 },
 {
  "q": 13,
  "n": 3,
  "total": 2197,
  "sqfreeD": 2028,
  "gcd_gt1": 39,
  "gcd_gt1_sqfreeD": 39,
  "gcd_values": {
   "2": 39
  },
  "twotors": 39,
  "twotors_sqfreeD": 39
 },
 {
  "q": 13,
  "n": 4,
  "total": 28561,
  "sqfreeD": 26364,
  "gcd_gt1": 351,
  "gcd_gt1_sqfreeD": 182,
  "gcd_values": {
   "2": 286,
   "3": 65
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 },
 {
  "q": 13,
  "n": 5,
  "total": 371293,
  "sqfreeD": 342732,
  "gcd_gt1": 3549,
  "gcd_gt1_sqfreeD": 3237,
  "gcd_values": {
   "2": 3068,
   "4": 13,
   "6": 26,
   "3": 416,
   "9": 26
  },
  "twotors": 0,
  "twotors_sqfreeD": 0
 }
]

==> anc/checks/out/torsion_check.txt <==
{"q": 7, "n": 3, "total": 343, "sqfreeD": 294, "gcd_gt1": 35, "gcd_gt1_sqfreeD": 35, "gcd_values": {"2": 35}, "twotors": 21, "twotors_sqfreeD": 21, "unexplained": [[[2, 3, 4, 1], 2], [[2, 5, 1, 1], 2], [[2, 6, 2, 1], 2], [[3, 0, 0, 1], 2], [[3, 3, 4, 1], 2], [[3, 5, 1, 1], 2], [[3, 6, 2, 1], 2], [[4, 0, 0, 1], 2], [[4, 3, 3, 1], 2], [[4, 5, 6, 1], 2], [[4, 6, 5, 1], 2], [[5, 3, 3, 1], 2], [[5, 5, 6, 1], 2], [[5, 6, 5, 1], 2]]}
{"q": 7, "n": 4, "total": 2401, "sqfreeD": 2058, "gcd_gt1": 287, "gcd_gt1_sqfreeD": 210, "gcd_values": {"2": 203, "8": 7, "5": 49, "6": 21, "11": 7}, "twotors": 0, "twotors_sqfreeD": 0}
{"q": 7, "n": 5, "total": 16807, "sqfreeD": 14406, "gcd_gt1": 1932, "gcd_gt1_sqfreeD": 1631, "gcd_values": {"2": 1456, "8": 56, "5": 280, "6": 42, "11": 56, "10": 42}, "twotors": 0, "twotors_sqfreeD": 0}
{"q": 11, "n": 3, "total": 1331, "sqfreeD": 1210, "gcd_gt1": 11, "gcd_gt1_sqfreeD": 11, "gcd_values": {"2": 11}, "twotors": 11, "twotors_sqfreeD": 11}
{"q": 11, "n": 4, "total": 14641, "sqfreeD": 13310, "gcd_gt1": 121, "gcd_gt1_sqfreeD": 110, "gcd_values": {"2": 110, "3": 11}, "twotors": 0, "twotors_sqfreeD": 0}
{"q": 11, "n": 5, "total": 161051, "sqfreeD": 146410, "gcd_gt1": 1210, "gcd_gt1_sqfreeD": 1089, "gcd_values": {"2": 1210}, "twotors": 0, "twotors_sqfreeD": 0}
{"q": 13, "n": 3, "total": 2197, "sqfreeD": 2028, "gcd_gt1": 39, "gcd_gt1_sqfreeD": 39, "gcd_values": {"2": 39}, "twotors": 39, "twotors_sqfreeD": 39}
{"q": 13, "n": 4, "total": 28561, "sqfreeD": 26364, "gcd_gt1": 351, "gcd_gt1_sqfreeD": 182, "gcd_values": {"2": 286, "3": 65}, "twotors": 0, "twotors_sqfreeD": 0}
{"q": 13, "n": 5, "total": 371293, "sqfreeD": 342732, "gcd_gt1": 3549, "gcd_gt1_sqfreeD": 3237, "gcd_values": {"2": 3068, "4": 13, "6": 26, "3": 416, "9": 26}, "twotors": 0, "twotors_sqfreeD": 0}
python scripts/torsion_check.py > out/torsion_check.txt 2>&1  13.40s user 3.25s system 129% cpu 12.848 total


==> anc/checks/out/torsion_f49.txt <==
[2, 3, 4, 1]  gcd over F_49 = 1
[2, 5, 1, 1]  gcd over F_49 = 1
[2, 6, 2, 1]  gcd over F_49 = 1
[3, 0, 0, 1]  gcd over F_49 = 1
[3, 3, 4, 1]  gcd over F_49 = 1
[3, 5, 1, 1]  gcd over F_49 = 1
[3, 6, 2, 1]  gcd over F_49 = 1
[4, 0, 0, 1]  gcd over F_49 = 1
[4, 3, 3, 1]  gcd over F_49 = 1
[4, 5, 6, 1]  gcd over F_49 = 1
[4, 6, 5, 1]  gcd over F_49 = 1
[5, 3, 3, 1]  gcd over F_49 = 1
[5, 5, 6, 1]  gcd over F_49 = 1
[5, 6, 5, 1]  gcd over F_49 = 1


==> anc/checks/out/urabe_no1_explicit.txt <==
beta_i (coefficients on alpha_1..alpha_8, Bourbaki): [(0, 0, 0, 0, 0, 0, 0, 1), (0, 0, 0, 0, 0, 1, 0, 0), (1, 2, 2, 3, 2, 1, 0, 0), (1, 2, 2, 3, 2, 2, 2, 1)]
charpoly: (x - 1) * (x + 1)^5 * (x^2 + 1) | class size: 45360
Smith form of 1-w: [1, 1, 1, 2, 2, 2, 2, 0]


==> anc/checks/out/we8_table.json <==
[
{
"size": 1,
"order": 1,
"charpoly": {
"1": 8
},
"charpoly_coeffs": [
1,
-8,
28,
-56,
70,
-56,
28,
-8,
1
],
"mult1": 8,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"1": 240
},
"trace": 8
},
{
"size": 1,
"order": 2,
"charpoly": {
"2": 8
},
"charpoly_coeffs": [
1,
8,
28,
56,
70,
56,
28,
8,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
2,
2,
2,
2,
2,
2
],
"sha_order": 256,
"disc_fixed": 1,
"detp": 256,
"cycle_type_roots": {
"2": 120
},
"trace": -8
},
{
"size": 120,
"order": 2,
"charpoly": {
"1": 1,
"2": 7
},
"charpoly_coeffs": [
-1,
-6,
-14,
-14,
0,
14,
14,
6,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2,
2,
2,
2,
2
],
"sha_order": 64,
"disc_fixed": 2,
"detp": 128,
"cycle_type_roots": {
"1": 2,
"2": 119
},
"trace": -6
},
{
"size": 120,
"order": 2,
"charpoly": {
"1": 7,
"2": 1
},
"charpoly_coeffs": [
-1,
6,
-14,
14,
0,
-14,
14,
-6,
1
],
"mult1": 7,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 126,
"2": 57
},
"trace": 6
},
{
"size": 89600,
"order": 6,
"charpoly": {
"2": 2,
"6": 3
},
"charpoly_coeffs": [
1,
-1,
1,
2,
-2,
2,
1,
-1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"2": 3,
"6": 39
},
"trace": 1
},
{
"size": 89600,
"order": 3,
"charpoly": {
"1": 2,
"3": 3
},
"charpoly_coeffs": [
1,
1,
1,
-2,
-2,
-2,
1,
1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 3,
"detp": 27,
"cycle_type_roots": {
"1": 6,
"3": 78
},
"trace": -1
},
{
"size": 268800,
"order": 6,
"charpoly": {
"1": 1,
"2": 1,
"3": 3
},
"charpoly_coeffs": [
-1,
-3,
-5,
-4,
0,
4,
5,
3,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 6,
"detp": 54,
"cycle_type_roots": {
"2": 3,
"3": 42,
"6": 18
},
"trace": -3
},
{
"size": 268800,
"order": 6,
"charpoly": {
"1": 1,
"2": 1,
"6": 3
},
"charpoly_coeffs": [
-1,
3,
-5,
4,
0,
-4,
5,
-3,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 2,
"2": 2,
"6": 39
},
"trace": 3
},
{
"size": 6451200,
"order": 18,
"charpoly": {
"2": 2,
"18": 1
},
"charpoly_coeffs": [
1,
2,
1,
-1,
-2,
-1,
1,
2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"2": 3,
"18": 13
},
"trace": -2
},
{
"size": 6451200,
"order": 9,
"charpoly": {
"1": 2,
"9": 1
},
"charpoly_coeffs": [
1,
-2,
1,
1,
-2,
1,
1,
-2,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 3,
"detp": 3,
"cycle_type_roots": {
"1": 6,
"9": 26
},
"trace": 2
},
{
"size": 19353600,
"order": 18,
"charpoly": {
"1": 1,
"2": 1,
"9": 1
},
"charpoly_coeffs": [
-1,
0,
1,
-1,
0,
1,
-1,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 6,
"detp": 6,
"cycle_type_roots": {
"2": 3,
"9": 14,
"18": 6
},
"trace": 0
},
{
"size": 19353600,
"order": 18,
"charpoly": {
"1": 1,
"2": 1,
"18": 1
},
"charpoly_coeffs": [
-1,
0,
1,
1,
0,
-1,
-1,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 2,
"2": 2,
"18": 13
},
"trace": 0
},
{
"size": 113400,
"order": 2,
"charpoly": {
"1": 4,
"2": 4
},
"charpoly_coeffs": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 16,
"detp": 16,
"cycle_type_roots": {
"1": 8,
"2": 116
},
"trace": 0
},
{
"size": 5443200,
"order": 4,
"charpoly": {
"1": 2,
"2": 2,
"4": 2
},
"charpoly_coeffs": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 16,
"detp": 16,
"cycle_type_roots": {
"2": 4,
"4": 58
},
"trace": 0
},
{
"size": 43545600,
"order": 8,
"charpoly": {
"1": 1,
"2": 1,
"4": 1,
"8": 1
},
"charpoly_coeffs": [
-1,
0,
0,
0,
0,
0,
0,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"4": 2,
"8": 29
},
"trace": 0
},
{
"size": 3150,
"order": 2,
"charpoly": {
"1": 4,
"2": 4
},
"charpoly_coeffs": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"1": 24,
"2": 108
},
"trace": 0
},
{
"size": 268800,
"order": 3,
"charpoly": {
"1": 4,
"3": 2
},
"charpoly_coeffs": [
1,
-2,
1,
-2,
4,
-2,
1,
-2,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 9,
"detp": 9,
"cycle_type_roots": {
"1": 12,
"3": 76
},
"trace": 2
},
{
"size": 268800,
"order": 6,
"charpoly": {
"2": 4,
"6": 2
},
"charpoly_coeffs": [
1,
2,
1,
2,
4,
2,
1,
2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 1,
"detp": 16,
"cycle_type_roots": {
"2": 6,
"6": 38
},
"trace": -2
},
{
"size": 3225600,
"order": 6,
"charpoly": {
"1": 2,
"2": 2,
"3": 1,
"6": 1
},
"charpoly_coeffs": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"2": 6,
"3": 8,
"6": 34
},
"trace": 0
},
{
"size": 4480,
"order": 3,
"charpoly": {
"3": 4
},
"charpoly_coeffs": [
1,
4,
10,
16,
19,
16,
10,
4,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
3,
3,
3,
3
],
"sha_order": 81,
"disc_fixed": 1,
"detp": 81,
"cycle_type_roots": {
"3": 80
},
"trace": -4
},
{
"size": 4480,
"order": 6,
"charpoly": {
"6": 4
},
"charpoly_coeffs": [
1,
-4,
10,
-16,
19,
-16,
10,
-4,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"6": 40
},
"trace": 4
},
{
"size": 403200,
"order": 6,
"charpoly": {
"3": 2,
"6": 2
},
"charpoly_coeffs": [
1,
0,
2,
0,
3,
0,
2,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 1,
"detp": 9,
"cycle_type_roots": {
"3": 8,
"6": 36
},
"trace": 0
},
{
"size": 1612800,
"order": 6,
"charpoly": {
"1": 2,
"2": 2,
"3": 1,
"6": 1
},
"charpoly_coeffs": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 3,
"detp": 12,
"cycle_type_roots": {
"1": 6,
"2": 3,
"3": 6,
"6": 35
},
"trace": 0
},
{
"size": 2240,
"order": 6,
"charpoly": {
"2": 6,
"6": 1
},
"charpoly_coeffs": [
1,
5,
10,
11,
10,
11,
10,
5,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
2,
2,
2,
2
],
"sha_order": 64,
"disc_fixed": 1,
"detp": 64,
"cycle_type_roots": {
"2": 36,
"6": 28
},
"trace": -5
},
{
"size": 2240,
"order": 3,
"charpoly": {
"1": 6,
"3": 1
},
"charpoly_coeffs": [
1,
-5,
10,
-11,
10,
-11,
10,
-5,
1
],
"mult1": 6,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 3,
"detp": 3,
"cycle_type_roots": {
"1": 72,
"3": 56
},
"trace": 5
},
{
"size": 80640,
"order": 6,
"charpoly": {
"1": 1,
"2": 5,
"6": 1
},
"charpoly_coeffs": [
-1,
-3,
-2,
1,
0,
-1,
2,
3,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 2,
"detp": 32,
"cycle_type_roots": {
"1": 2,
"2": 35,
"6": 28
},
"trace": -3
},
{
"size": 80640,
"order": 6,
"charpoly": {
"1": 5,
"2": 1,
"3": 1
},
"charpoly_coeffs": [
-1,
3,
-2,
-1,
0,
1,
2,
-3,
1
],
"mult1": 5,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 6,
"detp": 6,
"cycle_type_roots": {
"1": 30,
"2": 21,
"3": 32,
"6": 12
},
"trace": 3
},
{
"size": 1612800,
"order": 6,
"charpoly": {
"1": 3,
"2": 1,
"3": 2
},
"charpoly_coeffs": [
-1,
0,
1,
2,
0,
-2,
-1,
0,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 18,
"detp": 18,
"cycle_type_roots": {
"1": 6,
"2": 3,
"3": 40,
"6": 18
},
"trace": 0
},
{
"size": 1612800,
"order": 6,
"charpoly": {
"1": 1,
"2": 3,
"6": 2
},
"charpoly_coeffs": [
-1,
0,
1,
-2,
0,
2,
-1,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 2,
"detp": 8,
"cycle_type_roots": {
"1": 2,
"2": 5,
"6": 38
},
"trace": 0
},
{
"size": 3780,
"order": 2,
"charpoly": {
"1": 6,
"2": 2
},
"charpoly_coeffs": [
1,
-4,
4,
4,
-10,
4,
4,
-4,
1
],
"mult1": 6,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 60,
"2": 90
},
"trace": 4
},
{
"size": 3780,
"order": 2,
"charpoly": {
"1": 2,
"2": 6
},
"charpoly_coeffs": [
1,
4,
4,
-4,
-10,
-4,
4,
4,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 4,
"detp": 64,
"cycle_type_roots": {
"1": 4,
"2": 118
},
"trace": -4
},
{
"size": 907200,
"order": 4,
"charpoly": {
"1": 1,
"2": 1,
"4": 3
},
"charpoly_coeffs": [
-1,
0,
-2,
0,
0,
0,
2,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"2": 2,
"4": 59
},
"trace": 0
},
{
"size": 2419200,
"order": 6,
"charpoly": {
"1": 2,
"2": 2,
"6": 2
},
"charpoly_coeffs": [
1,
-2,
1,
2,
-4,
2,
1,
-2,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 4,
"2": 4,
"6": 38
},
"trace": 2
},
{
"size": 2419200,
"order": 6,
"charpoly": {
"1": 2,
"2": 2,
"3": 2
},
"charpoly_coeffs": [
1,
2,
1,
-2,
-4,
-2,
1,
2,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 36,
"detp": 36,
"cycle_type_roots": {
"2": 6,
"3": 20,
"6": 28
},
"trace": -2
},
{
"size": 29030400,
"order": 12,
"charpoly": {
"1": 1,
"2": 1,
"4": 1,
"12": 1
},
"charpoly_coeffs": [
-1,
0,
1,
0,
0,
0,
-1,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"2": 2,
"4": 2,
"12": 19
},
"trace": 0
},
{
"size": 37800,
"order": 2,
"charpoly": {
"1": 3,
"2": 5
},
"charpoly_coeffs": [
-1,
-2,
2,
6,
0,
-6,
-2,
2,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 8,
"detp": 32,
"cycle_type_roots": {
"1": 6,
"2": 117
},
"trace": -2
},
{
"size": 37800,
"order": 2,
"charpoly": {
"1": 5,
"2": 3
},
"charpoly_coeffs": [
-1,
2,
2,
-6,
0,
6,
-2,
-2,
1
],
"mult1": 5,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 26,
"2": 107
},
"trace": 2
},
{
"size": 4838400,
"order": 6,
"charpoly": {
"1": 1,
"2": 3,
"3": 1,
"6": 1
},
"charpoly_coeffs": [
-1,
-2,
-1,
0,
0,
0,
1,
2,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 6,
"detp": 24,
"cycle_type_roots": {
"2": 6,
"3": 2,
"6": 37
},
"trace": -2
},
{
"size": 4838400,
"order": 6,
"charpoly": {
"1": 3,
"2": 1,
"3": 1,
"6": 1
},
"charpoly_coeffs": [
-1,
2,
-1,
0,
0,
0,
1,
-2,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 6,
"detp": 6,
"cycle_type_roots": {
"1": 8,
"2": 2,
"3": 6,
"6": 35
},
"trace": 2
},
{
"size": 37800,
"order": 4,
"charpoly": {
"2": 4,
"4": 2
},
"charpoly_coeffs": [
1,
4,
8,
12,
14,
12,
8,
4,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
4,
4
],
"sha_order": 64,
"disc_fixed": 1,
"detp": 64,
"cycle_type_roots": {
"2": 12,
"4": 54
},
"trace": -4
},
{
"size": 37800,
"order": 4,
"charpoly": {
"1": 4,
"4": 2
},
"charpoly_coeffs": [
1,
-4,
8,
-12,
14,
-12,
8,
-4,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 24,
"4": 54
},
"trace": 4
},
{
"size": 1814400,
"order": 8,
"charpoly": {
"1": 3,
"2": 1,
"8": 1
},
"charpoly_coeffs": [
-1,
2,
0,
-2,
0,
2,
0,
-2,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 12,
"2": 6,
"8": 27
},
"trace": 2
},
{
"size": 1814400,
"order": 8,
"charpoly": {
"1": 1,
"2": 3,
"8": 1
},
"charpoly_coeffs": [
-1,
-2,
0,
2,
0,
-2,
0,
2,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"2": 12,
"8": 27
},
"trace": -2
},
{
"size": 680400,
"order": 4,
"charpoly": {
"1": 2,
"2": 2,
"4": 2
},
"charpoly_coeffs": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"1": 4,
"2": 10,
"4": 54
},
"trace": 0
},
{
"size": 5443200,
"order": 8,
"charpoly": {
"2": 2,
"4": 1,
"8": 1
},
"charpoly_coeffs": [
1,
2,
2,
2,
2,
2,
2,
2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
4,
4
],
"sha_order": 16,
"disc_fixed": 1,
"detp": 16,
"cycle_type_roots": {
"2": 2,
"4": 5,
"8": 27
},
"trace": -2
},
{
"size": 5443200,
"order": 8,
"charpoly": {
"1": 2,
"4": 1,
"8": 1
},
"charpoly_coeffs": [
1,
-2,
2,
-2,
2,
-2,
2,
-2,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 4,
"4": 5,
"8": 27
},
"trace": 2
},
{
"size": 45360,
"order": 4,
"charpoly": {
"1": 5,
"2": 1,
"4": 1
},
"charpoly_coeffs": [
-1,
4,
-6,
4,
0,
-4,
6,
-4,
1
],
"mult1": 5,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 40,
"2": 10,
"4": 45
},
"trace": 4
},
{
"size": 45360,
"order": 4,
"charpoly": {
"1": 1,
"2": 5,
"4": 1
},
"charpoly_coeffs": [
-1,
-4,
-6,
-4,
0,
4,
6,
4,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 4,
"detp": 64,
"cycle_type_roots": {
"2": 30,
"4": 45
},
"trace": -4
},
{
"size": 580608,
"order": 5,
"charpoly": {
"1": 4,
"5": 1
},
"charpoly_coeffs": [
1,
-3,
3,
-1,
0,
-1,
3,
-3,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 5,
"detp": 5,
"cycle_type_roots": {
"1": 20,
"5": 44
},
"trace": 3
},
{
"size": 580608,
"order": 10,
"charpoly": {
"2": 4,
"10": 1
},
"charpoly_coeffs": [
1,
3,
3,
1,
0,
1,
3,
3,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 1,
"detp": 16,
"cycle_type_roots": {
"2": 10,
"10": 22
},
"trace": -3
},
{
"size": 8709120,
"order": 10,
"charpoly": {
"1": 2,
"2": 2,
"10": 1
},
"charpoly_coeffs": [
1,
-1,
-1,
1,
0,
1,
-1,
-1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 4,
"2": 8,
"10": 22
},
"trace": 1
},
{
"size": 8709120,
"order": 10,
"charpoly": {
"1": 2,
"2": 2,
"5": 1
},
"charpoly_coeffs": [
1,
1,
-1,
-1,
0,
-1,
-1,
1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 20,
"detp": 20,
"cycle_type_roots": {
"2": 10,
"5": 12,
"10": 16
},
"trace": -1
},
{
"size": 5806080,
"order": 10,
"charpoly": {
"1": 3,
"2": 1,
"5": 1
},
"charpoly_coeffs": [
-1,
1,
1,
-1,
0,
1,
-1,
-1,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 10,
"detp": 10,
"cycle_type_roots": {
"1": 6,
"2": 7,
"5": 24,
"10": 10
},
"trace": 1
},
{
"size": 5806080,
"order": 10,
"charpoly": {
"1": 1,
"2": 3,
"10": 1
},
"charpoly_coeffs": [
-1,
-1,
1,
1,
0,
-1,
-1,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 2,
"detp": 8,
"cycle_type_roots": {
"1": 2,
"2": 9,
"10": 22
},
"trace": -1
},
{
"size": 11612160,
"order": 30,
"charpoly": {
"2": 2,
"6": 1,
"10": 1
},
"charpoly_coeffs": [
1,
0,
0,
1,
0,
1,
0,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"2": 1,
"6": 3,
"10": 7,
"30": 5
},
"trace": 0
},
{
"size": 11612160,
"order": 15,
"charpoly": {
"1": 2,
"3": 1,
"5": 1
},
"charpoly_coeffs": [
1,
0,
0,
-1,
0,
-1,
0,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 15,
"detp": 15,
"cycle_type_roots": {
"1": 2,
"3": 6,
"5": 14,
"15": 10
},
"trace": 0
},
{
"size": 11612160,
"order": 30,
"charpoly": {
"1": 1,
"2": 1,
"6": 1,
"10": 1
},
"charpoly_coeffs": [
-1,
2,
-2,
1,
0,
-1,
2,
-2,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 2,
"6": 3,
"10": 7,
"30": 5
},
"trace": 2
},
{
"size": 11612160,
"order": 30,
"charpoly": {
"1": 1,
"2": 1,
"3": 1,
"5": 1
},
"charpoly_coeffs": [
-1,
-2,
-2,
-1,
0,
1,
2,
2,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 30,
"detp": 30,
"cycle_type_roots": {
"2": 1,
"3": 2,
"5": 6,
"6": 2,
"10": 4,
"15": 6,
"30": 2
},
"trace": -2
},
{
"size": 907200,
"order": 4,
"charpoly": {
"1": 4,
"2": 2,
"4": 1
},
"charpoly_coeffs": [
1,
-2,
0,
2,
-2,
2,
0,
-2,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 14,
"2": 23,
"4": 45
},
"trace": 2
},
{
"size": 907200,
"order": 4,
"charpoly": {
"1": 2,
"2": 4,
"4": 1
},
"charpoly_coeffs": [
1,
2,
0,
-2,
-2,
-2,
0,
2,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 8,
"detp": 32,
"cycle_type_roots": {
"1": 2,
"2": 29,
"4": 45
},
"trace": -2
},
{
"size": 151200,
"order": 4,
"charpoly": {
"1": 3,
"2": 3,
"4": 1
},
"charpoly_coeffs": [
-1,
0,
2,
0,
0,
0,
-2,
0,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"1": 12,
"2": 24,
"4": 45
},
"trace": 0
},
{
"size": 2721600,
"order": 4,
"charpoly": {
"1": 3,
"2": 3,
"4": 1
},
"charpoly_coeffs": [
-1,
0,
2,
0,
0,
0,
-2,
0,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 16,
"detp": 16,
"cycle_type_roots": {
"1": 4,
"2": 28,
"4": 45
},
"trace": 0
},
{
"size": 1209600,
"order": 6,
"charpoly": {
"1": 3,
"2": 3,
"6": 1
},
"charpoly_coeffs": [
-1,
1,
2,
-3,
0,
3,
-2,
-1,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 6,
"2": 33,
"6": 28
},
"trace": 1
},
{
"size": 1209600,
"order": 6,
"charpoly": {
"1": 3,
"2": 3,
"3": 1
},
"charpoly_coeffs": [
-1,
-1,
2,
3,
0,
-3,
-2,
1,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 24,
"detp": 24,
"cycle_type_roots": {
"1": 2,
"2": 35,
"3": 8,
"6": 24
},
"trace": -1
},
{
"size": 604800,
"order": 6,
"charpoly": {
"1": 4,
"2": 2,
"3": 1
},
"charpoly_coeffs": [
1,
-1,
-2,
1,
2,
1,
-2,
-1,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"1": 12,
"2": 30,
"3": 16,
"6": 20
},
"trace": 1
},
{
"size": 604800,
"order": 6,
"charpoly": {
"1": 2,
"2": 4,
"6": 1
},
"charpoly_coeffs": [
1,
1,
-2,
-1,
2,
-1,
-2,
1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"1": 4,
"2": 34,
"6": 28
},
"trace": -1
},
{
"size": 7257600,
"order": 12,
"charpoly": {
"1": 2,
"2": 2,
"4": 1,
"6": 1
},
"charpoly_coeffs": [
1,
-1,
0,
1,
-2,
1,
0,
-1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 2,
"2": 5,
"4": 15,
"6": 8,
"12": 10
},
"trace": 1
},
{
"size": 7257600,
"order": 12,
"charpoly": {
"1": 2,
"2": 2,
"3": 1,
"4": 1
},
"charpoly_coeffs": [
1,
1,
0,
-1,
-2,
-1,
0,
1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 24,
"detp": 24,
"cycle_type_roots": {
"1": 2,
"2": 5,
"3": 4,
"4": 15,
"6": 6,
"12": 10
},
"trace": -1
},
{
"size": 2419200,
"order": 6,
"charpoly": {
"1": 1,
"2": 1,
"3": 1,
"6": 2
},
"charpoly_coeffs": [
-1,
1,
-1,
0,
0,
0,
1,
-1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 6,
"detp": 6,
"cycle_type_roots": {
"2": 3,
"3": 2,
"6": 38
},
"trace": 1
},
{
"size": 2419200,
"order": 6,
"charpoly": {
"1": 1,
"2": 1,
"3": 2,
"6": 1
},
"charpoly_coeffs": [
-1,
-1,
-1,
0,
0,
0,
1,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 2,
"detp": 18,
"cycle_type_roots": {
"1": 2,
"2": 2,
"3": 8,
"6": 35
},
"trace": -1
},
{
"size": 806400,
"order": 6,
"charpoly": {
"1": 2,
"3": 1,
"6": 2
},
"charpoly_coeffs": [
1,
-3,
5,
-6,
6,
-6,
5,
-3,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 3,
"detp": 3,
"cycle_type_roots": {
"1": 6,
"3": 6,
"6": 36
},
"trace": 3
},
{
"size": 806400,
"order": 6,
"charpoly": {
"2": 2,
"3": 2,
"6": 1
},
"charpoly_coeffs": [
1,
3,
5,
6,
6,
6,
5,
3,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
6,
6
],
"sha_order": 36,
"disc_fixed": 1,
"detp": 36,
"cycle_type_roots": {
"2": 3,
"3": 8,
"6": 35
},
"trace": -3
},
{
"size": 100800,
"order": 6,
"charpoly": {
"1": 2,
"2": 4,
"3": 1
},
"charpoly_coeffs": [
1,
3,
2,
-3,
-6,
-3,
2,
3,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 12,
"detp": 48,
"cycle_type_roots": {
"2": 36,
"3": 8,
"6": 24
},
"trace": -3
},
{
"size": 100800,
"order": 6,
"charpoly": {
"1": 4,
"2": 2,
"6": 1
},
"charpoly_coeffs": [
1,
-3,
2,
3,
-6,
3,
2,
-3,
1
],
"mult1": 4,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 24,
"2": 24,
"6": 28
},
"trace": 3
},
{
"size": 1209600,
"order": 12,
"charpoly": {
"2": 2,
"4": 2,
"6": 1
},
"charpoly_coeffs": [
1,
1,
2,
3,
2,
3,
2,
1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
4,
4
],
"sha_order": 16,
"disc_fixed": 1,
"detp": 16,
"cycle_type_roots": {
"4": 18,
"6": 4,
"12": 12
},
"trace": -1
},
{
"size": 1209600,
"order": 12,
"charpoly": {
"1": 2,
"3": 1,
"4": 2
},
"charpoly_coeffs": [
1,
-1,
2,
-3,
2,
-3,
2,
-1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"3": 8,
"4": 18,
"12": 12
},
"trace": 1
},
{
"size": 14515200,
"order": 24,
"charpoly": {
"1": 1,
"2": 1,
"3": 1,
"8": 1
},
"charpoly_coeffs": [
-1,
-1,
0,
1,
0,
-1,
0,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"3": 4,
"6": 2,
"8": 9,
"24": 6
},
"trace": -1
},
{
"size": 14515200,
"order": 24,
"charpoly": {
"1": 1,
"2": 1,
"6": 1,
"8": 1
},
"charpoly_coeffs": [
-1,
1,
0,
-1,
0,
1,
0,
-1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"6": 4,
"8": 9,
"24": 6
},
"trace": 1
},
{
"size": 17418240,
"order": 20,
"charpoly": {
"1": 1,
"2": 1,
"4": 1,
"10": 1
},
"charpoly_coeffs": [
-1,
1,
-1,
1,
0,
-1,
1,
-1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"4": 5,
"10": 6,
"20": 8
},
"trace": 1
},
{
"size": 17418240,
"order": 20,
"charpoly": {
"1": 1,
"2": 1,
"4": 1,
"5": 1
},
"charpoly_coeffs": [
-1,
-1,
-1,
-1,
0,
1,
1,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 20,
"detp": 20,
"cycle_type_roots": {
"4": 5,
"5": 8,
"10": 2,
"20": 8
},
"trace": -1
},
{
"size": 3628800,
"order": 12,
"charpoly": {
"1": 3,
"2": 1,
"3": 1,
"4": 1
},
"charpoly_coeffs": [
-1,
1,
0,
1,
0,
-1,
0,
-1,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"1": 4,
"2": 4,
"3": 12,
"4": 15,
"6": 2,
"12": 10
},
"trace": 1
},
{
"size": 3628800,
"order": 12,
"charpoly": {
"1": 1,
"2": 3,
"4": 1,
"6": 1
},
"charpoly_coeffs": [
-1,
-1,
0,
-1,
0,
1,
0,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 4,
"detp": 16,
"cycle_type_roots": {
"2": 6,
"4": 15,
"6": 8,
"12": 10
},
"trace": -1
},
{
"size": 24883200,
"order": 7,
"charpoly": {
"1": 2,
"7": 1
},
"charpoly_coeffs": [
1,
-1,
0,
0,
0,
0,
0,
-1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 7,
"detp": 7,
"cycle_type_roots": {
"1": 2,
"7": 34
},
"trace": 1
},
{
"size": 24883200,
"order": 14,
"charpoly": {
"2": 2,
"14": 1
},
"charpoly_coeffs": [
1,
1,
0,
0,
0,
0,
0,
1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"2": 1,
"14": 17
},
"trace": -1
},
{
"size": 24883200,
"order": 14,
"charpoly": {
"1": 1,
"2": 1,
"14": 1
},
"charpoly_coeffs": [
-1,
1,
0,
0,
0,
0,
0,
-1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 2,
"14": 17
},
"trace": 1
},
{
"size": 24883200,
"order": 14,
"charpoly": {
"1": 1,
"2": 1,
"7": 1
},
"charpoly_coeffs": [
-1,
-1,
0,
0,
0,
0,
0,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 14,
"detp": 14,
"cycle_type_roots": {
"2": 1,
"7": 18,
"14": 8
},
"trace": -1
},
{
"size": 10886400,
"order": 8,
"charpoly": {
"1": 2,
"2": 2,
"8": 1
},
"charpoly_coeffs": [
1,
0,
-2,
0,
2,
0,
-2,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 2,
"2": 11,
"8": 27
},
"trace": 0
},
{
"size": 10886400,
"order": 8,
"charpoly": {
"1": 1,
"2": 1,
"4": 1,
"8": 1
},
"charpoly_coeffs": [
-1,
0,
0,
0,
0,
0,
0,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 2,
"detp": 8,
"cycle_type_roots": {
"1": 2,
"2": 1,
"4": 5,
"8": 27
},
"trace": 0
},
{
"size": 15120,
"order": 4,
"charpoly": {
"4": 4
},
"charpoly_coeffs": [
1,
0,
4,
0,
6,
0,
4,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2,
2,
2
],
"sha_order": 16,
"disc_fixed": 1,
"detp": 16,
"cycle_type_roots": {
"4": 60
},
"trace": 0
},
{
"size": 3628800,
"order": 8,
"charpoly": {
"8": 2
},
"charpoly_coeffs": [
1,
0,
0,
0,
2,
0,
0,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"8": 30
},
"trace": 0
},
{
"size": 2419200,
"order": 12,
"charpoly": {
"12": 2
},
"charpoly_coeffs": [
1,
0,
-2,
0,
3,
0,
-2,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"12": 20
},
"trace": 0
},
{
"size": 14515200,
"order": 6,
"charpoly": {
"1": 2,
"2": 2,
"3": 1,
"6": 1
},
"charpoly_coeffs": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"1": 2,
"2": 5,
"3": 2,
"6": 37
},
"trace": 0
},
{
"size": 453600,
"order": 4,
"charpoly": {
"1": 3,
"2": 1,
"4": 2
},
"charpoly_coeffs": [
-1,
2,
-2,
2,
0,
-2,
2,
-2,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 8,
"detp": 8,
"cycle_type_roots": {
"1": 6,
"2": 9,
"4": 54
},
"trace": 2
},
{
"size": 453600,
"order": 4,
"charpoly": {
"1": 1,
"2": 3,
"4": 2
},
"charpoly_coeffs": [
-1,
-2,
-2,
-2,
0,
2,
2,
2,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
4,
4
],
"sha_order": 16,
"disc_fixed": 2,
"detp": 32,
"cycle_type_roots": {
"1": 2,
"2": 11,
"4": 54
},
"trace": -2
},
{
"size": 14515200,
"order": 12,
"charpoly": {
"1": 1,
"2": 1,
"3": 1,
"12": 1
},
"charpoly_coeffs": [
-1,
-1,
1,
2,
0,
-2,
-1,
1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 6,
"detp": 6,
"cycle_type_roots": {
"2": 3,
"3": 2,
"6": 2,
"12": 18
},
"trace": -1
},
{
"size": 14515200,
"order": 12,
"charpoly": {
"1": 1,
"2": 1,
"6": 1,
"12": 1
},
"charpoly_coeffs": [
-1,
1,
1,
-2,
0,
2,
-1,
-1,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 2,
"detp": 2,
"cycle_type_roots": {
"1": 2,
"2": 2,
"6": 3,
"12": 18
},
"trace": 1
},
{
"size": 4838400,
"order": 12,
"charpoly": {
"1": 2,
"3": 1,
"12": 1
},
"charpoly_coeffs": [
1,
-1,
-1,
0,
2,
0,
-1,
-1,
1
],
"mult1": 2,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 3,
"detp": 3,
"cycle_type_roots": {
"1": 6,
"3": 6,
"12": 18
},
"trace": 1
},
{
"size": 4838400,
"order": 12,
"charpoly": {
"2": 2,
"6": 1,
"12": 1
},
"charpoly_coeffs": [
1,
1,
-1,
0,
2,
0,
-1,
1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"2": 3,
"6": 3,
"12": 18
},
"trace": -1
},
{
"size": 9676800,
"order": 12,
"charpoly": {
"4": 2,
"12": 1
},
"charpoly_coeffs": [
1,
0,
1,
0,
0,
0,
1,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 1,
"detp": 4,
"cycle_type_roots": {
"4": 3,
"12": 19
},
"trace": 0
},
{
"size": 12902400,
"order": 9,
"charpoly": {
"3": 1,
"9": 1
},
"charpoly_coeffs": [
1,
1,
1,
1,
1,
1,
1,
1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 1,
"detp": 9,
"cycle_type_roots": {
"3": 2,
"9": 26
},
"trace": -1
},
{
"size": 12902400,
"order": 18,
"charpoly": {
"6": 1,
"18": 1
},
"charpoly_coeffs": [
1,
-1,
1,
-1,
1,
-1,
1,
-1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"6": 1,
"18": 13
},
"trace": 1
},
{
"size": 1161216,
"order": 5,
"charpoly": {
"5": 2
},
"charpoly_coeffs": [
1,
2,
3,
4,
5,
4,
3,
2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
5,
5
],
"sha_order": 25,
"disc_fixed": 1,
"detp": 25,
"cycle_type_roots": {
"5": 48
},
"trace": -2
},
{
"size": 1161216,
"order": 10,
"charpoly": {
"10": 2
},
"charpoly_coeffs": [
1,
-2,
3,
-4,
5,
-4,
3,
-2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"10": 24
},
"trace": 2
},
{
"size": 34836480,
"order": 20,
"charpoly": {
"20": 1
},
"charpoly_coeffs": [
1,
0,
-1,
0,
1,
0,
-1,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"20": 12
},
"trace": 0
},
{
"size": 29030400,
"order": 24,
"charpoly": {
"24": 1
},
"charpoly_coeffs": [
1,
0,
0,
0,
-1,
0,
0,
0,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"24": 10
},
"trace": 0
},
{
"size": 1209600,
"order": 12,
"charpoly": {
"1": 3,
"2": 1,
"4": 1,
"6": 1
},
"charpoly_coeffs": [
-1,
3,
-4,
3,
0,
-3,
4,
-3,
1
],
"mult1": 3,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 4,
"detp": 4,
"cycle_type_roots": {
"1": 12,
"4": 15,
"6": 8,
"12": 10
},
"trace": 3
},
{
"size": 1209600,
"order": 12,
"charpoly": {
"1": 1,
"2": 3,
"3": 1,
"4": 1
},
"charpoly_coeffs": [
-1,
-3,
-4,
-3,
0,
3,
4,
3,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [
2,
2
],
"sha_order": 4,
"disc_fixed": 12,
"detp": 48,
"cycle_type_roots": {
"2": 6,
"3": 4,
"4": 15,
"6": 6,
"12": 10
},
"trace": -3
},
{
"size": 9676800,
"order": 12,
"charpoly": {
"1": 1,
"2": 1,
"3": 1,
"4": 1,
"6": 1
},
"charpoly_coeffs": [
-1,
0,
-1,
0,
0,
0,
1,
0,
1
],
"mult1": 1,
"det": -1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 12,
"detp": 12,
"cycle_type_roots": {
"3": 4,
"4": 3,
"6": 8,
"12": 14
},
"trace": 0
},
{
"size": 23224320,
"order": 15,
"charpoly": {
"15": 1
},
"charpoly_coeffs": [
1,
-1,
0,
1,
-1,
1,
0,
-1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"15": 16
},
"trace": 1
},
{
"size": 23224320,
"order": 30,
"charpoly": {
"30": 1
},
"charpoly_coeffs": [
1,
1,
0,
-1,
-1,
-1,
0,
1,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"30": 8
},
"trace": -1
},
{
"size": 2419200,
"order": 12,
"charpoly": {
"6": 2,
"12": 1
},
"charpoly_coeffs": [
1,
-2,
2,
0,
-1,
0,
2,
-2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [],
"sha_order": 1,
"disc_fixed": 1,
"detp": 1,
"cycle_type_roots": {
"6": 4,
"12": 18
},
"trace": 2
},
{
"size": 2419200,
"order": 12,
"charpoly": {
"3": 2,
"12": 1
},
"charpoly_coeffs": [
1,
2,
2,
0,
-1,
0,
2,
2,
1
],
"mult1": 0,
"det": 1,
"sha_invariants": [
3,
3
],
"sha_order": 9,
"disc_fixed": 1,
"detp": 9,
"cycle_type_roots": {
"3": 8,
"12": 18
},
"trace": -2
}
]

==> anc/checks/out/zl_check.txt <==
D1 = t^5 + 5*t^3 + t + 5 ; 4+27D^2 = (6) * t * (t + 3) * (t + 5) * (t + 1)^2 * (t + 6)^2 * (t^3 + 6*t^2 + 5*t + 3)
   reducible fibre: {'g': 't + 1', 'deg': 1, 'm': 2, 'split': True, 'nu': 2, 'g_v': 0, 'f_rat': 2}
   reducible fibre: {'g': 't + 6', 'deg': 1, 'm': 2, 'split': True, 'nu': 2, 'g_v': 0, 'f_rat': 2}
   L(T) = 117649*T^6 + 16807*T^5 + 7*T + 1   (tail coeff c7 = 0)
   k=1: direct fibre count #X(F_7) = 71 ; formula variants: {'printed (numerator, exp f_rat-1)': 43, 'numerator, exp nu-1': 43, 'denominator, exp f_rat-1': 71, 'CORRECTED (denominator, exp nu-1)': 71}
   k=2: direct fibre count #X(F_49) = 2647 ; formula variants: {'printed (numerator, exp f_rat-1)': 2451, 'numerator, exp nu-1': 2451, 'denominator, exp f_rat-1': 2647, 'CORRECTED (denominator, exp nu-1)': 2647}
D2 = t^5 + 2*t^3 + 2*t^2 + 3 ; 4+27D^2 = (6) * (t + 2) * (t + 1)^3 * (t^2 + 4*t + 1) * (t^4 + 5*t^3 + 6*t^2 + 4*t + 6)
   reducible fibre: {'g': 't + 1', 'deg': 1, 'm': 3, 'split': False, 'nu': 2, 'g_v': 1, 'f_rat': 1}
   L(T) = 117649*T^6 + 16807*T^5 + 7*T + 1   (tail coeff c7 = 0)
   k=1: direct fibre count #X(F_7) = 57 ; formula variants: {'printed (numerator, exp f_rat-1)': 64, 'numerator, exp nu-1': 57, 'denominator, exp f_rat-1': 50, 'CORRECTED (denominator, exp nu-1)': 57}
   k=2: direct fibre count #X(F_49) = 2647 ; formula variants: {'printed (numerator, exp f_rat-1)': 2500, 'numerator, exp nu-1': 2451, 'denominator, exp f_rat-1': 2598, 'CORRECTED (denominator, exp nu-1)': 2647}


==> anc/checks/out/zl_lefschetz.txt <==
D1 S=[7, -49, 343, -2401, 100842, -117649, 823543]
D2 S=[7, -49, 343, -2401, 100842, -117649, 823543]


==> anc/checks/scripts/at_kt_local.sage <==
# Section 8 (after Theorem 8.1): Artin-Tate vs Kato-Trihan at rank 0 reduces to a LOCAL identity per bad place v:
#   c_v * prod_{orbits O} |O|  =  |disc(R_v^{Frob})|,
# R_v = root lattice spanned by the non-identity components of the fibre (negative of the intersection form),
# Frob acting on those components by a diagram automorphism fixing the identity component, orbits O of that action,
# c_v = #(R_v^*/R_v)^{Frob} (Tamagawa number).  [P_2 = (1-qT)^2 L(E,T) prod_v prod_O (1-(qT)^{deg(v)|O|}),
# disc NS(X) = |tors|^{-2} prod_v deg(v)^{#O} disc(R_v^{Frob}); the factors L(1/q), |tors|^2, deg(v) cancel.]
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
from itertools import permutations
def cartan_from_edges(n, edges):
    C = 2*identity_matrix(ZZ, n)
    for i,j in edges: C[i,j] -= 1; C[j,i] -= 1
    return C
def check(name, C, perm, c_expected):
    n = C.nrows()
    P = matrix(ZZ, n, n)
    for i in range(n): P[perm[i], i] = 1
    assert P.transpose()*C*P == C, name
    # orbits
    seen=set(); orbits=[]
    for i in range(n):
        if i in seen: continue
        o=[i]; j=perm[i]
        while j!=i: o.append(j); j=perm[j]
        seen|=set(o); orbits.append(o)
    B = matrix(ZZ, [[1 if k in o else 0 for k in range(n)] for o in orbits])  # orbit sums: basis of R^Frob
    disc_inv = (B*C*B.transpose()).det()
    # component group R^*/R with Frob action; count fixed points
    Ci = C.inverse()
    A = AdditiveAbelianGroup([d for d in C.elementary_divisors() if d!=1]) if C.det()!=1 else None
    # enumerate R^*/R via Smith form
    D,U,V = C.smith_form()   # D = U*C*V
    invs=[D[i,i] for i in range(n)]
    reps=[]
    import itertools
    ranges=[range(d) for d in invs]
    # R^* = C^{-1} Z^n (coordinates in basis of R); R^*/R = Z^n / C Z^n via x -> C^{-1}x ; element classes = Z^n/CZ^n
    # Z^n / C Z^n = V? use U: U*C*V = D, so Z^n/CZ^n ~ Z^n/(U^{-1} D V^{-1}) Z^n = U^{-1}(Z^n/D Z^n)
    Ui = U.inverse()
    fixed=0; total=0
    for tup in itertools.product(*ranges):
        x = Ui*vector(ZZ,tup)            # representative in Z^n (dual coordinates): element C^{-1}x of R^*
        y = P*Ci*x                        # Frob image in R^*, back to dual coordinates:
        z = C*y
        diff = z - x
        # diff in C Z^n ?
        sol = Ci*diff
        total+=1
        if all(s in ZZ for s in sol): fixed+=1
    prodO = prod(len(o) for o in orbits)
    ok = (fixed == c_expected) and (fixed*prodO == abs(disc_inv))
    return (name, n, [len(o) for o in orbits], 'c_v=%d (table %d)'%(fixed,c_expected), 'prod|O|=%d'%prodO, '|disc R^Frob|=%d'%abs(disc_inv), ok)
res=[]
# I_m, m>=2: non-identity comps Theta_1..Theta_{m-1} form A_{m-1}; split: id, non-split: i -> m-i
for m in range(2,13):
    C = cartan_from_edges(m-1, [(i,i+1) for i in range(m-2)])
    res.append(check('I_%d split'%m, C, list(range(m-1)), m))
    res.append(check('I_%d non-split'%m, C, [m-2-i for i in range(m-1)], 2 if m%2==0 else 1))
# I_0^*: D4 = center 0 joined to ends 1,2,3; Frob permutes ends: id / transposition / 3-cycle -> c = 4, 2, 1
C = cartan_from_edges(4, [(0,1),(0,2),(0,3)])
res.append(check('I0* split (3 ends fixed)', C, [0,1,2,3], 4))
res.append(check('I0* one end fixed', C, [0,1,3,2], 2))
res.append(check('I0* 3-cycle', C, [0,2,3,1], 1))
# I_n^*, n>=1: D_{n+4}; nodes: near end a (0), chain 1..n+1 with node 1 adjacent to a and to the identity side... 
for nn in range(1,7):
    r = nn+4
    # D_r: chain 0-1-...-(r-3), branch at (r-3) to (r-2) and (r-1); the near-end pair (identity + node 0 side) is outside R
    # In D~_{r}: identity comp and node 0 both attach to node 1; removing identity leaves D_r with 0 as a chain end.
    edges=[(i,i+1) for i in range(r-3)]+[(r-3,r-2),(r-3,r-1)]
    C = cartan_from_edges(r, edges)
    res.append(check('I%d* split'%nn, C, list(range(r)), 4))
    res.append(check('I%d* non-split'%nn, C, list(range(r-2))+[r-1,r-2], 2))
# IV: A2 (two non-identity comps), split / swap
C = cartan_from_edges(2, [(0,1)])
res.append(check('IV split', C, [0,1], 3)); res.append(check('IV non-split', C, [1,0], 1))
# IV*: E6 = center 0; arms 1-2 (towards identity side: node 1 adjacent to center, node 2 adjacent to identity? no:)
# E~6: center c, three arms c-a1-a2, c-b1-b2, c-e1-e2, identity = e2. Non-identity: c,a1,a2,b1,b2,e1 = E6.
C = cartan_from_edges(6, [(0,1),(1,2),(0,3),(3,4),(0,5)])
res.append(check('IV* split', C, [0,1,2,3,4,5], 3)); res.append(check('IV* non-split', C, [0,3,4,1,2,5], 1))
# III: A1; III*: E7; II*: E8 (trivial Frobenius action only)
res.append(check('III', matrix(ZZ,[[2]]), [0], 2))
C = cartan_from_edges(7, [(0,1),(1,2),(2,3),(3,4),(4,5),(2,6)])
res.append(check('III*', C, list(range(7)), 2))
C = cartan_from_edges(8, [(0,1),(1,2),(2,3),(3,4),(4,5),(5,6),(4,7)])
res.append(check('II*', C, list(range(8)), 1))
out='\n'.join(str(r) for r in res)+'\nALL OK: %s\n'%all(r[-1] for r in res)
print(out); open('out/at_kt_local.txt','w').write(out)


==> anc/checks/scripts/check_export_membership.sage <==
# Appendix A.1: are all rows of the shipped per-curve CSVs in F(q) (4+27D^2 squarefree)?  Independent test in Sage.
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import gzip, csv, json
base = '../../data/export/'
res = {}
for q,fn in [(7,'curves_q7_deg5_all.csv.gz'),(11,'curves_q11_F5.csv.gz'),(13,'curves_q13_F5.csv.gz'),(23,'curves_q23_sample.csv.gz')]:
    R = PolynomialRing(GF(q),'t'); t = R.gen()
    n=0; inF=0; flag_mismatch=0; Dns_inF=0; seen=set()
    for row in csv.DictReader(gzip.open(_data(fn,'export'),'rt')):
        D = R(row['D']); n+=1
        assert D.degree()==5 and D.is_monic()
        seen.add(tuple(D.list()))
        ok = (4+27*D^2).is_squarefree()
        inF += ok
        if (row['in_F5']=='True') != ok: flag_mismatch+=1
        if ok and not D.is_squarefree(): Dns_inF+=1
    res[str(q)] = dict(rows=n, distinct=len(seen), in_F=inF, not_in_F=n-inF, in_F5_flag_mismatches=flag_mismatch, nonsqfreeD_rows_in_F=Dns_inF)
    print(q, res[str(q)])
json.dump(res, open('out/export_membership.json','w'), indent=1, default=int)


==> anc/checks/scripts/class_ratios.py <==
# Remark 6.5 and Proposition 6.7: observed charpoly counts in F(q) (shipped per-curve CSVs) against W(E8) masses from our own
# class table (out/we8_table.json).  Expected counts: unconditional |F(q)|*mass, rank-0-conditional N_0*|C|/#{mult1=0}.
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import gzip, csv, json, re
from fractions import Fraction
from collections import Counter, defaultdict
T = json.load(open('out/we8_table.json')); W = 696729600
def key_from_table(c): return tuple(sorted((int(k), v) for k, v in c['charpoly'].items()))
def key_from_label(s):
    d = {}
    for m in re.finditer(r'Phi_(\d+)(?:\^(\d+))?', s): d[int(m.group(1))] = int(m.group(2) or 1)
    return tuple(sorted(d.items()))
mass = Counter(); mult1 = {}
for c in T:
    k = key_from_table(c); mass[k] += c['size']; mult1[k] = c['mult1']
r0tot = sum(c['size'] for c in T if c['mult1'] == 0)
def lab(k): return ''.join('P%d%s' % (n, '' if e == 1 else '^%d' % e) for n, e in k)
def neg(k):  # charpoly of -w: Phi_n <-> Phi_2n (n odd), Phi_n fixed for 4|n
    d = Counter()
    for n, e in k:
        if n % 2 == 1: d[2*n] += e
        elif n % 4 == 2: d[n//2] += e
        else: d[n] += e
    return tuple(sorted(d.items()))
files = {7: 'curves_q7_deg5_all.csv.gz', 11: 'curves_q11_F5.csv.gz', 13: 'curves_q13_F5.csv.gz', 23: 'curves_q23_sample.csv.gz'}
out = {}; lines = []
for q, fn in files.items():
    cnt = Counter(); N = 0; N0 = 0
    for r in csv.DictReader(gzip.open(_data(fn, 'export'), 'rt')):
        if r['in_F5'] != 'True': continue
        k = key_from_label(r['cyc']); cnt[k] += 1; N += 1; N0 += (int(r['rank']) == 0)
        assert int(r['rank']) == mult1[k]
    res = {}
    for thr in [0.01, 0.02, 0.05]:
        big = [k for k in mass if mass[k] / W >= thr]
        bad = sorted([(lab(k), round(mass[k] / W, 4), cnt[k], round(N * mass[k] / W, 1), round(cnt[k] / (N * mass[k] / W), 3))
                      for k in big if abs(cnt[k] / (N * mass[k] / W) - 1) > 0.2], key=lambda x: x[4])
        res['mass>=%g' % thr] = dict(n_types=len(big), outside_20pct=len(bad), list=bad)
    # specific numbers quoted in Remark 6.5
    spec = {}
    for s in ['P3^4', 'P2^2P18', 'P24', 'P20', 'P1P2P4P8']:
        k = [kk for kk in mass if lab(kk) == s][0]
        spec[s] = dict(obs=cnt[k], exp_uncond=round(N * mass[k] / W, 1), ratio_uncond=round(cnt[k] / (N * mass[k] / W), 3),
                       exp_rank0cond=(round(N0 * mass[k] / r0tot, 1) if mult1[k] == 0 else None))
    # item 7: pairing N_C vs N_{-C} at charpoly level
    obs = [k for k in cnt if cnt[k] > 0]
    selfdual = [k for k in obs if neg(k) == k]
    unpaired = [k for k in obs if cnt[k] != cnt[neg(k)]]
    maxdiff = max([abs(cnt[k] - cnt[neg(k)]) for k in obs] + [0])
    out[q] = dict(N=N, N0=N0, ratios=res, remark65=spec, types_observed=len(obs), selfdual_observed=len(selfdual),
                  unpaired=len(unpaired), unpaired_selfdual=sum(1 for k in unpaired if k in selfdual), max_pair_difference=maxdiff)
    print(q, json.dumps(out[q]))
json.dump(out, open('out/class_ratios.json', 'w'), indent=1)


==> anc/checks/scripts/compare_sections.py <==
# Section 4.3: compare exact w_D (minimal sections) with the certificate (Table 2) and the lines (Table 3).
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import json, glob, re
jobs = json.load(open('out/sections_jobs.json'))
def norm(s): return ' * '.join(sorted(s.replace(' ', '').split('*'), key=lambda x: (int(re.match(r'Phi_(\d+)', x).group(1)))))
rows = []; bad = 0
for j in jobs:
    f = 'out/sections_runs/%s_%s.json' % (j['label'], '_'.join(map(str, j['Dc'])))
    txt = open(f).read().strip()
    if not txt: rows.append((j['label'], j['Dc'], 'MISSING')); bad += 1; continue
    r = json.loads(txt.splitlines()[-1])
    ok = norm(r['charpoly']) == norm(j['type']) and r['det'] == j['det']
    bad += (not ok)
    rows.append((j['label'], r['D'], j['type'], r['charpoly'], j['det'], r['det'], r['orbit_lengths'], r['fixed_roots'], r['seconds'], ok))
with open('out/sections_compare.txt', 'w') as fh:
    for row in rows: fh.write(repr(row) + '\n')
    fh.write('curves %d, disagreements %d\n' % (len(rows), bad))
print(open('out/sections_compare.txt').read())


==> anc/checks/scripts/deg7_c1.gp <==
\\ Remark 3.1: deg D = 7 (K3 case, deg L = 12).  L_unit(z) = z^12 L(1/(qz)) has z^11-coefficient c_1/q with
\\ c_1 = S_1 = sum_{t0 in F_p} a(t0) (a_infty = 0: fibre II* at infinity).  Exhaustive over monic D of degree 7 with
\\ 4+27D^2 squarefree: count those with p \nmid c_1 (then L_unit is not in Z[z]).
deg7(p) =
{
  my(t='t, A = vector(p, c, -sum(x = 0, p-1, kronecker(x^3 + x + (c-1), p))), N = 0, bad = 0, D, s);
  forvec(v = vector(7, j, [0, p-1]),
    D = Mod(1,p)*(t^7 + sum(j = 1, 7, v[j]*t^(j-1)));
    if(issquarefree(4 + 27*D^2),
      N++;
      s = sum(t0 = 0, p-1, A[lift(subst(D, t, t0)) + 1]);
      if(s % p, bad++)));
  [p, N, bad, bad/N + 0.];
}
print(deg7(5));
print(deg7(7));


==> anc/checks/scripts/disc_degree.sage <==
# Section 6.3 (proof of Theorem D(ii), deg Z = 16): Delta(a) = disc_t(4+27 D_a^2), D_a = t^5+a4 t^4+...+a0.  Over F=Q(alpha), 27 alpha^2 = -4:
#   4+27D^2 = 27 (D-alpha)(D+alpha), so by disc(c g)=c^{2n-2}disc(g) and disc(fg)=disc(f)disc(g)Res(f,g)^2,
#   Delta = 27^18 * disc(D-alpha) disc(D+alpha) * Res(D-alpha,D+alpha)^2,  Res(D-alpha,D+alpha)=Res(D-alpha,2 alpha)=(2alpha)^5.
# disc of a monic quintic has total degree 8 in its coefficients, so deg Delta = 16 (top forms multiply).
Kx.<x> = QQ[]
F.<al> = NumberField(27*x^2+4)
P.<a0,a1,a2,a3,a4> = PolynomialRing(F)
Pt.<t> = PolynomialRing(P)
D = t^5+a4*t^4+a3*t^3+a2*t^2+a1*t+a0
d1 = (D-al).discriminant(); d2 = (D+al).discriminant()
print('total degree of disc(D-alpha), disc(D+alpha):', d1.total_degree(), d2.total_degree())
c = F(27)^18*(2*al)^10
print('constant c = 27^18 (2 alpha)^10 =', c, '=', QQ(c).factor())
prod12 = d1*d2
print('total degree of Delta = c*disc(D-alpha)*disc(D+alpha):', prod12.total_degree())
# spot check against a direct univariate discriminant at random integer points
Zt.<u> = ZZ[]
ok=0
for trial in range(40):
    v=[ZZ.random_element(-50,50) for _ in range(5)]
    Dv = u^5+v[4]*u^4+v[3]*u^3+v[2]*u^2+v[1]*u+v[0]
    lhs = (4+27*Dv^2).discriminant()
    rhs = c*prod12(*[F(x) for x in v])
    ok += (F(lhs)==rhs)
print('spot checks Delta(a) == c*d1*d2 at random integer points:', ok, '/ 40')


==> anc/checks/scripts/enum_family.gp <==
\\ Eq. (2), Remark 5.2 and Lemma 8.2: enumerate monic degree-5 D over F_p (p prime), classify by squarefreeness of D and of Delta0=4+27D^2,
\\ and count degree-1 bad places #{t0 in F_p : Delta0(t0)=0}.  slice=1: only a4=0 (valid for p>=7 by the free
\\ translation action t->t+c, which preserves both squarefreeness conditions and the root count); multiply by p.
enumq(p, slice) =
{
  my(t='t, N=0, nD0sf=0, nDns=0, nDns_in=0, nDsf_in=0, nDsf=0, rootsF=0, rootsAll=0, a4r, D, De, r, Dsf, Desf, Tp);
  Tp = Mod(1,p)*(t^p - t);
  a4r = if(slice, [0,0], [0,p-1]);
  for(a4=a4r[1], a4r[2], for(a3=0,p-1, for(a2=0,p-1, for(a1=0,p-1, for(a0=0,p-1,
     D = Mod(1,p)*(t^5 + a4*t^4 + a3*t^3 + a2*t^2 + a1*t + a0);
     De = 4 + 27*D^2;
     Dsf = issquarefree(D); Desf = issquarefree(De);
     r = poldegree(gcd(De, Tp));
     N++; rootsAll += r;
     if(Dsf, nDsf++, nDns++);
     if(Desf, nD0sf++; rootsF += r; if(Dsf, nDsf_in++, nDns_in++));
  )))));
  my(m = if(slice, p, 1));
  [p, slice, N*m, nD0sf*m, N*m - nD0sf*m, nDsf*m, nDns*m, nDsf_in*m, nDns_in*m, rootsF*m, rootsAll*m];
}


==> anc/checks/scripts/k6_recount_F.sage <==
# Appendix A.1: recount the K=6 re-run of the non-squarefree-D lists restricted to F(q), membership by our own test.
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import json, glob
# needs the K = 5 and K = 6 run outputs extra_q{11,13}_K{5,6}_chunk*.jsonl written by data/scripts/run_engine.py
# (not shipped, 113 MB): ../data/results/ in the ancillary layout, ../../data/results/ in the author's working tree
base=[b for b in ('../../data/results/','../data/results/') if _os.path.isdir(b)]
if not base: raise FileNotFoundError('data/results/ (output of data/scripts/run_engine.py) not found')
base=base[0]
out={}
for q in [11,13]:
    R=PolynomialRing(GF(q),'t')
    def load(K):
        d={}
        for f in sorted(glob.glob(base+'extra_q%d_K%d_chunk*.jsonl'%(q,K))):
            for line in open(f):
                r=json.loads(line); d[r['D']]=r
        return d
    k5=load(5); k6=load(6)
    assert set(k5)==set(k6)
    inF=[D for D in k5 if (4+27*R(D)^2).is_squarefree()]
    nonsqD=[D for D in k5 if not R(D).is_squarefree()]
    rn=lambda r: 'root' in r['eps_source']
    st=dict(list_size=len(k5), list_all_nonsquarefree_D=(len(nonsqD)==len(k5)), in_F=len(inF), outside_F=len(k5)-len(inF))
    for lab,S in [('F',inF),('all',list(k5))]:
        st[lab]=dict(n=len(S), L_agree=sum(k5[D]['L_coeffs']==k6[D]['L_coeffs'] for D in S),
                     eps_agree=sum(k5[D]['epsilon']==k6[D]['epsilon'] for D in S),
                     K5_rootnumber=sum(rn(k5[D]) for D in S),
                     K5_rootnumber_now_coeff_at_K6=sum(rn(k5[D]) and not rn(k6[D]) for D in S),
                     S_match_engine_K6=sum(bool(k6[D].get('S_match_engine')) for D in S))
    out[str(q)]=st; print(q,st)
json.dump(out,open('out/k6_recount_F.json','w'),indent=1,default=int)


==> anc/checks/scripts/lemma62_counterexample.sage <==
# Proof of Lemma 6.2 (parenthetical remark): "the classes w_D generate W(E8)" does not imply G_arith contains W(E8).
# Counterexample: the reflection class R generates W(E8), yet the proper subgroup H=<s_1> (order 2) meets R.
# Since Frobenius classes only need to MEET G_arith, a family whose classes all lay in R would satisfy the
# hypothesis "the classes generate W" with G_arith = <s_1> possible a priori.
W = WeylGroup(['E',8])
G = libgap(W)            # GAP matrix group
s = [libgap(x) for x in W.simple_reflections()]
cl = libgap.ConjugacyClass(G, s[0])
print('reflection class size', cl.Size())                     # 120
print('all simple reflections in the class', all(libgap.IsConjugate(G, s[0], x) for x in s))
R = libgap.Group(list(cl.AsList()))
print('group generated by the class has order', R.Size(), 'W order', G.Size())
H = libgap.Group([s[0]])
print('H=<s1> order', H.Size(), '; H meets the class:', s[0] in cl)


==> anc/checks/scripts/make_sections_jobs.py <==
# Job list for sections_w.sage: the 26 curves of the certificate (Table 2) and the 22 F_11-points of the two lines
# (Table 3), with the characteristic polynomial and det of w_D recorded there.  Reads ../monodromy/data/certificate.json
# and ../monodromy/data/curve_C_*.json; writes out/sections_jobs.json and out/sections_jobs.txt (label p D-coefficients).
# Usage (from checks/): python scripts/make_sections_jobs.py
import os, json, glob
os.chdir(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')))
MON = os.path.join('..', 'monodromy', 'data')
cert = json.load(open(os.path.join(MON, 'certificate.json')))
jobs = []
for q in ['7', '11', '13', '23', '5']:
    for c in cert[q]['curves']:
        jobs.append(dict(label='cert_q' + q, p=int(q), Dc=list(c['D_coeffs']), type=c['type'], det=c['det']))
for name, f in zip(['lineA', 'lineB'], sorted(glob.glob(os.path.join(MON, 'curve_C_*.json')))):
    d = json.load(open(f))
    for pt in d['points']:
        jobs.append(dict(label='%s_s%d' % (name, pt['s']), p=int(d['base_prime']), Dc=list(pt['D_coeffs']), type=pt['type'], det=pt['det']))
json.dump(jobs, open('out/sections_jobs.json', 'w'), indent=0)
open('out/sections_jobs.txt', 'w').write(''.join('%s %d %s\n' % (j['label'], j['p'], ','.join(map(str, j['Dc']))) for j in jobs))
print(len(jobs), 'jobs written')


==> anc/checks/scripts/run_enum.sh <==
#!/bin/sh
# columns: p slice total |F(p)| loss #Dsqfree #Dnonsqfree #(Dsqfree in F) #(Dnonsqfree in F) sum_F(#deg1 bad) sum_all(#deg1 bad)
cd "$(dirname "$0")/.."
for spec in "5 0" "7 0" "11 0" "13 0" "7 1" "11 1" "13 1" "17 1" "19 1" "23 1"; do
  set -- $spec
  echo "print(enumq($1,$2))" | gp -q scripts/enum_family.gp
done


==> anc/checks/scripts/run_sections_batch.sh <==
#!/bin/sh
# run w_from_sections on every job (label p coeffs), NPROC parallel sage processes; one JSON line per curve.
cd "$(dirname "$0")/.."
export OMP_NUM_THREADS=1
NPROC=${NPROC:-2}
mkdir -p out/sections_runs
cat out/sections_jobs.txt | xargs -P $NPROC -L 1 sh -c 'sage scripts/sections_w.sage $1 $2 > out/sections_runs/$0_$(echo $2 | tr , _).json 2> out/sections_runs/$0_$(echo $2 | tr , _).err'


==> anc/checks/scripts/sections_w.sage <==
# Section 4.3: exact Frobenius matrix w_D on the E8 Mordell-Weil lattice from the 240 minimal sections
# (x,y), deg x<=2, deg y<=3, of y^2=x^3+x+D(t) over F_p.  Own method, no floating point:
#  (1) Groebner basis of the 7 coefficient equations; quotient algebra A of dim 240 (asserted);
#  (2) multiplication matrix of a random linear form l; its charpoly must be squarefree (l separates the 240 points);
#      the degrees of its irreducible factors are the Frobenius orbit lengths on the roots;
#  (3) shape lemma: each coordinate is a polynomial in l (linear solve in A); points over F_{p^N}, N = lcm(orbits);
#  (4) <P,Q> = 1 - (P.Q), P.Q = deg gcd(x_P-x_Q, y_P-y_Q) + min(2-deg(x_P-x_Q), 3-deg(y_P-y_Q)) (point at infinity);
#  (5) Gram matrix of 8 independent roots, coordinates of all 240 roots, w = matrix of sigma (x -> x^p).
# Checks: all norms 2; every root has 1/56/126/56/1 roots at pairing 2/1/0/-1/-2; Z-span of the 240 roots is even
# unimodular of rank 8; w^T G w = G; w maps coordinates of every root to those of its Frobenius image.
import json, sys, time
from collections import Counter
def w_from_sections(p, Dc, seed=1):
    t0=time.time()
    set_random_seed(seed)
    Rv = PolynomialRing(GF(p), 'x0,x1,x2,y0,y1,y2,y3', order='degrevlex')
    x0,x1,x2,y0,y1,y2,y3 = Rv.gens()
    Rt.<t> = PolynomialRing(Rv)
    D = sum(Rv(c)*t^i for i,c in enumerate(Dc))
    X = x2*t^2+x1*t+x0; Y = y3*t^3+y2*t^2+y1*t+y0
    eqs = (Y^2 - X^3 - X - D).list()
    I = Rv.ideal(eqs)
    GB = I.groebner_basis()
    assert I.dimension()==0
    NB = I.normal_basis(); n = len(NB)
    assert n==240, n
    pos = {m:i for i,m in enumerate(NB)}
    def vec(f):
        r = I.reduce(f); v = vector(GF(p), n)
        for c,m in zip(r.coefficients(), r.monomials()): v[pos[m]] = c
        return v
    for attempt in range(20):
        coeffs = [GF(p).random_element() for _ in range(7)]
        l = sum(c*g for c,g in zip(coeffs, Rv.gens()))
        M = matrix(GF(p), n, n, [vec(l*b) for b in NB]).transpose()   # column j = l*b_j
        cp = M.charpoly()
        if cp.is_squarefree(): break
    else:
        raise RuntimeError('no separating linear form')
    fac = cp.factor()
    orbit_lengths = sorted([h.degree() for h,e in fac], reverse=True)
    N = lcm(orbit_lengths)
    # powers of l applied to 1
    one = vec(Rv(1)); P = [one]
    for j in range(1,n): P.append(M*P[-1])
    Bmat = matrix(GF(p), P).transpose()          # columns: l^j in basis NB
    Binv = Bmat.inverse()
    coord_polys = [Binv*vec(g) for g in Rv.gens()]   # g = sum_j c_j l^j
    F = GF(p^N, 'z'); FT.<T> = PolynomialRing(F)
    pts = []; orbit_of = []
    for oi,(h,e) in enumerate(fac):
        th = h.change_ring(F).roots()[0][0]
        for k in range(h.degree()):
            thk = th^(p^k)
            powers = [F(1)]
            for j in range(1,n): powers.append(powers[-1]*thk)
            vals = [sum(F(c)*pw for c,pw in zip(cp_, powers)) for cp_ in coord_polys]
            pts.append(vals); orbit_of.append((oi,k))
    assert len(pts)==240
    # verify equation and distinctness
    polys=[]
    for v in pts:
        xx = v[2]*T^2+v[1]*T+v[0]; yy = v[6]*T^3+v[5]*T^2+v[4]*T+v[3]
        Dt = sum(F(c)*T^i for i,c in enumerate(Dc))
        assert yy^2 == xx^3+xx+Dt
        polys.append((xx,yy))
    assert len(set(tuple(v) for v in pts))==240
    # Frobenius permutation: point (oi,k) -> (oi,k+1 mod d)
    index = {ok:i for i,ok in enumerate(orbit_of)}
    degs = {oi:h.degree() for oi,(h,e) in enumerate(fac)}
    sigma = [index[(oi,(k+1)%degs[oi])] for (oi,k) in orbit_of]
    # sanity: sigma really is coordinatewise p-th power
    for i in range(0,240,17):
        assert [c^p for c in pts[i]] == pts[sigma[i]]
    INF = 10^6
    def pairing(i,j):
        if i==j: return 2
        (xa,ya),(xb,yb) = polys[i],polys[j]
        dx = xa-xb; dy = ya-yb
        g = dx.gcd(dy)
        fin = g.degree()
        ix = INF if dx==0 else 2-dx.degree()
        iy = INF if dy==0 else 3-dy.degree()
        return 1-(fin+min(ix,iy))
    Gfull = matrix(ZZ,240,240,lambda i,j: pairing(i,j) if i<=j else 0)
    Gfull = Gfull + Gfull.transpose() - diagonal_matrix(ZZ,[Gfull[i,i] for i in range(240)])
    for i in range(240):
        assert Counter(Gfull.row(i)) == Counter({2:1,1:56,0:126,-1:56,-2:1}), Counter(Gfull.row(i))
    # choose 8 independent roots
    basis=[]
    for i in range(240):
        if matrix(QQ,[Gfull.row(b) for b in basis+[i]]).rank() > len(basis): basis.append(i)
        if len(basis)==8: break
    G = Gfull.matrix_from_rows_and_columns(basis,basis)
    Gi = G.change_ring(QQ).inverse()
    C = [Gi*vector(QQ,[Gfull[r,b] for b in basis]) for r in range(240)]
    # Z-span of all roots: even unimodular rank 8
    Hm = matrix(QQ,C); den = Hm.denominator()
    L = (den*Hm).change_ring(ZZ).row_module().basis_matrix().change_ring(QQ)/den
    GL = L*G*L.transpose()
    assert GL.det()==1 and all(GL[i,i]%2==0 for i in range(8)) and all(x in ZZ for x in GL.list())
    W = matrix(QQ,[C[sigma[b]] for b in basis]).transpose()
    assert W.transpose()*G*W == G
    for r in range(240): assert W*C[r] == C[sigma[r]]
    cpw = W.charpoly('x')
    phi = {}
    for nn in range(1,31):
        Ph = cyclotomic_polynomial(nn,'x'); e=0; Pz=cpw
        while Pz % Ph == 0: Pz//=Ph; e+=1
        if e: phi[nn]=e
    label = ' * '.join(('Phi_%d'%k)+('' if e==1 else '^%d'%e) for k,e in sorted(phi.items()))
    fixed_roots = sum(1 for i in range(240) if sigma[i]==i)
    return dict(p=p, D=str(sum(c*polygen(GF(p),'t')^i for i,c in enumerate(Dc))), charpoly=label,
                charpoly_coeffs=[int(c) for c in cpw.list()], det=int(W.det()), mult1=int(8-(W-1).rank()),
                trace=int(W.trace()), orbit_lengths={str(k):int(v) for k,v in sorted(Counter(orbit_lengths).items())}, N=int(N),
                fixed_roots=int(fixed_roots), seconds=round(time.time()-t0,1))
if __name__=='__main__' and len(sys.argv)>2:
    p=int(sys.argv[1]); Dc=[int(c) for c in sys.argv[2].split(',')]
    print(json.dumps(w_from_sections(p,Dc),default=int))


==> anc/checks/scripts/torsion_check.py <==
# Section 8 (torsion): torsion of E_D: y^2=x^3+x+D(t) for monic D of degree n = 3, 4, 5 over F_q, q = 7, 11, 13.
# E(K)_tors injects into E_v(k_v) at every good place v, so |tors| divides g(D) = gcd over good t0 in F_q of #E_{D(t0)}(F_q).
# Structural 2-torsion for n = 3: x0 = a t + b with a^3 = -1 and D = -(x0^3 + x0).
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import itertools, json
import numpy as np
def run(q, n):
    leg = np.array([0] + [1 if pow(x, (q - 1) // 2, q) == 1 else -1 for x in range(1, q)])
    xs = np.arange(q)
    card = np.array([q + 1 + leg[(xs**3 + xs + c) % q].sum() for c in range(q)])   # #E_c(F_q) incl. infinity
    sing = np.array([(4 + 27 * c * c) % q == 0 for c in range(q)])
    res = dict(q=q, n=n, total=0, sqfreeD=0, gcd_gt1=0, gcd_gt1_sqfreeD=0, gcd_values={}, twotors=0, twotors_sqfreeD=0)
    cube_roots_m1 = [a for a in range(1, q) if pow(a, 3, q) == q - 1]
    twot = set()
    if n == 3:
        for a in cube_roots_m1:
            for b in range(q):
                # D = -(x0^3 + x0), x0 = a t + b ; coefficients low->high
                x0 = np.poly1d([a, b]); Dp = -(x0**3 + x0)
                c = [int(v) % q for v in Dp.coeffs[::-1]]
                assert c[-1] == 1
                twot.add(tuple(c))
    lead = [1]
    for tail in itertools.product(range(q), repeat=n):
        coeffs = list(tail) + lead               # a0..a_{n-1}, 1
        vals = np.zeros(q, dtype=np.int64)
        for i, a in enumerate(coeffs): vals = (vals + a * xs**i) % q
        good = ~sing[vals]
        g = int(np.gcd.reduce(card[vals[good]])) if good.any() else 0
        # squarefree test of D over F_q via gcd(D, D') (Euclid mod q)
        def pmod(a, b):
            a = a[:]
            while len(a) >= len(b) and any(a):
                if a[-1] == 0: a.pop(); continue
                f = a[-1] * pow(b[-1], q - 2, q) % q; s = len(a) - len(b)
                for i in range(len(b)): a[s + i] = (a[s + i] - f * b[i]) % q
                a.pop()
            while a and a[-1] == 0: a.pop()
            return a
        A = coeffs[:]; B = [(i * coeffs[i]) % q for i in range(1, len(coeffs))]
        while B and B[-1] == 0: B.pop()
        while B: A, B = B, pmod(A, B)
        sqf = (len(A) == 1)
        res['total'] += 1; res['sqfreeD'] += sqf
        if g != 1:
            res['gcd_gt1'] += 1; res['gcd_gt1_sqfreeD'] += sqf
            res['gcd_values'][str(g)] = res['gcd_values'].get(str(g), 0) + 1
            if n == 3:
                is2 = tuple(coeffs) in twot
                if not is2 or g != 2: res.setdefault('unexplained', []).append((coeffs, g))
        if tuple(coeffs) in twot:
            res['twotors'] += 1; res['twotors_sqfreeD'] += sqf
    return res
out = []
for q in [7, 11, 13]:
    for n in [3, 4, 5]:
        r = run(q, n); out.append(r); print(json.dumps(r))
json.dump(out, open('out/torsion_check.json', 'w'), indent=1)


==> anc/checks/scripts/torsion_f49.gp <==
\\ Section 8 (torsion), supplement to torsion_check.py: for the q=7, n=3 curves whose degree-1 gcd is 2 but which are not of the form
\\ D=-(x0^3+x0), the gcd of #E_{D(t0)}(F_49) over good t0 in F_49 must be 1 (torsion injects at every good place).
L = [[2,3,4,1],[2,5,1,1],[2,6,2,1],[3,0,0,1],[3,3,4,1],[3,5,1,1],[3,6,2,1],[4,0,0,1],[4,3,3,1],[4,5,6,1],[4,6,5,1],[5,3,3,1],[5,5,6,1],[5,6,5,1]];
w = ffgen(7^2, 'w);
{
for(i = 1, #L,
  my(c = L[i], G = 0);
  forvec(v = [[0,6],[0,6]],
    my(t0 = v[1] + v[2]*w, d = c[1] + c[2]*t0 + c[3]*t0^2 + c[4]*t0^3);
    if(4 + 27*d^2 != 0, G = gcd(G, ellcard(ellinit([1, d], w)))));
  print(c, "  gcd over F_49 = ", G));
}


==> anc/checks/scripts/urabe_no1_explicit.sage <==
# Explicit element of the class A3+4A1 (Urabe Table 2, No. 1) and the Smith form of 1-w on the E8 root lattice.
R = RootSystem(['E',8]); L = R.root_lattice(); W = L.weyl_group(); al = L.simple_roots()
C = CartanMatrix(['E',8]); vec = lambda a: vector(ZZ, [a.coefficient(i) for i in range(1,9)])
A3 = [al[1], al[3], al[4]]
cands = [b for b in L.positive_roots() if all(vec(b)*C*vec(a) == 0 for a in A3)]
import itertools
quad = next(qd for qd in itertools.combinations(sorted(cands, key=lambda b: (sum(vec(b)), list(vec(b)))), 4)
            if all(vec(x)*C*vec(y) == 0 for x, y in itertools.combinations(qd, 2)))
refl = lambda b: W.from_reduced_word(b.associated_reflection())
w = W.from_reduced_word([1,3,4])
for b in quad: w = w * refl(b)
M = w.matrix(); I = identity_matrix(ZZ, 8)
print("beta_i (coefficients on alpha_1..alpha_8, Bourbaki):", [tuple(vec(b)) for b in quad])
print("charpoly:", M.charpoly().factor(), "| class size:", W(w).conjugacy_class().cardinality())
print("Smith form of 1-w:", (I - M).elementary_divisors())


==> anc/checks/scripts/we8_table.sage <==
# Independent W(E8) class table (input of class_ratios.py) (Sage + libgap), written from definitions.
# Output: out/we8_table.json. Each class: size, charpoly (factored as Phi_n exponents), mult1, det,
# SNF of (1-w) torsion part, disc of fixed lattice, det'(1-w), cycle type on the 240 roots.
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import json, time
t0=time.time()
C = CartanMatrix(['E',8])
Cm = matrix(ZZ, C)
assert Cm.is_symmetric() and Cm.det()==1
roots = [vector(ZZ, list(r.to_vector())) for r in RootSystem(['E',8]).root_lattice().roots()]
assert len(roots)==240
for r in roots: assert r*Cm*r == 2
idx = {tuple(r):i for i,r in enumerate(roots)}
def refl(i):
    M = identity_matrix(ZZ,8)
    for j in range(8):
        v = M.column(j)  # e_j
    S = matrix(ZZ,8,8)
    for j in range(8):
        e = vector(ZZ,[1 if k==j else 0 for k in range(8)])
        img = e - (Cm*e)[i]*vector(ZZ,[1 if k==i else 0 for k in range(8)])
        S.set_column(j,img)
    return S
S = [refl(i) for i in range(8)]
for s in S: assert s.transpose()*Cm*s == Cm and s^2==1
perms=[]
for s in S:
    perms.append(libgap.PermList([idx[tuple(s*r)]+1 for r in roots]))
G = libgap.Group(perms)
assert G.Size()==696729600
cls = G.ConjugacyClasses()
assert len(cls)==112
simple_idx = [idx[tuple(vector(ZZ,[1 if k==j else 0 for k in range(8)]))] for j in range(8)]
z = polygen(ZZ,'z')
out=[]
tot=0
for c in cls:
    g = c.Representative()
    size = int(c.Size()); tot+=size
    imgs = [int(libgap.OnPoints(i+1, g))-1 for i in simple_idx]
    M = matrix(ZZ,8,8)
    for j,ii in enumerate(imgs): M.set_column(j, roots[ii])
    assert M.transpose()*Cm*M == Cm
    # check M agrees with permutation on all roots
    for k in [0,17,101,239]:
        assert tuple(M*roots[k]) == tuple(roots[int(libgap.OnPoints(k+1,g))-1])
    cp = M.charpoly('z')
    fac = {}
    for n in range(1,31):
        e=0; P=cp
        Phi = cyclotomic_polynomial(n,'z')
        Pz = P.change_ring(ZZ)
        while Pz % Phi.change_ring(ZZ) == 0:
            Pz = Pz // Phi.change_ring(ZZ); e+=1
        if e: fac[n]=e
    I = identity_matrix(ZZ,8)
    A = I - M
    mult1 = 8 - A.rank()
    elem = [d for d in A.elementary_divisors() if d not in (0,1)]
    # fixed lattice
    K = A.right_kernel_matrix()  # rows basis of ker(1-w) in Z^8 (saturated)
    disc = (K*Cm*K.transpose()).det() if mult1>0 else 1
    # det'(1-w) = prod_{l!=1}(1-l) = Q(1) where charpoly = (z-1)^r Q(z)
    q = cp // (z-1)^mult1
    detp = q(1)
    cyc = sorted([int(len(x)) for x in libgap.Cycles(g, list(range(1,241)))] + [1]*(240-sum(len(x) for x in libgap.Cycles(g, list(range(1,241))))), reverse=True)
    from collections import Counter
    cyct = dict(sorted(Counter(cyc).items()))
    out.append(dict(size=size, order=int(g.Order()), charpoly={str(k):v for k,v in fac.items()},
                    charpoly_coeffs=[int(x) for x in cp.list()], mult1=int(mult1), det=int(M.det()),
                    sha_invariants=[int(d) for d in elem], sha_order=int(prod(elem)) if elem else 1,
                    disc_fixed=int(abs(disc)), detp=int(detp), cycle_type_roots={str(k):int(v) for k,v in cyct.items()},
                    trace=int(M.trace())))
assert tot==696729600
cps = set(tuple(o['charpoly_coeffs']) for o in out)
assert len(cps)==106, len(cps)
for o in out:
    assert o['sha_order']*o['disc_fixed']==o['detp'], o
json.dump(out, open("out/we8_table.json","w"), indent=0, default=int)
print('classes',len(out),'charpolys',len(cps),'total',tot,'secs',time.time()-t0)


==> anc/checks/scripts/zl_check.sage <==
# Eq. (8) and CORRECTIONS.md (C29): zeta function of X_D with reducible fibres.  (a) bad fibres of E_D from 4+27D^2 over F_7 and the
# node square test; (b) #X(F_{7^k}), k=1,2, counted fibre by fibre on the minimal regular model (Weierstrass cubic for
# irreducible fibres, explicit component/edge count for I_m, m>=2); (c) the same from four variants of eq. (8) with L(E,T)
# from the Lefschetz sums of zl_lefschetz.gp.  Output: out/zl_check.txt
import os as _os
_os.chdir(_os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '..')))  # run from checks/ (the parent of scripts/)
def _data(fn, sub):  # per-curve CSVs: ../data/<fn> in the ancillary files (first candidate: author's working-tree layout)
    for c in (_os.path.join('..', '..', 'data', sub, fn), _os.path.join('..', 'data', fn)):
        if _os.path.exists(c): return c
    raise FileNotFoundError(fn)
import re
p=7; R.<t>=GF(p)[]
Ds={'D1':t^5+5*t^3+t+5,'D2':t^5+2*t^3+2*t^2+3}
S=dict((m.group(1),eval(m.group(2))) for m in re.finditer(r'(D\d) S=\s*(\[.*\])',open('out/zl_lefschetz.txt').read()))
def split_over(F,c):
    x0=-3*c/2; return (3*x0).is_square()
def fibre_count_Im(m,split,Q):
    if split: return m*(Q+1)-m
    fixed=[i for i in range(m) if (2*i)%m==0]
    fixed_edges=[i for i in range(m) if (2*i+1)%m==0]    # edge e_i joins Theta_i,Theta_{i+1}; Phi(e_i)=e_{-i-1}
    cnt=len(fixed)*(Q+1)
    for i in fixed_edges:
        both_fixed=(i in fixed) and (((i+1)%m) in fixed)
        cnt += -1 if both_fixed else 1
    return cnt
def direct_count(D,k):
    F=GF(p^k,'b'); Q=p^k; tot=Q+1             # fibre at infinity: type II cuspidal cubic, Q+1 points
    De=4+27*D^2; mult=dict(De.change_ring(F).roots())
    for t0 in F:
        c=D(t0)
        if t0 in mult and mult[t0]>=2:
            tot+=fibre_count_Im(mult[t0],split_over(F,c),Q)
        else:
            # projective Weierstrass cubic count (singular or not): 1 + sum_x #{y: y^2=f(x)}
            n=1
            for x in F:
                v=x^3+x+c
                n += 1 if v==0 else (2 if v.is_square() else 0)
            tot+=n
    return tot
lines=[]
for name,D in Ds.items():
    De=4+27*D^2
    fac=De.factor()
    places=[]
    for g,m in fac:
        d=g.degree(); F=GF(p^d,'b'); t0=g.change_ring(F).roots()[0][0]; sp=split_over(F,D(t0))
        if m==1: nu,gg,frat=1,0,1
        elif sp: nu,gg,frat=m,0,m
        else:
            nfix=1+(1 if m%2==0 else 0); gg=(m-nfix)//2; nu=nfix+gg; frat=nfix
        places.append(dict(g=str(g),deg=d,m=m,split=sp,nu=nu,g_v=gg,f_rat=frat))
    lines.append('%s = %s ; 4+27D^2 = %s'%(name,D,fac))
    for pl in places:
        if pl['m']>1: lines.append('   reducible fibre: '+str(pl))
    s=S[name]; q=p
    # L(T)=exp(sum S_n T^n/n)
    PS.<T>=PowerSeriesRing(QQ,default_prec=len(s)+1)
    L=exp(sum(QQ(s[n-1])*T^n/n for n in range(1,len(s)+1))).polynomial()
    lines.append('   L(T) = %s   (tail coeff c7 = %s)'%(L.truncate(7), L[7]))
    for k in [1,2]:
        base=1+2*q^k+q^(2*k)-s[k-1]
        def contrib(expo, orient):
            tot=0
            for pl in places:
                d=pl['deg']
                if k%d: continue
                e=k//d; qv=q^d
                a=pl[expo]-1; gg=pl['g_v']
                # log of (1-qv T^d)^a (1+qv T^d)^g : coefficient of T^k times k  = d*[ -a - g(-1)^e ] qv^e
                logB = d*(-a - gg*(-1)^e)*qv^e
                tot += (-logB if orient=='den' else logB)
            return tot
        variants={'printed (numerator, exp f_rat-1)':base+contrib('f_rat','num'),
                  'numerator, exp nu-1':base+contrib('nu','num'),
                  'denominator, exp f_rat-1':base+contrib('f_rat','den'),
                  'CORRECTED (denominator, exp nu-1)':base+contrib('nu','den')}
        dc=direct_count(D,k)
        lines.append('   k=%d: direct fibre count #X(F_%d) = %d ; formula variants: %s'%(k,q^k,dc,variants))
out='\n'.join(lines); print(out); open('out/zl_check.txt','w').write(out+'\n')


==> anc/checks/scripts/zl_lefschetz.gp <==
\\ Eq. (8) (input of zl_check.sage): Lefschetz sums S_n = sum_{t0 in F_{q^n}} a(t0) for E_D: y^2=x^3+x+D(t), D over F_p, n=1..nmax.
\\ a(t0) = Q+1-#(projective Weierstrass cubic over F_Q); for nodal cubics a=+1/-1 (split/non-split, 3*x0 square),
\\ cusp impossible (c4=-48 unit).  a_infty = 0 (type II at infinity, additive).
S_list(p, Dcoef, nmax) =
{
  my(res = vector(nmax));
  for(n = 1, nmax,
    my(g = ffgen(p^n, 'g), Q = p^n, S = 0, B = vector(n, j, g^(j-1)));
    forvec(v = vector(n, j, [0, p-1]),
      my(t0 = sum(j = 1, n, v[j]*B[j]) + 0*g, c = subst(Dcoef, 't, t0), a);
      if(4 + 27*c^2 == 0,
        my(x0 = -3*c/2); a = if(issquare(3*x0), 1, -1),
        a = Q + 1 - ellcard(ellinit([1, c], g)));
      S += a);
    res[n] = S);
  res;
}
D1 = t^5 + 5*t^3 + t + 5;
D2 = t^5 + 2*t^3 + 2*t^2 + 3;
print("D1 S=", S_list(7, D1, 7));
print("D2 S=", S_list(7, D2, 7));


==> anc/data/README.md <==
# data/ — per-curve data, tables and figure inputs (2026-09-26; tables of Sections 6 and 7 updated 2026-09-29)

In this file and in the scripts, "audit" refers to the independent recomputation of the first version's data set
(`../v1_recomputation/REPORT.md`, code in `../v1_recomputation/ff_code/`).

Family throughout: **F5(q)** = { E_D : y^2 = x^3 + x + D(t),  D in F_q[t] monic, deg D = 5, 4 + 27 D^2 squarefree }
(column `sqfree`; equivalently L-degree 8, fibre II at infinity, all c_v = 1, torsion trivial — asserted on every row
by `scripts/analysis_F5.py`).  "D squarefree" is NOT a condition (v1 and the audit pickles imposed it; it is irrelevant
to the curve).  Exact sizes: |F5(7)| = 12,320, |F5(11)| = 159,841, |F5(13)| = 316,238 (all q^5 monic D enumerated;
these equal the counts of `../theory/countF5.sage` and are asserted in `analysis_F5.py`); q = 23:
9,981 curves in F5 among 10,000 D drawn uniformly from ALL 23^5 monic D.

## Interpreters and cache
`sage -python` (SageMath 10.8) runs everything that touches the point-count engine `lpoly.py` (`../v1_recomputation/ff_code/`; imported
read-only) or matplotlib; `python` (MacPorts 3.11, pandas/numpy/scipy) does aggregation and statistics (its matplotlib
is broken — missing `packaging` — so figures run under `sage -python`).  Machine: 20 cores, 64 GB.

**Cache redirect.** `lpoly.py` hard-codes its trace-table/place-table cache to `../data/{tables,places}` (relative to its own directory)
and *builds and writes* a place file there when one is missing.  All engine scripts here (`run_engine.py`,
`run_q7_deg5.py`, `check_lefschetz_subsample.py`) set `lpoly.TABDIR = lpoly.PLDIR = data/cache/`, which
holds COPIES of the recomputation's tables (q = 7: d ≤ 8; q = 11, 13, 23: d ≤ 5; q = 11: d = 6) plus the files built here
(`trace_q13_d6.npz`, `places_q11_d6.npz`, `places_q13_d6.npz`).  The cache (trace and place tables) is not shipped; it is
regenerated by `tables.py q d` and `scripts/build_table_sym.py`.

**The table `trace_q13_d2.npz`.** The recomputation's copy of this table (169 entries, the trace table of
y^2 = x^3 + x + c over F_{13^2}) was overwritten once, through a symbolic link, by the validation run of
`scripts/build_table_sym.py` with that script's own rebuild (method field `'sage+symmetry(frob,neg)'` instead of the original
`'sage+char'`). The current table equals, entry for entry, BOTH rebuilds with `tables.py`'s own methods — `build_sage_table`
(PARI cardinality) and `build_char_table` (numpy character sum) — and its stored modulus equals Sage's default modulus of
GF(13^2); i.e. its numerical content is identical to the original, which was produced by exactly these two methods and passed
their agreement check. The q = 13 computations that used a d = 2 table (the K = 5 run on the extra curves) ran before the
overwrite, from the original file; the later K = 6 run used the cache copy. `tables.py 13 2 2` regenerates the table.

## Provenance of every file

| file | produced by | inputs | parameters / runtime | arithmetic |
|---|---|---|---|---|
| `results/q7_deg5_chunk{0..13}.jsonl` | `scripts/run_q7_deg5.py chunk 14` (sage -python, 14 procs) | `lpoly.analyse`; trace/place tables q = 7, d ≤ 8 | all 7^5 = 16,807 monic deg-5 D; per curve K = 5 (FE + root-number fallback) AND K = 8 complete (no FE) AND independent Lefschetz sums S_1..S_8; ≈ 5 min wall/chunk | exact |
| `agg_q7_deg5.pkl` (16,807 × 91) | `scripts/aggregate_q7_deg5.py` | jsonl above | audit's 47 columns (csv_*/m_* None) + p3..p5, mavg*, nbad*, full_* (K = 8), S1..S8, agreement flags | exact; `mav*` float means |
| `lists/extra_q{11,13}.txt`, `lists/sample_q23.txt` | `scripts/make_lists.py` (sage -python, 15 s) | — | indices ci of the q^4 non-squarefree monic deg-5 D (14,641 / 28,561); 10,000 distinct ci of 23^5 from `numpy.random.default_rng(20260926)` | — |
| `results/extra_q11_K5_*.jsonl`, `results/extra_q13_K5_*.jsonl`, `results/sample_q23_K5_*.jsonl` | `scripts/run_engine.py q tag chunk n` (sage -python; 6 / 8 / 4 procs) | lists; cache tables d ≤ 5 | K = 5, audit configuration; 50 s / 100 s / 18 min wall | exact |
| `agg_q11_extra.pkl` (14,641 × 60), `agg_q13_extra.pkl` (28,561 × 60), `agg_q23_sample.pkl` (10,000 × 60) | `scripts/aggregate_extra.py q tag 5 name n` | jsonl above | audit column set + ci, p3..p5, mavg*, nbad*, L_coeffs | exact |
| `results/extra_q11_K6_*.jsonl`, `results/extra_q13_K6_*.jsonl`; `k6_check_extra_q{11,13}.json` | `scripts/run_engine.py ... --K 6 --lefschetz`; `scripts/compare_K.py q tag 6` | cache tables d ≤ 6 | K = 6 re-run of every extra curve: c_6 = ε q^4 c_2 fixes ε from the data whenever c_2 ≠ 0; S_1..S_6 from per-place traces; ≈ 4 min (q = 11), ≈ 30 min (q = 13) wall | exact |
| `cache/trace_q13_d6.npz` (+ `tables_extra/part_q13_d6_*.npz`) | `scripts/build_table_sym.py 13 6 chunk 8` + `assemble` (sage -python, 8 procs, ≈ 5 min) | — | 4,826,809 entries from 402,633 orbit representatives under c → c^13 and c → −c (exact isomorphism E_c ≅ E_{−c} over F_{13^6} since −1 is a square); PARI cardinality; verified on 3,000 random entries by direct counts, Hasse bound, nodal entries; the same builder reproduces the audit's `trace_q13_d2`, `trace_q5_d4` bit-for-bit in value | exact |
| `powersums_q{11,13,23}_K5.pkl` | `scripts/extract_powersums.py q` | the recomputation's raw per-curve output `q{q}_K5_chunk*.jsonl` (read; not shipped) | deg-5 rows: p1..p5, good-place means, #I_1 places | exact |
| `csv/lefschetz_sample_q{11,13,23}.csv`, `lefschetz_check_q{11,13,23}.json` | `scripts/make_lefschetz_sample.py`; `scripts/check_lefschetz_subsample.py q` | full F5 sets; cache tables d ≤ 5; `we8.py` | 300 random F5 curves per q (seed 20260926); S_1..S_5 from per-place traces vs −q^d p_d(w_D); 3 s / 7 s / 118 s | exact |
| `scripts/we8.py` | — | `inputs/weyl_e8_charpolys.json` (106 charpolys of W(E_8) with class sizes, GAP) | mult_1, det(1−w), tr w, p_d(w) (Newton), conditional expectations; self-checks (|W|, Σ tr = 0, Σ tr² = |W|) | exact Fractions |
| `tables/*.tex`, `csv/*.csv`, `summary_F5.json`, `figdata.json` | `scripts/analysis_F5.py` (python, ≈ 2.5 min) | `agg_q7_deg5.pkl`; `inputs/agg_q{11,13}_K5.pkl` deg-5 rows (squarefree D) + `agg_q{11,13}_extra.pkl`; `agg_q23_sample.pkl`; `powersums_*`; `we8.py`; the check JSONs | permutation null 2000 re-labelings, seed 20260926 | means of integer data exact (`*_exact` columns), printed to 4–5 decimals; SE = sd/√N floating; TV exact |
| `tables/murm_deg1.tex`, `lefschetz.tex`, `sha_strat.tex` (final versions), `tables/we8_*.tex`, `tables/sections_*.tex` | `scripts/make_class_tables.py` (python; run after `analysis_F5.py`, whose versions of the first three it replaces) | `csv/murm_deg1.csv`, `csv/lefschetz.csv`, `csv/sha_strat.csv`, `csv/WE8_limits.csv`; `../theory/we8_classes.json`; `../sections/*.csv` | — | exact rationals, rounded for printing |
| `tables/monodromy_*.tex` | `scripts/make_monodromy_tables.py` (python) | `../monodromy/data/certificate.json`, `maximal_subgroups.json`, `curve_C_*.json` | — | exact |
| `../figures/fig1_murmuration.pdf`, `fig2_type_freq.pdf`, `fig3_sha_strat.pdf` | `scripts/make_figures.py` (sage -python, matplotlib 3.10, Okabe–Ito) | `figdata.json`, `summary_F5.json` | — | — |
| `logs/*` | all of the above | — | per-process logs, `summary_q7_deg5.txt`, `analysis_F5.log` | — |

Every `.tex`/`.csv` starts with a provenance comment (script, inputs, date, family); `.tex` files are bare booktabs
`tabular` environments to be `\input`.

## Conventions
* **Degree-1 mean trace** ā_1 = (1/q) Σ_{deg v = 1, v finite} a_v (a_v = ±1 at I_1 places) = −tr(w_D) EXACTLY
  (asserted on every curve).  Its W(E_8) limit is −E[tr w | mult_1 = r], with no q/(q+1) factor.  (If the additive
  place at infinity, a_∞ = 0, is included in a mean over the q + 1 degree-1 places of P^1, both sides get a factor
  q/(q+1); this variant is not tabulated — the CSV `murm_deg1.csv` still carries it in two columns.)
* ā_d for d ≥ 2 = mean of a_v over the N_d finite places of degree d — NOT a class function of w_D; only the
  Lefschetz sums S_d = Σ_{e|d} e Σ_{deg v = e} a_v^{(d/e)} = −q^d p_d(w_D) are.

## What the tables contain (q = 7 / 11 / 13 / 23)
(Record of the data pass of 2026-09-26; where the wording differs, the paper takes precedence — e.g. q = 7, 11, 13 are
complete enumerations of F5(q), so the paper quotes no standard errors for them, and it reports no z-scores.)
* `data_summary` (a): deg-5 D enumerated 16,807 / 161,051 / 371,293 / 10,000 (sample); |F5| 12,320 / 159,841 /
  316,238 / 9,981; excluded (4+27D² not squarefree) 4,487 / 1,210 / 55,055 / 19; types 62 / 82 / 84 / 91; rank and ε.
* `rank_dist` (b): TV to P_{W(E_8)}(mult_1 = r): 0.0432 / 0.0405 / 0.0246 / 0.0172.
* `type_freq_q{q}` (c): top-20 types; coverage mass 0.9788 / 0.9969 / 0.9968 / 0.9997; TV 0.1447 / 0.0650 / 0.0737 /
  0.0406; `csv/type_freq_all.csv` all 106.
* `sha_dist` (d): rank-0 |Sha| vs P(det(1−w) = s | mult_1 = 0); TV 0.0827 / 0.0263 / 0.0424 / 0.0158; |Sha| = 64
  first seen at q = 23 (2 curves); 81 at q = 11 (11 curves); 256 never (mass 4.6e-9).
* `murm_deg1` (e): E[ā_1 | r] vs −E[tr w | mult_1 = r] = +0.2759, +0.0856, −0.4175, −1.1015, −1.9691 (r = 0..4):
  q = 11: +0.2782, +0.0642, −0.5059, −1.0921, −2.2727; q = 13: +0.2031, +0.0597, −0.3320, −0.9239, −1.6667;
  q = 23: +0.2666, +0.0853, −0.4685, −1.1739, −2.2188; q = 7: +0.1436, +0.0315, −0.2983, −0.9630.  Note the
  deviations at q = 13 are systematically larger (up to 28 SE) than at q = 11 and 23 — a finite-q (Chebotarev
  O(q^{−1/2})) effect that is not uniform in q; not explained here.
* `lefschetz` (e): E[p_d(w_D) | r] vs E_{W(E_8)}[p_d(w) | mult_1 = r], d ≤ 4 (CSV: d ≤ 5; d ≤ 8 at q = 7).
* `trace_identity_check` (e): Thm C.  (i) pipeline p_d = q^d p_d(w_D), d ≤ 5, on 100 % of F5 at every q (chain
  consistency; the non-trivial content is that every L_unit is a W(E_8) charpoly); (ii) S_d recomputed from per-place
  traces with separate code: all 12,320 curves at q = 7 for d ≤ 8 (FE-free polynomial), 300 random curves per q at
  q = 11, 13, 23 for d ≤ 5, and all extra curves at q = 11, 13 for d ≤ 6 (K = 6 run) — 100 % agreement.
* `zscores` (f): Welch z (rank 0 − rank 1), d = 1..4: q = 7: 7.6/6.6/11.0/5.7; q = 11: 38.9/30.0/36.4/43.8;
  q = 13: 42.5/56.0/53.3/53.2; q = 23: 8.4/10.2/9.0/10.8.  Null (2000 random re-labelings preserving n_0, n_1):
  mean ≈ 0, sd ≈ 1, max |z| ≤ 4.0 in every cell.
* `sha_strat` (g), `classes_rank0_q{q}` (g): all 30 mult_1 = 0 classes; observed 17 / 25 / 24 / 25 of 30.

## Verification of the K = 5 reconstruction on the new curves
* q = 7: K = 5 == complete K = 8 (no FE) for 16,807 / 16,807 (5,488 root-number-fallback cases included).
* q = 11 extra (14,641): K = 6 == K = 5 for 14,641 / 14,641; of the 5,225 K = 5 root-number cases, 2,145 are now
  fixed by c_6 = ε q^4 c_2 (all agree), 3,080 (c_2 = c_3 = c_4 = 0) still rely on the root-number formula; FE holds
  at K = 6 for all; S_1..S_6 independent: 14,641 / 14,641.
* q = 13 extra (28,561): K = 6 == K = 5 for 28,561 / 28,561; of the 8,437 K = 5 root-number cases, 3,185 are now
  fixed by c_6 = ε q^4 c_2 (all agree), 5,252 still rely on the root-number formula; FE holds at K = 6 for all;
  S_1..S_6 independent: 28,561 / 28,561 (`k6_check_extra_q13.json`).
* A complete (K = 8, FE-free) computation at q = 11 or 13 is out of reach: it needs trace tables over F_{q^7}, F_{q^8}
  (11^8 = 2.1·10^8, 13^8 = 8.2·10^8 point counts; the d = 7 table alone is ≈ 50 core-hours at q = 11).  The
  FE-free confirmation therefore rests on q = 5 (recomputation) and q = 7 (all 16,807 curves); at q = 11, 13 the
  root-number fallback is validated by every coefficient-determined case (100 % agreement, > 380,000 cases) and by the
  K = 6 pass.  Note that for c_1 = … = c_4 = 0 the W(E_8) constraint alone forces ε = −1 (z^8 + 1 = Φ_16 is not a
  W(E_8) characteristic polynomial).

## NOT done
* No new point-count tables beyond q = 13, d = 6; no FE-free L-polynomials at q = 11, 13, 23 (see above).
* q = 23 is a 10,000-curve uniform sample (seed 20260926), not an enumeration; the audit's earlier q = 23 sample
  (project file, `random.seed(42)`, rejection-sampled *squarefree* D with replacement, 6 duplicates) is no longer used.
* Per-place traces are not stored; the independent S_d checks at q = 11, 13, 23 are on the 300-curve samples
  (d ≤ 5) and on the extra curves (d ≤ 6).
* The monodromy certificate (Theorem B) is in `../monodromy/`, not here; no goodness-of-fit p-values (the O(q^{−1/2}) Chebotarev error, not sampling
  error, is the relevant scale); no explanation of the larger q = 13 deviations.
* Not shipped (size; regenerable with the scripts): `results/*.jsonl`, the pickles `agg_q7_deg5.pkl`, `agg_q{11,13}_extra.pkl`,
  `agg_q23_sample.pkl`, `powersums_q{11,13,23}_K5.pkl`, the trace/place table cache, the per-part files of the d = 6 table
  build, and `logs/`. The per-curve CSVs `curves_*.csv.gz` (written by `scripts/export_csv.py` from these pickles) carry the
  columns used in the paper.


==> anc/data/csv/WE8_limits.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
# W(E_8) class-function limits: P(mult_1 = r), E[tr w | mult_1 = r], E[p_d(w) | mult_1 = r] (p_d = power sums of the eigenvalues of w); exact fractions given.
rank,prob,E_tr_w,E_tr_w_exact,E_p1,E_p2,E_p3,E_p4,E_p5,E_p6,E_p7,E_p8,E_p1_exact,E_p2_exact,E_p3_exact,E_p4_exact,E_p5_exact,E_p6_exact,E_p7_exact,E_p8_exact
0,0.30952673892425414,-0.27586206896551724,-8/29,-0.27586206896551724,0.5763434072437466,-0.43182124108224523,0.29169065254118703,-0.5585517012218522,-0.3844959678250463,-1.0835467325550456,-0.31407284515095935,-8/29,7304/12673,-3208/7429,8986424/30808063,-17207896/30808063,-11845576/30808063,-33381976/30808063,-9675976/30808063
1,0.46432274443342153,-0.08562573839114654,-230838/2695895,-0.08562573839114654,0.8691317725653261,-0.1387197943540086,0.7844430142865356,-0.17536217100443452,0.6814330676825322,-0.08562573839114654,2.893249180698803,-230838/2695895,2343088/2695895,-373974/2695895,2114776/2695895,-472758/2695895,1837072/2695895,-230838/2695895,7799896/2695895
2,0.18670913364381247,0.4175158883622791,2715644/6504289,0.4175158883622791,1.6424743734480434,0.6519925544513782,2.0841521648253942,0.8638429196488655,3.206633653578431,1.7564969822220384,3.088387985220214,2715644/6504289,10683128/6504289,4240748/6504289,13555928/6504289,5618684/6504289,20856872/6504289,11424764/6504289,20087768/6504289
3,0.0354419849537037,1.1015409735687316,10794/9799,1.1015409735687316,2.6851719563220735,1.787325237269109,3.7873252372691093,2.277171139912236,5.134401469537708,1.1015409735687316,4.375140320440861,10794/9799,26312/9799,17514/9799,37112/9799,22314/9799,50312/9799,10794/9799,42872/9799
4,0.0037554856288580245,1.9690845759964044,122672/62299,1.9690845759964044,3.962696030433875,3.1633252540169186,5.465127851169361,3.078572689770301,5.388080065490618,1.9690845759964044,5.465127851169361,122672/62299,246872/62299,197072/62299,340472/62299,191792/62299,335672/62299,122672/62299,340472/62299
5,0.00023509837962962962,3.046153846153846,198/65,3.046153846153846,5.415384615384616,4.523076923076923,6.523076923076923,3.046153846153846,6.892307692307693,3.046153846153846,6.523076923076923,198/65,352/65,294/65,424/65,198/65,448/65,198/65,424/65
6,8.640367798353909e-06,4.372093023255814,188/43,4.372093023255814,6.883720930232558,5.488372093023256,6.883720930232558,4.372093023255814,8.0,4.372093023255814,6.883720930232558,188/43,296/43,236/43,296/43,188/43,8,188/43,296/43
7,1.7223324514991183e-07,6.0,6,6.0,8.0,6.0,8.0,6.0,8.0,6.0,8.0,6,8,6,8,6,8,6,8
8,1.4352770429159319e-09,8.0,8,8.0,8.0,8.0,8.0,8.0,8.0,8.0,8.0,8,8,8,8,8,8,8,8


==> anc/data/csv/classes_rank0_q11.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,type,sha,N_obs,N_expected,WE8_class_size,S1,S2,tr_w
11,Phi_20,1,8041,9037.345237835953,34836480,0,-242,0
11,Phi_24,1,7590,7531.12103152996,29030400,0,0,0
11,Phi_15,1,6347,6024.896825223968,23224320,-11,-121,1
11,Phi_30,1,6347,6024.896825223968,23224320,11,-121,-1
11,Phi_2^2 * Phi_14,4,5720,6455.246598454251,24883200,11,-121,-1
11,Phi_3 * Phi_9,9,3520,3347.1649029022046,12902400,11,121,-1
11,Phi_6 * Phi_18,1,3520,3347.1649029022046,12902400,-11,121,1
11,Phi_2^2 * Phi_6 * Phi_10,4,2970,3012.448412611984,11612160,0,0,0
11,Phi_4^2 * Phi_12,4,1760,2510.3736771766535,9676800,0,242,0
11,Phi_2^2 * Phi_18,4,1760,1673.5824514511023,6451200,22,-242,-2
11,Phi_2^2 * Phi_4 * Phi_8,16,1430,1412.0851934118675,5443200,22,0,-2
11,Phi_2^2 * Phi_6 * Phi_12,4,1155,1255.1868385883267,4838400,11,-363,-1
11,Phi_8^2,4,1045,941.390128941245,3628800,0,0,0
11,Phi_12^2,1,990,627.5934192941634,2419200,0,-484,0
11,Phi_6^2 * Phi_12,1,825,627.5934192941634,2419200,-22,0,2
11,Phi_3^2 * Phi_12,9,825,627.5934192941634,2419200,22,0,-2
11,Phi_10^2,1,462,301.2448412611984,1161216,-22,242,2
11,Phi_5^2,25,462,301.2448412611984,1161216,22,242,-2
11,Phi_2^2 * Phi_3^2 * Phi_6,36,385,209.1978064313878,806400,33,121,-3
11,Phi_2^2 * Phi_4^2 * Phi_6,16,330,313.7967096470817,1209600,11,363,-1
11,Phi_2^4 * Phi_10,16,165,150.6224206305992,580608,33,-363,-3
11,Phi_2^4 * Phi_6^2,16,165,69.73260214379593,268800,22,-242,-2
11,Phi_3^2 * Phi_6^2,9,110,104.5989032156939,403200,0,484,0
11,Phi_3^4,81,11,1.162210035729932,4480,44,484,-4
11,Phi_6^4,1,11,1.162210035729932,4480,-44,484,4
11,Phi_2^2 * Phi_6^3,4,0,23.24420071459864,89600,-11,121,1
11,Phi_2^4 * Phi_4^2,64,0,9.806147176471303,37800,44,0,-4
11,Phi_4^4,16,0,3.922458870588521,15120,0,968,0
11,Phi_2^6 * Phi_6,64,0,0.581105017864966,2240,55,-605,-5
11,Phi_2^8,256,0,0.0002594218829754313,1,88,-968,-8


==> anc/data/csv/classes_rank0_q13.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,type,sha,N_obs,N_expected,WE8_class_size,S1,S2,tr_w
13,Phi_20,1,18590,16650.742413763564,34836480,0,-338,0
13,Phi_24,1,15366,13875.618678136305,29030400,0,0,0
13,Phi_30,1,12324,11100.494942509044,23224320,13,-169,-1
13,Phi_2^2 * Phi_14,4,11492,11893.387438402548,24883200,13,-169,-1
13,Phi_15,1,10192,11100.494942509044,23224320,-13,-169,1
13,Phi_6 * Phi_18,1,6604,6166.941634727246,12902400,-13,169,1
13,Phi_3 * Phi_9,9,5642,6166.941634727246,12902400,13,169,-1
13,Phi_2^2 * Phi_6 * Phi_10,4,5538,5550.247471254522,11612160,0,0,0
13,Phi_4^2 * Phi_12,4,5252,4625.206226045435,9676800,0,338,0
13,Phi_2^2 * Phi_6 * Phi_12,4,2054,2312.6031130227175,4838400,13,-507,-1
13,Phi_2^2 * Phi_18,4,1768,3083.470817363623,6451200,26,-338,-2
13,Phi_8^2,4,1755,1734.452334767038,3628800,0,0,0
13,Phi_2^2 * Phi_4 * Phi_8,16,1404,2601.678502150557,5443200,26,0,-2
13,Phi_12^2,1,1404,1156.3015565113587,2419200,0,-676,0
13,Phi_6^2 * Phi_12,1,1066,1156.3015565113587,2419200,-26,0,2
13,Phi_3^2 * Phi_12,9,858,1156.3015565113587,2419200,26,0,-2
13,Phi_10^2,1,585,555.0247471254522,1161216,-26,338,2
13,Phi_2^2 * Phi_4^2 * Phi_6,16,494,578.1507782556794,1209600,13,507,-1
13,Phi_5^2,25,299,555.0247471254522,1161216,26,338,-2
13,Phi_3^2 * Phi_6^2,9,182,192.71692608522645,403200,0,676,0
13,Phi_2^2 * Phi_3^2 * Phi_6,36,104,385.4338521704529,806400,39,169,-3
13,Phi_4^4,16,52,7.2268847281959925,15120,0,1352,0
13,Phi_2^4 * Phi_10,16,26,277.5123735627261,580608,39,-507,-3
13,Phi_2^2 * Phi_6^3,4,26,42.82598357449477,89600,-13,169,1
13,Phi_2^4 * Phi_6^2,16,0,128.4779507234843,268800,26,-338,-2
13,Phi_2^4 * Phi_4^2,64,0,18.06721182048998,37800,52,0,-4
13,Phi_3^4,81,0,2.141299178724738,4480,52,676,-4
13,Phi_6^4,1,0,2.141299178724738,4480,-52,676,4
13,Phi_2^6 * Phi_6,64,0,1.070649589362369,2240,65,-845,-5
13,Phi_2^8,256,0,0.0004779685666796291,1,104,-1352,-8


==> anc/data/csv/classes_rank0_q23.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,type,sha,N_obs,N_expected,WE8_class_size,S1,S2,tr_w
23,Phi_20,1,524,526.6104006603725,34836480,0,-1058,0
23,Phi_24,1,420,438.8420005503105,29030400,0,0,0
23,Phi_2^2 * Phi_14,4,373,376.1502861859804,24883200,23,-529,-1
23,Phi_15,1,366,351.0736004402484,23224320,-23,-529,1
23,Phi_30,1,351,351.0736004402484,23224320,23,-529,-1
23,Phi_3 * Phi_9,9,226,195.04088913347132,12902400,23,529,-1
23,Phi_6 * Phi_18,1,203,195.04088913347132,12902400,-23,529,1
23,Phi_2^2 * Phi_6 * Phi_10,4,173,175.5368002201242,11612160,0,0,0
23,Phi_4^2 * Phi_12,4,143,146.2806668501035,9676800,0,1058,0
23,Phi_2^2 * Phi_4 * Phi_8,16,82,82.28287510318322,5443200,46,0,-2
23,Phi_2^2 * Phi_18,4,72,97.52044456673566,6451200,46,-1058,-2
23,Phi_8^2,4,62,54.85525006878881,3628800,0,0,0
23,Phi_2^2 * Phi_6 * Phi_12,4,50,73.14033342505175,4838400,23,-1587,-1
23,Phi_3^2 * Phi_12,9,47,36.570166712525875,2419200,46,0,-2
23,Phi_12^2,1,41,36.570166712525875,2419200,0,-2116,0
23,Phi_6^2 * Phi_12,1,34,36.570166712525875,2419200,-46,0,2
23,Phi_2^2 * Phi_4^2 * Phi_6,16,21,18.285083356262938,1209600,23,1587,-1
23,Phi_5^2,25,21,17.55368002201242,1161216,46,1058,-2
23,Phi_10^2,1,17,17.55368002201242,1161216,-46,1058,2
23,Phi_2^2 * Phi_3^2 * Phi_6,36,16,12.190055570841958,806400,69,529,-3
23,Phi_2^4 * Phi_10,16,6,8.77684001100621,580608,69,-1587,-3
23,Phi_3^2 * Phi_6^2,9,5,6.095027785420979,403200,0,2116,0
23,Phi_2^2 * Phi_6^3,4,3,1.3544506189824397,89600,-23,529,1
23,Phi_2^4 * Phi_6^2,16,2,4.063351856947319,268800,46,-1058,-2
23,Phi_2^4 * Phi_4^2,64,2,0.5714088548832168,37800,92,0,-4
23,Phi_4^4,16,0,0.2285635419532867,15120,0,4232,0
23,Phi_3^4,81,0,0.06772253094912199,4480,92,2116,-4
23,Phi_6^4,1,0,0.06772253094912199,4480,-92,2116,4
23,Phi_2^6 * Phi_6,64,0,0.033861265474560996,2240,115,-2645,-5
23,Phi_2^8,256,0,1.5116636372571872e-05,1,184,-4232,-8


==> anc/data/csv/classes_rank0_q7.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,type,sha,N_obs,N_expected,WE8_class_size,S1,S2,tr_w
7,Phi_20,1,868,693.1549782925333,34836480,0,-98,0
7,Phi_24,1,868,577.6291485771111,29030400,0,0,0
7,Phi_15,1,462,462.1033188616889,23224320,-7,-49,1
7,Phi_30,1,462,462.1033188616889,23224320,7,-49,-1
7,Phi_2^2 * Phi_14,4,427,495.110698780381,24883200,7,-49,-1
7,Phi_2^2 * Phi_6 * Phi_10,4,301,231.05165943084444,11612160,0,0,0
7,Phi_4^2 * Phi_12,4,224,192.5430495257037,9676800,0,98,0
7,Phi_3 * Phi_9,9,175,256.72406603427163,12902400,7,49,-1
7,Phi_6 * Phi_18,1,175,256.72406603427163,12902400,-7,49,1
7,Phi_8^2,4,98,72.20364357213889,3628800,0,0,0
7,Phi_12^2,1,70,48.13576238142593,2419200,0,-196,0
7,Phi_2^2 * Phi_18,4,42,128.36203301713581,6451200,14,-98,-2
7,Phi_2^2 * Phi_6 * Phi_12,4,42,96.27152476285185,4838400,7,-147,-1
7,Phi_2^2 * Phi_4 * Phi_8,16,28,108.30546535820834,5443200,14,0,-2
7,Phi_6^2 * Phi_12,1,21,48.13576238142593,2419200,-14,0,2
7,Phi_3^2 * Phi_12,9,21,48.13576238142593,2419200,14,0,-2
7,Phi_2^2 * Phi_4^2 * Phi_6,16,7,24.067881190712964,1209600,7,147,-1
7,Phi_10^2,1,0,23.105165943084444,1161216,-14,98,2
7,Phi_5^2,25,0,23.105165943084444,1161216,14,98,-2
7,Phi_2^2 * Phi_3^2 * Phi_6,36,0,16.045254127141977,806400,21,49,-3
7,Phi_2^4 * Phi_10,16,0,11.552582971542222,580608,21,-147,-3
7,Phi_3^2 * Phi_6^2,9,0,8.022627063570988,403200,0,196,0
7,Phi_2^4 * Phi_6^2,16,0,5.348418042380659,268800,14,-98,-2
7,Phi_2^2 * Phi_6^3,4,0,1.7828060141268862,89600,-7,49,1
7,Phi_2^4 * Phi_4^2,64,0,0.7521212872097801,37800,28,0,-4
7,Phi_4^4,16,0,0.30084851488391207,15120,0,392,0
7,Phi_3^4,81,0,0.08914030070634431,4480,28,196,-4
7,Phi_6^4,1,0,0.08914030070634431,4480,-28,196,4
7,Phi_2^6 * Phi_6,64,0,0.044570150353172154,2240,35,-245,-5
7,Phi_2^8,256,0,1.9897388550523285e-05,1,56,-392,-8


==> anc/data/csv/data_summary.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,deg5_curves,source,F5,nonsqfree_excluded,n_types,rank0,rank1,rank2,rank3,rank4,rank5,rank6,rank7,rank8,eps_plus,eps_minus
7,16807,full enumeration (all 7^5 monic D),12320,4487,62,4291,5775,2065,189,0,0,0,0,0,6356,5964
11,161051,full enumeration (all 11^5 monic D: audit pickle for squarefree D + agg_q11_extra.pkl),159841,1210,82,55946,71060,28050,4180,605,0,0,0,0,84601,75240
13,371293,full enumeration (all 13^5 monic D: audit pickle for squarefree D + agg_q13_extra.pkl),316238,55055,84,103077,149422,55913,7514,312,0,0,0,0,159302,156936
23,10000,"10,000 D drawn uniformly from all 23^5 monic D (seed 20260926)",9981,19,91,3260,4516,1825,345,32,3,0,0,0,5117,4864


==> anc/data/csv/lefschetz.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,rank,d,N,obs_E_pd_w,obs_exact,SE,WE8_E_pd,WE8_E_pd_exact,n_places_deg_d,obs_E_Sd_over_Nd,WE8_limit_Sd_over_Nd,obs_E_mav_d,SE_mav_d
7,0,1,4291,-0.14355628058727568,-88/613,0.010705057347634682,-0.27586206896551724,-8/29,7,0.14355628058727568,0.27586206896551724,0.14355628058727568,0.010705057347634682
7,0,2,4291,0.6427406199021207,394/613,0.018091817762249676,0.5763434072437466,7304/12673,21,-1.4997281131049485,-1.344801283568742,0.28796706284471374,0.020737903815823154
7,0,3,4291,-0.35889070146818924,-220/613,0.02115619074593883,-0.43182124108224523,-3208/7429,112,1.0991027732463297,1.322452550814376,0.4044220461430902,0.020813196101055947
7,0,4,4291,0.4730831973898858,290/613,0.03861257693659131,0.29169065254118703,8986424/30808063,588,-1.9317563893420338,-1.1910701645431803,0.39918822341334576,0.03891865013563556
7,0,5,4291,-0.49429037520391517,-303/613,0.03498783911794719,-0.5585517012218522,-17207896/30808063,3360,2.4724816476345843,2.7939221554868063,,
7,0,6,4291,-0.3556280587275693,-218/613,0.039669907159577696,-0.3844959678250463,-11845576/30808063,19544,2.1407739194248774,2.314550047004138,,
7,0,7,4291,-0.8401305057096248,-515/613,0.03763269814456248,-1.0835467325550456,-33381976/30808063,117648,5.880963527332564,7.584891598400142,,
7,0,8,4291,-0.7275693311582382,-446/613,0.03894938218933973,-0.31407284515095935,-9675976/30808063,720300,5.8229798803697665,2.513629670691511,,
7,1,1,5775,-0.03151515151515152,-26/825,0.01019568594321305,-0.08562573839114654,-230838/2695895,7,0.03151515151515152,0.08562573839114654,0.03151515151515152,0.01019568594321305
7,1,2,5775,0.8096969696969697,668/825,0.017477704916477696,0.8691317725653261,2343088/2695895,21,-1.8892929292929292,-2.027974135985761,0.098008658008658,0.019762637128100932
7,1,3,5775,-0.06424242424242424,-53/825,0.02142979971140928,-0.1387197943540086,-373974/2695895,112,0.19674242424242425,0.42482937020915135,0.07400432900432902,0.02168471840111116
7,1,4,5775,0.7272727272727273,8/11,0.023325000860264365,0.7844430142865356,2114776/2695895,588,-2.9696969696969697,-3.2031423083366874,0.13794063079777366,0.023934724146437082
7,1,5,5775,-0.09818181818181818,-27/275,0.022968623295760323,-0.17536217100443452,-472758/2695895,3360,0.4911136363636363,0.8771761928784318,,
7,1,6,5775,0.3842424242424242,317/825,0.031240899090272427,0.6814330676825322,1837072/2695895,19544,-2.3130237909177738,-4.102022051769455,,
7,1,7,5775,-0.03151515151515152,-26/825,0.029463333193441243,-0.08562573839114654,-230838/2695895,117648,0.22060793574257467,0.5993852634287026,,
7,1,8,5775,3.3066666666666666,248/75,0.038594328211412544,2.893249180698803,7799896/2695895,720300,-26.464355555555553,-23.15563760952609,,
7,2,1,2065,0.2983050847457627,88/295,0.016795055639690658,0.4175158883622791,2715644/6504289,7,-0.2983050847457627,-0.4175158883622791,-0.2983050847457627,0.016795055639690658
7,2,2,2065,1.511864406779661,446/295,0.027237250484955556,1.6424743734480434,10683128/6504289,21,-3.5276836158192086,-3.832440204712101,-0.6850686037126714,0.03134015646814636
7,2,3,2065,0.7457627118644068,44/59,0.03317031324900378,0.6519925544513782,4240748/6504289,112,-2.2838983050847457,-1.9967271980073455,-0.8403753026634383,0.03356281186054989
7,2,4,2065,2.135593220338983,126/59,0.04843796193953596,2.0841521648253942,13555928/6504289,588,-8.720338983050848,-8.51028800637036,-1.315006341519659,0.04839759121565247
7,2,5,2065,1.0271186440677966,303/295,0.049663548248666686,0.8638429196488655,5618684/6504289,3360,-5.137733050847458,-4.321014270993596,,
7,2,6,2065,3.4033898305084747,1004/295,0.058236305694093375,3.206633653578431,20856872/6504289,19544,-20.487382837161867,-19.30296984802747,,
7,2,7,2065,1.7457627118644068,103/59,0.07183441351081411,1.7564969822220384,11424764/6504289,117648,-12.220442855101227,-12.295583386288625,,
7,2,8,2065,2.8949152542372882,854/295,0.05864024372681857,3.088387985220214,20087768/6504289,720300,-23.168971751412432,-24.717398508379112,,
7,3,1,189,0.9629629629629629,26/27,0.04647326303478874,1.1015409735687316,10794/9799,7,-0.9629629629629629,-1.1015409735687316,-0.9629629629629629,0.04647326303478874
7,3,2,189,2.6666666666666665,8/3,0.08877060688188458,2.6851719563220735,26312/9799,21,-6.222222222222221,-6.2654012314181715,-1.9118165784832448,0.10371529236677107
7,3,3,189,1.962962962962963,53/27,0.12472425295668611,1.787325237269109,17514/9799,112,-6.011574074074074,-5.473683539136646,-2.261243386243386,0.12934535968473657
7,3,4,189,3.7037037037037037,100/27,0.13581440833923103,3.7873252372691093,37112/9799,588,-15.123456790123457,-15.46491138551553,-2.998173343411439,0.13431821340301378
7,3,5,189,3.0,3,0.18726180036380222,2.277171139912236,22314/9799,3360,-15.00625,-11.390599806102665,,
7,3,6,189,4.333333333333333,13/3,0.13166808809119923,5.134401469537708,50312/9799,19544,-26.0853629417383,-30.90755211265052,,
7,3,7,189,0.9629629629629629,26/27,0.04647326303478874,1.1015409735687316,10794/9799,117648,-6.740798036578671,-7.710852356144719,,
7,3,8,189,4.296296296296297,116/27,0.13581440833923103,4.375140320440861,42872/9799,720300,-34.384691358024696,-35.015706364595026,,
11,0,1,55946,-0.2782147070389304,-1415/5086,0.004061360611001858,-0.27586206896551724,-8/29,11,0.2782147070389304,0.27586206896551724,0.2782147070389304,0.004061360611001858
11,0,2,55946,0.5711757766417617,2905/5086,0.005391746594547091,0.5763434072437466,7304/12673,55,-1.2565867086118756,-1.2679554959362425,0.3414363850856183,0.00580866129653961
11,0,3,55946,-0.41977978765237906,-2135/5086,0.00704167151939411,-0.43182124108224523,-3208/7429,440,1.2698338576484467,1.3062592542737916,0.4408916633896972,0.007059546964261389
11,0,4,55946,0.22040896578843885,1121/5086,0.010068350731944748,0.29169065254118703,8986424/30808063,3630,-0.8889828286800368,-1.176485631916121,0.675937781995409,0.010104683237589823
11,0,5,55946,-0.5583955957530475,-1420/2543,0.010838630328857193,-0.5585517012218522,-17207896/30808063,32208,2.792168687643569,2.792949268302301,,
11,1,1,71060,-0.06424148606811146,-83/1292,0.0037188124568440215,-0.08562573839114654,-230838/2695895,11,0.06424148606811146,0.08562573839114654,0.06424148606811146,0.0037188124568440215
11,1,2,71060,0.8196594427244582,1059/1292,0.004858326681783949,0.8691317725653261,2343088/2695895,55,-1.8032507739938082,-1.9120898996437174,0.10788066422741345,0.005174905389660466
11,1,3,71060,-0.09907120743034056,-32/323,0.00603278933660864,-0.1387197943540086,-373974/2695895,440,0.29969040247678025,0.419627377920876,0.10338094567970729,0.006027969785622287
11,1,4,71060,0.7546439628482973,975/1292,0.00668205312448853,0.7844430142865356,2114776/2695895,3630,-3.0437306501547994,-3.1639201576223606,0.144199310868323,0.0067393376858119435
11,1,5,71060,-0.13390092879256965,-173/1292,0.007179166075622394,-0.17536217100443452,-472758/2695895,32208,0.6695503751543758,0.8768707464740184,,
11,2,1,28050,0.5058823529411764,43/85,0.006060874462553502,0.4175158883622791,2715644/6504289,11,-0.5058823529411764,-0.4175158883622791,-0.5058823529411764,0.006060874462553502
11,2,2,28050,1.5058823529411764,128/85,0.008086750059322119,1.6424743734480434,10683128/6504289,55,-3.3129411764705883,-3.6134436215856955,-0.6197147950089127,0.008403478179412558
11,2,3,28050,0.7529411764705882,64/85,0.010405519973882203,0.6519925544513782,4240748/6504289,440,-2.277647058823529,-1.9722774772154188,-0.7906149732620321,0.010415601860698332
11,2,4,28050,2.007843137254902,512/255,0.01345041624151877,2.0841521648253942,13555928/6504289,3630,-8.098300653594771,-8.40608039812909,-1.137109598660401,0.013514955168614529
11,2,5,28050,1.035294117647059,88/85,0.012842623771435985,0.8638429196488655,5618684/6504289,32208,-5.176824172291869,-4.31950962656388,,
11,3,1,4180,1.0921052631578947,83/76,0.01488350830717171,1.1015409735687316,10794/9799,11,-1.0921052631578947,-1.1015409735687316,-1.0921052631578947,0.01488350830717171
11,3,2,4180,2.6447368421052633,201/76,0.019870987809482685,2.6851719563220735,26312/9799,55,-5.81842105263158,-5.907378303908561,-1.9057416267942586,0.02145696160605297
11,3,3,4180,1.6842105263157894,32/19,0.02830306969807802,1.787325237269109,17514/9799,440,-5.094736842105263,-5.406658842739055,-1.757476076555024,0.028175368114078433
11,3,4,4180,3.960526315789474,301/76,0.032568342025136074,3.7873252372691093,37112/9799,3630,-15.974122807017544,-15.275545123652075,-3.1187944033637813,0.03291886690449924
11,3,5,4180,2.276315789473684,173/76,0.03536390372106358,2.277171139912236,22314/9799,32208,-11.382356377624388,-11.386633421945032,,
11,4,1,605,2.272727272727273,25/11,0.01812151347777533,1.9690845759964044,122672/62299,11,-2.272727272727273,-1.9690845759964046,-2.272727272727273,0.01812151347777533
11,4,2,605,3.1818181818181817,35/11,0.033902247381820794,3.962696030433875,246872/62299,55,-7.0,-8.717931266954526,-2.5454545454545454,0.040534440719735054
11,4,3,605,3.909090909090909,43/11,0.10330852166481122,3.1633252540169186,197072/62299,440,-11.825,-9.569058893401179,-4.114669421487603,0.10436465708369576
11,4,4,605,5.0,5,0.1124410341153083,5.465127851169361,340472/62299,3630,-20.166666666666668,-22.042682333049754,-4.172176308539945,0.11461954426128539
11,4,5,605,3.6363636363636362,40/11,0.10872908086665195,3.078572689770301,191792/62299,32208,-18.183060109289617,-15.393914873950472,,
13,0,1,103077,-0.20305208727456173,-1610/7929,0.0025606922173099867,-0.27586206896551724,-8/29,13,0.20305208727456175,0.27586206896551724,0.20305208727456173,0.0025606922173099867
13,0,2,103077,0.5753562870475469,4562/7929,0.004001313724032272,0.5763434072437466,7304/12673,78,-1.2466052886030183,-1.2487440490281174,0.4002056714883049,0.0042382371022381335
13,0,3,103077,-0.33623407743725564,-2666/7929,0.004716589301075225,-0.43182124108224523,-3208/7429,728,1.0147064122660037,1.3031748168374901,0.4275364879791667,0.004697295312401681
13,0,4,103077,0.3009206709547232,2386/7929,0.007358649337874945,0.29169065254118703,8986424/30808063,7098,-1.2108474616987672,-1.173707625701443,0.612293359695787,0.007398983289312946
13,0,5,103077,-0.39727582292849034,-350/881,0.0074412053138605,-0.5585517012218522,-17207896/30808063,74256,1.9864486657319,2.7928562917712396,,
13,1,1,149422,-0.05968331303288672,-49/821,0.0021947830577192257,-0.08562573839114654,-230838/2695895,13,0.05968331303288672,0.08562573839114654,0.05968331303288672,0.0021947830577192257
13,1,2,149422,0.8510527231599095,4891/5747,0.003369667510973655,0.8691317725653261,2343088/2695895,78,-1.8439475668464707,-1.8831188405582067,0.08966551110278272,0.0035764912031583333
13,1,3,149422,-0.017922394292674438,-103/5747,0.0041133318234052646,-0.1387197943540086,-373974/2695895,728,0.05408722563324964,0.41863652224691883,0.09408420446788289,0.004124429338667525
13,1,4,149422,0.761266747868453,625/821,0.0044949933496860285,0.7844430142865356,2114776/2695895,7098,-3.063192390232585,-3.1564492717720127,0.15108491558411918,0.00452694294458011
13,1,5,149422,-0.20410649034278755,-1173/5747,0.004580594516610435,-0.17536217100443452,-472758/2695895,74256,1.0205681846429193,0.8768415556823624,,
13,2,1,55913,0.33201581027667987,84/253,0.00376889604016648,0.4175158883622791,2715644/6504289,13,-0.3320158102766798,-0.4175158883622791,-0.33201581027667987,0.00376889604016648
13,2,2,55913,1.580097651708905,6796/4301,0.005624555526322349,1.6424743734480434,10683128/6504289,78,-3.423544912035961,-3.5586944758040935,-0.7071760294266689,0.0059230323337312865
13,2,3,55913,0.76447337828412,3288/4301,0.006972325677868462,0.6519925544513782,4240748/6504289,728,-2.3070714451788623,-1.9676203875407663,-0.7267208494829978,0.006979094622387148
13,2,4,55913,2.0878865380144154,8980/4301,0.009310251467886402,2.0841521648253942,13555928/6504289,7098,-8.4012577362961,-8.386231329892658,-1.1778730810798486,0.00934190187908988
13,2,5,55913,0.9504766333410835,4088/4301,0.009220415602573678,0.8638429196488655,5618684/6504289,74256,-4.75254956667624,-4.319365831248468,,
13,3,1,7514,0.9238754325259516,267/289,0.010164440398501192,1.1015409735687316,10794/9799,13,-0.9238754325259516,-1.1015409735687316,-0.9238754325259516,0.010164440398501192
13,3,2,7514,2.5916955017301038,749/289,0.015019748888524654,2.6851719563220735,26312/9799,78,-5.615340253748558,-5.817872572031159,-1.8434921479904178,0.01525357800810425
13,3,3,7514,2.096885813148789,606/289,0.021878229457236078,1.787325237269109,17514/9799,728,-6.328101828966881,-5.393892233901418,-2.118664207764554,0.021967832880804013
13,3,4,7514,4.003460207612457,1157/289,0.025164898718740458,3.7873252372691093,37112/9799,7098,-16.109161311583456,-15.239475359487606,-3.0956383249436215,0.025391858731644658
13,3,5,7514,2.134948096885813,617/289,0.027177591211773076,2.277171139912236,22314/9799,74256,-10.675114249852191,-11.38625436397643,,
13,4,1,312,1.6666666666666667,5/3,0.05089411350605984,1.9690845759964044,122672/62299,13,-1.6666666666666667,-1.9690845759964044,-1.6666666666666667,0.05089411350605984
13,4,2,312,4.0,4,0.10222602785838926,3.962696030433875,246872/62299,78,-8.666666666666666,-8.585841399273397,-3.431623931623931,0.09668158568163095
13,4,3,312,3.9166666666666665,47/12,0.1358911938918378,3.1633252540169186,197072/62299,728,-11.819940476190474,-9.546463713015344,-3.9957646520146524,0.13597238917262572
13,4,4,312,5.333333333333333,16/3,0.1326482937936772,5.465127851169361,340472/62299,7098,-21.46031746031746,-21.990633496371952,-4.447179956795341,0.13445507917007266
13,4,5,312,2.0833333333333335,25/12,0.11092114879700167,3.078572689770301,191792/62299,74256,-10.41703139589169,-15.393402414658537,,
23,0,1,3260,-0.2665644171779141,-869/3260,0.015916022892316226,-0.27586206896551724,-8/29,23,0.2665644171779141,0.27586206896551724,0.2665644171779141,0.015916022892316226
23,0,2,3260,0.5291411042944786,345/652,0.022059924329590374,0.5763434072437466,7304/12673,253,-1.1063859453430005,-1.20508166969147,0.4416474696282645,0.022832049698825258
23,0,3,3260,-0.4119631901840491,-1343/3260,0.027549714407567698,-0.43182124108224523,-3208/7429,4048,1.2382302704963748,1.2979172530256122,0.4238503752515822,0.027432418200220368
23,0,4,3260,0.21993865030674847,717/3260,0.04113040440177019,0.29169065254118703,8986424/30808063,69828,-0.8814208031232572,-1.1689723878355147,0.7341783764208004,0.04119879427150111
23,0,5,3260,-0.551840490797546,-1799/3260,0.042973543484439054,-0.5585517012218522,-17207896/30808063,1287264,2.759212313916454,2.7927684859495483,,
23,1,1,4516,-0.08525243578387955,-385/4516,0.014576299826349537,-0.08562573839114654,-230838/2695895,23,0.08525243578387955,0.08562573839114654,0.08525243578387955,0.014576299826349537
23,1,2,4516,0.8288308237378211,3743/4516,0.019607209819167432,0.8691317725653261,2343088/2695895,253,-1.7330099041790805,-1.817275524454773,0.13074024023498357,0.020293901402456956
23,1,3,4516,-0.08990256864481842,-203/2258,0.024259158000228664,-0.1387197943540086,-373974/2695895,4048,0.27021851598357355,0.4169475637117645,0.09289839464075034,0.024236463218710542
23,1,4,4516,0.7535429583702391,3403/4516,0.02706583238859784,0.7844430142865356,2114776/2695895,69828,-3.0198804922564886,-3.1437148072543737,0.20002709872513272,0.02708636161423372
23,1,5,4516,-0.16718334809565988,-755/4516,0.028177416446936516,-0.17536217100443452,-472758/2695895,1287264,0.8359197276021575,0.876813988279945,,
23,2,1,1825,0.4684931506849315,171/365,0.022561555336213245,0.4175158883622791,2715644/6504289,23,-0.4684931506849315,-0.41751588836227915,-0.4684931506849315,0.022561555336213245
23,2,2,1825,1.5578082191780822,2843/1825,0.03050755868648533,1.6424743734480434,10683128/6504289,253,-3.2572353673723535,-3.4342645990277267,-0.6204537332827982,0.03129565805487057
23,2,3,1825,0.6410958904109589,234/365,0.038553817478572804,0.6519925544513782,4240748/6504289,4048,-1.9269302615193027,-1.9596821665044264,-0.6596337105419893,0.03848136564312373
23,2,4,1825,2.1145205479452054,3859/1825,0.05187851037013129,2.0841521648253942,13555928/6504289,69828,-8.474101286841012,-8.352397690853286,-1.1637361155904802,0.051862422336913294
23,2,5,1825,0.8958904109589041,327/365,0.048901103728146954,0.8638429196488655,5618684/6504289,1287264,-4.479468061984539,-4.3192300328305135,,
23,3,1,345,1.173913043478261,27/23,0.050741486921843736,1.1015409735687316,10794/9799,23,-1.173913043478261,-1.1015409735687316,-1.173913043478261,0.050741486921843736
23,3,2,345,2.7043478260869565,311/115,0.06781804935394282,2.6851719563220735,26312/9799,253,-5.654545454545454,-5.614450454127971,-1.7973878673311565,0.06994516701288361
23,3,3,345,1.817391304347826,209/115,0.09466274428104729,1.787325237269109,17514/9799,4048,-5.4625,-5.372130968837265,-1.8662434839892306,0.09453669620362173
23,3,4,345,3.550724637681159,245/69,0.12395033901649281,3.7873252372691093,37112/9799,69828,-14.22979797979798,-15.177992806934537,-2.607608965466284,0.1241619690976437
23,3,5,345,2.260869565217391,52/23,0.11764319054891405,2.277171139912236,22314/9799,1287264,-11.30438822184105,-11.385896386581262,,
23,4,1,32,2.21875,71/32,0.14711181149263697,1.9690845759964044,122672/62299,23,-2.21875,-1.9690845759964046,-2.21875,0.14711181149263697
23,4,2,32,3.78125,121/32,0.204458248557562,3.962696030433875,246872/62299,253,-7.90625,-8.285637154543558,-2.9738142292490117,0.2137183301661406
23,4,3,32,2.96875,95/32,0.28920209685024867,3.1633252540169186,197072/62299,4048,-8.923117897727273,-9.507949200994034,-3.0697952692687753,0.2911021399218162
23,4,4,32,5.03125,161/32,0.4127122498904986,5.465127851169361,340472/62299,69828,-20.16311553030303,-21.901913888398422,-4.1095486409463255,0.4170985839192
23,4,5,32,4.25,17/4,0.564400909900732,3.078572689770301,191792/62299,1287264,-21.250075936249285,-15.392918454795792,,
23,5,1,3,3.3333333333333335,10/3,0.33333333333333337,3.046153846153846,198/65,23,-3.3333333333333335,-3.046153846153846,-3.3333333333333335,0.33333333333333337
23,5,2,3,4.666666666666667,14/3,0.33333333333333337,5.415384615384616,352/65,253,-9.75757575757576,-11.323076923076924,-3.9407114624505923,0.27094566152749194
23,5,3,3,5.333333333333333,16/3,0.6666666666666667,4.523076923076923,294/65,4048,-16.03030303030303,-13.594930069930069,-5.490118577075099,0.671254218658749
23,5,4,3,6.0,6,1.0,6.523076923076923,424/65,69828,-24.045454545454547,-26.14172494172494,-5.036871551049245,1.0171968141741443
23,5,5,3,3.3333333333333335,10/3,0.33333333333333337,3.046153846153846,198/65,1287264,-16.666726224509244,-15.230823657474598,,


==> anc/data/csv/lefschetz_sample_q11.csv <==
D,cyc,p1,p2,p3,p4,p5
t^5 + 10*t^3 + 3*t^2 + 2*t + 6,Phi_20,0,242,0,-29282,0
t^5 + t^4 + 2*t^3 + 5*t^2 + 5*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-11,121,2662,73205,-161051
t^5 + t^4 + 5*t^3 + 3*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + t^4 + 9*t^3 + 9*t^2 + 4*t + 9,Phi_20,0,242,0,-29282,0
t^5 + 2*t^4 + t^3 + 2*t^2 + t + 8,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 7*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-11,121,2662,73205,-161051
t^5 + 2*t^4 + 2*t^3 + 8*t^2 + 5*t + 6,Phi_1^2 * Phi_2^2 * Phi_6^2,22,242,-5324,29282,322102
t^5 + 3*t^4 + 4*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + 3*t^4 + 6*t^3 + 9*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 5*t^4 + 4*t^3 + 8*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 10*t + 7,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 6*t^4 + t^3 + t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 7*t^4 + 6*t^3 + 4*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 7*t^4 + 8*t^3 + t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 8*t^4 + 4*t^3 + 8*t + 5,Phi_30,-11,121,2662,14641,644204
t^5 + 8*t^4 + 9*t^3 + 4*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 9*t^4 + t^3 + 9*t^2 + 7*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 9*t^4 + 5*t^3 + 10*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^4 + 6*t^3 + 7*t^2 + 9*t + 9,Phi_1^2 * Phi_2^4 * Phi_4,-22,484,-2662,117128,-322102
t^5 + 9*t^4 + 10*t^3 + 9*t^2 + 10*t + 1,Phi_24,0,0,0,58564,0
t^5 + t^3 + 10*t^2 + 10*t,Phi_30,-11,121,2662,14641,644204
t^5 + 2*t^3 + t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_12,11,363,-2662,-14641,161051
t^5 + 3*t^3 + t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 4*t^3 + 6*t^2 + 6*t + 2,Phi_1 * Phi_2^3 * Phi_6^2,0,242,-7986,29282,0
t^5 + t^4 + 2*t^3 + 9*t^2 + 8*t + 10,Phi_2^2 * Phi_4 * Phi_8,-22,0,-2662,0,-322102
t^5 + t^4 + 3*t^3 + 7*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + t^4 + 9*t^3 + 4*t^2 + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 2*t^4 + 5*t^2 + 6*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 9*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 2*t^4 + 5*t^3 + 6*t^2 + 1,Phi_6 * Phi_18,11,-121,1331,-14641,161051
t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 3*t + 4,Phi_1^2 * Phi_3 * Phi_4^2,11,-363,5324,73205,161051
t^5 + 2*t^4 + 8*t^3 + 9*t^2 + 10*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 8*t + 8,Phi_1^2 * Phi_2^2 * Phi_10,11,363,1331,43923,-644204
t^5 + 4*t^4 + 5*t^3 + 5*t + 4,Phi_2^2 * Phi_18,-22,242,1331,29282,-322102
t^5 + 5*t^4 + 9*t^3 + 4*t^2 + 2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-11,121,2662,73205,-161051
t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 4,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 6*t^4 + t^2 + 2*t + 2,Phi_20,0,242,0,-29282,0
t^5 + 7*t^4 + 2*t^3 + 2*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 8*t^4 + 2*t^3 + 4*t^2 + 3*t + 7,Phi_15,11,121,-2662,14641,-644204
t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 8*t^4 + 5*t^3 + 6*t^2 + 3*t + 7,Phi_15,11,121,-2662,14641,-644204
t^5 + 8*t^4 + 5*t^3 + 7*t^2 + t + 3,Phi_1^2 * Phi_4 * Phi_8,22,0,2662,0,322102
t^5 + 8*t^4 + 10*t^3 + 8*t^2 + 6*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^4 + 7*t^3 + t^2 + 8*t + 2,Phi_4^2 * Phi_12,0,-242,0,29282,0
t^5 + 9*t^4 + 7*t^3 + 8*t^2 + 6*t + 5,Phi_1^2 * Phi_3 * Phi_5,0,0,3993,0,805255
t^5 + 4*t^3 + 6*t^2 + t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + 8*t^3 + 6,Phi_1 * Phi_2 * Phi_4^3,0,-484,0,117128,0
t^5 + t^4 + 7*t + 10,Phi_1^3 * Phi_2 * Phi_5,11,363,1331,43923,966306
t^5 + t^4 + 3*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + t^4 + t^3 + 2*t^2 + 6,Phi_1^2 * Phi_3 * Phi_5,0,0,3993,0,805255
t^5 + t^4 + 4*t^3 + 4*t^2 + t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + t^4 + 10*t^3 + t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 2*t^4 + 6*t^3 + t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + 2*t^4 + 7*t^3 + 5*t^2 + 7*t + 4,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 2*t^4 + 7*t^3 + 10*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 8*t^3 + 3*t^2 + 4*t + 5,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 3*t^4 + t^3 + 6*t^2 + 2*t + 9,Phi_3 * Phi_9,-11,-121,-1331,-14641,-161051
t^5 + 3*t^4 + 2*t^3 + 2*t^2 + t + 3,Phi_12^2,0,484,0,-58564,0
t^5 + 3*t^4 + 9*t^3 + 10*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 4*t^4 + 3*t^3 + 7*t^2 + 9*t + 5,Phi_20,0,242,0,-29282,0
t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 3*t + 8,Phi_1^2 * Phi_2^2 * Phi_3^2,-22,242,5324,29282,-322102
t^5 + 4*t^4 + 5*t^3 + t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 5*t^4 + 5*t^3 + 2*t^2 + 8*t + 7,Phi_20,0,242,0,-29282,0
t^5 + 5*t^4 + 10*t^3 + t^2 + 7*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-11,121,2662,73205,-161051
t^5 + 5*t^4 + 10*t^3 + t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 6*t^4 + 5*t^3 + 7*t^2 + 5*t + 8,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,-22,242,-2662,29282,-322102
t^5 + 7*t^4 + 4*t^2 + t,Phi_15,11,121,-2662,14641,-644204
t^5 + 7*t^4 + 3*t^3 + 9*t^2 + 8*t + 7,Phi_1^2 * Phi_4 * Phi_8,22,0,2662,0,322102
t^5 + 8*t^4 + 4*t^3 + 4*t + 8,Phi_24,0,0,0,58564,0
t^5 + 9*t^4 + 9*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 9*t^4 + 2*t^3 + 10*t^2 + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 7*t + 9,Phi_24,0,0,0,58564,0
t^5 + 10*t^4 + 4*t^2 + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 10*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 9*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + t^4 + 6*t^3 + 4*t^2 + 6*t + 7,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 3*t^4 + 7*t^2 + 4*t + 10,Phi_4^2 * Phi_12,0,-242,0,29282,0
t^5 + 3*t^4 + 3*t^3 + 7*t^2 + 8,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 3*t^4 + 5*t^3 + t^2 + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 4*t^4 + 10*t^3 + t + 1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,11,121,-2662,73205,161051
t^5 + 4*t^4 + 10*t^3 + 6*t^2 + 4*t + 9,Phi_30,-11,121,2662,14641,644204
t^5 + 4*t^4 + 10*t^3 + 7*t^2 + t,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 7*t^4 + 9*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + 8*t^4 + 5*t^3 + 10*t^2 + 3*t + 9,Phi_20,0,242,0,-29282,0
t^5 + 8*t^4 + 10*t^3 + 10*t^2 + 4*t + 1,Phi_1^2 * Phi_2^2 * Phi_8,0,484,0,0,0
t^5 + 9*t^4 + 3*t^3 + 7*t + 1,Phi_30,-11,121,2662,14641,644204
t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 3*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 9*t^4 + 8*t^3 + 5*t^2 + 2*t + 6,Phi_20,0,242,0,-29282,0
t^5 + 10*t^4 + 4*t^3 + 7*t^2 + 5*t + 2,Phi_1^2 * Phi_2^2 * Phi_10,11,363,1331,43923,-644204
t^5 + 10*t^4 + 9*t^3 + 2*t^2 + 4*t + 4,Phi_30,-11,121,2662,14641,644204
t^5 + 10*t^4 + 10*t^3 + t^2 + 9*t + 4,Phi_8^2,0,0,0,-117128,0
t^5 + 10*t^4 + 10*t^3 + 7*t^2 + 10,Phi_20,0,242,0,-29282,0
t^5 + t^3 + 4*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^3 + 8*t^2 + 4*t + 1,Phi_20,0,242,0,-29282,0
t^5 + 2*t^4 + 6*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 2*t^4 + 8*t^3 + 8*t^2 + 7*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 2*t^4 + 9*t^3 + 8*t^2 + 7*t + 3,Phi_2^2 * Phi_6 * Phi_10,0,0,-3993,0,-805255
t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 7*t^3 + 2*t + 5,Phi_2^2 * Phi_4 * Phi_8,-22,0,-2662,0,-322102
t^5 + 3*t^4 + 7*t^3 + 2*t^2 + t + 2,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 4*t^4 + 5*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 4*t^4 + 4*t^3 + 6*t + 9,Phi_2^2 * Phi_4 * Phi_8,-22,0,-2662,0,-322102
t^5 + 4*t^4 + 6*t^3 + t^2 + 10*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + 4*t^4 + 8*t^3 + 7*t^2 + 2*t,Phi_15,11,121,-2662,14641,-644204
t^5 + 6*t^4 + t^3 + t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 6*t^4 + 5*t^3 + 10*t^2 + 9*t + 4,Phi_24,0,0,0,58564,0
t^5 + 7*t^4 + 5*t^3 + 4*t^2 + 10*t + 2,Phi_8^2,0,0,0,-117128,0
t^5 + 9*t^4 + 2*t^3 + 4*t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_12,11,363,-2662,-14641,161051
t^5 + 10*t^4 + 7*t^3 + 2*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 10*t^4 + 8*t^3 + 2*t^2 + t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 5*t^2 + 3*t + 1,Phi_6 * Phi_18,11,-121,1331,-14641,161051
t^5 + 7*t^2 + 4*t + 5,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 4*t^3 + 5*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + t^4 + t^3 + 5*t^2 + 5,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + t^4 + 6*t^3 + 8*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 3*t^4 + 3*t^2 + 5*t,Phi_1^2 * Phi_9,22,242,-1331,29282,322102
t^5 + 3*t^4 + 5*t^3 + 9*t^2 + 8*t,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 4*t^4 + 10*t^3 + 8*t^2 + 5*t + 10,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,-22,242,-2662,29282,-322102
t^5 + 4*t^4 + 10*t^3 + 8*t^2 + 8*t + 2,Phi_1^2 * Phi_3 * Phi_12,11,363,5324,-14641,161051
t^5 + 5*t^4 + 5*t^3 + 10*t^2 + 2*t + 6,Phi_15,11,121,-2662,14641,-644204
t^5 + 5*t^4 + 7*t^3 + 9*t^2 + 9*t,Phi_30,-11,121,2662,14641,644204
t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 6*t^4 + 7*t^3 + 9*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 6*t^4 + 10*t^3 + 8*t + 8,Phi_24,0,0,0,58564,0
t^5 + 7*t^4 + t^3 + t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 7*t^4 + 5*t^3 + 2*t^2 + 10*t + 8,Phi_1 * Phi_2^3 * Phi_10,-11,363,-1331,43923,-966306
t^5 + 8*t^4 + 4*t^3 + 5*t + 2,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 8*t^4 + 4*t^3 + 7*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 8*t^4 + 5*t^3 + 9*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 8*t^4 + 6*t^3 + t^2 + 9*t + 7,Phi_20,0,242,0,-29282,0
t^5 + 8*t^4 + 9*t^3 + 5*t^2 + 7,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 9*t^4 + 2*t^3 + 2*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,-11,-121,2662,-14641,-161051
t^5 + 10*t^4 + 3*t^3 + 9*t^2 + 2*t + 7,Phi_20,0,242,0,-29282,0
t^5 + 8*t^2 + 8,Phi_3 * Phi_9,-11,-121,-1331,-14641,-161051
t^5 + 4*t^3 + 5*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + t^4 + t^3 + 2*t^2 + 3*t + 6,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + t^4 + 5*t^3 + 3*t^2 + t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 2*t^4 + t^3 + 6*t^2 + 5*t + 8,Phi_24,0,0,0,58564,0
t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 3*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 3*t^4 + 2*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-242,0,29282,0
t^5 + 3*t^4 + t^3 + 8*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 4*t^4 + 3*t^3 + 5*t^2 + t,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 4*t^4 + 5*t^3 + 10*t^2 + t + 5,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 5*t^4 + 6,Phi_30,-11,121,2662,14641,644204
t^5 + 5*t^4 + 3*t^3 + 10*t^2 + 9*t + 6,Phi_15,11,121,-2662,14641,-644204
t^5 + 5*t^4 + 8*t^3 + 4*t^2 + 7*t + 7,Phi_24,0,0,0,58564,0
t^5 + 6*t^4 + 2*t^2 + 4*t + 8,Phi_5^2,-22,-242,-2662,-29282,1288408
t^5 + 6*t^4 + 5*t^2 + 4*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,22,242,2662,29282,322102
t^5 + 6*t^4 + 2*t^3 + 9*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 10*t + 7,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 7*t^4 + 5*t^3 + 8*t^2 + t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 7*t^4 + 6*t^3 + 7*t^2 + 9*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 7*t^4 + 8*t^3 + 4*t^2 + 4*t + 10,Phi_30,-11,121,2662,14641,644204
t^5 + 7*t^4 + 8*t^3 + 5*t^2 + 10*t + 8,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,11,121,-2662,73205,161051
t^5 + 8*t^4 + 3*t^3 + 4*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 2*t,Phi_24,0,0,0,58564,0
t^5 + 8*t^4 + 4*t^3 + 5*t + 3,Phi_1^2 * Phi_2^2 * Phi_6^2,22,242,-5324,29282,322102
t^5 + 8*t^4 + 7*t^3 + t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-242,0,29282,0
t^5 + 8*t^4 + 10*t^3 + 9*t^2 + 7*t + 5,Phi_2^2 * Phi_6 * Phi_10,0,0,-3993,0,-805255
t^5 + 9*t^4 + 8*t^3 + t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,11,-121,-2662,-14641,161051
t^5 + 10*t^4 + 4*t^3 + 8*t^2 + 10*t + 2,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 10*t^4 + 8*t^3 + 9*t^2 + 8*t + 2,Phi_15,11,121,-2662,14641,-644204
t^5 + 10*t^4 + 9*t^3 + 4*t^2 + 3*t,Phi_24,0,0,0,58564,0
t^5 + t^4 + 2*t^3 + 9*t^2 + 6*t + 9,Phi_1^2 * Phi_3 * Phi_12,11,363,5324,-14641,161051
t^5 + t^4 + 5*t^3 + 9*t^2 + t + 4,Phi_1^2 * Phi_3 * Phi_5,0,0,3993,0,805255
t^5 + t^4 + 6*t^3 + 4*t^2 + 6*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 4*t^4 + t^3 + 6*t^2 + 7*t + 9,Phi_30,-11,121,2662,14641,644204
t^5 + 4*t^4 + 3*t^3 + t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 5*t^4 + 5*t^3 + 7*t^2 + 2*t + 4,Phi_24,0,0,0,58564,0
t^5 + 5*t^4 + 9*t^3 + t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 6*t^4 + 3*t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 6*t^4 + 9*t^2 + 9*t + 3,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 6*t^4 + t^3 + 9*t^2 + 7*t + 1,Phi_1^2 * Phi_4 * Phi_8,22,0,2662,0,322102
t^5 + 6*t^4 + 9*t^3 + 7*t^2 + 7*t,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 7*t^4 + 4*t^2 + 5*t + 6,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 7*t^4 + t^3 + 8*t^2 + t + 3,Phi_6^2 * Phi_12,22,0,-5324,-58564,322102
t^5 + 8*t^4 + 2*t^3 + 8*t^2 + 5*t + 9,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 10*t^4 + 4*t^3 + 5*t^2 + 2*t + 6,Phi_24,0,0,0,58564,0
t^5 + 4*t^3 + 7*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_12,11,363,-2662,-14641,161051
t^5 + 9*t^3 + 8*t^2 + 5*t + 7,Phi_24,0,0,0,58564,0
t^5 + 10*t^3 + 6*t^2 + 6*t,Phi_1^4 * Phi_2^2 * Phi_4,22,484,2662,117128,322102
t^5 + t^4 + 9*t^2 + 8,Phi_30,-11,121,2662,14641,644204
t^5 + 2*t^4 + 4*t^3 + 9*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 2*t^4 + 10*t^3 + t^2 + 10*t + 5,Phi_3 * Phi_9,-11,-121,-1331,-14641,-161051
t^5 + 3*t^4 + t^3 + 7*t^2 + t,Phi_6 * Phi_18,11,-121,1331,-14641,161051
t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 7*t + 6,Phi_1^2 * Phi_2^2 * Phi_8,0,484,0,0,0
t^5 + 3*t^4 + 5*t^3 + 10*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 10*t + 2,Phi_24,0,0,0,58564,0
t^5 + 5*t^4 + t^3 + 2*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 5*t^4 + 3*t^3 + 7*t^2 + 10*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,242,0,29282,0
t^5 + 5*t^4 + 10*t^3 + 2*t^2 + 5*t,Phi_1^2 * Phi_2^2 * Phi_10,11,363,1331,43923,-644204
t^5 + 5*t^4 + 10*t^3 + 7*t^2 + t,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 9*t + 3,Phi_24,0,0,0,58564,0
t^5 + 6*t^4 + 6*t^3 + 10*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + 7*t^4 + t^3 + 10*t^2 + 4*t + 2,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,22,242,2662,29282,322102
t^5 + 7*t^4 + 2*t^3 + 9*t^2 + t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 7*t^4 + 3*t^3 + 7*t^2 + t + 7,Phi_1^2 * Phi_2^2 * Phi_10,11,363,1331,43923,-644204
t^5 + 8*t^4 + 8*t + 7,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 8*t^4 + 3*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 8*t^4 + 3*t^3 + 3*t^2 + 6*t + 8,Phi_15,11,121,-2662,14641,-644204
t^5 + 8*t^4 + 5*t^3 + 8*t^2 + 8*t + 2,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 10*t^4 + 2*t^3 + 5*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + t^4 + 10*t^3 + 10*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 2*t^4 + t^3 + t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 7,Phi_24,0,0,0,58564,0
t^5 + 2*t^4 + 7*t^3 + 10*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 3*t^4 + t^3 + 6*t^2 + t + 4,Phi_20,0,242,0,-29282,0
t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 2*t^3 + 8*t^2 + 9*t + 4,Phi_8^2,0,0,0,-117128,0
t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 5*t^2 + 1,Phi_30,-11,121,2662,14641,644204
t^5 + 4*t^4 + 8*t^3 + 5*t^2 + 6*t + 8,Phi_15,11,121,-2662,14641,-644204
t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^4 + 7*t^3 + 4*t^2 + 8,Phi_24,0,0,0,58564,0
t^5 + 5*t^4 + 10*t^3 + 10*t + 4,Phi_30,-11,121,2662,14641,644204
t^5 + 6*t^4 + 3*t^3 + 7*t^2 + 3*t,Phi_15,11,121,-2662,14641,-644204
t^5 + 6*t^4 + 4*t^3 + t,Phi_2^2 * Phi_18,-22,242,1331,29282,-322102
t^5 + 6*t^4 + 7*t^3 + 4*t^2 + 4*t + 2,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,11,121,-2662,73205,161051
t^5 + 6*t^4 + 9*t^3 + 5*t^2 + 9*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 8*t^4 + 6*t^2 + 4*t + 1,Phi_20,0,242,0,-29282,0
t^5 + 8*t^4 + 6*t^3 + 4*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_12,11,363,-2662,-14641,161051
t^5 + 9*t^4 + t^3 + 10*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 9*t^4 + 3*t^3 + t^2 + 9*t + 7,Phi_5^2,-22,-242,-2662,-29282,1288408
t^5 + 10*t^4 + 10*t^3 + 2*t^2 + 5*t + 2,Phi_2^2 * Phi_4 * Phi_8,-22,0,-2662,0,-322102
t^5 + 2*t^3 + 2*t^2 + 2*t + 7,Phi_24,0,0,0,58564,0
t^5 + 6*t^3 + 6*t^2 + 9*t + 8,Phi_1 * Phi_2^3 * Phi_3 * Phi_4,-33,121,0,73205,-483153
t^5 + 7*t^3 + t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + t^4 + 4*t^3 + 3*t^2 + 6*t + 1,Phi_1^2 * Phi_2^2 * Phi_8,0,484,0,0,0
t^5 + t^4 + 10*t^3 + t^2 + 10*t + 7,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,117128,0
t^5 + 2*t^4 + 8*t^3 + 3*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 9*t + 9,Phi_2^2 * Phi_6 * Phi_10,0,0,-3993,0,-805255
t^5 + 3*t^4 + 9*t^2 + 10*t + 2,Phi_1^2 * Phi_3 * Phi_5,0,0,3993,0,805255
t^5 + 4*t^4 + t^3 + 6*t^2 + 2*t + 3,Phi_24,0,0,0,58564,0
t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 4*t + 7,Phi_6 * Phi_18,11,-121,1331,-14641,161051
t^5 + 4*t^4 + 7*t^3 + 9*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 4*t^4 + 9*t^3 + 8*t^2 + 5*t + 2,Phi_6^2 * Phi_12,22,0,-5324,-58564,322102
t^5 + 4*t^4 + 10*t^3 + 6*t^2 + 7*t,Phi_20,0,242,0,-29282,0
t^5 + 5*t^4 + t^3 + 4*t^2 + 5*t + 1,Phi_1^2 * Phi_9,22,242,-1331,29282,322102
t^5 + 5*t^4 + 7*t^3 + 4*t^2 + 5*t + 10,Phi_3 * Phi_9,-11,-121,-1331,-14641,-161051
t^5 + 6*t^4 + 4*t^3 + 10*t^2 + 3,Phi_4^2 * Phi_12,0,-242,0,29282,0
t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 7*t^4 + 2*t^3 + 2*t^2 + 6*t + 9,Phi_2^2 * Phi_6 * Phi_10,0,0,-3993,0,-805255
t^5 + 8*t^4 + 2*t^3 + 5*t^2 + 6,Phi_6 * Phi_18,11,-121,1331,-14641,161051
t^5 + 8*t^4 + 4*t^3 + 8*t^2 + 4*t,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 9*t^4 + 7*t^3 + 9*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 10*t^4 + 5*t^3 + t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 10*t^4 + 9*t^3 + 5*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 3*t^2 + t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_8,-11,121,2662,-43923,-161051
t^5 + 4*t^3 + 8*t^2 + 4*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-11,121,2662,73205,-161051
t^5 + 7*t^3 + 2*t^2 + t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,11,-121,-2662,-14641,161051
t^5 + 9*t^3 + 6*t^2 + 7*t + 6,Phi_15,11,121,-2662,14641,-644204
t^5 + t^4 + 6*t^3 + 9*t^2 + 10*t,Phi_24,0,0,0,58564,0
t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + 3*t^4 + 8*t^3 + 4*t^2 + 9*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_8,11,121,-2662,-43923,161051
t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 5*t + 2,Phi_24,0,0,0,58564,0
t^5 + 4*t^4 + 5*t^3 + t^2 + 6*t,Phi_1^2 * Phi_2^2 * Phi_10,11,363,1331,43923,-644204
t^5 + 5*t^4 + 7*t^2 + 3*t + 1,Phi_30,-11,121,2662,14641,644204
t^5 + 5*t^4 + 6*t^3 + t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 6*t^4 + 3*t^3 + 9*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-242,0,29282,0
t^5 + 6*t^4 + 4*t^3 + 2*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 7*t^4 + 3*t^3 + 6*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 7*t^4 + 8*t^3 + 7*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 8*t^4 + 8*t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 10*t^4 + 1,Phi_1 * Phi_2 * Phi_3 * Phi_12,-11,363,2662,-14641,-161051
t^5 + 10*t^4 + 7*t^3 + 10*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_10,22,0,-1331,0,-483153
t^5 + 5*t^3 + t^2 + 4*t + 9,Phi_30,-11,121,2662,14641,644204
t^5 + 10*t^3 + 7*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + t^4 + t^3 + 7*t^2,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + t^4 + 5*t^3 + 10*t^2 + 5,Phi_20,0,242,0,-29282,0
t^5 + t^4 + 8*t^3 + 7*t^2 + 6*t + 2,Phi_1^3 * Phi_2 * Phi_5,11,363,1331,43923,966306
t^5 + t^4 + 10*t^3 + 10*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,242,0,29282,0
t^5 + 2*t^4 + t,Phi_1 * Phi_2 * Phi_18,0,242,3993,29282,0
t^5 + 2*t^4 + 9*t^2 + 10*t,Phi_1 * Phi_2 * Phi_7,-11,121,-1331,14641,-161051
t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-242,0,29282,0
t^5 + 2*t^4 + 9*t^3 + 4*t^2 + 10*t + 7,Phi_24,0,0,0,58564,0
t^5 + 4*t^4 + 2*t^3 + 9*t^2,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 6*t + 8,Phi_1^2 * Phi_3 * Phi_5,0,0,3993,0,805255
t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_9,0,242,-3993,29282,0
t^5 + 4*t^4 + 7*t^3 + 4*t^2 + 5*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_10,11,-121,1331,43923,-644204
t^5 + 5*t^4 + t^3 + 10*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,11,363,-2662,-14641,161051
t^5 + 5*t^4 + 7*t^3 + 3*t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 6*t^4 + 2*t^3 + 9*t^2 + 9*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,-22,0,1331,0,483153
t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 3,Phi_1^2 * Phi_7,11,121,1331,14641,161051
t^5 + 7*t^4 + 2*t^3 + 6*t + 9,Phi_20,0,242,0,-29282,0
t^5 + 7*t^4 + 3*t^3 + 10*t^2 + 4*t + 6,Phi_1^2 * Phi_2^2 * Phi_5,-11,363,-1331,43923,644204
t^5 + 7*t^4 + 8*t^3 + 9*t^2 + 7*t + 6,Phi_2^2 * Phi_14,-11,121,-1331,14641,-161051
t^5 + 8*t^4 + 4*t^2 + 2*t + 4,Phi_24,0,0,0,58564,0
t^5 + 8*t^4 + 4*t^3 + t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_14,11,121,1331,14641,161051
t^5 + 8*t^4 + 6*t^3 + 7*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_5,-11,-121,-1331,43923,644204
t^5 + 8*t^4 + 10*t^3 + t^2 + 2*t + 5,Phi_20,0,242,0,-29282,0
t^5 + 9*t^4 + 9*t^3 + 7*t^2 + t + 10,Phi_1^2 * Phi_2^2 * Phi_3^2,-22,242,5324,29282,-322102
t^5 + 9*t^4 + 9*t^3 + 10*t^2 + 4*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0


==> anc/data/csv/lefschetz_sample_q13.csv <==
D,cyc,p1,p2,p3,p4,p5
t^5 + t^3 + 8*t^2 + 7*t,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,13,169,8788,142805,371293
t^5 + 2*t^3 + 2*t^2 + 2*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 3*t^3 + 3*t^2 + t + 11,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 12*t^3 + 5*t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + t^4 + 8*t^3 + 3*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + t^4 + 9*t^3 + 7*t^2 + 2,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 3*t^4 + 7*t^3 + 11*t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 3*t^4 + 11*t^3 + 2*t^2 + 7*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,26,338,4394,57122,742586
t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 6*t^4 + 8*t^3 + 5*t^2 + t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 7*t^4 + 9*t^3 + 11*t^2 + t + 2,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 8*t^4 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 8*t^4 + 6*t^3 + 4*t^2 + 10*t + 6,Phi_2^2 * Phi_6 * Phi_12,-13,507,-8788,-28561,-371293
t^5 + 9*t^4 + 7*t^3 + 9*t^2 + 8*t + 6,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,228488,0
t^5 + 10*t^4 + 2*t^3 + t + 11,Phi_4^2 * Phi_12,0,-338,0,57122,0
t^5 + 10*t^4 + 9*t^3 + 7*t^2 + 2,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 11*t^4 + 2*t^3 + 2*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 11*t^4 + 7*t^3 + 6*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_12,-13,507,4394,-28561,-371293
t^5 + 11*t^4 + 11*t^3 + 7*t^2 + 5*t + 8,Phi_2^2 * Phi_6 * Phi_12,-13,507,-8788,-28561,-371293
t^5 + 11*t^4 + 12*t^3 + 9*t^2 + 2*t + 9,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 12*t^4 + 3*t^3 + 2*t^2 + 10*t + 10,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + 12*t^4 + 6*t^3 + 9*t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,13,-169,-4394,-28561,371293
t^5 + 12*t^4 + 12*t^3 + 4*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^3 + 3*t^2 + 7*t,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 8*t^3 + t^2 + 10*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 8*t^3 + 10*t^2 + t + 4,Phi_20,0,338,0,-57122,0
t^5 + t^4 + 8*t^3 + 9*t^2 + t + 4,Phi_2^2 * Phi_4^2 * Phi_6,-13,-507,-8788,142805,-371293
t^5 + t^4 + 11*t^3 + 10*t + 5,Phi_30,-13,169,4394,28561,1485172
t^5 + 2*t^4 + 4*t^3 + t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + t^3 + 11*t^2 + t + 11,Phi_1^2 * Phi_2^2 * Phi_3^2,-26,338,8788,57122,-742586
t^5 + 4*t^4 + t^3 + t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 8*t^3 + 5*t^2 + 8*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^4 + t^3 + 11*t^2 + 12*t + 11,Phi_6 * Phi_18,13,-169,2197,-28561,371293
t^5 + 5*t^4 + 4*t^3 + 12*t^2 + 11*t + 7,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 6*t^4 + 7*t^3 + 9*t^2 + 10*t + 7,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 7*t^4 + 5*t^2 + 1,Phi_24,0,0,0,114244,0
t^5 + 7*t^4 + 3*t^3 + 2*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 7*t^4 + 9*t^3 + 12*t^2 + t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 8*t^4 + t^3 + 9*t^2 + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 9*t^4 + 3*t^3 + 11*t^2 + 5*t + 9,Phi_20,0,338,0,-57122,0
t^5 + 9*t^4 + 7*t^3 + 8*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 10*t^4 + 9*t^3 + 2*t^2 + 11*t + 2,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 10*t^4 + 11*t^3 + 7*t^2 + 5*t + 3,Phi_1^2 * Phi_3 * Phi_5,0,0,6591,0,1856465
t^5 + 11*t^4 + t^3 + 6*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 11*t^4 + 5*t^3 + 11*t^2 + t + 9,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 11*t^4 + 6*t^3 + 5*t^2 + 2*t + 9,Phi_1^2 * Phi_3 * Phi_5,0,0,6591,0,1856465
t^5 + 11*t^4 + 10*t^3 + 9*t^2 + 3*t + 2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 11*t^4 + 11*t^3 + t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 12*t^4 + 3*t^3 + 9*t + 9,Phi_30,-13,169,4394,28561,1485172
t^5 + 12*t^4 + 7*t^3 + 11*t^2 + 12*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + t^4 + 11*t^3 + 10*t^2 + 4*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 2*t^4 + 3*t^3 + 7*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 9*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 5*t^3 + 3*t^2 + 12*t + 7,Phi_1^2 * Phi_2^2 * Phi_3^2,-26,338,8788,57122,-742586
t^5 + 3*t^4 + 9*t^3 + 8*t^2 + 2*t + 3,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 3*t^4 + 11*t^3 + 2*t^2 + 4*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 5*t^4 + t^3 + 3*t + 9,Phi_20,0,338,0,-57122,0
t^5 + 6*t^4 + t^3 + 6*t^2 + 11*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 6*t^4 + 4*t^3 + t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 6*t^4 + 9*t^3 + 5*t^2 + 3*t + 2,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 6*t^4 + 10*t^3 + t^2 + 9*t,Phi_1 * Phi_2^3 * Phi_10,-13,507,-2197,85683,-2227758
t^5 + 7*t^4 + t^3 + t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 7*t^4 + 4*t^3 + 8*t + 5,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 7*t^4 + 12*t^3 + 11*t^2 + 10*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 9*t^4 + 2*t^3 + 12*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + t^3 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 9*t^3 + 8*t^2 + 11,Phi_24,0,0,0,114244,0
t^5 + 12*t^4 + 4*t^3 + 9*t^2 + 12*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 12*t^4 + 11*t^3 + t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 6*t^3 + 9*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + 8*t^3 + 10*t^2 + 10*t,Phi_15,13,169,-4394,28561,-1485172
t^5 + t^4 + 7*t^3 + 11*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 6*t^3 + 10*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 3*t^4 + 6*t^3 + 12*t + 5,Phi_6 * Phi_18,13,-169,2197,-28561,371293
t^5 + 4*t^4 + 8*t^3 + 3*t^2 + 10*t + 3,Phi_1^2 * Phi_3 * Phi_5,0,0,6591,0,1856465
t^5 + 5*t^4 + 5*t^3 + 7*t^2 + 3*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 12*t + 6,Phi_3^2 * Phi_6^2,0,-676,0,-114244,0
t^5 + 7*t^4 + t^2 + 10*t + 12,Phi_3 * Phi_9,-13,-169,-2197,-28561,-371293
t^5 + 8*t^4 + 7*t^3 + 7*t^2 + 3*t + 2,Phi_24,0,0,0,114244,0
t^5 + 9*t^4 + 9*t^3 + 3*t^2 + 2,Phi_20,0,338,0,-57122,0
t^5 + 9*t^4 + 10*t^3 + 9*t^2 + 10*t + 11,Phi_24,0,0,0,114244,0
t^5 + 9*t^4 + 11*t^3 + 6*t^2 + 2*t,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 10*t^4 + 12*t^3 + 4*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 11*t^4 + 8*t^3 + 6*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 12*t^4 + 12*t^2 + 9*t + 10,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 12*t^4 + 9*t^3 + 8*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + t^4 + 2*t^3 + 5*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + t^4 + 2*t^3 + 11*t^2 + 6*t + 12,Phi_15,13,169,-4394,28561,-1485172
t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 2*t^4 + 3*t^3 + 10*t^2 + 11*t + 10,Phi_3 * Phi_9,-13,-169,-2197,-28561,-371293
t^5 + 2*t^4 + 9*t^3 + 3*t^2 + 6*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 2*t^4 + 9*t^3 + 7*t^2 + 3*t + 3,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + 3*t^4 + 5*t^3 + 7*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 10*t^3 + 5*t + 8,Phi_1^2 * Phi_3 * Phi_5,0,0,6591,0,1856465
t^5 + 4*t^4 + t^3 + 12*t^2 + 6*t + 1,Phi_4^2 * Phi_12,0,-338,0,57122,0
t^5 + 4*t^4 + 3*t^3 + 12*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 8*t^3 + 7*t^2 + 12*t + 3,Phi_1^2 * Phi_2^2 * Phi_6^2,26,338,-8788,57122,742586
t^5 + 4*t^4 + 11*t^3 + 10*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 5*t^4 + 2*t^3 + 12*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^4 + 6*t^3 + 7*t^2 + 9,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 6*t^4 + 2*t^3 + 12*t^2 + 10*t + 12,Phi_6 * Phi_18,13,-169,2197,-28561,371293
t^5 + 7*t^4 + 8*t^3 + 2*t^2 + t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 8*t^4 + 3*t^3 + t^2 + 11*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 8*t^4 + 11*t^3 + 4*t^2 + 10*t,Phi_24,0,0,0,114244,0
t^5 + 8*t^4 + 11*t^3 + 10*t^2 + 7*t + 5,Phi_24,0,0,0,114244,0
t^5 + 9*t^4 + 3*t^3 + 9*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 9*t^4 + 10*t^3 + 8*t^2 + 6*t + 5,Phi_2^2 * Phi_18,-26,338,2197,57122,-742586
t^5 + 10*t^4 + t^3 + 12*t^2 + 3*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 10*t^4 + 11*t^3 + 6*t^2 + t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 11*t^4 + 8*t^2 + t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 11*t^4 + 12*t^3 + 9*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 12*t^4 + 5*t^3 + 6*t^2 + 4*t + 9,Phi_30,-13,169,4394,28561,1485172
t^5 + 12*t^4 + 10*t^3 + 9*t^2 + 2*t + 3,Phi_1^2 * Phi_2^2 * Phi_8,0,676,0,0,0
t^5 + 2*t^2 + 6,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 10*t^3 + 6*t^2 + 11*t + 4,Phi_1^2 * Phi_2^2 * Phi_8,0,676,0,0,0
t^5 + 11*t^3 + 10*t^2 + 5*t,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + t^4 + 12*t^3 + 4*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 6*t^3 + 9*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_12,13,507,-4394,-28561,371293
t^5 + 2*t^4 + 9*t^3 + 12*t^2 + 3*t + 7,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 10*t + 1,Phi_12^2,0,676,0,-114244,0
t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 12*t + 9,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 4*t^4 + 10*t^3 + 10*t^2 + 11*t + 4,Phi_8^2,0,0,0,-228488,0
t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 9*t^4 + 8*t^2 + 4*t + 5,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 11*t^4 + 3*t^3 + 12*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 12*t^4 + 7*t^3 + 12*t^2 + 7*t + 11,Phi_20,0,338,0,-57122,0
t^5 + 12*t^4 + 9*t^3 + 8*t^2 + 11*t + 6,Phi_2^2 * Phi_6 * Phi_12,-13,507,-8788,-28561,-371293
t^5 + t^4 + 2*t^3 + 6*t^2 + 11*t,Phi_1^2 * Phi_2^2 * Phi_10,13,507,2197,85683,-1485172
t^5 + t^4 + 3*t^3 + 4*t^2 + 3*t + 2,Phi_20,0,338,0,-57122,0
t^5 + t^4 + 5*t^3 + 2*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,13,169,-4394,142805,371293
t^5 + t^4 + 6*t^3 + 2*t^2 + 10*t,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,13,169,-4394,142805,371293
t^5 + t^4 + 9*t^3 + 3*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_5,-26,0,2197,0,1113879
t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 2*t^4 + 12*t^3 + 3*t^2 + 3*t + 7,Phi_5^2,-26,-338,-4394,-57122,2970344
t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 5*t^4 + 10*t^3 + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 6*t^4 + 3*t^3 + 11*t^2 + 3*t + 12,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 6*t^4 + 3*t^3 + 11*t^2 + 9*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 6*t^4 + 11*t^3 + 5*t^2 + 5*t + 6,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 7*t^4 + 5*t^3 + 11*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 9*t^4 + 12*t^2 + t + 6,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 10*t^4 + 10*t^3 + 11*t^2 + 11*t + 5,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 10*t^4 + 11*t^3 + 6*t^2 + 3*t + 6,Phi_20,0,338,0,-57122,0
t^5 + 11*t^4 + 2*t^3 + 12*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 11*t^4 + 7*t^3 + 9*t^2 + 5*t + 8,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 11*t^4 + 8*t^3 + 5*t^2 + 7,Phi_1 * Phi_2 * Phi_6 * Phi_8,13,169,-4394,-85683,371293
t^5 + 11*t^4 + 10*t^3 + 12*t^2 + 6,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 12*t^4 + t^3 + 7*t^2 + 5*t + 12,Phi_20,0,338,0,-57122,0
t^5 + 12*t^3 + 8*t^2 + 6,Phi_20,0,338,0,-57122,0
t^5 + t^4 + t^3 + 2*t^2 + 2*t + 7,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 2*t^4 + 2*t^3 + 5*t^2 + 11*t + 3,Phi_20,0,338,0,-57122,0
t^5 + 2*t^4 + 4*t^3 + 5*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 2*t^4 + 9*t^3 + 4*t^2 + 11*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 2*t^4 + 9*t^3 + 8*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 3*t^4 + 2*t^3 + 7*t^2 + t + 2,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 3*t^4 + 2*t^3 + 12*t^2 + 7*t + 3,Phi_1^3 * Phi_2^3 * Phi_3,-13,845,4394,142805,-371293
t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_8,13,169,-4394,-85683,371293
t^5 + 3*t^4 + 9*t^3 + 5*t,Phi_6 * Phi_18,13,-169,2197,-28561,371293
t^5 + 3*t^4 + 9*t^3 + 3*t^2 + 4*t,Phi_1^2 * Phi_2^2 * Phi_10,13,507,2197,85683,-1485172
t^5 + 4*t^4 + 2*t^3 + 12*t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 5*t^4 + t^2 + t + 5,Phi_6 * Phi_18,13,-169,2197,-28561,371293
t^5 + 6*t^4 + 12*t^3 + 10*t^2 + t + 4,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,-13,-169,4394,-28561,-371293
t^5 + 7*t^4 + 6*t^3 + 5*t^2 + 5*t + 12,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,26,338,4394,57122,742586
t^5 + 7*t^4 + 9*t^3 + 8*t^2 + 11*t + 9,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + 9*t^4 + 5*t^3 + 4*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^4 + 9*t^3 + 11*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 9*t^4 + 10*t^3 + 10*t^2 + 5*t + 7,Phi_15,13,169,-4394,28561,-1485172
t^5 + 10*t^4 + 6*t^3 + 11*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 7*t^3 + 9*t^2 + 7*t + 12,Phi_30,-13,169,4394,28561,1485172
t^5 + 11*t^4 + 2*t^3 + 6*t^2 + 6*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 11*t^4 + 9*t^3 + 5*t^2 + 7*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 11*t^4 + 10*t^3 + 3*t^2 + 12*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 12*t^4 + 12*t^3 + 9*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,-13,507,4394,-28561,-371293
t^5 + t^4 + 8*t^2 + 7*t + 7,Phi_1^2 * Phi_3 * Phi_12,13,507,8788,-28561,371293
t^5 + t^4 + 7*t^3 + 3*t^2 + 4*t + 3,Phi_4^2 * Phi_12,0,-338,0,57122,0
t^5 + t^4 + 7*t^3 + 7*t^2 + 10*t,Phi_10^2,26,-338,4394,-57122,-2970344
t^5 + t^4 + 8*t^3 + 5*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,-13,-169,4394,-28561,-371293
t^5 + 3*t^4 + t^3 + t^2 + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 3*t^4 + 2*t^3 + t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 9*t^3 + 12*t^2 + 12*t + 9,Phi_20,0,338,0,-57122,0
t^5 + 3*t^4 + 12*t^3 + 4*t^2 + 11*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 5*t^3 + t^2 + 8*t + 1,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 4*t^4 + 6*t^3 + 9*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + 5*t^4 + t^3 + 12*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 7*t^4 + 10*t^3 + 6*t^2 + 6*t + 12,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 8*t^4 + 2*t^3 + 5*t^2 + t + 3,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,228488,0
t^5 + 8*t^4 + 5*t^3 + 10*t^2 + 9*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 8*t^4 + 9*t^3 + 11*t^2 + 4*t + 6,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 8*t^4 + 11*t^3 + 7*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^4 + 4*t^3 + 12*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 9*t^4 + 7*t^3 + 6*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 9*t^4 + 9*t^3 + 2*t^2 + 9*t + 6,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 9*t^4 + 11*t^3 + 12*t^2 + 9*t + 7,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,13,169,-4394,142805,371293
t^5 + 10*t^4 + 4*t^3 + 10*t^2 + t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_5,-26,0,2197,0,1113879
t^5 + 11*t^4 + 6*t^3 + 12*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 11*t^4 + 7*t^3 + 8*t^2 + 12*t + 9,Phi_24,0,0,0,114244,0
t^5 + 11*t^4 + 8*t^3 + 11*t^2 + 10*t + 8,Phi_30,-13,169,4394,28561,1485172
t^5 + 11*t^4 + 9*t^3 + 10*t^2 + 7*t + 10,Phi_15,13,169,-4394,28561,-1485172
t^5 + 11*t^4 + 12*t^3 + 4*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 12*t^4 + 9*t^2 + 3*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 12*t^4 + t^3 + 10*t^2 + 9*t + 5,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + 12*t^4 + 5*t^3 + 4*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,13,-169,-4394,-28561,371293
t^5 + 2*t^2 + t + 10,Phi_15,13,169,-4394,28561,-1485172
t^5 + t^4 + 8*t^3 + 2*t^2 + 9*t + 2,Phi_3 * Phi_9,-13,-169,-2197,-28561,-371293
t^5 + 3*t^4 + 2*t^3 + t^2 + 3*t + 7,Phi_1 * Phi_2^3 * Phi_4^2,-26,0,-4394,228488,-742586
t^5 + 3*t^4 + 10*t^3 + 10*t^2 + 9*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 12*t + 3,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 5*t^4 + 2*t^3 + 12*t^2 + 9*t + 4,Phi_8^2,0,0,0,-228488,0
t^5 + 6*t^4 + t^3 + 11*t^2 + 6*t + 5,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 6*t^4 + 4*t^3 + 9*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_12,13,507,-4394,-28561,371293
t^5 + 6*t^4 + 5*t^3 + 7*t^2 + 4,Phi_30,-13,169,4394,28561,1485172
t^5 + 7*t^4 + 3*t^2 + 2*t + 9,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 7*t^4 + 7*t^3 + 7*t^2 + 7*t + 11,Phi_24,0,0,0,114244,0
t^5 + 7*t^4 + 11*t^3 + 11*t^2 + 12*t + 10,Phi_24,0,0,0,114244,0
t^5 + 8*t^4 + 2*t^3 + 5*t + 4,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 8*t^4 + 10*t^3 + 9,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,13,-169,-4394,-28561,371293
t^5 + 9*t^4 + 4*t^3 + 3*t + 2,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 10*t^4 + 2*t^3 + 7*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 10*t^3 + 12*t + 10,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 5*t^3 + 6*t^2 + 7*t + 5,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 12*t^3 + 8*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + t^4 + 7*t^3 + 8*t^2 + 6*t + 4,Phi_1^3 * Phi_2 * Phi_5,13,507,2197,85683,2227758
t^5 + 2*t^4 + 2*t^3 + 10*t + 4,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 2*t^4 + 8*t^3 + t,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 2*t^4 + 8*t^3 + 6*t^2 + 8*t + 12,Phi_20,0,338,0,-57122,0
t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 6*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-13,169,4394,142805,-371293
t^5 + 4*t^4 + t^3 + 2*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,-13,169,4394,-85683,-371293
t^5 + 4*t^4 + 6*t^3 + 8*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 7*t^3 + 4*t^2 + 11,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 5*t^4 + 6*t^3 + 12*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_8,13,169,-4394,-85683,371293
t^5 + 5*t^4 + 8*t^3 + 4*t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 5*t^4 + 8*t^3 + 12*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + 5*t^4 + 10*t^3 + 12*t^2 + 9*t + 10,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 5*t^4 + 11*t^3 + 9*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 6*t^4 + 11*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 6*t^4 + 6*t^3 + 9*t^2 + 4*t,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 6*t^4 + 10*t^3 + 11*t^2 + 4*t + 9,Phi_1^2 * Phi_2^2 * Phi_5,-13,507,-2197,85683,1485172
t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 9*t,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,26,338,4394,57122,742586
t^5 + 8*t^4 + 9*t^3 + 3*t^2 + 8*t + 8,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 8*t^4 + 10*t^3 + 4*t + 11,Phi_3 * Phi_9,-13,-169,-2197,-28561,-371293
t^5 + 11*t^4 + 3*t^3 + 11*t + 5,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 11*t^4 + 4*t^3 + 7*t^2 + 10*t + 2,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 11*t^4 + 6*t^3 + 9*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_12,-13,507,4394,-28561,-371293
t^5 + 9*t^2 + 4*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 7*t^3 + 5*t^2 + 7*t + 1,Phi_2^2 * Phi_4^2 * Phi_6,-13,-507,-8788,142805,-371293
t^5 + t^4 + 9*t^3 + 12*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 2*t^4 + t^3 + 5*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 2*t^4 + 8*t^3 + 8*t^2 + 6*t + 12,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 3*t^4 + 3*t^3 + 12*t^2 + 7*t + 7,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 5*t^4 + 3*t^3 + 7*t^2 + 6*t + 3,Phi_1^2 * Phi_3 * Phi_5,0,0,6591,0,1856465
t^5 + 5*t^4 + 12*t^3 + 6*t^2 + 10*t + 10,Phi_20,0,338,0,-57122,0
t^5 + 6*t^4 + 10*t^3 + 4*t^2 + 12*t + 12,Phi_1^2 * Phi_9,26,338,-2197,57122,742586
t^5 + 7*t^4 + 3*t^3 + 11*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 8*t^4 + 10*t^3 + 11*t^2 + 6*t + 7,Phi_2^2 * Phi_14,-13,169,-2197,28561,-371293
t^5 + 8*t^4 + 11*t^3 + 9*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,13,507,-4394,-28561,371293
t^5 + 9*t^4 + 2*t^3 + 4*t^2 + 2*t + 7,Phi_1 * Phi_2 * Phi_9,0,338,-6591,57122,0
t^5 + 9*t^4 + 7*t^3 + 11*t^2 + t + 3,Phi_2^2 * Phi_6 * Phi_10,0,0,-6591,0,-1856465
t^5 + 9*t^4 + 7*t^3 + 11*t^2 + 5*t + 1,Phi_20,0,338,0,-57122,0
t^5 + 9*t^4 + 10*t^3 + 2*t^2 + 4*t + 1,Phi_1^2 * Phi_9,26,338,-2197,57122,742586
t^5 + 10*t^4 + t^3 + 3*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,-26,0,2197,0,1113879
t^5 + 10*t^4 + t^3 + 6*t^2 + 9*t + 4,Phi_15,13,169,-4394,28561,-1485172
t^5 + 10*t^4 + 9*t^3 + 4*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 10*t^4 + 11*t^3 + t^2 + t + 10,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,13,169,-4394,142805,371293
t^5 + 11*t^4 + 3*t^3 + 10*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_7,-13,169,-2197,28561,-371293
t^5 + 11*t^4 + 5*t^3 + 8*t^2 + 5*t + 1,Phi_30,-13,169,4394,28561,1485172
t^5 + 11*t^4 + 6*t^3 + 8*t^2 + 6*t + 2,Phi_20,0,338,0,-57122,0
t^5 + 11*t^4 + 12*t^3 + t^2 + 2*t + 10,Phi_1^2 * Phi_7,13,169,2197,28561,371293
t^5 + 11*t^4 + 12*t^3 + 11*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,-13,-169,-2197,85683,1485172
t^5 + 12*t^4 + t^3 + 9*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,338,0,57122,0
t^5 + 12*t^4 + t^3 + 11*t^2 + 6*t + 4,Phi_2^2 * Phi_6 * Phi_12,-13,507,-8788,-28561,-371293
t^5 + 12*t^4 + 6*t^3 + 4,Phi_15,13,169,-4394,28561,-1485172
t^5 + 12*t^4 + 11*t^3 + 3*t^2 + 9*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 12*t^4 + 11*t^3 + 11*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^3 + 6*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + t^4 + 6*t^3 + 5*t^2 + 10*t + 12,Phi_15,13,169,-4394,28561,-1485172
t^5 + 2*t^4 + t^3 + 7*t^2 + 6,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,26,338,4394,57122,742586
t^5 + 2*t^4 + 6*t^3 + 9*t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 3*t^4 + 5*t^2 + 10*t + 10,Phi_1^2 * Phi_2^2 * Phi_10,13,507,2197,85683,-1485172
t^5 + 3*t^4 + t^3 + 3*t^2 + 5*t + 9,Phi_1 * Phi_2^3 * Phi_10,-13,507,-2197,85683,-2227758
t^5 + 3*t^4 + t^3 + 10*t^2 + 11*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 3*t^4 + 5*t^3 + 5*t + 6,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 3*t^4 + 7*t^3 + 2*t^2,Phi_15,13,169,-4394,28561,-1485172
t^5 + 4*t^4 + 5*t^3 + 12*t^2 + 11*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 4*t^4 + 7*t^3 + 7*t^2 + 10*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,338,0,57122,0
t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 5*t + 7,Phi_3 * Phi_9,-13,-169,-2197,-28561,-371293
t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 6*t^4 + 9*t^3 + 2*t^2 + 5*t + 9,Phi_1 * Phi_2 * Phi_18,0,338,6591,57122,0
t^5 + 8*t^4 + 7*t^3 + 7*t^2 + 11*t + 3,Phi_24,0,0,0,114244,0
t^5 + 8*t^4 + 11*t^3 + 7*t^2 + 4*t + 11,Phi_15,13,169,-4394,28561,-1485172
t^5 + 9*t^4 + 2*t^3 + 5*t^2 + 6*t + 1,Phi_15,13,169,-4394,28561,-1485172
t^5 + 9*t^4 + 2*t^3 + 10*t^2 + 6*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 9*t^4 + 5*t^3 + 11*t,Phi_1 * Phi_2 * Phi_14,13,169,2197,28561,371293
t^5 + 10*t^4 + 7*t^2 + 2*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,13,-169,2197,85683,-1485172
t^5 + 10*t^4 + 8*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_10,26,0,-2197,0,-1113879
t^5 + 10*t^4 + 3*t^3 + 4*t^2 + 12*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-338,0,57122,0
t^5 + 12*t^4 + 8*t^3 + 6*t^2 + t + 11,Phi_1^3 * Phi_2 * Phi_4^2,26,0,4394,228488,742586


==> anc/data/csv/lefschetz_sample_q23.csv <==
D,cyc,p1,p2,p3,p4,p5
t^5 + 16*t + 2,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + t^3 + 17*t^2 + 12*t + 13,Phi_1^2 * Phi_2^2 * Phi_4^2,0,0,0,2238728,0
t^5 + t^3 + 18*t^2 + 12*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 6*t^3 + 18*t^2 + 21*t + 18,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 7*t^3 + 16*t^2 + 15*t + 13,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 10*t^3 + 14*t^2 + 3*t + 10,Phi_6 * Phi_18,23,-529,12167,-279841,6436343
t^5 + 11*t^3 + 12*t^2 + 9*t + 11,Phi_2^2 * Phi_3^2 * Phi_6,-69,-529,0,-279841,-19309029
t^5 + 12*t^3 + 2*t^2 + 13*t + 5,Phi_1^2 * Phi_2^2 * Phi_6^2,46,1058,-48668,559682,12872686
t^5 + 13*t^3 + 15*t^2 + 17*t + 14,Phi_1^2 * Phi_9,46,1058,-12167,559682,12872686
t^5 + 16*t^3 + 2*t^2 + 16*t,Phi_20,0,1058,0,-559682,0
t^5 + 16*t^3 + 15*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 18*t^3 + 20*t^2 + 13*t + 17,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 20*t^3 + 12*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_3^3,-69,-529,73002,-279841,-19309029
t^5 + 20*t^3 + 15*t^2 + 12*t + 21,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + 22*t^3 + 17*t^2 + 11,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + t^4 + t^3 + 5*t^2 + t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + t^4 + 3*t^3 + 7*t^2 + 9,Phi_20,0,1058,0,-559682,0
t^5 + t^4 + 4*t^3 + 3*t^2 + 5*t + 21,Phi_30,-23,529,24334,279841,25745372
t^5 + t^4 + 7*t^3 + 3*t^2 + 13*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + t^4 + 11*t^3 + 8*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + t^4 + 11*t^3 + 16*t^2 + 18*t + 9,Phi_30,-23,529,24334,279841,25745372
t^5 + t^4 + 14*t^3 + 16*t^2 + t,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + t^4 + 14*t^3 + 18*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + t^4 + 15*t^3 + 8*t^2 + 11*t + 7,Phi_2^2 * Phi_4 * Phi_8,-46,0,-24334,0,-12872686
t^5 + 2*t^4 + 18*t^2 + 13*t + 20,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 2*t^4 + 4*t^3 + 19*t^2 + 11*t + 1,Phi_20,0,1058,0,-559682,0
t^5 + 2*t^4 + 5*t^3 + 10*t^2 + 14*t + 14,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 2*t^4 + 5*t^3 + 20*t^2 + 20*t + 2,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 2*t^4 + 10*t^3 + 17*t^2 + 19*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 2*t^4 + 12*t^3 + 13*t^2 + 8*t + 18,Phi_20,0,1058,0,-559682,0
t^5 + 2*t^4 + 14*t^3 + 14*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 2*t^4 + 17*t^3 + 13*t^2 + 20*t + 19,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 2*t^4 + 18*t^3 + 11*t + 11,Phi_15,23,529,-24334,279841,-25745372
t^5 + 2*t^4 + 18*t^3 + 15*t^2 + 16*t + 20,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 2*t^4 + 19*t^3 + 8*t + 5,Phi_24,0,0,0,1119364,0
t^5 + 2*t^4 + 21*t^3 + 3*t^2 + 12*t + 15,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 2*t^4 + 21*t^3 + 6*t^2 + 4*t + 21,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 3*t^4 + 10*t^2 + 13*t + 18,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + 3*t^4 + 11*t^2 + 17*t + 2,Phi_6 * Phi_18,23,-529,12167,-279841,6436343
t^5 + 3*t^4 + 13*t^2 + 14*t + 20,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 3*t^4 + t^3 + 18*t^2 + 22*t + 2,Phi_2^2 * Phi_4 * Phi_8,-46,0,-24334,0,-12872686
t^5 + 3*t^4 + 2*t^3 + 11*t^2 + 12*t + 7,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 3*t^4 + 2*t^3 + 17*t^2 + 17*t + 13,Phi_1^2 * Phi_2^2 * Phi_5,-23,1587,-12167,839523,25745372
t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 15*t + 22,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 3*t^4 + 4*t^3 + 6*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + 3*t^4 + 7*t^3 + 2*t^2 + 4*t + 16,Phi_1 * Phi_2 * Phi_6 * Phi_10,46,0,-12167,0,-19309029
t^5 + 3*t^4 + 10*t^3 + 20*t^2 + 4*t + 19,Phi_1^2 * Phi_4 * Phi_8,46,0,24334,0,12872686
t^5 + 3*t^4 + 11*t^3 + 5*t^2 + 8*t + 7,Phi_30,-23,529,24334,279841,25745372
t^5 + 3*t^4 + 14*t^3 + 3*t^2 + 7*t + 22,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,46,1058,24334,559682,12872686
t^5 + 3*t^4 + 18*t^3 + 10*t^2 + 2*t + 19,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 3*t^4 + 19*t^3 + 20*t^2 + 20*t + 5,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 3*t^4 + 21*t^3 + t^2 + 14*t,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 3*t^4 + 21*t^3 + 17*t^2 + 7*t + 8,Phi_1^2 * Phi_3 * Phi_5,0,0,36501,0,32181715
t^5 + 3*t^4 + 22*t^3 + 3*t^2 + 3*t + 18,Phi_2^2 * Phi_6 * Phi_10,0,0,-36501,0,-32181715
t^5 + 4*t^4 + 4*t^2 + 6*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 13*t^2 + 16*t + 5,Phi_1^2 * Phi_9,46,1058,-12167,559682,12872686
t^5 + 4*t^4 + 20*t^2 + 2*t + 13,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-23,529,24334,1399205,-6436343
t^5 + 4*t^4 + t^3 + 10*t^2 + 15*t + 12,Phi_1^2 * Phi_2^2 * Phi_3^2,-46,1058,48668,559682,-12872686
t^5 + 4*t^4 + 2*t^3 + 11*t^2 + 20*t + 8,Phi_24,0,0,0,1119364,0
t^5 + 4*t^4 + 2*t^3 + 22*t^2 + 3*t + 13,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 18*t + 5,Phi_1^2 * Phi_3 * Phi_6^2,69,-529,0,-279841,19309029
t^5 + 4*t^4 + 7*t^3 + 10*t^2 + 3*t + 8,Phi_6^2 * Phi_12,46,0,-48668,-1119364,12872686
t^5 + 4*t^4 + 7*t^3 + 21*t^2 + 5*t + 5,Phi_24,0,0,0,1119364,0
t^5 + 4*t^4 + 8*t^3 + 18*t^2 + 21*t,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 4*t^4 + 20*t^3 + 9*t^2 + 21*t + 15,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 4*t^4 + 20*t^3 + 11*t^2 + 21*t + 20,Phi_1^3 * Phi_2 * Phi_5,23,1587,12167,839523,38618058
t^5 + 4*t^4 + 20*t^3 + 19*t^2 + 6*t + 12,Phi_1^3 * Phi_2 * Phi_5,23,1587,12167,839523,38618058
t^5 + 4*t^4 + 21*t^3 + 9*t^2 + 17*t + 22,Phi_15,23,529,-24334,279841,-25745372
t^5 + 4*t^4 + 22*t^3 + 12*t^2 + 6*t + 12,Phi_20,0,1058,0,-559682,0
t^5 + 5*t^4 + 2*t^3 + 11*t^2 + 17*t + 10,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 5*t^4 + 3*t^3 + 18*t^2 + 11*t + 14,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^4 + 4*t^3 + 10*t^2 + 9*t + 16,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 5*t^4 + 4*t^3 + 12*t^2 + 17*t + 15,Phi_1 * Phi_2 * Phi_6 * Phi_10,46,0,-12167,0,-19309029
t^5 + 5*t^4 + 7*t^3 + 3*t^2 + 21*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 5*t^4 + 8*t^3 + 9*t^2 + 22*t + 16,Phi_30,-23,529,24334,279841,25745372
t^5 + 5*t^4 + 11*t^3 + 16*t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 5*t^4 + 13*t^3 + 21*t^2 + 1,Phi_20,0,1058,0,-559682,0
t^5 + 5*t^4 + 14*t^3 + 15*t^2 + 12*t + 10,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,23,529,-24334,1399205,6436343
t^5 + 5*t^4 + 15*t^3 + 14*t^2 + 6*t + 12,Phi_3^2 * Phi_12,-46,0,48668,-1119364,-12872686
t^5 + 5*t^4 + 15*t^3 + 20*t^2 + 2*t + 14,Phi_1^2 * Phi_9,46,1058,-12167,559682,12872686
t^5 + 5*t^4 + 16*t^3 + 15*t^2 + 17*t + 5,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 5*t^4 + 17*t^3 + 4*t^2 + 21*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 5*t^4 + 18*t^3 + 4*t^2 + 22*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + 5*t^4 + 18*t^3 + 7*t^2 + 14*t + 4,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + 5*t^4 + 21*t^3 + 8*t^2 + 7*t + 2,Phi_6 * Phi_18,23,-529,12167,-279841,6436343
t^5 + 6*t^4 + t^3 + 13*t^2 + 20*t + 7,Phi_2^2 * Phi_6 * Phi_10,0,0,-36501,0,-32181715
t^5 + 6*t^4 + 7*t^3 + 19*t^2 + 16*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 6*t^4 + 10*t^3 + 3*t^2 + 17*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 15*t + 20,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 6*t^4 + 12*t^3 + 7*t^2 + 15*t + 6,Phi_30,-23,529,24334,279841,25745372
t^5 + 6*t^4 + 12*t^3 + 20*t^2 + 15*t + 10,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 6*t^4 + 15*t^3 + t^2 + 10*t + 19,Phi_3^2 * Phi_12,-46,0,48668,-1119364,-12872686
t^5 + 6*t^4 + 16*t^3 + 16*t^2 + 16*t + 22,Phi_1 * Phi_2 * Phi_6 * Phi_8,23,529,-24334,-839523,6436343
t^5 + 6*t^4 + 19*t^3 + 7*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 6*t^4 + 19*t^3 + 10*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 7*t^4 + 19*t^2 + 3*t,Phi_1^2 * Phi_2^2 * Phi_3^2,-46,1058,48668,559682,-12872686
t^5 + 7*t^4 + t^3 + 20*t^2 + 15*t + 8,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 7*t^4 + 4*t^3 + 18*t^2 + 3*t + 19,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 7*t^4 + 8*t^3 + 5*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 7*t^4 + 9*t^3 + 9*t^2 + 3*t + 4,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 7*t^4 + 12*t^3 + 13*t^2 + 3*t + 4,Phi_20,0,1058,0,-559682,0
t^5 + 7*t^4 + 13*t^3 + 5*t^2 + 9*t + 21,Phi_20,0,1058,0,-559682,0
t^5 + 7*t^4 + 15*t^3 + t^2 + 9*t + 13,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-23,529,24334,1399205,-6436343
t^5 + 7*t^4 + 15*t^3 + 6*t^2 + 15,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 7*t^4 + 16*t^3 + 4*t^2 + 20*t + 16,Phi_2^2 * Phi_4 * Phi_8,-46,0,-24334,0,-12872686
t^5 + 7*t^4 + 19*t^3 + 12*t^2 + 22*t + 6,Phi_20,0,1058,0,-559682,0
t^5 + 7*t^4 + 21*t^3 + 8*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 7*t^4 + 21*t^3 + 16*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 7*t^4 + 21*t^3 + 18*t^2 + 5*t + 17,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 8*t^4 + t^3 + 9*t^2 + 21*t + 19,Phi_2^2 * Phi_18,-46,1058,12167,559682,-12872686
t^5 + 8*t^4 + 5*t^3 + 13*t^2 + 10*t + 15,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 8*t^4 + 6*t^3 + 8*t^2 + 3*t + 20,Phi_24,0,0,0,1119364,0
t^5 + 8*t^4 + 8*t^3 + 13*t^2 + 21*t + 7,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 8*t^4 + 9*t^3 + 5*t^2 + t + 7,Phi_24,0,0,0,1119364,0
t^5 + 8*t^4 + 9*t^3 + 19*t^2 + 14*t + 16,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 8*t^4 + 12*t^3 + 12*t^2 + 19*t + 5,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,23,529,-24334,1399205,6436343
t^5 + 8*t^4 + 14*t^3 + 16*t^2 + 19*t + 9,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 8*t^4 + 14*t^3 + 17*t^2 + 2*t + 9,Phi_6^2 * Phi_12,46,0,-48668,-1119364,12872686
t^5 + 8*t^4 + 15*t^3 + 7*t^2 + 13*t + 18,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 8*t^4 + 15*t^3 + 11*t^2 + 11*t + 21,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 8*t^4 + 21*t^3 + 6*t^2 + 10*t + 21,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 9*t^4 + 19*t^2 + 10*t + 19,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,-46,1058,-24334,559682,-12872686
t^5 + 9*t^4 + t^3 + 18*t^2 + 12*t + 12,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 9*t^4 + 3*t^3 + 11*t^2 + 12*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 19*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 9*t^4 + 7*t^3 + 11*t^2 + 19*t + 21,Phi_6^2 * Phi_12,46,0,-48668,-1119364,12872686
t^5 + 9*t^4 + 10*t^3 + 8*t + 19,Phi_8^2,0,0,0,-2238728,0
t^5 + 9*t^4 + 10*t^3 + 15*t^2 + 9*t + 19,Phi_24,0,0,0,1119364,0
t^5 + 9*t^4 + 11*t^3 + 6*t^2 + 14*t + 9,Phi_24,0,0,0,1119364,0
t^5 + 9*t^4 + 12*t^3 + 19*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 9*t^4 + 13*t^3 + 3*t^2 + 14*t + 22,Phi_6^2 * Phi_12,46,0,-48668,-1119364,12872686
t^5 + 9*t^4 + 13*t^3 + 16*t^2 + 21*t + 2,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 9*t^4 + 21*t^3 + 15*t^2 + 11*t + 19,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 10*t^4 + t^3 + 4*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + t^3 + 13*t^2 + 17*t,Phi_1^2 * Phi_2^2 * Phi_10,23,1587,12167,839523,-25745372
t^5 + 10*t^4 + 3*t^3 + 13*t^2 + 4*t + 13,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 10*t^4 + 5*t^3 + 5*t^2 + 3*t + 8,Phi_24,0,0,0,1119364,0
t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 18*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 13*t^3 + 12*t^2 + 21*t + 22,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 10*t^4 + 14*t^3 + 3*t^2 + 3*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 10*t^4 + 18*t^3 + t^2 + 6*t + 13,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 10*t^4 + 19*t^3 + 13*t^2 + 7*t + 1,Phi_8^2,0,0,0,-2238728,0
t^5 + 10*t^4 + 22*t^3 + 9*t^2 + t + 16,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 11*t^4 + 20*t^2 + 18*t + 15,Phi_3^2 * Phi_12,-46,0,48668,-1119364,-12872686
t^5 + 11*t^4 + 7*t^3 + 3*t^2 + 14*t + 17,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 11*t^4 + 12*t^3 + 11*t^2 + 10*t + 21,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 11*t^4 + 12*t^3 + 15*t^2 + 9*t + 1,Phi_20,0,1058,0,-559682,0
t^5 + 11*t^4 + 16*t^3 + 19*t^2 + 13*t + 12,Phi_4^2 * Phi_12,0,-1058,0,559682,0
t^5 + 11*t^4 + 17*t^3 + 5*t^2 + 16*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + 11*t^4 + 18*t^3 + t^2 + 13*t + 14,Phi_6 * Phi_18,23,-529,12167,-279841,6436343
t^5 + 11*t^4 + 18*t^3 + 22*t^2 + 16*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 11*t^4 + 19*t^3 + 4*t^2 + 11*t + 15,Phi_20,0,1058,0,-559682,0
t^5 + 11*t^4 + 19*t^3 + 6*t^2 + t + 6,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 11*t^4 + 21*t^3 + 14*t^2 + 19*t + 19,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 11*t^4 + 21*t^3 + 17*t^2 + 17,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + 11*t^4 + 22*t^3 + t^2 + 15*t + 6,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 12*t^4 + t^3 + 18*t^2 + 22*t + 19,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 12*t^4 + t^3 + 22*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 12*t^4 + 2*t^3 + 12*t^2 + 11*t,Phi_1^3 * Phi_2 * Phi_8,46,2116,24334,0,12872686
t^5 + 12*t^4 + 2*t^3 + 18*t^2 + 16*t + 13,Phi_20,0,1058,0,-559682,0
t^5 + 12*t^4 + 3*t^3 + 18,Phi_1^2 * Phi_4 * Phi_8,46,0,24334,0,12872686
t^5 + 12*t^4 + 3*t^3 + 17*t^2 + t + 11,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 12*t^4 + 4*t^3 + 16*t^2 + 22*t + 9,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 12*t^4 + 6*t^3 + 15*t^2 + 7*t + 8,Phi_24,0,0,0,1119364,0
t^5 + 12*t^4 + 7*t^3 + 5*t^2 + 5*t + 7,Phi_24,0,0,0,1119364,0
t^5 + 12*t^4 + 7*t^3 + 15*t^2 + 16*t + 17,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-1058,0,559682,0
t^5 + 12*t^4 + 9*t^3 + 20*t^2 + 18*t + 16,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 12*t^4 + 11*t^3 + t^2 + 13,Phi_1 * Phi_2^3 * Phi_10,-23,1587,-12167,839523,-38618058
t^5 + 12*t^4 + 11*t^3 + 11*t^2 + 9*t + 2,Phi_15,23,529,-24334,279841,-25745372
t^5 + 12*t^4 + 12*t^3 + 6*t^2 + 6*t + 5,Phi_24,0,0,0,1119364,0
t^5 + 12*t^4 + 15*t^3 + 16*t^2 + 21*t + 13,Phi_24,0,0,0,1119364,0
t^5 + 12*t^4 + 18*t^3 + 20*t^2 + 5*t + 20,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 12*t^4 + 19*t^3 + 2*t^2 + 16*t + 14,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 12*t^4 + 20*t^3 + 10*t^2 + 7*t + 6,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 13*t^4 + 10*t^2 + 21*t + 7,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 13*t^4 + t^3 + 4*t^2 + 22*t + 20,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + 13*t^4 + 2*t^3 + 7*t^2 + 6*t + 21,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 13*t^4 + 3*t^3 + t^2 + 16*t + 19,Phi_30,-23,529,24334,279841,25745372
t^5 + 13*t^4 + 3*t^3 + 21*t^2 + 14*t + 20,Phi_1^2 * Phi_2^2 * Phi_10,23,1587,12167,839523,-25745372
t^5 + 13*t^4 + 8*t^3 + 18*t^2 + 13*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 13*t^4 + 9*t^3 + 14*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_12,-23,1587,24334,-279841,-6436343
t^5 + 13*t^4 + 12*t^3 + 3*t^2 + 11*t + 12,Phi_2^2 * Phi_4^2 * Phi_6,-23,-1587,-48668,1399205,-6436343
t^5 + 13*t^4 + 16*t^3 + 7*t^2 + 16*t + 11,Phi_20,0,1058,0,-559682,0
t^5 + 13*t^4 + 17*t^3 + 6*t^2 + 14*t + 10,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 13*t^4 + 17*t^3 + 17*t^2 + 20*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 13*t^4 + 19*t^3 + 5*t^2 + 6*t + 15,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 13*t^4 + 19*t^3 + 16*t^2 + 18*t + 7,Phi_2^2 * Phi_6 * Phi_10,0,0,-36501,0,-32181715
t^5 + 14*t^4 + 7*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 14*t^4 + 20*t^2 + 20*t + 18,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,23,529,-24334,1399205,6436343
t^5 + 14*t^4 + 2*t^3 + 14*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 14*t^4 + 4*t^3 + 20*t^2 + 11*t + 19,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 14*t^4 + 6*t^3 + 4,Phi_15,23,529,-24334,279841,-25745372
t^5 + 14*t^4 + 6*t^3 + 16*t^2 + 7*t + 17,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 14*t^4 + 8*t^3 + 14*t^2 + 7*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,0,-1058,0,559682,0
t^5 + 14*t^4 + 9*t^3 + t^2 + 5*t + 20,Phi_1 * Phi_2 * Phi_4^3,0,-2116,0,2238728,0
t^5 + 14*t^4 + 10*t^3 + 6*t^2 + 3*t + 1,Phi_2^2 * Phi_6 * Phi_12,-23,1587,-48668,-279841,-6436343
t^5 + 14*t^4 + 10*t^3 + 15*t^2 + 12*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 14*t^4 + 11*t^3 + 4*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_3^2,-46,1058,48668,559682,-12872686
t^5 + 14*t^4 + 12*t^3 + t^2 + 15*t + 18,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + 14*t^4 + 14*t^3 + 19*t^2 + 2*t + 1,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 14*t^4 + 15*t^3 + 12*t^2 + 13*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 14*t^4 + 16*t^3 + 16*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + 14*t^4 + 18*t^3 + 21*t^2 + 11*t + 15,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 15*t^4 + 4*t^3 + 3*t^2 + 17*t + 5,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 15*t^4 + 11*t^3 + 22*t^2 + 9*t + 19,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 15*t^4 + 12*t^3 + 13*t^2 + 22*t + 22,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 15*t^4 + 20*t^3 + t^2 + 3*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 15*t^4 + 21*t^3 + 16*t^2 + 20*t + 18,Phi_20,0,1058,0,-559682,0
t^5 + 16*t^4 + 3*t^2 + 15*t + 8,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 16*t^4 + 4*t^3 + 19*t^2 + 20*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 16*t^4 + 8*t^3 + 18*t^2 + 16*t + 12,Phi_4^2 * Phi_12,0,-1058,0,559682,0
t^5 + 16*t^4 + 9*t^3 + 20*t^2 + 15*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_12,-23,1587,24334,-279841,-6436343
t^5 + 16*t^4 + 14*t^3 + 7*t^2 + 9*t + 21,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 16*t^4 + 16*t^3 + 19*t^2 + 18*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,23,529,-24334,-839523,6436343
t^5 + 16*t^4 + 20*t^3 + 3*t^2 + 7,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 16*t^4 + 21*t^3 + 18*t^2 + 22*t + 21,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 17*t^4 + 2*t^3 + 3*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 17*t^4 + 3*t^3 + 16*t^2 + 18*t + 1,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 17*t^4 + 6*t^3 + 18*t^2 + 20*t + 19,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,-46,1058,-24334,559682,-12872686
t^5 + 17*t^4 + 7*t^3 + 19*t^2 + t + 6,Phi_1^3 * Phi_2 * Phi_3^2,0,1058,73002,559682,0
t^5 + 17*t^4 + 10*t^3 + 7*t + 2,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,23,529,-24334,1399205,6436343
t^5 + 17*t^4 + 12*t^3 + 20*t^2 + 6*t + 22,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 17*t^4 + 14*t^3 + 21*t^2 + 3*t,Phi_4^2 * Phi_12,0,-1058,0,559682,0
t^5 + 17*t^4 + 16*t^3 + 11*t^2 + 14*t + 18,Phi_1 * Phi_2 * Phi_6 * Phi_10,46,0,-12167,0,-19309029
t^5 + 17*t^4 + 16*t^3 + 15*t^2 + 12*t + 3,Phi_2^2 * Phi_18,-46,1058,12167,559682,-12872686
t^5 + 17*t^4 + 20*t^3 + 13*t^2 + 15*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,0,1058,0,559682,0
t^5 + 17*t^4 + 20*t^3 + 20*t^2 + 17*t + 15,Phi_1 * Phi_2 * Phi_6 * Phi_8,23,529,-24334,-839523,6436343
t^5 + 17*t^4 + 22*t^3 + 15*t^2 + 15*t + 5,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 18*t^4 + t^3 + 8*t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,-23,-529,-12167,839523,25745372
t^5 + 18*t^4 + 3*t^3 + 10*t^2 + 21*t + 12,Phi_6 * Phi_18,23,-529,12167,-279841,6436343
t^5 + 18*t^4 + 4*t^3 + 5*t^2 + 19*t + 21,Phi_1^2 * Phi_3 * Phi_12,23,1587,48668,-279841,6436343
t^5 + 18*t^4 + 4*t^3 + 11*t^2 + t + 12,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 18*t^4 + 4*t^3 + 22*t^2 + 2*t + 18,Phi_1^2 * Phi_2^2 * Phi_10,23,1587,12167,839523,-25745372
t^5 + 18*t^4 + 6*t^3 + 17*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 18*t^4 + 10*t^3 + 12*t^2 + 18*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 18*t^4 + 10*t^3 + 15*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 18*t^4 + 11*t^3 + 11*t^2 + 11*t + 9,Phi_1^4 * Phi_2^2 * Phi_3,23,2645,48668,1399205,6436343
t^5 + 18*t^4 + 12*t^3 + 19*t^2 + 12*t + 17,Phi_1^2 * Phi_3 * Phi_5,0,0,36501,0,32181715
t^5 + 18*t^4 + 14*t^3 + 6*t^2 + 2*t + 13,Phi_5^2,-46,-1058,-24334,-559682,51490744
t^5 + 18*t^4 + 15*t^3 + 20*t^2 + 11*t + 3,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 18*t^4 + 16*t^3 + 20*t^2 + 21*t + 16,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + 18*t^4 + 18*t^3 + t^2 + 8*t + 22,Phi_1 * Phi_2 * Phi_14,23,529,12167,279841,6436343
t^5 + 18*t^4 + 19*t^3 + 11*t^2 + 13*t + 13,Phi_1 * Phi_2 * Phi_3 * Phi_8,-23,529,24334,-839523,-6436343
t^5 + 18*t^4 + 21*t^3 + t^2 + 3*t + 22,Phi_30,-23,529,24334,279841,25745372
t^5 + 18*t^4 + 21*t^3 + 2*t^2 + 20*t + 3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,46,1058,24334,559682,12872686
t^5 + 19*t^4 + 5*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 19*t^4 + 15*t^2 + 13*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 19*t^4 + 18*t^2 + 13*t + 20,Phi_20,0,1058,0,-559682,0
t^5 + 19*t^4 + t^3 + 10*t^2 + 6*t + 17,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 19*t^4 + 2*t^3 + 3*t^2 + 4*t + 11,Phi_24,0,0,0,1119364,0
t^5 + 19*t^4 + 2*t^3 + 13*t^2 + 2*t + 13,Phi_1 * Phi_2^3 * Phi_10,-23,1587,-12167,839523,-38618058
t^5 + 19*t^4 + 6*t^3 + 4*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 19*t^4 + 7*t^3 + 9*t^2 + 10*t + 3,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 19*t^4 + 9*t^3 + 16*t^2 + 4*t + 22,Phi_3^2 * Phi_12,-46,0,48668,-1119364,-12872686
t^5 + 19*t^4 + 11*t^3 + 18*t^2 + 4*t,Phi_1^3 * Phi_2 * Phi_3^2,0,1058,73002,559682,0
t^5 + 19*t^4 + 12*t^3 + 14*t^2 + 19*t + 20,Phi_24,0,0,0,1119364,0
t^5 + 19*t^4 + 13*t^3 + 8*t^2 + 6*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 19*t^4 + 13*t^3 + 13*t^2 + 12*t + 12,Phi_1^2 * Phi_2^2 * Phi_8,0,2116,0,0,0
t^5 + 19*t^4 + 17*t^3 + 6*t^2 + 14*t + 16,Phi_1^3 * Phi_2 * Phi_8,46,2116,24334,0,12872686
t^5 + 19*t^4 + 18*t^3 + 14*t^2 + 9*t,Phi_1 * Phi_2 * Phi_3 * Phi_12,-23,1587,24334,-279841,-6436343
t^5 + 19*t^4 + 18*t^3 + 22*t^2 + 7*t + 10,Phi_1^2 * Phi_3 * Phi_6^2,69,-529,0,-279841,19309029
t^5 + 19*t^4 + 19*t^3 + 16*t^2 + 20*t + 22,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 19*t^4 + 19*t^3 + 17*t^2 + 18*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 19*t^4 + 20*t^3 + t^2 + 6*t + 20,Phi_1 * Phi_2 * Phi_3 * Phi_5,-46,0,12167,0,19309029
t^5 + 19*t^4 + 21*t^3 + 20*t^2 + 10*t + 5,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 19*t^4 + 22*t^3 + 15*t^2 + 19*t + 6,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 19*t^4 + 22*t^3 + 18*t^2 + 11*t + 5,Phi_1 * Phi_2^3 * Phi_10,-23,1587,-12167,839523,-38618058
t^5 + 20*t^4 + t^3 + 16*t^2 + 20*t + 14,Phi_1 * Phi_2 * Phi_3 * Phi_12,-23,1587,24334,-279841,-6436343
t^5 + 20*t^4 + 4*t^3 + 8*t^2 + 16*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_12,23,1587,-24334,-279841,6436343
t^5 + 20*t^4 + 4*t^3 + 8*t^2 + 18*t + 8,Phi_2^2 * Phi_6 * Phi_10,0,0,-36501,0,-32181715
t^5 + 20*t^4 + 4*t^3 + 19*t^2 + 4*t + 20,Phi_3 * Phi_9,-23,-529,-12167,-279841,-6436343
t^5 + 20*t^4 + 5*t^3 + 17*t^2 + 19*t + 18,Phi_1 * Phi_2 * Phi_4 * Phi_10,23,-529,12167,839523,-25745372
t^5 + 20*t^4 + 9*t^3 + 12*t^2 + 21*t + 8,Phi_1 * Phi_2 * Phi_9,0,1058,-36501,559682,0
t^5 + 20*t^4 + 15*t^3 + 4*t^2 + 12,Phi_4^2 * Phi_12,0,-1058,0,559682,0
t^5 + 20*t^4 + 17*t^3 + 11*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 20*t^4 + 17*t^3 + 12*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 21*t^4 + 3*t^3 + 8,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 21*t^4 + 4*t^3 + 18*t^2 + 9*t + 5,Phi_30,-23,529,24334,279841,25745372
t^5 + 21*t^4 + 8*t^3 + 16*t^2 + 16*t + 20,Phi_2^2 * Phi_14,-23,529,-12167,279841,-6436343
t^5 + 21*t^4 + 11*t^3 + 17*t^2 + 11*t + 13,Phi_1^2 * Phi_2^2 * Phi_5,-23,1587,-12167,839523,25745372
t^5 + 21*t^4 + 13*t^3 + 2*t^2 + 8*t + 19,Phi_20,0,1058,0,-559682,0
t^5 + 21*t^4 + 14*t^3 + 12*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,0,0,0,0,0
t^5 + 21*t^4 + 15*t^3 + 13*t^2 + t + 15,Phi_1^2 * Phi_2^2 * Phi_5,-23,1587,-12167,839523,25745372
t^5 + 21*t^4 + 17*t^3 + 15*t^2 + 18*t + 18,Phi_2^2 * Phi_6 * Phi_10,0,0,-36501,0,-32181715
t^5 + 21*t^4 + 17*t^3 + 22*t^2 + 8*t + 17,Phi_30,-23,529,24334,279841,25745372
t^5 + 21*t^4 + 22*t^3 + 4*t^2 + 15*t + 17,Phi_1^2 * Phi_3 * Phi_6^2,69,-529,0,-279841,19309029
t^5 + 22*t^4 + 8*t^2 + 7,Phi_1 * Phi_2 * Phi_18,0,1058,36501,559682,0
t^5 + 22*t^4 + t^3 + 15*t^2 + 4,Phi_1^2 * Phi_7,23,529,12167,279841,6436343
t^5 + 22*t^4 + 4*t^3 + 19*t^2 + 4*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_8,23,529,-24334,-839523,6436343
t^5 + 22*t^4 + 7*t^3 + 3*t^2 + 2,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 22*t^4 + 9*t^3 + 11*t^2 + 5*t + 20,Phi_1 * Phi_2 * Phi_4 * Phi_12,0,1058,0,559682,0
t^5 + 22*t^4 + 12*t^3 + 4*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_7,-23,529,-12167,279841,-6436343
t^5 + 22*t^4 + 12*t^3 + 21*t^2 + 18*t + 4,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,23,529,-24334,1399205,6436343
t^5 + 22*t^4 + 13*t^3 + 3*t^2 + 21*t + 1,Phi_1^2 * Phi_9,46,1058,-12167,559682,12872686
t^5 + 22*t^4 + 13*t^3 + 19*t^2 + 11*t + 8,Phi_20,0,1058,0,-559682,0
t^5 + 22*t^4 + 14*t^3 + 2*t^2 + 8*t + 10,Phi_1^3 * Phi_2 * Phi_8,46,2116,24334,0,12872686
t^5 + 22*t^4 + 15*t^3 + 13*t^2 + 5*t + 2,Phi_30,-23,529,24334,279841,25745372
t^5 + 22*t^4 + 17*t^3 + 6*t^2 + 12*t + 11,Phi_1^2 * Phi_2^2 * Phi_10,23,1587,12167,839523,-25745372
t^5 + 22*t^4 + 18*t^3 + 14*t^2 + 22*t + 19,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,-23,529,24334,1399205,-6436343
t^5 + 22*t^4 + 21*t^3 + 11*t^2 + 22*t + 19,Phi_24,0,0,0,1119364,0


==> anc/data/csv/murm_deg1.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,rank,N,obs_mean_deg1,obs_exact,SE,WE8_limit,WE8_limit_exact,obs_P1_convention,WE8_limit_P1_convention,diff_over_SE
7,0,4291,0.14355628058727568,88/613,0.010705057347634682,0.27586206896551724,8/29,0.12561174551386622,0.24137931034482757,-12.359185390769996
7,1,5775,0.03151515151515152,26/825,0.01019568594321305,0.08562573839114654,230838/2695895,0.027575757575757576,0.07492252109225322,-5.3072041623658235
7,2,2065,-0.2983050847457627,-88/295,0.016795055639690658,-0.4175158883622791,-2715644/6504289,-0.26101694915254237,-0.3653264023169942,7.097970151095735
7,3,189,-0.9629629629629629,-26/27,0.04647326303478874,-1.1015409735687316,-10794/9799,-0.8425925925925926,-0.9638483518726402,2.981886821720106
11,0,55946,0.2782147070389304,1415/5086,0.004061360611001858,0.27586206896551724,8/29,0.25503014811901953,0.2528735632183908,0.5792733762769302
11,1,71060,0.06424148606811146,83/1292,0.0037188124568440215,0.08562573839114654,230838/2695895,0.058888028895768836,0.07849026019188433,-5.750290602495957
11,2,28050,-0.5058823529411764,-43/85,0.006060874462553502,-0.4175158883622791,-2715644/6504289,-0.4637254901960784,-0.3827228976654225,-14.579820968881732
11,3,4180,-1.0921052631578947,-83/76,0.01488350830717171,-1.1015409735687316,-10794/9799,-1.0010964912280702,-1.0097458924380038,0.6339708498896225
11,4,605,-2.272727272727273,-25/11,0.01812151347777533,-1.9690845759964044,-122672/62299,-2.0833333333333335,-1.8049941946633707,-16.75592367620196
13,0,103077,0.20305208727456173,1610/7929,0.0025606922173099867,0.27586206896551724,8/29,0.18854836675495018,0.2561576354679803,-28.433710696962468
13,1,149422,0.05968331303288672,49/821,0.0021947830577192257,0.08562573839114654,230838/2695895,0.055420219244823384,0.07950961422035037,-11.82004083137887
13,2,55913,-0.33201581027667987,-84/253,0.00376889604016648,-0.4175158883622791,-2715644/6504289,-0.308300395256917,-0.3876933249078306,22.685708805547875
13,3,7514,-0.9238754325259516,-267/289,0.010164440398501192,-1.1015409735687316,-10794/9799,-0.8578843302026693,-1.0228594754566793,17.479126649114676
13,4,312,-1.6666666666666667,-5/3,0.05089411350605984,-1.9690845759964044,-122672/62299,-1.5476190476190477,-1.828435677710947,5.94209995019816
23,0,3260,0.2665644171779141,869/3260,0.015916022892316226,0.27586206896551724,8/29,0.2554575664621677,0.26436781609195403,-0.5841692896842802
23,1,4516,0.08525243578387955,385/4516,0.014576299826349537,0.08562573839114654,230838/2695895,0.08170025095955123,0.08205799929151543,-0.025610244829910436
23,2,1825,-0.4684931506849315,-171/365,0.022561555336213245,-0.4175158883622791,-2715644/6504289,-0.44897260273972606,-0.40011939301385085,-2.259474648932094
23,3,345,-1.173913043478261,-27/23,0.050741486921843736,-1.1015409735687316,-10794/9799,-1.1250000000000002,-1.0556434330033677,-1.426289892154774
23,4,32,-2.21875,-71/32,0.14711181149263697,-1.9690845759964044,-122672/62299,-2.1263020833333335,-1.8870393853298877,-1.6971133824702545
23,5,3,-3.3333333333333335,-10/3,0.33333333333333337,-3.046153846153846,-198/65,-3.1944444444444446,-2.919230769230769,-0.8615384615384624


==> anc/data/csv/rank_dist.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
# TV distances: {"7": 0.04319597118777891, "11": 0.04051310956016293, "13": 0.024596623688283425, "23": 0.017159312881468426}
rank,WE8_prob,WE8_prob_exact,N_q7,frac_q7,expected_q7,N_q11,frac_q11,expected_q11,N_q13,frac_q13,expected_q13,N_q23,frac_q23,expected_q23
0,0.30952673892425414,30808063/99532800,4291,0.3482954545454545,3813.3694235468106,55946,0.350010322758241,49475.063476391704,103077,0.3259475458357313,97884.11686392827,3260,0.3266205791002906,3089.3863812029804
1,0.46432274443342153,539179/1161216,5775,0.46875,5720.456211419753,71060,0.4445667882458193,74217.81179298252,149422,0.47249856121022776,146836.49605413634,4516,0.4524596733794209,4634.405312189981
2,0.18670913364381247,6504289/34836480,2065,0.16761363636363635,2300.2565264917694,28050,0.17548689009703392,29843.77463076063,55913,0.17680670887116665,59044.52300525197,1825,0.1828474100791504,1863.5438628988923
3,0.0354419849537037,9799/276480,189,0.01534090909090909,436.6452546296296,4180,0.026150987543871723,5665.082316984954,7514,0.023760585381895915,11208.102437789352,345,0.03456567478208596,353.74645182291664
4,0.0037554856288580245,62299/16588800,0,0.0,46.26758294753086,605,0.003785011355034065,600.2805784022955,312,0.0009865987009783771,1187.627264298804,32,0.003206091573990582,37.483502061631945
5,0.00023509837962962962,13/55296,0,0.0,2.896412037037037,0,0.0,37.578360098379626,0,0.0,74.34704137731481,3,0.00030057108506161706,2.3465169270833335
6,8.640367798353909e-06,43/4976640,0,0.0,0.10644933127572016,0,0.0,1.3810850292566872,0,0.0,2.7324126318158437,0,0.0,0.08623951099537037
7,1.7223324514991183e-07,1/5806080,0,0.0,0.0021219135802469135,0,0.0,0.027529934138007056,0,0.0,0.054466696979717816,0,0.0,0.0017190600198412698
8,1.4352770429159319e-09,1/696729600,0,0.0,1.768261316872428e-05,0,0.0,0.00022941611781672545,0,0.0,0.00045388914149764847,0,0.0,1.4325500165343915e-05


==> anc/data/csv/sha_dist.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
# TV distances: {"7": 0.08268919561082812, "11": 0.026308580051377775, "13": 0.042365787023563944, "23": 0.015810639095921848}
sha,WE8_prob,WE8_prob_exact,N_q7,frac_q7,expected_q7,N_q11,frac_q11,expected_q11,N_q13,frac_q13,expected_q13,N_q23,frac_q23,expected_q23
1,0.5992031371787314,1678208/2800733,2926,0.6818923327895595,2571.1806616339363,34133,0.6101061738104601,33523.01871260131,66131,0.6415689242022954,61764.0617709721,1956,0.6,1953.4022272026643
4,0.2836927091827505,61180160/215656441,1134,0.2642740619902121,1217.3254151031826,14410,0.2575697994494691,15871.472307938162,27885,0.270525917517972,29242.19338443038,876,0.2687116564417178,924.8382319357668
9,0.07291597657405466,172800/2369851,196,0.04567699836867863,312.8824554792685,4455,0.07963035784506488,4079.357225412062,6682,0.06482532475722033,7515.960117323832,278,0.0852760736196319,237.70608363141818
16,0.03485788768998557,82608/2369851,35,0.008156606851549755,149.5751960777281,2090,0.03735745182854896,1950.1593847039328,1976,0.019170134947660487,3593.046489420643,111,0.034049079754601225,113.63671386935297
25,0.00538456442393019,165888/30808063,0,0.0,23.105165943084444,462,0.008257963035784506,301.2448412611984,299,0.0029007441039223107,555.0247471254522,21,0.006441717791411043,17.55368002201242
36,0.003739280849951521,115200/30808063,0,0.0,16.045254127141977,385,0.006881635863153756,209.1978064313878,104,0.0010089544709294992,385.4338521704529,16,0.0049079754601227,12.190055570841958
64,0.00018566568109134286,40/215441,0,0.0,0.7966914375629522,0,0.0,10.387252194336268,0,0.0,19.13786140985235,2,0.0006134969325153375,0.6052701203577777
81,2.077378249973067e-05,640/30808063,0,0.0,0.08914030070634431,11,0.00019661816751867872,1.162210035729932,0,0.0,2.141299178724738,0,0.0,0.06772253094912199
256,4.637005022261311e-09,1/215656441,0,0.0,1.9897388550523285e-05,0,0.0,0.0002594218829754313,0,0.0,0.0004779685666796291,0,0.0,1.5116636372571872e-05


==> anc/data/csv/sha_strat.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,sha,N,obs_mean_deg1,obs_exact,SE,WE8_cond_E_deg1,WE8_cond_E_deg1_exact,n_types_in_stratum,obs_mean_deg2,obs_mean_deg3,obs_mean_deg4
7,1,2926,-0.07416267942583732,-31/418,0.011676642139328407,-0.15540039245324883,-22412/144221,7.0,-0.04568238778765094,-0.050046992481203006,0.14636835595482212
7,4,1134,0.4876543209876543,79/162,0.016908498317211917,0.6952319183212335,33230/47797,6.0,0.8065843621399178,1.4399250440917108,0.7443940539178635
7,9,196,1.1071428571428572,31/28,0.02214905974807294,1.1282051282051282,44/39,2.0,1.9846938775510203,0.7471301020408163,2.2662172011661808
7,16,35,1.8,9/5,0.06859943405700354,1.9123050105037322,42784/22373,2.0,1.8761904761904764,2.9285714285714284,-0.1051020408163266
7,25,0,,,,2.0,2,,,,
7,36,0,,,,3.0,3,,,,
7,64,0,,,,4.055944055944056,580/143,,,,
7,81,0,,,,4.0,4,,,,
7,256,0,,,,8.0,8,,,,
11,1,34133,-0.17982597486303578,-558/3103,0.004188041922394644,-0.15540039245324883,-22412/144221,9.0,0.0888289924706296,-0.03986611197374974,0.4475642961712161
11,4,14410,0.7213740458015268,189/262,0.005558965619440476,0.6952319183212335,33230/47797,6.0,0.28521859819569745,1.2697258848022206,0.6640674615691964
11,9,4455,1.1604938271604939,94/81,0.006429442873632347,1.1282051282051282,44/39,3.0,1.8092031425364759,0.1074635241301908,2.5597251981090365
11,16,2090,1.9210526315789473,73/38,0.010506771808941339,1.9123050105037322,42784/22373,4.0,0.9258373205741627,3.0195574162679426,-0.28438451500652456
11,25,462,2.0,2,0.0,2.0,2,1.0,2.8982683982683977,2.096320346320346,2.931260658533385
11,36,385,3.0,3,0.0,3.0,3,1.0,1.4935064935064934,0.15194805194805194,1.946556473829201
11,64,0,,,,4.055944055944056,580/143,,,,
11,81,11,4.0,4,0.0,4.0,4,1.0,4.636363636363638,-7.863636363636362,5.201101928374656
11,256,0,,,,8.0,8,,,,
13,1,66131,-0.11755455081580499,-598/5087,0.0028213113890294323,-0.15540039245324883,-22412/144221,8.0,0.07450363672105366,-0.05665000421241822,0.4763016995404226
13,4,27885,0.6116550116550117,1312/2145,0.003623967494978934,0.6952319183212335,33230/47797,7.0,0.6326101249178172,1.3790273828735364,0.5682456925060475
13,9,6682,1.1011673151750974,283/257,0.004665220941943163,1.1282051282051282,44/39,3.0,2.0334730120722337,0.49762154188224234,2.376583308938891
13,16,1976,1.7105263157894737,65/38,0.012004767803492867,1.9123050105037322,42784/22373,4.0,2.015519568151147,2.6970611625216887,-0.5999188058904658
13,25,299,2.0,2,0.0,2.0,2,1.0,3.036789297658863,2.2535833731485906,2.9435235890085387
13,36,104,3.0,3,0.0,3.0,3,1.0,1.9839743589743588,0.3173076923076923,1.870386024232178
13,64,0,,,,4.055944055944056,580/143,,,,
13,81,0,,,,4.0,4,,,,
13,256,0,,,,8.0,8,,,,
23,1,1956,-0.16359918200409,-80/489,0.016740496169116797,-0.15540039245324883,-22412/144221,8.0,0.10919275443148475,-0.03951546169887727,0.5371672381556177
23,4,876,0.6438356164383562,47/73,0.021395438556747876,0.6952319183212335,33230/47797,7.0,0.5360107928601079,1.2153975355099538,0.6640297568742296
23,9,278,1.1510791366906474,160/139,0.0243489563575218,1.1282051282051282,44/39,3.0,1.8791054113231151,0.18295383456080982,2.5238143219742817
23,16,111,1.864864864864865,69/37,0.045224866299139216,1.9123050105037322,42784/22373,4.0,1.2682049638571378,2.6109345511519426,-0.18261873318584093
23,25,21,2.0,2,0.0,2.0,2,1.0,3.038019951063429,2.085733107472238,2.9649772093061313
23,36,16,3.0,3,0.0,3.0,3,1.0,1.7811264822134387,0.09665266798418973,1.968223706822478
23,64,2,4.0,4,0.0,4.055944055944056,580/143,1.0,0.5928853754940712,4.167243083003953,-7.036740276107006
23,81,0,,,,4.0,4,,,,
23,256,0,,,,8.0,8,,,,


==> anc/data/csv/trace_identity_check.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,N,match_d1,match_d2,match_d3,match_d4,match_d5,match_d6,match_d7,match_d8,S_indep_match,agree_L_K5_K8,full_FE_ok,full_type_in_WE8,S1_eq_minus_qd_pd_w,S2_eq_minus_qd_pd_w,S3_eq_minus_qd_pd_w,S4_eq_minus_qd_pd_w,S5_eq_minus_qd_pd_w,S6_eq_minus_qd_pd_w,S7_eq_minus_qd_pd_w,S8_eq_minus_qd_pd_w,K6_n,K6_L_agree,K6_rootnumber_cases,K6_rootnumber_cases_agree,K6_S_match,indep_sample_n,indep_sample_S_eq_minus_qd_pd_w_d_le_5
7,12320,12320,12320,12320,12320,12320,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,12320.0,,,,,,,
11,159841,159841,159841,159841,159841,159841,,,,,,,,,,,,,,,,14641.0,14641.0,5225.0,5225.0,14641.0,300.0,300.0
13,316238,316238,316238,316238,316238,316238,,,,,,,,,,,,,,,,28561.0,28561.0,8437.0,8437.0,28561.0,300.0,300.0
23,9981,9981,9981,9981,9981,9981,,,,,,,,,,,,,,,,,,,,,300.0,300.0


==> anc/data/csv/type_freq_all.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
# per-q stats: {"7": {"n_types_observed": 62, "coverage_mass": 0.9788018766534392, "TV": 0.14468315972222223, "n_unobserved": 44, "unobserved_mass": 0.021198123346560793, "largest_unobserved": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "largest_unobserved_expected_count": 21.38888888888889}, "11": {"n_types_observed": 82, "coverage_mass": 0.996932020686361, "TV": 0.06496365954464367, "n_unobserved": 24, "unobserved_mass": 0.003067979313639002, "largest_unobserved": "Phi_1^4 * Phi_2^2 * Phi_3", "largest_unobserved_expected_count": 138.75086805555554}, "13": {"n_types_observed": 84, "coverage_mass": 0.9967504724932025, "TV": 0.07374075718967883, "n_unobserved": 22, "unobserved_mass": 0.0032495275067975227, "largest_unobserved": "Phi_1 * Phi_2 * Phi_4^3", "largest_unobserved_expected_count": 411.7682291666667}, "23": {"n_types_observed": 91, "coverage_mass": 0.9996693092987581, "TV": 0.040623654696320496, "n_unobserved": 15, "unobserved_mass": 0.00033069070124192024, "largest_unobserved": "Phi_1 * Phi_2^5 * Phi_6", "largest_unobserved_expected_count": 1.1552083333333334}}
type,WE8_class_size,WE8_mass,mult1,det_1_minus_w,tr_w,N_q7,frac_q7,N_q11,frac_q11,N_q13,frac_q13,N_q23,frac_q23
Phi_1 * Phi_2 * Phi_4 * Phi_8,54432000,0.078125,1,0,0,1274,0.10340909090909091,11440,0.0715711238042805,29224,0.09241141165830798,749,0.07504258090371706
Phi_20,34836480,0.05,0,1,0,868,0.07045454545454545,8041,0.05030624182781639,18590,0.0587848392666283,524,0.05249974952409578
Phi_1 * Phi_2 * Phi_4 * Phi_12,29030400,0.041666666666666664,1,0,0,490,0.03977272727272727,5940,0.03716192966760719,15314,0.04842555290635534,390,0.03907424105801022
Phi_24,29030400,0.041666666666666664,0,1,0,868,0.07045454545454545,7590,0.04748468790860918,15366,0.04858998602318507,420,0.04207995190862639
Phi_1^2 * Phi_7,24883200,0.03571428571428571,2,0,1,427,0.03465909090909091,5720,0.03578556190214025,11102,0.03510647044314725,373,0.037371004909327724
Phi_2^2 * Phi_14,24883200,0.03571428571428571,0,4,-1,427,0.03465909090909091,5720,0.03578556190214025,11492,0.036339718819370224,373,0.037371004909327724
Phi_1 * Phi_2 * Phi_7,24883200,0.03571428571428571,1,0,-1,364,0.029545454545454545,5720,0.03578556190214025,11258,0.03559976979363644,353,0.035367197675583606
Phi_1 * Phi_2 * Phi_14,24883200,0.03571428571428571,1,0,1,364,0.029545454545454545,5720,0.03578556190214025,10660,0.03370878895009455,334,0.0334635808035267
Phi_15,23224320,0.03333333333333333,0,1,1,462,0.0375,6347,0.03970821003372101,10192,0.03222889089862698,366,0.03666967237751728
Phi_30,23224320,0.03333333333333333,0,1,-1,462,0.0375,6347,0.03970821003372101,12324,0.038970648688645894,351,0.0351668169522092
Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,19353600,0.027777777777777776,2,0,0,378,0.03068181818181818,2750,0.01720459706833666,8632,0.0272958973937351,251,0.02514778078348863
Phi_1 * Phi_2 * Phi_18,19353600,0.027777777777777776,1,0,0,434,0.035227272727272725,4235,0.026495079485238455,10556,0.03337992271643509,287,0.028754633804228033
Phi_1 * Phi_2 * Phi_9,19353600,0.027777777777777776,1,0,0,434,0.035227272727272725,4235,0.026495079485238455,9256,0.02926909479569185,232,0.02324416391143172
Phi_1 * Phi_2 * Phi_4 * Phi_10,17418240,0.025,1,0,1,357,0.028977272727272727,4070,0.025462803661138258,9048,0.028611362328372934,253,0.02534816150686304
Phi_1 * Phi_2 * Phi_4 * Phi_5,17418240,0.025,1,0,-1,357,0.028977272727272727,4070,0.025462803661138258,7436,0.02351393570665132,254,0.025448351868550247
Phi_1 * Phi_2 * Phi_6 * Phi_12,14515200,0.020833333333333332,1,0,1,252,0.020454545454545454,3080,0.01926914871653706,5408,0.01710104415029187,207,0.020739404869251576
Phi_1 * Phi_2 * Phi_3 * Phi_12,14515200,0.020833333333333332,1,0,-1,252,0.020454545454545454,3080,0.01926914871653706,6734,0.02129408862944997,188,0.01883578799719467
Phi_1 * Phi_2 * Phi_3 * Phi_8,14515200,0.020833333333333332,1,0,-1,287,0.023295454545454546,3190,0.019957332599270527,7878,0.02491161719970402,221,0.022142069932872457
Phi_1 * Phi_2 * Phi_6 * Phi_8,14515200,0.020833333333333332,1,0,1,287,0.023295454545454546,3190,0.019957332599270527,6110,0.01932089122749322,198,0.019837691614066726
Phi_3 * Phi_9,12902400,0.018518518518518517,0,9,-1,175,0.014204545454545454,3520,0.022021884247470924,5642,0.017840993176025652,226,0.022643021741308486
Phi_6 * Phi_18,12902400,0.018518518518518517,0,1,1,175,0.014204545454545454,3520,0.022021884247470924,6604,0.020883005837375648,203,0.020338643422502755
Phi_1^2 * Phi_3 * Phi_5,11612160,0.016666666666666666,2,0,0,301,0.024431818181818183,2970,0.018580964833803594,6292,0.01989640713639727,160,0.01603045786995291
Phi_2^2 * Phi_6 * Phi_10,11612160,0.016666666666666666,0,4,0,301,0.024431818181818183,2970,0.018580964833803594,5538,0.01751212694236619,173,0.017332932571886586
Phi_1 * Phi_2 * Phi_3 * Phi_5,11612160,0.016666666666666666,1,0,-2,77,0.00625,3465,0.021677792306104192,3484,0.011017018827591877,184,0.01843502655044585
Phi_1 * Phi_2 * Phi_6 * Phi_10,11612160,0.016666666666666666,1,0,2,77,0.00625,3465,0.021677792306104192,3822,0.012085834086985119,188,0.01883578799719467
Phi_1^2 * Phi_2^2 * Phi_8,10886400,0.015625,2,0,0,168,0.013636363636363636,2200,0.013763677654669328,4914,0.015538929540409438,149,0.014928363891393648
Phi_4^2 * Phi_12,9676800,0.013888888888888888,0,4,0,224,0.01818181818181818,1760,0.011010942123735462,5252,0.01660774479980268,143,0.014327221721270414
Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,9676800,0.013888888888888888,1,0,0,210,0.017045454545454544,1760,0.011010942123735462,5252,0.01660774479980268,122,0.012223224125839094
Phi_1^2 * Phi_2^2 * Phi_10,8709120,0.0125,2,0,1,126,0.010227272727272727,1650,0.010322758241001996,3302,0.010441502918687824,113,0.011321510870654243
Phi_1^2 * Phi_2^2 * Phi_5,8709120,0.0125,2,0,-1,126,0.010227272727272727,1650,0.010322758241001996,3926,0.012414700320644578,109,0.01092074942390542
Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,7257600,0.010416666666666666,2,0,-1,133,0.010795454545454546,1485,0.009290482416901797,3484,0.011017018827591877,92,0.009217513275222924
Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,7257600,0.010416666666666666,2,0,1,133,0.010795454545454546,1485,0.009290482416901797,2938,0.009290471100879718,111,0.011121130147279832
Phi_1^2 * Phi_9,6451200,0.009259259259259259,2,0,2,42,0.003409090909090909,1760,0.011010942123735462,1742,0.0055085094137959385,103,0.010319607253782186
Phi_2^2 * Phi_18,6451200,0.009259259259259259,0,4,-2,42,0.003409090909090909,1760,0.011010942123735462,1768,0.0055907259722108036,72,0.007213706041478809
Phi_1^2 * Phi_2^2 * Phi_4^2,6123600,0.0087890625,2,0,0,126,0.010227272727272727,1485,0.009290482416901797,3120,0.00986598700978377,108,0.010820559062218215
Phi_1 * Phi_2^3 * Phi_10,5806080,0.008333333333333333,1,0,-1,77,0.00625,990,0.0061936549446011974,2366,0.007481706815752692,71,0.007113515679791604
Phi_1^3 * Phi_2 * Phi_5,5806080,0.008333333333333333,3,0,1,77,0.00625,990,0.0061936549446011974,1820,0.005755159089040533,75,0.007514277126540427
Phi_2^2 * Phi_4 * Phi_8,5443200,0.0078125,0,16,-2,28,0.0022727272727272726,1430,0.008946390475535063,1404,0.0044396941544026965,82,0.008215609658350867
Phi_1^2 * Phi_4 * Phi_8,5443200,0.0078125,2,0,2,28,0.0022727272727272726,1430,0.008946390475535063,1638,0.00517964318013648,87,0.008716561466786895
Phi_1^2 * Phi_3 * Phi_12,4838400,0.006944444444444444,2,0,1,42,0.003409090909090909,1155,0.007225930768701397,1898,0.006001808764285127,54,0.005410279531109108
Phi_2^2 * Phi_6 * Phi_12,4838400,0.006944444444444444,0,4,-1,42,0.003409090909090909,1155,0.007225930768701397,2054,0.006495108114774315,50,0.0050095180843602845
Phi_1 * Phi_2^3 * Phi_3 * Phi_6,4838400,0.006944444444444444,1,0,-2,14,0.0011363636363636363,935,0.005849563003234464,1378,0.004357477595987832,70,0.007013325318104399
Phi_1^3 * Phi_2 * Phi_3 * Phi_6,4838400,0.006944444444444444,3,0,2,14,0.0011363636363636363,935,0.005849563003234464,1300,0.004110827920743238,76,0.0076144674882276326
Phi_1 * Phi_2^3 * Phi_4 * Phi_6,3628800,0.005208333333333333,1,0,-1,49,0.003977272727272727,550,0.003440919413667332,1248,0.0039463948039135084,47,0.0047089469992986676
Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3628800,0.005208333333333333,3,0,1,49,0.003977272727272727,550,0.003440919413667332,1482,0.004686343829647291,40,0.0040076144674882274
Phi_8^2,3628800,0.005208333333333333,0,4,0,98,0.007954545454545454,1045,0.006537746885967931,1755,0.005549617693003371,62,0.006211802424606753
Phi_1^3 * Phi_2^3 * Phi_4,2872800,0.004123263888888889,3,0,0,14,0.0011363636363636363,550,0.003440919413667332,1040,0.0032886623365945902,40,0.0040076144674882274
Phi_1 * Phi_2 * Phi_3 * Phi_6^2,2419200,0.003472222222222222,1,0,1,49,0.003977272727272727,440,0.0027527355309338655,1144,0.0036175285702540493,39,0.003907424105801022
Phi_1 * Phi_2 * Phi_3^2 * Phi_6,2419200,0.003472222222222222,1,0,-1,49,0.003977272727272727,440,0.0027527355309338655,910,0.0028775795445202665,44,0.004408375914237051
Phi_1^2 * Phi_2^2 * Phi_3^2,2419200,0.003472222222222222,2,0,-2,14,0.0011363636363636363,660,0.004129103296400798,1053,0.0033297706158020223,39,0.003907424105801022
Phi_1^2 * Phi_2^2 * Phi_6^2,2419200,0.003472222222222222,2,0,2,14,0.0011363636363636363,660,0.004129103296400798,728,0.002302063635616213,33,0.0033062819356777877
Phi_6^2 * Phi_12,2419200,0.003472222222222222,0,1,2,21,0.0017045454545454545,825,0.005161379120500998,1066,0.003370878895009455,34,0.0034064722973649935
Phi_3^2 * Phi_12,2419200,0.003472222222222222,0,9,-2,21,0.0017045454545454545,825,0.005161379120500998,858,0.0027131464276905367,47,0.0047089469992986676
Phi_12^2,2419200,0.003472222222222222,0,1,0,70,0.005681818181818182,990,0.0061936549446011974,1404,0.0044396941544026965,41,0.004107804829175434
Phi_1 * Phi_2^3 * Phi_8,1814400,0.0026041666666666665,1,0,-2,14,0.0011363636363636363,110,0.0006881838827334664,442,0.0013976814930527009,17,0.0017032361486824968
Phi_1^3 * Phi_2 * Phi_8,1814400,0.0026041666666666665,3,0,2,14,0.0011363636363636363,110,0.0006881838827334664,286,0.0009043821425635123,37,0.0037070433824266105
Phi_1^3 * Phi_2 * Phi_3^2,1612800,0.0023148148148148147,3,0,0,7,0.0005681818181818182,275,0.001720459706833666,702,0.0022198470772013482,25,0.0025047590421801423
Phi_1 * Phi_2^3 * Phi_6^2,1612800,0.0023148148148148147,1,0,0,7,0.0005681818181818182,275,0.001720459706833666,312,0.0009865987009783771,18,0.0018034265103697023
Phi_1^3 * Phi_2 * Phi_4 * Phi_6,1209600,0.001736111111111111,3,0,3,0,0.0,275,0.001720459706833666,156,0.0004932993504891886,18,0.0018034265103697023
Phi_1 * Phi_2^3 * Phi_3 * Phi_4,1209600,0.001736111111111111,1,0,-3,0,0.0,275,0.001720459706833666,130,0.0004110827920743238,22,0.0022041879571185253
Phi_1^3 * Phi_2^3 * Phi_3,1209600,0.001736111111111111,3,0,-1,7,0.0005681818181818182,220,0.0013763677654669328,390,0.0012332483762229713,15,0.0015028554253080854
Phi_1^3 * Phi_2^3 * Phi_6,1209600,0.001736111111111111,3,0,1,7,0.0005681818181818182,220,0.0013763677654669328,182,0.0005755159089040532,13,0.001302474701933674
Phi_2^2 * Phi_4^2 * Phi_6,1209600,0.001736111111111111,0,16,-1,7,0.0005681818181818182,330,0.002064551648200399,494,0.0015621146098824302,21,0.0021039975954313195
Phi_1^2 * Phi_3 * Phi_4^2,1209600,0.001736111111111111,2,0,1,7,0.0005681818181818182,330,0.002064551648200399,546,0.0017265477267121598,15,0.0015028554253080854
Phi_10^2,1161216,0.0016666666666666668,0,1,2,0,0.0,462,0.002890372307480559,585,0.001849872564334457,17,0.0017032361486824968
Phi_5^2,1161216,0.0016666666666666668,0,25,-2,0,0.0,462,0.002890372307480559,299,0.0009454904217709447,21,0.0021039975954313195
Phi_1^4 * Phi_2^2 * Phi_4,907200,0.0013020833333333333,4,0,2,0,0.0,275,0.001720459706833666,78,0.0002466496752445943,10,0.0010019036168720569
Phi_1^2 * Phi_2^4 * Phi_4,907200,0.0013020833333333333,2,0,-2,0,0.0,275,0.001720459706833666,156,0.0004932993504891886,8,0.0008015228934976455
Phi_1 * Phi_2 * Phi_4^3,907200,0.0013020833333333333,1,0,0,0,0.0,220,0.0013763677654669328,0,0.0,13,0.001302474701933674
Phi_2^2 * Phi_3^2 * Phi_6,806400,0.0011574074074074073,0,36,-3,0,0.0,385,0.0024086435895671323,104,0.000328866233659459,16,0.001603045786995291
Phi_1^2 * Phi_3 * Phi_6^2,806400,0.0011574074074074073,2,0,3,0,0.0,385,0.0024086435895671323,208,0.000657732467318918,15,0.0015028554253080854
Phi_1^4 * Phi_2^2 * Phi_3,604800,0.0008680555555555555,4,0,1,0,0.0,0,0.0,104,0.000328866233659459,5,0.0005009518084360284
Phi_1^2 * Phi_2^4 * Phi_6,604800,0.0008680555555555555,2,0,-1,0,0.0,0,0.0,156,0.0004932993504891886,3,0.00030057108506161706
Phi_1^4 * Phi_5,580608,0.0008333333333333334,4,0,3,0,0.0,165,0.0010322758241001996,26,8.221655841486475e-05,13,0.001302474701933674
Phi_2^4 * Phi_10,580608,0.0008333333333333334,0,16,-3,0,0.0,165,0.0010322758241001996,26,8.221655841486475e-05,6,0.0006011421701232341
Phi_1 * Phi_2^3 * Phi_4^2,453600,0.0006510416666666666,1,0,-2,0,0.0,55,0.0003440919413667332,52,0.0001644331168297295,4,0.00040076144674882274
Phi_1^3 * Phi_2 * Phi_4^2,453600,0.0006510416666666666,3,0,2,0,0.0,55,0.0003440919413667332,130,0.0004110827920743238,6,0.0006011421701232341
Phi_3^2 * Phi_6^2,403200,0.0005787037037037037,0,9,0,0,0.0,110,0.0006881838827334664,182,0.0005755159089040532,5,0.0005009518084360284
Phi_2^4 * Phi_6^2,268800,0.00038580246913580245,0,16,-2,0,0.0,165,0.0010322758241001996,0,0.0,2,0.00020038072337441137
Phi_1^4 * Phi_3^2,268800,0.00038580246913580245,4,0,2,0,0.0,165,0.0010322758241001996,65,0.0002055413960371619,2,0.00020038072337441137
Phi_1 * Phi_2 * Phi_3^3,268800,0.00038580246913580245,1,0,-3,0,0.0,55,0.0003440919413667332,0,0.0,4,0.00040076144674882274
Phi_1 * Phi_2 * Phi_6^3,268800,0.00038580246913580245,1,0,3,0,0.0,55,0.0003440919413667332,0,0.0,6,0.0006011421701232341
Phi_1^4 * Phi_2^4,116550,0.00016728153935185186,4,0,0,0,0.0,0,0.0,26,8.221655841486475e-05,1,0.00010019036168720569
Phi_1^4 * Phi_2^2 * Phi_6,100800,0.00014467592592592592,4,0,3,0,0.0,0,0.0,0,0.0,1,0.00010019036168720569
Phi_1^2 * Phi_2^4 * Phi_3,100800,0.00014467592592592592,2,0,-3,0,0.0,0,0.0,0,0.0,1,0.00010019036168720569
Phi_2^2 * Phi_6^3,89600,0.0001286008230452675,0,4,1,0,0.0,0,0.0,26,8.221655841486475e-05,3,0.00030057108506161706
Phi_1^2 * Phi_3^3,89600,0.0001286008230452675,2,0,-1,0,0.0,0,0.0,78,0.0002466496752445943,1,0.00010019036168720569
Phi_1 * Phi_2^5 * Phi_6,80640,0.00011574074074074075,1,0,-3,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^5 * Phi_2 * Phi_3,80640,0.00011574074074074075,5,0,3,0,0.0,0,0.0,0,0.0,2,0.00020038072337441137
Phi_1^5 * Phi_2 * Phi_4,45360,6.510416666666667e-05,5,0,4,0,0.0,0,0.0,0,0.0,1,0.00010019036168720569
Phi_1 * Phi_2^5 * Phi_4,45360,6.510416666666667e-05,1,0,-4,0,0.0,0,0.0,0,0.0,1,0.00010019036168720569
Phi_1^3 * Phi_2^5,37800,5.425347222222222e-05,3,0,-2,0,0.0,0,0.0,26,8.221655841486475e-05,0,0.0
Phi_1^5 * Phi_2^3,37800,5.425347222222222e-05,5,0,2,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^4 * Phi_4^2,37800,5.425347222222222e-05,4,0,4,0,0.0,0,0.0,13,4.1108279207432375e-05,0,0.0
Phi_2^4 * Phi_4^2,37800,5.425347222222222e-05,0,64,-4,0,0.0,0,0.0,0,0.0,2,0.00020038072337441137
Phi_4^4,15120,2.170138888888889e-05,0,16,0,0,0.0,0,0.0,52,0.0001644331168297295,0,0.0
Phi_3^4,4480,6.430041152263374e-06,0,81,-4,0,0.0,11,6.881838827334664e-05,0,0.0,0,0.0
Phi_6^4,4480,6.430041152263374e-06,0,1,4,0,0.0,11,6.881838827334664e-05,0,0.0,0,0.0
Phi_1^2 * Phi_2^6,3780,5.4253472222222224e-06,2,0,-4,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^6 * Phi_2^2,3780,5.4253472222222224e-06,6,0,4,0,0.0,0,0.0,0,0.0,0,0.0
Phi_2^6 * Phi_6,2240,3.215020576131687e-06,0,64,-5,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^6 * Phi_3,2240,3.215020576131687e-06,6,0,5,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^7 * Phi_2,120,1.7223324514991183e-07,7,0,6,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1 * Phi_2^7,120,1.7223324514991183e-07,1,0,-6,0,0.0,0,0.0,0,0.0,0,0.0
Phi_1^8,1,1.4352770429159319e-09,8,0,8,0,0.0,0,0.0,0,0.0,0,0.0
Phi_2^8,1,1.4352770429159319e-09,0,256,-8,0,0.0,0,0.0,0,0.0,0,0.0


==> anc/data/csv/zscores.csv <==
# generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (recomputation of the v1 data set; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json; family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
q,d,n0,n1,mean0,mean1,SE0,SE1,welch_z,null_mean,null_sd,null_max_abs,null_q975,n_perm,lefschetz_mean0,lefschetz_mean1,lefschetz_welch_z
7,1,4291,5775,0.14355628058727568,0.03151515151515152,0.010705057347634682,0.01019568594321305,7.578823765653325,0.044972609896167484,1.0054317486704163,3.8725545273227575,1.9893981149825728,2000,-0.14355628058727568,-0.03151515151515152,-7.5788237656531665
7,2,4291,5775,0.28796706284471374,0.098008658008658,0.020737903815823154,0.019762637128100932,6.631118803471429,-0.020980353617873235,0.9975239637937777,3.981856709492156,1.979977131087819,2000,0.6427406199021207,0.8096969696969697,-6.637051429546278
7,3,4291,5775,0.4044220461430902,0.07400432900432902,0.020813196101055947,0.02168471840111116,10.993080361399938,0.020882877686332662,0.9832944434382043,3.67768966372658,1.9153297646233782,2000,-0.35889070146818924,-0.06424242424242424,-9.784602523630198
7,4,4291,5775,0.39918822341334576,0.13794063079777366,0.03891865013563556,0.023934724146437082,5.717888603343676,0.022483489479072798,0.9905007448225996,3.4654699929519284,1.925309591072668,2000,0.4730831973898858,0.7272727272727273,-5.634778691779146
11,1,55946,71060,0.2782147070389304,0.06424148606811146,0.004061360611001858,0.0037188124568440215,38.856585338964926,-0.0020712035416366233,0.9835639512582565,3.5493365642711323,1.923612976061873,2000,-0.2782147070389304,-0.06424148606811146,-38.8565853389605
11,2,55946,71060,0.3414363850856183,0.10788066422741345,0.00580866129653961,0.005174905389660466,30.022051222340963,-0.007190818873978362,0.9886822889847242,3.3066055061723914,1.9349952722055481,2000,0.5711757766417617,0.8196594427244582,-34.23722723420675
11,3,55946,71060,0.4408916633896972,0.10338094567970729,0.007059546964261389,0.006027969785622287,36.358034055174805,0.0016158234398473148,0.9939652052258825,3.5243599221403774,2.0147371377751044,2000,-0.41977978765237906,-0.09907120743034056,-34.586980927807105
11,4,55946,71060,0.675937781995409,0.144199310868323,0.010104683237589823,0.0067393376858119435,43.77919578470443,-0.034791536522468296,1.00277423899172,3.535617680447871,1.840719932571911,2000,0.22040896578843885,0.7546439628482973,-44.21034476106569
13,1,103077,149422,0.20305208727456173,0.05968331303288672,0.0025606922173099867,0.0021947830577192257,42.51026493581246,0.02096552368074524,1.0124470612233036,3.7336005400740944,2.0468859268752846,2000,-0.20305208727456173,-0.05968331303288672,-42.510264935788015
13,2,103077,149422,0.4002056714883049,0.08966551110278272,0.0042382371022381335,0.0035764912031583333,55.997336449155796,0.04305260243596091,0.9902178762318367,3.343246787800545,2.0414870774283234,2000,0.5753562870475469,0.8510527231599095,-52.702603725803144
13,3,103077,149422,0.4275364879791667,0.09408420446788289,0.004697295312401681,0.004124429338667525,53.34348931923586,0.03341044787605043,0.9826288079546558,3.8051743189195917,1.9418762469176398,2000,-0.33623407743725564,-0.017922394292674438,-50.86271734222077
13,4,103077,149422,0.612293359695787,0.15108491558411918,0.007398983289312946,0.00452694294458011,53.171406598380884,0.023101381694562186,0.9727738991915797,3.4459993925522197,1.9679070030549788,2000,0.3009206709547232,0.761266747868453,-53.38635579831944
23,1,3260,4516,0.2665644171779141,0.08525243578387955,0.015916022892316226,0.014576299826349537,8.40102381051032,-0.016359331826946336,0.985944020443484,3.221801530574836,1.9107361234285893,2000,-0.2665644171779141,-0.08525243578387955,-8.40102381051023
23,2,3260,4516,0.4416474696282645,0.13074024023498357,0.022832049698825258,0.020293901402456956,10.177855268194719,-0.019052616273272448,1.0099619017166377,3.5078129928568282,1.9657622235079049,2000,0.5291411042944786,0.8288308237378211,-10.15411532215597
23,3,3260,4516,0.4238503752515822,0.09289839464075034,0.027432418200220368,0.024236463218710542,9.041109019337753,0.006755083364670036,1.0129544302104767,3.508991585238582,1.95436985894203,2000,-0.4119631901840491,-0.08990256864481842,-8.773528385644552
23,4,3260,4516,0.7341783764208004,0.20002709872513272,0.04119879427150111,0.02708636161423372,10.83354902231037,0.0016594122524694495,1.000071183875875,3.6609903601923044,1.9362200134974157,2000,0.21993865030674847,0.7535429583702391,-10.837494322185632


==> anc/data/figdata.json <==
{
 "type_freq": {
  "7": [
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    0.10340909090909091,
    0.078125
   ],
   [
    "Phi_20",
    0.07045454545454545,
    0.05
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    0.03977272727272727,
    0.041666666666666664
   ],
   [
    "Phi_24",
    0.07045454545454545,
    0.041666666666666664
   ],
   [
    "Phi_1^2 * Phi_7",
    0.03465909090909091,
    0.03571428571428571
   ],
   [
    "Phi_2^2 * Phi_14",
    0.03465909090909091,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_7",
    0.029545454545454545,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_14",
    0.029545454545454545,
    0.03571428571428571
   ],
   [
    "Phi_15",
    0.0375,
    0.03333333333333333
   ],
   [
    "Phi_30",
    0.0375,
    0.03333333333333333
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    0.03068181818181818,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_18",
    0.035227272727272725,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_9",
    0.035227272727272725,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_10",
    0.028977272727272727,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_5",
    0.028977272727272727,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_12",
    0.020454545454545454,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_12",
    0.020454545454545454,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_8",
    0.023295454545454546,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_8",
    0.023295454545454546,
    0.020833333333333332
   ],
   [
    "Phi_3 * Phi_9",
    0.014204545454545454,
    0.018518518518518517
   ],
   [
    "Phi_6 * Phi_18",
    0.014204545454545454,
    0.018518518518518517
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_5",
    0.024431818181818183,
    0.016666666666666666
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_10",
    0.024431818181818183,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_5",
    0.00625,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_10",
    0.00625,
    0.016666666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_8",
    0.013636363636363636,
    0.015625
   ],
   [
    "Phi_4^2 * Phi_12",
    0.01818181818181818,
    0.013888888888888888
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
    0.017045454545454544,
    0.013888888888888888
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_10",
    0.010227272727272727,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_5",
    0.010227272727272727,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
    0.010795454545454546,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
    0.010795454545454546,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_9",
    0.003409090909090909,
    0.009259259259259259
   ],
   [
    "Phi_2^2 * Phi_18",
    0.003409090909090909,
    0.009259259259259259
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4^2",
    0.010227272727272727,
    0.0087890625
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_10",
    0.00625,
    0.008333333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_5",
    0.00625,
    0.008333333333333333
   ],
   [
    "Phi_2^2 * Phi_4 * Phi_8",
    0.0022727272727272726,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_4 * Phi_8",
    0.0022727272727272726,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_12",
    0.003409090909090909,
    0.006944444444444444
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_12",
    0.003409090909090909,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
    0.0011363636363636363,
    0.006944444444444444
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
    0.0011363636363636363,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
    0.003977272727272727,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
    0.003977272727272727,
    0.005208333333333333
   ],
   [
    "Phi_8^2",
    0.007954545454545454,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_4",
    0.0011363636363636363,
    0.004123263888888889
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
    0.003977272727272727,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
    0.003977272727272727,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3^2",
    0.0011363636363636363,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_6^2",
    0.0011363636363636363,
    0.003472222222222222
   ],
   [
    "Phi_6^2 * Phi_12",
    0.0017045454545454545,
    0.003472222222222222
   ],
   [
    "Phi_3^2 * Phi_12",
    0.0017045454545454545,
    0.003472222222222222
   ],
   [
    "Phi_12^2",
    0.005681818181818182,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_8",
    0.0011363636363636363,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_8",
    0.0011363636363636363,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3^2",
    0.0005681818181818182,
    0.0023148148148148147
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_6^2",
    0.0005681818181818182,
    0.0023148148148148147
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
    0.0,
    0.001736111111111111
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
    0.0,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_3",
    0.0005681818181818182,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_6",
    0.0005681818181818182,
    0.001736111111111111
   ],
   [
    "Phi_2^2 * Phi_4^2 * Phi_6",
    0.0005681818181818182,
    0.001736111111111111
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_4^2",
    0.0005681818181818182,
    0.001736111111111111
   ],
   [
    "Phi_10^2",
    0.0,
    0.0016666666666666668
   ],
   [
    "Phi_5^2",
    0.0,
    0.0016666666666666668
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_4",
    0.0,
    0.0013020833333333333
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_4",
    0.0,
    0.0013020833333333333
   ],
   [
    "Phi_1 * Phi_2 * Phi_4^3",
    0.0,
    0.0013020833333333333
   ],
   [
    "Phi_2^2 * Phi_3^2 * Phi_6",
    0.0,
    0.0011574074074074073
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_6^2",
    0.0,
    0.0011574074074074073
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_3",
    0.0,
    0.0008680555555555555
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_6",
    0.0,
    0.0008680555555555555
   ],
   [
    "Phi_1^4 * Phi_5",
    0.0,
    0.0008333333333333334
   ],
   [
    "Phi_2^4 * Phi_10",
    0.0,
    0.0008333333333333334
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4^2",
    0.0,
    0.0006510416666666666
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4^2",
    0.0,
    0.0006510416666666666
   ],
   [
    "Phi_3^2 * Phi_6^2",
    0.0,
    0.0005787037037037037
   ],
   [
    "Phi_2^4 * Phi_6^2",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_3^2",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^3",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_6^3",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_2^4",
    0.0,
    0.00016728153935185186
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_6",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_3",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_2^2 * Phi_6^3",
    0.0,
    0.0001286008230452675
   ],
   [
    "Phi_1^2 * Phi_3^3",
    0.0,
    0.0001286008230452675
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_6",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_3",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1^3 * Phi_2^5",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^5 * Phi_2^3",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_2^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_4^4",
    0.0,
    2.170138888888889e-05
   ],
   [
    "Phi_3^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_6^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_1^2 * Phi_2^6",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_1^6 * Phi_2^2",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_2^6 * Phi_6",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^6 * Phi_3",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^7 * Phi_2",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1 * Phi_2^7",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1^8",
    0.0,
    1.4352770429159319e-09
   ],
   [
    "Phi_2^8",
    0.0,
    1.4352770429159319e-09
   ]
  ],
  "11": [
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    0.0715711238042805,
    0.078125
   ],
   [
    "Phi_20",
    0.05030624182781639,
    0.05
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    0.03716192966760719,
    0.041666666666666664
   ],
   [
    "Phi_24",
    0.04748468790860918,
    0.041666666666666664
   ],
   [
    "Phi_1^2 * Phi_7",
    0.03578556190214025,
    0.03571428571428571
   ],
   [
    "Phi_2^2 * Phi_14",
    0.03578556190214025,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_7",
    0.03578556190214025,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_14",
    0.03578556190214025,
    0.03571428571428571
   ],
   [
    "Phi_15",
    0.03970821003372101,
    0.03333333333333333
   ],
   [
    "Phi_30",
    0.03970821003372101,
    0.03333333333333333
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    0.01720459706833666,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_18",
    0.026495079485238455,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_9",
    0.026495079485238455,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_10",
    0.025462803661138258,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_5",
    0.025462803661138258,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_12",
    0.01926914871653706,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_12",
    0.01926914871653706,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_8",
    0.019957332599270527,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_8",
    0.019957332599270527,
    0.020833333333333332
   ],
   [
    "Phi_3 * Phi_9",
    0.022021884247470924,
    0.018518518518518517
   ],
   [
    "Phi_6 * Phi_18",
    0.022021884247470924,
    0.018518518518518517
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_5",
    0.018580964833803594,
    0.016666666666666666
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_10",
    0.018580964833803594,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_5",
    0.021677792306104192,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_10",
    0.021677792306104192,
    0.016666666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_8",
    0.013763677654669328,
    0.015625
   ],
   [
    "Phi_4^2 * Phi_12",
    0.011010942123735462,
    0.013888888888888888
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
    0.011010942123735462,
    0.013888888888888888
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_10",
    0.010322758241001996,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_5",
    0.010322758241001996,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
    0.009290482416901797,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
    0.009290482416901797,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_9",
    0.011010942123735462,
    0.009259259259259259
   ],
   [
    "Phi_2^2 * Phi_18",
    0.011010942123735462,
    0.009259259259259259
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4^2",
    0.009290482416901797,
    0.0087890625
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_10",
    0.0061936549446011974,
    0.008333333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_5",
    0.0061936549446011974,
    0.008333333333333333
   ],
   [
    "Phi_2^2 * Phi_4 * Phi_8",
    0.008946390475535063,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_4 * Phi_8",
    0.008946390475535063,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_12",
    0.007225930768701397,
    0.006944444444444444
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_12",
    0.007225930768701397,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
    0.005849563003234464,
    0.006944444444444444
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
    0.005849563003234464,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
    0.003440919413667332,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
    0.003440919413667332,
    0.005208333333333333
   ],
   [
    "Phi_8^2",
    0.006537746885967931,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_4",
    0.003440919413667332,
    0.004123263888888889
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
    0.0027527355309338655,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
    0.0027527355309338655,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3^2",
    0.004129103296400798,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_6^2",
    0.004129103296400798,
    0.003472222222222222
   ],
   [
    "Phi_6^2 * Phi_12",
    0.005161379120500998,
    0.003472222222222222
   ],
   [
    "Phi_3^2 * Phi_12",
    0.005161379120500998,
    0.003472222222222222
   ],
   [
    "Phi_12^2",
    0.0061936549446011974,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_8",
    0.0006881838827334664,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_8",
    0.0006881838827334664,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3^2",
    0.001720459706833666,
    0.0023148148148148147
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_6^2",
    0.001720459706833666,
    0.0023148148148148147
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
    0.001720459706833666,
    0.001736111111111111
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
    0.001720459706833666,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_3",
    0.0013763677654669328,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_6",
    0.0013763677654669328,
    0.001736111111111111
   ],
   [
    "Phi_2^2 * Phi_4^2 * Phi_6",
    0.002064551648200399,
    0.001736111111111111
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_4^2",
    0.002064551648200399,
    0.001736111111111111
   ],
   [
    "Phi_10^2",
    0.002890372307480559,
    0.0016666666666666668
   ],
   [
    "Phi_5^2",
    0.002890372307480559,
    0.0016666666666666668
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_4",
    0.001720459706833666,
    0.0013020833333333333
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_4",
    0.001720459706833666,
    0.0013020833333333333
   ],
   [
    "Phi_1 * Phi_2 * Phi_4^3",
    0.0013763677654669328,
    0.0013020833333333333
   ],
   [
    "Phi_2^2 * Phi_3^2 * Phi_6",
    0.0024086435895671323,
    0.0011574074074074073
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_6^2",
    0.0024086435895671323,
    0.0011574074074074073
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_3",
    0.0,
    0.0008680555555555555
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_6",
    0.0,
    0.0008680555555555555
   ],
   [
    "Phi_1^4 * Phi_5",
    0.0010322758241001996,
    0.0008333333333333334
   ],
   [
    "Phi_2^4 * Phi_10",
    0.0010322758241001996,
    0.0008333333333333334
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4^2",
    0.0003440919413667332,
    0.0006510416666666666
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4^2",
    0.0003440919413667332,
    0.0006510416666666666
   ],
   [
    "Phi_3^2 * Phi_6^2",
    0.0006881838827334664,
    0.0005787037037037037
   ],
   [
    "Phi_2^4 * Phi_6^2",
    0.0010322758241001996,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_3^2",
    0.0010322758241001996,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^3",
    0.0003440919413667332,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_6^3",
    0.0003440919413667332,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_2^4",
    0.0,
    0.00016728153935185186
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_6",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_3",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_2^2 * Phi_6^3",
    0.0,
    0.0001286008230452675
   ],
   [
    "Phi_1^2 * Phi_3^3",
    0.0,
    0.0001286008230452675
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_6",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_3",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1^3 * Phi_2^5",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^5 * Phi_2^3",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_2^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_4^4",
    0.0,
    2.170138888888889e-05
   ],
   [
    "Phi_3^4",
    6.881838827334664e-05,
    6.430041152263374e-06
   ],
   [
    "Phi_6^4",
    6.881838827334664e-05,
    6.430041152263374e-06
   ],
   [
    "Phi_1^2 * Phi_2^6",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_1^6 * Phi_2^2",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_2^6 * Phi_6",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^6 * Phi_3",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^7 * Phi_2",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1 * Phi_2^7",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1^8",
    0.0,
    1.4352770429159319e-09
   ],
   [
    "Phi_2^8",
    0.0,
    1.4352770429159319e-09
   ]
  ],
  "13": [
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    0.09241141165830798,
    0.078125
   ],
   [
    "Phi_20",
    0.0587848392666283,
    0.05
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    0.04842555290635534,
    0.041666666666666664
   ],
   [
    "Phi_24",
    0.04858998602318507,
    0.041666666666666664
   ],
   [
    "Phi_1^2 * Phi_7",
    0.03510647044314725,
    0.03571428571428571
   ],
   [
    "Phi_2^2 * Phi_14",
    0.036339718819370224,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_7",
    0.03559976979363644,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_14",
    0.03370878895009455,
    0.03571428571428571
   ],
   [
    "Phi_15",
    0.03222889089862698,
    0.03333333333333333
   ],
   [
    "Phi_30",
    0.038970648688645894,
    0.03333333333333333
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    0.0272958973937351,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_18",
    0.03337992271643509,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_9",
    0.02926909479569185,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_10",
    0.028611362328372934,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_5",
    0.02351393570665132,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_12",
    0.01710104415029187,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_12",
    0.02129408862944997,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_8",
    0.02491161719970402,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_8",
    0.01932089122749322,
    0.020833333333333332
   ],
   [
    "Phi_3 * Phi_9",
    0.017840993176025652,
    0.018518518518518517
   ],
   [
    "Phi_6 * Phi_18",
    0.020883005837375648,
    0.018518518518518517
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_5",
    0.01989640713639727,
    0.016666666666666666
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_10",
    0.01751212694236619,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_5",
    0.011017018827591877,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_10",
    0.012085834086985119,
    0.016666666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_8",
    0.015538929540409438,
    0.015625
   ],
   [
    "Phi_4^2 * Phi_12",
    0.01660774479980268,
    0.013888888888888888
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
    0.01660774479980268,
    0.013888888888888888
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_10",
    0.010441502918687824,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_5",
    0.012414700320644578,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
    0.011017018827591877,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
    0.009290471100879718,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_9",
    0.0055085094137959385,
    0.009259259259259259
   ],
   [
    "Phi_2^2 * Phi_18",
    0.0055907259722108036,
    0.009259259259259259
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4^2",
    0.00986598700978377,
    0.0087890625
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_10",
    0.007481706815752692,
    0.008333333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_5",
    0.005755159089040533,
    0.008333333333333333
   ],
   [
    "Phi_2^2 * Phi_4 * Phi_8",
    0.0044396941544026965,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_4 * Phi_8",
    0.00517964318013648,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_12",
    0.006001808764285127,
    0.006944444444444444
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_12",
    0.006495108114774315,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
    0.004357477595987832,
    0.006944444444444444
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
    0.004110827920743238,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
    0.0039463948039135084,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
    0.004686343829647291,
    0.005208333333333333
   ],
   [
    "Phi_8^2",
    0.005549617693003371,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_4",
    0.0032886623365945902,
    0.004123263888888889
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
    0.0036175285702540493,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
    0.0028775795445202665,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3^2",
    0.0033297706158020223,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_6^2",
    0.002302063635616213,
    0.003472222222222222
   ],
   [
    "Phi_6^2 * Phi_12",
    0.003370878895009455,
    0.003472222222222222
   ],
   [
    "Phi_3^2 * Phi_12",
    0.0027131464276905367,
    0.003472222222222222
   ],
   [
    "Phi_12^2",
    0.0044396941544026965,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_8",
    0.0013976814930527009,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_8",
    0.0009043821425635123,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3^2",
    0.0022198470772013482,
    0.0023148148148148147
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_6^2",
    0.0009865987009783771,
    0.0023148148148148147
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
    0.0004932993504891886,
    0.001736111111111111
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
    0.0004110827920743238,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_3",
    0.0012332483762229713,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_6",
    0.0005755159089040532,
    0.001736111111111111
   ],
   [
    "Phi_2^2 * Phi_4^2 * Phi_6",
    0.0015621146098824302,
    0.001736111111111111
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_4^2",
    0.0017265477267121598,
    0.001736111111111111
   ],
   [
    "Phi_10^2",
    0.001849872564334457,
    0.0016666666666666668
   ],
   [
    "Phi_5^2",
    0.0009454904217709447,
    0.0016666666666666668
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_4",
    0.0002466496752445943,
    0.0013020833333333333
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_4",
    0.0004932993504891886,
    0.0013020833333333333
   ],
   [
    "Phi_1 * Phi_2 * Phi_4^3",
    0.0,
    0.0013020833333333333
   ],
   [
    "Phi_2^2 * Phi_3^2 * Phi_6",
    0.000328866233659459,
    0.0011574074074074073
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_6^2",
    0.000657732467318918,
    0.0011574074074074073
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_3",
    0.000328866233659459,
    0.0008680555555555555
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_6",
    0.0004932993504891886,
    0.0008680555555555555
   ],
   [
    "Phi_1^4 * Phi_5",
    8.221655841486475e-05,
    0.0008333333333333334
   ],
   [
    "Phi_2^4 * Phi_10",
    8.221655841486475e-05,
    0.0008333333333333334
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4^2",
    0.0001644331168297295,
    0.0006510416666666666
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4^2",
    0.0004110827920743238,
    0.0006510416666666666
   ],
   [
    "Phi_3^2 * Phi_6^2",
    0.0005755159089040532,
    0.0005787037037037037
   ],
   [
    "Phi_2^4 * Phi_6^2",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_3^2",
    0.0002055413960371619,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^3",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_6^3",
    0.0,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_2^4",
    8.221655841486475e-05,
    0.00016728153935185186
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_6",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_3",
    0.0,
    0.00014467592592592592
   ],
   [
    "Phi_2^2 * Phi_6^3",
    8.221655841486475e-05,
    0.0001286008230452675
   ],
   [
    "Phi_1^2 * Phi_3^3",
    0.0002466496752445943,
    0.0001286008230452675
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_6",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_3",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_4",
    0.0,
    6.510416666666667e-05
   ],
   [
    "Phi_1^3 * Phi_2^5",
    8.221655841486475e-05,
    5.425347222222222e-05
   ],
   [
    "Phi_1^5 * Phi_2^3",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^4 * Phi_4^2",
    4.1108279207432375e-05,
    5.425347222222222e-05
   ],
   [
    "Phi_2^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_4^4",
    0.0001644331168297295,
    2.170138888888889e-05
   ],
   [
    "Phi_3^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_6^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_1^2 * Phi_2^6",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_1^6 * Phi_2^2",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_2^6 * Phi_6",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^6 * Phi_3",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^7 * Phi_2",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1 * Phi_2^7",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1^8",
    0.0,
    1.4352770429159319e-09
   ],
   [
    "Phi_2^8",
    0.0,
    1.4352770429159319e-09
   ]
  ],
  "23": [
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    0.07504258090371706,
    0.078125
   ],
   [
    "Phi_20",
    0.05249974952409578,
    0.05
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    0.03907424105801022,
    0.041666666666666664
   ],
   [
    "Phi_24",
    0.04207995190862639,
    0.041666666666666664
   ],
   [
    "Phi_1^2 * Phi_7",
    0.037371004909327724,
    0.03571428571428571
   ],
   [
    "Phi_2^2 * Phi_14",
    0.037371004909327724,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_7",
    0.035367197675583606,
    0.03571428571428571
   ],
   [
    "Phi_1 * Phi_2 * Phi_14",
    0.0334635808035267,
    0.03571428571428571
   ],
   [
    "Phi_15",
    0.03666967237751728,
    0.03333333333333333
   ],
   [
    "Phi_30",
    0.0351668169522092,
    0.03333333333333333
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    0.02514778078348863,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_18",
    0.028754633804228033,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_9",
    0.02324416391143172,
    0.027777777777777776
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_10",
    0.02534816150686304,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_4 * Phi_5",
    0.025448351868550247,
    0.025
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_12",
    0.020739404869251576,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_12",
    0.01883578799719467,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_8",
    0.022142069932872457,
    0.020833333333333332
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_8",
    0.019837691614066726,
    0.020833333333333332
   ],
   [
    "Phi_3 * Phi_9",
    0.022643021741308486,
    0.018518518518518517
   ],
   [
    "Phi_6 * Phi_18",
    0.020338643422502755,
    0.018518518518518517
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_5",
    0.01603045786995291,
    0.016666666666666666
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_10",
    0.017332932571886586,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_5",
    0.01843502655044585,
    0.016666666666666666
   ],
   [
    "Phi_1 * Phi_2 * Phi_6 * Phi_10",
    0.01883578799719467,
    0.016666666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_8",
    0.014928363891393648,
    0.015625
   ],
   [
    "Phi_4^2 * Phi_12",
    0.014327221721270414,
    0.013888888888888888
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
    0.012223224125839094,
    0.013888888888888888
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_10",
    0.011321510870654243,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_5",
    0.01092074942390542,
    0.0125
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
    0.009217513275222924,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
    0.011121130147279832,
    0.010416666666666666
   ],
   [
    "Phi_1^2 * Phi_9",
    0.010319607253782186,
    0.009259259259259259
   ],
   [
    "Phi_2^2 * Phi_18",
    0.007213706041478809,
    0.009259259259259259
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_4^2",
    0.010820559062218215,
    0.0087890625
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_10",
    0.007113515679791604,
    0.008333333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_5",
    0.007514277126540427,
    0.008333333333333333
   ],
   [
    "Phi_2^2 * Phi_4 * Phi_8",
    0.008215609658350867,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_4 * Phi_8",
    0.008716561466786895,
    0.0078125
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_12",
    0.005410279531109108,
    0.006944444444444444
   ],
   [
    "Phi_2^2 * Phi_6 * Phi_12",
    0.0050095180843602845,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
    0.007013325318104399,
    0.006944444444444444
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
    0.0076144674882276326,
    0.006944444444444444
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
    0.0047089469992986676,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
    0.0040076144674882274,
    0.005208333333333333
   ],
   [
    "Phi_8^2",
    0.006211802424606753,
    0.005208333333333333
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_4",
    0.0040076144674882274,
    0.004123263888888889
   ],
   [
    "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
    0.003907424105801022,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
    0.004408375914237051,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_3^2",
    0.003907424105801022,
    0.003472222222222222
   ],
   [
    "Phi_1^2 * Phi_2^2 * Phi_6^2",
    0.0033062819356777877,
    0.003472222222222222
   ],
   [
    "Phi_6^2 * Phi_12",
    0.0034064722973649935,
    0.003472222222222222
   ],
   [
    "Phi_3^2 * Phi_12",
    0.0047089469992986676,
    0.003472222222222222
   ],
   [
    "Phi_12^2",
    0.004107804829175434,
    0.003472222222222222
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_8",
    0.0017032361486824968,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_8",
    0.0037070433824266105,
    0.0026041666666666665
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_3^2",
    0.0025047590421801423,
    0.0023148148148148147
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_6^2",
    0.0018034265103697023,
    0.0023148148148148147
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
    0.0018034265103697023,
    0.001736111111111111
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
    0.0022041879571185253,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_3",
    0.0015028554253080854,
    0.001736111111111111
   ],
   [
    "Phi_1^3 * Phi_2^3 * Phi_6",
    0.001302474701933674,
    0.001736111111111111
   ],
   [
    "Phi_2^2 * Phi_4^2 * Phi_6",
    0.0021039975954313195,
    0.001736111111111111
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_4^2",
    0.0015028554253080854,
    0.001736111111111111
   ],
   [
    "Phi_10^2",
    0.0017032361486824968,
    0.0016666666666666668
   ],
   [
    "Phi_5^2",
    0.0021039975954313195,
    0.0016666666666666668
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_4",
    0.0010019036168720569,
    0.0013020833333333333
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_4",
    0.0008015228934976455,
    0.0013020833333333333
   ],
   [
    "Phi_1 * Phi_2 * Phi_4^3",
    0.001302474701933674,
    0.0013020833333333333
   ],
   [
    "Phi_2^2 * Phi_3^2 * Phi_6",
    0.001603045786995291,
    0.0011574074074074073
   ],
   [
    "Phi_1^2 * Phi_3 * Phi_6^2",
    0.0015028554253080854,
    0.0011574074074074073
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_3",
    0.0005009518084360284,
    0.0008680555555555555
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_6",
    0.00030057108506161706,
    0.0008680555555555555
   ],
   [
    "Phi_1^4 * Phi_5",
    0.001302474701933674,
    0.0008333333333333334
   ],
   [
    "Phi_2^4 * Phi_10",
    0.0006011421701232341,
    0.0008333333333333334
   ],
   [
    "Phi_1 * Phi_2^3 * Phi_4^2",
    0.00040076144674882274,
    0.0006510416666666666
   ],
   [
    "Phi_1^3 * Phi_2 * Phi_4^2",
    0.0006011421701232341,
    0.0006510416666666666
   ],
   [
    "Phi_3^2 * Phi_6^2",
    0.0005009518084360284,
    0.0005787037037037037
   ],
   [
    "Phi_2^4 * Phi_6^2",
    0.00020038072337441137,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_3^2",
    0.00020038072337441137,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_3^3",
    0.00040076144674882274,
    0.00038580246913580245
   ],
   [
    "Phi_1 * Phi_2 * Phi_6^3",
    0.0006011421701232341,
    0.00038580246913580245
   ],
   [
    "Phi_1^4 * Phi_2^4",
    0.00010019036168720569,
    0.00016728153935185186
   ],
   [
    "Phi_1^4 * Phi_2^2 * Phi_6",
    0.00010019036168720569,
    0.00014467592592592592
   ],
   [
    "Phi_1^2 * Phi_2^4 * Phi_3",
    0.00010019036168720569,
    0.00014467592592592592
   ],
   [
    "Phi_2^2 * Phi_6^3",
    0.00030057108506161706,
    0.0001286008230452675
   ],
   [
    "Phi_1^2 * Phi_3^3",
    0.00010019036168720569,
    0.0001286008230452675
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_6",
    0.0,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_3",
    0.00020038072337441137,
    0.00011574074074074075
   ],
   [
    "Phi_1^5 * Phi_2 * Phi_4",
    0.00010019036168720569,
    6.510416666666667e-05
   ],
   [
    "Phi_1 * Phi_2^5 * Phi_4",
    0.00010019036168720569,
    6.510416666666667e-05
   ],
   [
    "Phi_1^3 * Phi_2^5",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^5 * Phi_2^3",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_1^4 * Phi_4^2",
    0.0,
    5.425347222222222e-05
   ],
   [
    "Phi_2^4 * Phi_4^2",
    0.00020038072337441137,
    5.425347222222222e-05
   ],
   [
    "Phi_4^4",
    0.0,
    2.170138888888889e-05
   ],
   [
    "Phi_3^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_6^4",
    0.0,
    6.430041152263374e-06
   ],
   [
    "Phi_1^2 * Phi_2^6",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_1^6 * Phi_2^2",
    0.0,
    5.4253472222222224e-06
   ],
   [
    "Phi_2^6 * Phi_6",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^6 * Phi_3",
    0.0,
    3.215020576131687e-06
   ],
   [
    "Phi_1^7 * Phi_2",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1 * Phi_2^7",
    0.0,
    1.7223324514991183e-07
   ],
   [
    "Phi_1^8",
    0.0,
    1.4352770429159319e-09
   ],
   [
    "Phi_2^8",
    0.0,
    1.4352770429159319e-09
   ]
  ]
 },
 "sha_dist": {
  "7": {
   "1": 0.6818923327895595,
   "4": 0.2642740619902121,
   "9": 0.04567699836867863,
   "16": 0.008156606851549755,
   "25": 0.0,
   "36": 0.0,
   "64": 0.0,
   "81": 0.0,
   "256": 0.0
  },
  "11": {
   "1": 0.6101061738104601,
   "4": 0.2575697994494691,
   "9": 0.07963035784506488,
   "16": 0.03735745182854896,
   "25": 0.008257963035784506,
   "36": 0.006881635863153756,
   "64": 0.0,
   "81": 0.00019661816751867872,
   "256": 0.0
  },
  "13": {
   "1": 0.6415689242022954,
   "4": 0.270525917517972,
   "9": 0.06482532475722033,
   "16": 0.019170134947660487,
   "25": 0.0029007441039223107,
   "36": 0.0010089544709294992,
   "64": 0.0,
   "81": 0.0,
   "256": 0.0
  },
  "23": {
   "1": 0.6,
   "4": 0.2687116564417178,
   "9": 0.0852760736196319,
   "16": 0.034049079754601225,
   "25": 0.006441717791411043,
   "36": 0.0049079754601227,
   "64": 0.0006134969325153375,
   "81": 0.0,
   "256": 0.0
  }
 },
 "deg1": {
  "7": {
   "0": [
    4291,
    0.14355628058727568,
    0.010705057347634682,
    0.27586206896551724
   ],
   "1": [
    5775,
    0.03151515151515152,
    0.01019568594321305,
    0.08562573839114654
   ],
   "2": [
    2065,
    -0.2983050847457627,
    0.016795055639690658,
    -0.4175158883622791
   ],
   "3": [
    189,
    -0.9629629629629629,
    0.04647326303478874,
    -1.1015409735687316
   ]
  },
  "11": {
   "0": [
    55946,
    0.2782147070389304,
    0.004061360611001858,
    0.27586206896551724
   ],
   "1": [
    71060,
    0.06424148606811146,
    0.0037188124568440215,
    0.08562573839114654
   ],
   "2": [
    28050,
    -0.5058823529411764,
    0.006060874462553502,
    -0.4175158883622791
   ],
   "3": [
    4180,
    -1.0921052631578947,
    0.01488350830717171,
    -1.1015409735687316
   ],
   "4": [
    605,
    -2.272727272727273,
    0.01812151347777533,
    -1.9690845759964044
   ]
  },
  "13": {
   "0": [
    103077,
    0.20305208727456173,
    0.0025606922173099867,
    0.27586206896551724
   ],
   "1": [
    149422,
    0.05968331303288672,
    0.0021947830577192257,
    0.08562573839114654
   ],
   "2": [
    55913,
    -0.33201581027667987,
    0.00376889604016648,
    -0.4175158883622791
   ],
   "3": [
    7514,
    -0.9238754325259516,
    0.010164440398501192,
    -1.1015409735687316
   ],
   "4": [
    312,
    -1.6666666666666667,
    0.05089411350605984,
    -1.9690845759964044
   ]
  },
  "23": {
   "0": [
    3260,
    0.2665644171779141,
    0.015916022892316226,
    0.27586206896551724
   ],
   "1": [
    4516,
    0.08525243578387955,
    0.014576299826349537,
    0.08562573839114654
   ],
   "2": [
    1825,
    -0.4684931506849315,
    0.022561555336213245,
    -0.4175158883622791
   ],
   "3": [
    345,
    -1.173913043478261,
    0.050741486921843736,
    -1.1015409735687316
   ],
   "4": [
    32,
    -2.21875,
    0.14711181149263697,
    -1.9690845759964044
   ],
   "5": [
    3,
    -3.3333333333333335,
    0.33333333333333337,
    -3.046153846153846
   ]
  }
 },
 "lef": {
  "7": {
   "0_1": [
    4291,
    -0.14355628058727568,
    0.010705057347634682,
    -0.27586206896551724
   ],
   "0_2": [
    4291,
    0.6427406199021207,
    0.018091817762249676,
    0.5763434072437466
   ],
   "0_3": [
    4291,
    -0.35889070146818924,
    0.02115619074593883,
    -0.43182124108224523
   ],
   "0_4": [
    4291,
    0.4730831973898858,
    0.03861257693659131,
    0.29169065254118703
   ],
   "1_1": [
    5775,
    -0.03151515151515152,
    0.01019568594321305,
    -0.08562573839114654
   ],
   "1_2": [
    5775,
    0.8096969696969697,
    0.017477704916477696,
    0.8691317725653261
   ],
   "1_3": [
    5775,
    -0.06424242424242424,
    0.02142979971140928,
    -0.1387197943540086
   ],
   "1_4": [
    5775,
    0.7272727272727273,
    0.023325000860264365,
    0.7844430142865356
   ],
   "2_1": [
    2065,
    0.2983050847457627,
    0.016795055639690658,
    0.4175158883622791
   ],
   "2_2": [
    2065,
    1.511864406779661,
    0.027237250484955556,
    1.6424743734480434
   ],
   "2_3": [
    2065,
    0.7457627118644068,
    0.03317031324900378,
    0.6519925544513782
   ],
   "2_4": [
    2065,
    2.135593220338983,
    0.04843796193953596,
    2.0841521648253942
   ],
   "3_1": [
    189,
    0.9629629629629629,
    0.04647326303478874,
    1.1015409735687316
   ],
   "3_2": [
    189,
    2.6666666666666665,
    0.08877060688188458,
    2.6851719563220735
   ],
   "3_3": [
    189,
    1.962962962962963,
    0.12472425295668611,
    1.787325237269109
   ],
   "3_4": [
    189,
    3.7037037037037037,
    0.13581440833923103,
    3.7873252372691093
   ]
  },
  "11": {
   "0_1": [
    55946,
    -0.2782147070389304,
    0.004061360611001858,
    -0.27586206896551724
   ],
   "0_2": [
    55946,
    0.5711757766417617,
    0.005391746594547091,
    0.5763434072437466
   ],
   "0_3": [
    55946,
    -0.41977978765237906,
    0.00704167151939411,
    -0.43182124108224523
   ],
   "0_4": [
    55946,
    0.22040896578843885,
    0.010068350731944748,
    0.29169065254118703
   ],
   "1_1": [
    71060,
    -0.06424148606811146,
    0.0037188124568440215,
    -0.08562573839114654
   ],
   "1_2": [
    71060,
    0.8196594427244582,
    0.004858326681783949,
    0.8691317725653261
   ],
   "1_3": [
    71060,
    -0.09907120743034056,
    0.00603278933660864,
    -0.1387197943540086
   ],
   "1_4": [
    71060,
    0.7546439628482973,
    0.00668205312448853,
    0.7844430142865356
   ],
   "2_1": [
    28050,
    0.5058823529411764,
    0.006060874462553502,
    0.4175158883622791
   ],
   "2_2": [
    28050,
    1.5058823529411764,
    0.008086750059322119,
    1.6424743734480434
   ],
   "2_3": [
    28050,
    0.7529411764705882,
    0.010405519973882203,
    0.6519925544513782
   ],
   "2_4": [
    28050,
    2.007843137254902,
    0.01345041624151877,
    2.0841521648253942
   ],
   "3_1": [
    4180,
    1.0921052631578947,
    0.01488350830717171,
    1.1015409735687316
   ],
   "3_2": [
    4180,
    2.6447368421052633,
    0.019870987809482685,
    2.6851719563220735
   ],
   "3_3": [
    4180,
    1.6842105263157894,
    0.02830306969807802,
    1.787325237269109
   ],
   "3_4": [
    4180,
    3.960526315789474,
    0.032568342025136074,
    3.7873252372691093
   ],
   "4_1": [
    605,
    2.272727272727273,
    0.01812151347777533,
    1.9690845759964044
   ],
   "4_2": [
    605,
    3.1818181818181817,
    0.033902247381820794,
    3.962696030433875
   ],
   "4_3": [
    605,
    3.909090909090909,
    0.10330852166481122,
    3.1633252540169186
   ],
   "4_4": [
    605,
    5.0,
    0.1124410341153083,
    5.465127851169361
   ]
  },
  "13": {
   "0_1": [
    103077,
    -0.20305208727456173,
    0.0025606922173099867,
    -0.27586206896551724
   ],
   "0_2": [
    103077,
    0.5753562870475469,
    0.004001313724032272,
    0.5763434072437466
   ],
   "0_3": [
    103077,
    -0.33623407743725564,
    0.004716589301075225,
    -0.43182124108224523
   ],
   "0_4": [
    103077,
    0.3009206709547232,
    0.007358649337874945,
    0.29169065254118703
   ],
   "1_1": [
    149422,
    -0.05968331303288672,
    0.0021947830577192257,
    -0.08562573839114654
   ],
   "1_2": [
    149422,
    0.8510527231599095,
    0.003369667510973655,
    0.8691317725653261
   ],
   "1_3": [
    149422,
    -0.017922394292674438,
    0.0041133318234052646,
    -0.1387197943540086
   ],
   "1_4": [
    149422,
    0.761266747868453,
    0.0044949933496860285,
    0.7844430142865356
   ],
   "2_1": [
    55913,
    0.33201581027667987,
    0.00376889604016648,
    0.4175158883622791
   ],
   "2_2": [
    55913,
    1.580097651708905,
    0.005624555526322349,
    1.6424743734480434
   ],
   "2_3": [
    55913,
    0.76447337828412,
    0.006972325677868462,
    0.6519925544513782
   ],
   "2_4": [
    55913,
    2.0878865380144154,
    0.009310251467886402,
    2.0841521648253942
   ],
   "3_1": [
    7514,
    0.9238754325259516,
    0.010164440398501192,
    1.1015409735687316
   ],
   "3_2": [
    7514,
    2.5916955017301038,
    0.015019748888524654,
    2.6851719563220735
   ],
   "3_3": [
    7514,
    2.096885813148789,
    0.021878229457236078,
    1.787325237269109
   ],
   "3_4": [
    7514,
    4.003460207612457,
    0.025164898718740458,
    3.7873252372691093
   ],
   "4_1": [
    312,
    1.6666666666666667,
    0.05089411350605984,
    1.9690845759964044
   ],
   "4_2": [
    312,
    4.0,
    0.10222602785838926,
    3.962696030433875
   ],
   "4_3": [
    312,
    3.9166666666666665,
    0.1358911938918378,
    3.1633252540169186
   ],
   "4_4": [
    312,
    5.333333333333333,
    0.1326482937936772,
    5.465127851169361
   ]
  },
  "23": {
   "0_1": [
    3260,
    -0.2665644171779141,
    0.015916022892316226,
    -0.27586206896551724
   ],
   "0_2": [
    3260,
    0.5291411042944786,
    0.022059924329590374,
    0.5763434072437466
   ],
   "0_3": [
    3260,
    -0.4119631901840491,
    0.027549714407567698,
    -0.43182124108224523
   ],
   "0_4": [
    3260,
    0.21993865030674847,
    0.04113040440177019,
    0.29169065254118703
   ],
   "1_1": [
    4516,
    -0.08525243578387955,
    0.014576299826349537,
    -0.08562573839114654
   ],
   "1_2": [
    4516,
    0.8288308237378211,
    0.019607209819167432,
    0.8691317725653261
   ],
   "1_3": [
    4516,
    -0.08990256864481842,
    0.024259158000228664,
    -0.1387197943540086
   ],
   "1_4": [
    4516,
    0.7535429583702391,
    0.02706583238859784,
    0.7844430142865356
   ],
   "2_1": [
    1825,
    0.4684931506849315,
    0.022561555336213245,
    0.4175158883622791
   ],
   "2_2": [
    1825,
    1.5578082191780822,
    0.03050755868648533,
    1.6424743734480434
   ],
   "2_3": [
    1825,
    0.6410958904109589,
    0.038553817478572804,
    0.6519925544513782
   ],
   "2_4": [
    1825,
    2.1145205479452054,
    0.05187851037013129,
    2.0841521648253942
   ],
   "3_1": [
    345,
    1.173913043478261,
    0.050741486921843736,
    1.1015409735687316
   ],
   "3_2": [
    345,
    2.7043478260869565,
    0.06781804935394282,
    2.6851719563220735
   ],
   "3_3": [
    345,
    1.817391304347826,
    0.09466274428104729,
    1.787325237269109
   ],
   "3_4": [
    345,
    3.550724637681159,
    0.12395033901649281,
    3.7873252372691093
   ],
   "4_1": [
    32,
    2.21875,
    0.14711181149263697,
    1.9690845759964044
   ],
   "4_2": [
    32,
    3.78125,
    0.204458248557562,
    3.962696030433875
   ],
   "4_3": [
    32,
    2.96875,
    0.28920209685024867,
    3.1633252540169186
   ],
   "4_4": [
    32,
    5.03125,
    0.4127122498904986,
    5.465127851169361
   ],
   "5_1": [
    3,
    3.3333333333333335,
    0.33333333333333337,
    3.046153846153846
   ],
   "5_2": [
    3,
    4.666666666666667,
    0.33333333333333337,
    5.415384615384616
   ],
   "5_3": [
    3,
    5.333333333333333,
    0.6666666666666667,
    4.523076923076923
   ],
   "5_4": [
    3,
    6.0,
    1.0,
    6.523076923076923
   ]
  }
 },
 "mav": {
  "7": {
   "0_1": [
    4291,
    0.14355628058727568,
    0.010705057347634682
   ],
   "0_2": [
    4291,
    0.28796706284471374,
    0.020737903815823154
   ],
   "0_3": [
    4291,
    0.4044220461430902,
    0.020813196101055947
   ],
   "0_4": [
    4291,
    0.39918822341334576,
    0.03891865013563556
   ],
   "1_1": [
    5775,
    0.03151515151515152,
    0.01019568594321305
   ],
   "1_2": [
    5775,
    0.098008658008658,
    0.019762637128100932
   ],
   "1_3": [
    5775,
    0.07400432900432902,
    0.02168471840111116
   ],
   "1_4": [
    5775,
    0.13794063079777366,
    0.023934724146437082
   ],
   "2_1": [
    2065,
    -0.2983050847457627,
    0.016795055639690658
   ],
   "2_2": [
    2065,
    -0.6850686037126714,
    0.03134015646814636
   ],
   "2_3": [
    2065,
    -0.8403753026634383,
    0.03356281186054989
   ],
   "2_4": [
    2065,
    -1.315006341519659,
    0.04839759121565247
   ],
   "3_1": [
    189,
    -0.9629629629629629,
    0.04647326303478874
   ],
   "3_2": [
    189,
    -1.9118165784832448,
    0.10371529236677107
   ],
   "3_3": [
    189,
    -2.261243386243386,
    0.12934535968473657
   ],
   "3_4": [
    189,
    -2.998173343411439,
    0.13431821340301378
   ]
  },
  "11": {
   "0_1": [
    55946,
    0.2782147070389304,
    0.004061360611001858
   ],
   "0_2": [
    55946,
    0.3414363850856183,
    0.00580866129653961
   ],
   "0_3": [
    55946,
    0.4408916633896972,
    0.007059546964261389
   ],
   "0_4": [
    55946,
    0.675937781995409,
    0.010104683237589823
   ],
   "1_1": [
    71060,
    0.06424148606811146,
    0.0037188124568440215
   ],
   "1_2": [
    71060,
    0.10788066422741345,
    0.005174905389660466
   ],
   "1_3": [
    71060,
    0.10338094567970729,
    0.006027969785622287
   ],
   "1_4": [
    71060,
    0.144199310868323,
    0.0067393376858119435
   ],
   "2_1": [
    28050,
    -0.5058823529411764,
    0.006060874462553502
   ],
   "2_2": [
    28050,
    -0.6197147950089127,
    0.008403478179412558
   ],
   "2_3": [
    28050,
    -0.7906149732620321,
    0.010415601860698332
   ],
   "2_4": [
    28050,
    -1.137109598660401,
    0.013514955168614529
   ],
   "3_1": [
    4180,
    -1.0921052631578947,
    0.01488350830717171
   ],
   "3_2": [
    4180,
    -1.9057416267942586,
    0.02145696160605297
   ],
   "3_3": [
    4180,
    -1.757476076555024,
    0.028175368114078433
   ],
   "3_4": [
    4180,
    -3.1187944033637813,
    0.03291886690449924
   ],
   "4_1": [
    605,
    -2.272727272727273,
    0.01812151347777533
   ],
   "4_2": [
    605,
    -2.5454545454545454,
    0.040534440719735054
   ],
   "4_3": [
    605,
    -4.114669421487603,
    0.10436465708369576
   ],
   "4_4": [
    605,
    -4.172176308539945,
    0.11461954426128539
   ]
  },
  "13": {
   "0_1": [
    103077,
    0.20305208727456173,
    0.0025606922173099867
   ],
   "0_2": [
    103077,
    0.4002056714883049,
    0.0042382371022381335
   ],
   "0_3": [
    103077,
    0.4275364879791667,
    0.004697295312401681
   ],
   "0_4": [
    103077,
    0.612293359695787,
    0.007398983289312946
   ],
   "1_1": [
    149422,
    0.05968331303288672,
    0.0021947830577192257
   ],
   "1_2": [
    149422,
    0.08966551110278272,
    0.0035764912031583333
   ],
   "1_3": [
    149422,
    0.09408420446788289,
    0.004124429338667525
   ],
   "1_4": [
    149422,
    0.15108491558411918,
    0.00452694294458011
   ],
   "2_1": [
    55913,
    -0.33201581027667987,
    0.00376889604016648
   ],
   "2_2": [
    55913,
    -0.7071760294266689,
    0.0059230323337312865
   ],
   "2_3": [
    55913,
    -0.7267208494829978,
    0.006979094622387148
   ],
   "2_4": [
    55913,
    -1.1778730810798486,
    0.00934190187908988
   ],
   "3_1": [
    7514,
    -0.9238754325259516,
    0.010164440398501192
   ],
   "3_2": [
    7514,
    -1.8434921479904178,
    0.01525357800810425
   ],
   "3_3": [
    7514,
    -2.118664207764554,
    0.021967832880804013
   ],
   "3_4": [
    7514,
    -3.0956383249436215,
    0.025391858731644658
   ],
   "4_1": [
    312,
    -1.6666666666666667,
    0.05089411350605984
   ],
   "4_2": [
    312,
    -3.431623931623931,
    0.09668158568163095
   ],
   "4_3": [
    312,
    -3.9957646520146524,
    0.13597238917262572
   ],
   "4_4": [
    312,
    -4.447179956795341,
    0.13445507917007266
   ]
  },
  "23": {
   "0_1": [
    3260,
    0.2665644171779141,
    0.015916022892316226
   ],
   "0_2": [
    3260,
    0.4416474696282645,
    0.022832049698825258
   ],
   "0_3": [
    3260,
    0.4238503752515822,
    0.027432418200220368
   ],
   "0_4": [
    3260,
    0.7341783764208004,
    0.04119879427150111
   ],
   "1_1": [
    4516,
    0.08525243578387955,
    0.014576299826349537
   ],
   "1_2": [
    4516,
    0.13074024023498357,
    0.020293901402456956
   ],
   "1_3": [
    4516,
    0.09289839464075034,
    0.024236463218710542
   ],
   "1_4": [
    4516,
    0.20002709872513272,
    0.02708636161423372
   ],
   "2_1": [
    1825,
    -0.4684931506849315,
    0.022561555336213245
   ],
   "2_2": [
    1825,
    -0.6204537332827982,
    0.03129565805487057
   ],
   "2_3": [
    1825,
    -0.6596337105419893,
    0.03848136564312373
   ],
   "2_4": [
    1825,
    -1.1637361155904802,
    0.051862422336913294
   ],
   "3_1": [
    345,
    -1.173913043478261,
    0.050741486921843736
   ],
   "3_2": [
    345,
    -1.7973878673311565,
    0.06994516701288361
   ],
   "3_3": [
    345,
    -1.8662434839892306,
    0.09453669620362173
   ],
   "3_4": [
    345,
    -2.607608965466284,
    0.1241619690976437
   ],
   "4_1": [
    32,
    -2.21875,
    0.14711181149263697
   ],
   "4_2": [
    32,
    -2.9738142292490117,
    0.2137183301661406
   ],
   "4_3": [
    32,
    -3.0697952692687753,
    0.2911021399218162
   ],
   "4_4": [
    32,
    -4.1095486409463255,
    0.4170985839192
   ],
   "5_1": [
    3,
    -3.3333333333333335,
    0.33333333333333337
   ],
   "5_2": [
    3,
    -3.9407114624505923,
    0.27094566152749194
   ],
   "5_3": [
    3,
    -5.490118577075099,
    0.671254218658749
   ],
   "5_4": [
    3,
    -5.036871551049245,
    1.0171968141741443
   ]
  }
 },
 "sha_strat": {
  "7": {
   "1": [
    2926,
    -0.07416267942583732,
    0.011676642139328407,
    -0.15540039245324883
   ],
   "4": [
    1134,
    0.4876543209876543,
    0.016908498317211917,
    0.6952319183212335
   ],
   "9": [
    196,
    1.1071428571428572,
    0.02214905974807294,
    1.1282051282051282
   ],
   "16": [
    35,
    1.8,
    0.06859943405700354,
    1.9123050105037322
   ]
  },
  "11": {
   "1": [
    34133,
    -0.17982597486303578,
    0.004188041922394644,
    -0.15540039245324883
   ],
   "4": [
    14410,
    0.7213740458015268,
    0.005558965619440476,
    0.6952319183212335
   ],
   "9": [
    4455,
    1.1604938271604939,
    0.006429442873632347,
    1.1282051282051282
   ],
   "16": [
    2090,
    1.9210526315789473,
    0.010506771808941339,
    1.9123050105037322
   ],
   "25": [
    462,
    2.0,
    0.0,
    2.0
   ],
   "36": [
    385,
    3.0,
    0.0,
    3.0
   ],
   "81": [
    11,
    4.0,
    0.0,
    4.0
   ]
  },
  "13": {
   "1": [
    66131,
    -0.11755455081580499,
    0.0028213113890294323,
    -0.15540039245324883
   ],
   "4": [
    27885,
    0.6116550116550117,
    0.003623967494978934,
    0.6952319183212335
   ],
   "9": [
    6682,
    1.1011673151750974,
    0.004665220941943163,
    1.1282051282051282
   ],
   "16": [
    1976,
    1.7105263157894737,
    0.012004767803492867,
    1.9123050105037322
   ],
   "25": [
    299,
    2.0,
    0.0,
    2.0
   ],
   "36": [
    104,
    3.0,
    0.0,
    3.0
   ]
  },
  "23": {
   "1": [
    1956,
    -0.16359918200409,
    0.016740496169116797,
    -0.15540039245324883
   ],
   "4": [
    876,
    0.6438356164383562,
    0.021395438556747876,
    0.6952319183212335
   ],
   "9": [
    278,
    1.1510791366906474,
    0.0243489563575218,
    1.1282051282051282
   ],
   "16": [
    111,
    1.864864864864865,
    0.045224866299139216,
    1.9123050105037322
   ],
   "25": [
    21,
    2.0,
    0.0,
    2.0
   ],
   "36": [
    16,
    3.0,
    0.0,
    3.0
   ],
   "64": [
    2,
    4.0,
    0.0,
    4.055944055944056
   ]
  }
 },
 "WE8_sha_prob": {
  "1": 0.5992031371787314,
  "4": 0.2836927091827505,
  "9": 0.07291597657405466,
  "16": 0.03485788768998557,
  "25": 0.00538456442393019,
  "36": 0.003739280849951521,
  "64": 0.00018566568109134286,
  "81": 2.077378249973067e-05,
  "256": 4.637005022261311e-09
 },
 "WE8_rank_prob": {
  "0": 0.30952673892425414,
  "1": 0.46432274443342153,
  "2": 0.18670913364381247,
  "3": 0.0354419849537037,
  "4": 0.0037554856288580245,
  "5": 0.00023509837962962962,
  "6": 8.640367798353909e-06,
  "7": 1.7223324514991183e-07,
  "8": 1.4352770429159319e-09
 }
}

==> anc/data/finite_q/README.md <==
# finite_q/ — data and scripts for Section 9 (uniformity in p and the first-order term)

Everything here supports Section 9 of the paper: Theorem M (moments), Remark 9.3 (the CM identity),
Conjecture 9.4 (first-order law) and Tables 14–15. Theorem U is a proof and needs no data.

Run all Python scripts from the directory that contains them. The interpreter is `python` (3.x, numpy, sympy).

## 1. Exact class counts — `classcounts/`

`classcounts_q{q}.json` gives, for the family F5(q) (y^2 = x^3 + x + D(t), D monic of degree 5, 4 + 27D^2 squarefree):
- the exact number N_C(q) of D with w_D in each of the 112 conjugacy classes C of W(E8) (`N_C`, keyed by canonical class number);
- |F5(q)| (`F5_size`) and `loss` = q^5 - |F5(q)|;
- internal check counters (`checks`).

Coverage and labels:
- q = 5, 7, 11, 13, 17, 19, 23, 25, 29, 31, 37, 41 are all prime powers 5 <= q <= 41.
- `classcounts_q{5,7}_all.json` come from full enumeration of all q^5 monic D. They are identical to the transversal runs.
- `classcounts_q{q}_c{c}.json` are the variant families y^2 = x^3 + c x + D. The non-square c are (q, c) = (11, 2), (17, 3),
  (23, 5), (7, 3), (13, 2), (19, 2). (13, 3) and (13, 4) are square-c controls: they equal c = 1, resp. its image under
  C -> -C, exactly. `classcounts_q11_c1.json` is a c = 1 rerun through the c-family code; it equals `classcounts_q11.json`.
- All counts are exact integers (label COMPUTED).

How the counts were produced (`count_pipeline/code/`, entry point `run_q.py`, c-families `family_c.py`):
- The class of w_D is determined by the key (p_1..p_4, det w_D, nfix), which separates all 112 classes.
- p_d = tr(w_D^d) comes from the exact Lefschetz sums S_d = -q^d p_d (Theorem C), for d <= 4.
- The trace tables are computed by FFT, rounded to integers and validated.
- nfix is the number of F_q-rational minimal sections, counted directly.
- det w_D is needed only when e_4 = 0. It comes from a root-number rule, epsilon = chi_q(disc(D-a) disc(D+a)) with a^2 = -4/27.
  - The rule is not proved.
  - It agrees with independent data on every curve where such data exist; see Section 9, "Evidence".
  - 25–29% of the curves at each q rest on it.
- Enumeration covers the transversal a_4 = 0 of t -> t + u, with weight q, for p != 5. For p = 5 it uses an orbit-weighted transversal.
- Cost: q = 41 took about 38 min on 12 processes.

Cross-checks, all passed:
- agreement with the paper's w_D on all of F5(7);
- agreement with the section samples at q = 11 and 13;
- agreement with the point-count data on all of F5(11) and F5(13) and on the q = 23 sample;
- degree-5 Lefschetz sums on random subsets at 17 <= q <= 31 (none at q = 37, 41);
- an independent count of |F5(q)| for q <= 41;
- N_C = N_{-C} exactly at q = 3 mod 4.

The validation scripts `validate_q*.py` and `classtable.py` read the paper's main ancillary folder. Set `PAPER_ANC` to its path.

## 2. Character table — `we8_character_table.json`, `classtable_numerics.json`

- `we8_character_table.json` is the GAP (Sage 10.8) character table of W(E8): 112 classes and 112 irreducible characters
  (`irr[k][i]`). Each class carries its size, characteristic polynomial (`type`), fixed and negated roots, the reflection
  count pi_120, and a word in the simple reflections.
- `classtable_numerics.json` maps the class numbers used in `classcounts/` to these classes through the key
  (charpoly, fixed roots, negated roots).

## 3. `kappa_table.py` — Tables 14 and 15, pre-registration numbers, rank-statistic coefficients

Run `python kappa_table.py`. The printed output is saved as `kappa_table_output.txt`.

The script computes, from the counts:
- kappa_rho(q) = -q^{-4} sum_D rho(w_D) (rho != 1) and kappa_1(q) = (q^5 - |F|)/q^4, for all 112 irreducibles, exactly
  (as Fractions) before rounding;
- the conjectured values and the residual norm ||R||_2;
- the c-family comparison, with the two "alt." single-sign models;
- the rank statistics (q TV, q(M_0 + mu_0), q(M_1 + mu_1), q(P_0 - P_W(0))), data against the law in lambda-form, normalised by |F|;
- the exact first-order coefficients of q(M_r + mu_r) and q(P_r - P_W(r)) under the law (`stat_coeffs` in `kappa_results.json`).

It also asserts:
- row orthogonality of the character table;
- the identification of Sym^2 V - 1 = 35, Lambda^2 V, Lambda^3 V and 84 (from pi_120 = 1 + 35 + 84);
- the decomposition of the permutation character on roots.

It writes:
- `kappa_results.json`;
- `../tables/finite_q_kappa.tex` (Table 14);
- `../tables/finite_q_cfamily.tex` (Table 15).

These two table fragments carry no provenance comment in the .tex file. This README is their provenance.

The CM coefficients lambda_q come from the q-expansion of eta(4z)^6 = q prod (1 - q^{4n})^6. For q = p^f they use the recursion
lambda_{p^f} = lambda_p lambda_{p^{f-1}} - chi_{-4}(p) p^2 lambda_{p^{f-2}}. M_3 is computed directly over F_q (q = p or p^2).

The out-of-sample predictions for q = 37 and 41 quoted in Section 9 are the "pred" entries of the rank-statistic block and the
lambda-form Lambda^3 V entries; the script recomputes them. Their provenance: they were recorded in a working note (not shipped) last modified 2026-09-29 16:22 local time. By file-system
times, the q = 41 counts were written at 16:51, after the note, and the q = 37 counts at 16:13, before it. For q = 37 the note
states that the counts had not been examined, but file times cannot establish this. The law itself was formulated from q <= 31.

## 4. `theorem_M/` — independent checks of Theorem M

This is an independent C enumerator: `mom.c`, driven by `runall.sh`, with analysis in `analyze.py`.
- Compile with `cc -O2 -o mom mom.c`, then run `./runall.sh` and `python analyze.py`.
- `results.jsonl` holds the 26 runs. They cover q <= 43 including q = 25, all four sign pairs (chi_q(-3), chi_q(-3c)),
  c = 1 and non-square c. Runs are full A^5 for q <= 13 and 25, and the a_4 = 0 slice times q for q >= 17.
- `analyze_output.txt` shows the exact identities over A^5, all true. It also gives the remainders (exact - main term)/q^3
  for parts (a)–(f); all have absolute value <= 13.1.
- `zpairs.py` and `zpairs_output.txt` check the exact pair count q(q-1)(q^2 + q(q-1-chi(r-e))) used in the proof of (b),
  at q = 7, 11, 13, 19.

## 5. `cm_check/` — Remark 9.3

- `cmcheck.py` and `cmcheck_output.txt`: Tr(Frob_p | H^1_!) = -M_3 - 2p sum_{bad b} a_b equals chi_p(-3) p a_p(eta(4z)^6).
  This holds for all 428 primes 5 <= p < 3000, 211 with non-zero value. COMPUTED, not proved.
- `cm_q2.py` and `cm_q2_output.txt`: Tr(Frob_{p^2}) = Tr(Frob_p)^2 - 2 chi_{-4}(p) p^4 for 5 <= p <= 17.

## Not checked here

- No degree-5 Lefschetz check at q = 37, 41.
- The root-number rule for det w_D is unproved; see above.
- The CM identity is unproved.
- The heuristic of Remark 9.5 is not supported by any cohomology computation here.
- q = 49 was not computed.


==> anc/data/finite_q/classcounts/classcounts_q11.json <==
{
 "q": 11,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 1331,
 "n_curves_enumerated": 14641,
 "F5_size": 159841,
 "q5": 161051,
 "loss": 1210,
 "N_C": {
  "1": 8041,
  "2": 7590,
  "3": 5720,
  "4": 6347,
  "5": 6347,
  "6": 3520,
  "7": 3520,
  "8": 2970,
  "9": 1760,
  "10": 1760,
  "11": 1430,
  "12": 1155,
  "13": 1045,
  "14": 990,
  "15": 825,
  "16": 825,
  "17": 330,
  "18": 462,
  "19": 462,
  "20": 385,
  "21": 165,
  "22": 110,
  "23": 165,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 11,
  "28": 11,
  "29": 0,
  "30": 0,
  "31": 9350,
  "32": 5940,
  "33": 5720,
  "34": 5720,
  "35": 4235,
  "36": 4235,
  "37": 4070,
  "38": 4070,
  "39": 3080,
  "40": 3190,
  "41": 3080,
  "42": 3190,
  "43": 3465,
  "44": 3465,
  "45": 2090,
  "46": 1760,
  "47": 990,
  "48": 935,
  "49": 550,
  "50": 440,
  "51": 440,
  "52": 110,
  "53": 275,
  "54": 275,
  "55": 220,
  "56": 55,
  "57": 55,
  "58": 55,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 5720,
  "63": 1925,
  "64": 2970,
  "65": 2200,
  "66": 1650,
  "67": 1650,
  "68": 1485,
  "69": 1485,
  "70": 1760,
  "71": 1375,
  "72": 1430,
  "73": 1155,
  "74": 715,
  "75": 660,
  "76": 660,
  "77": 110,
  "78": 330,
  "79": 275,
  "80": 385,
  "81": 110,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 990,
  "87": 935,
  "88": 550,
  "89": 550,
  "90": 110,
  "91": 275,
  "92": 275,
  "93": 220,
  "94": 220,
  "95": 55,
  "96": 0,
  "97": 0,
  "98": 275,
  "99": 0,
  "100": 165,
  "101": 165,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 731,
  "2": 690,
  "3": 520,
  "4": 577,
  "5": 577,
  "6": 320,
  "7": 320,
  "8": 270,
  "9": 160,
  "10": 160,
  "11": 130,
  "12": 105,
  "13": 95,
  "14": 90,
  "15": 75,
  "16": 75,
  "17": 30,
  "18": 42,
  "19": 42,
  "20": 35,
  "21": 15,
  "22": 10,
  "23": 15,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 1,
  "28": 1,
  "29": 0,
  "30": 0,
  "31": 850,
  "32": 540,
  "33": 520,
  "34": 520,
  "35": 385,
  "36": 385,
  "37": 370,
  "38": 370,
  "39": 280,
  "40": 290,
  "41": 280,
  "42": 290,
  "43": 315,
  "44": 315,
  "45": 190,
  "46": 160,
  "47": 90,
  "48": 85,
  "49": 50,
  "50": 40,
  "51": 40,
  "52": 10,
  "53": 25,
  "54": 25,
  "55": 20,
  "56": 5,
  "57": 5,
  "58": 5,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 520,
  "63": 175,
  "64": 270,
  "65": 200,
  "66": 150,
  "67": 150,
  "68": 135,
  "69": 135,
  "70": 160,
  "71": 125,
  "72": 130,
  "73": 105,
  "74": 65,
  "75": 60,
  "76": 60,
  "77": 10,
  "78": 30,
  "79": 25,
  "80": 35,
  "81": 10,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 90,
  "87": 85,
  "88": 50,
  "89": 50,
  "90": 10,
  "91": 25,
  "92": 25,
  "93": 20,
  "94": 20,
  "95": 5,
  "96": 0,
  "97": 0,
  "98": 25,
  "99": 0,
  "100": 15,
  "101": 15,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 3670,
  "eps_ambiguous_one_admissible": 5490,
  "e4_zero": 9160,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 10.919304847717285,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q11_c1.json <==
{
 "q": 11,
 "c": 1,
 "family": "y^2 = x^3 + 1 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 159841,
 "loss": 1210,
 "N_C": {
  "1": 8041,
  "2": 7590,
  "3": 5720,
  "4": 6347,
  "5": 6347,
  "6": 3520,
  "7": 3520,
  "8": 2970,
  "9": 1760,
  "10": 1760,
  "11": 1430,
  "12": 1155,
  "13": 1045,
  "14": 990,
  "15": 825,
  "16": 825,
  "17": 330,
  "18": 462,
  "19": 462,
  "20": 385,
  "21": 165,
  "22": 110,
  "23": 165,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 11,
  "28": 11,
  "29": 0,
  "30": 0,
  "31": 9350,
  "32": 5940,
  "33": 5720,
  "34": 5720,
  "35": 4235,
  "36": 4235,
  "37": 4070,
  "38": 4070,
  "39": 3080,
  "40": 3190,
  "41": 3080,
  "42": 3190,
  "43": 3465,
  "44": 3465,
  "45": 2090,
  "46": 1760,
  "47": 990,
  "48": 935,
  "49": 550,
  "50": 440,
  "51": 440,
  "52": 110,
  "53": 275,
  "54": 275,
  "55": 220,
  "56": 55,
  "57": 55,
  "58": 55,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 5720,
  "63": 1925,
  "64": 2970,
  "65": 2200,
  "66": 1650,
  "67": 1650,
  "68": 1485,
  "69": 1485,
  "70": 1760,
  "71": 1375,
  "72": 1430,
  "73": 1155,
  "74": 715,
  "75": 660,
  "76": 660,
  "77": 110,
  "78": 330,
  "79": 275,
  "80": 385,
  "81": 110,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 990,
  "87": 935,
  "88": 550,
  "89": 550,
  "90": 110,
  "91": 275,
  "92": 275,
  "93": 220,
  "94": 220,
  "95": 55,
  "96": 0,
  "97": 0,
  "98": 275,
  "99": 0,
  "100": 165,
  "101": 165,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 14531,
  "p6_ok": 14531,
  "n": 14531,
  "eps_decided_by_p5p6": 1590,
  "eps_decided_agree": 1590,
  "eps_both_admissible": 3670
 },
 "seconds": 120.9,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q11_c2.json <==
{
 "q": 11,
 "c": 2,
 "family": "y^2 = x^3 + 2 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 132979,
 "loss": 28072,
 "N_C": {
  "1": 6171,
  "2": 6325,
  "3": 4895,
  "4": 4466,
  "5": 4466,
  "6": 3190,
  "7": 3190,
  "8": 2420,
  "9": 2090,
  "10": 1045,
  "11": 605,
  "12": 605,
  "13": 660,
  "14": 275,
  "15": 605,
  "16": 605,
  "17": 385,
  "18": 231,
  "19": 231,
  "20": 165,
  "21": 11,
  "22": 110,
  "23": 55,
  "24": 0,
  "25": 0,
  "26": 22,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 10120,
  "32": 5830,
  "33": 5335,
  "34": 5335,
  "35": 2585,
  "36": 2585,
  "37": 4840,
  "38": 4840,
  "39": 1705,
  "40": 3245,
  "41": 1705,
  "42": 3245,
  "43": 2475,
  "44": 2475,
  "45": 1870,
  "46": 2970,
  "47": 770,
  "48": 495,
  "49": 440,
  "50": 440,
  "51": 440,
  "52": 275,
  "53": 110,
  "54": 110,
  "55": 0,
  "56": 55,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 4895,
  "63": 2750,
  "64": 2420,
  "65": 1760,
  "66": 1210,
  "67": 1210,
  "68": 1265,
  "69": 1265,
  "70": 1045,
  "71": 1265,
  "72": 605,
  "73": 605,
  "74": 715,
  "75": 605,
  "76": 605,
  "77": 55,
  "78": 385,
  "79": 0,
  "80": 165,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 770,
  "87": 495,
  "88": 440,
  "89": 330,
  "90": 275,
  "91": 110,
  "92": 110,
  "93": 165,
  "94": 165,
  "95": 55,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 11,
  "101": 55,
  "102": 55,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 12089,
  "p6_ok": 12089,
  "n": 12089,
  "eps_decided_by_p5p6": 1670,
  "eps_decided_agree": 1670,
  "eps_both_admissible": 3530
 },
 "seconds": 112.1,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q13.json <==
{
 "q": 13,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 2197,
 "n_curves_enumerated": 28561,
 "F5_size": 316238,
 "q5": 371293,
 "loss": 55055,
 "N_C": {
  "1": 18590,
  "2": 15366,
  "3": 11492,
  "4": 10192,
  "5": 12324,
  "6": 5642,
  "7": 6604,
  "8": 5538,
  "9": 5252,
  "10": 1768,
  "11": 1404,
  "12": 2054,
  "13": 1755,
  "14": 1404,
  "15": 858,
  "16": 1066,
  "17": 494,
  "18": 585,
  "19": 299,
  "20": 104,
  "21": 26,
  "22": 182,
  "23": 0,
  "24": 26,
  "25": 0,
  "26": 52,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 23998,
  "32": 15314,
  "33": 10660,
  "34": 11258,
  "35": 10556,
  "36": 9256,
  "37": 9048,
  "38": 7436,
  "39": 6734,
  "40": 7878,
  "41": 5408,
  "42": 6110,
  "43": 3484,
  "44": 3822,
  "45": 5226,
  "46": 5252,
  "47": 2366,
  "48": 1378,
  "49": 1248,
  "50": 1144,
  "51": 910,
  "52": 442,
  "53": 312,
  "54": 130,
  "55": 0,
  "56": 52,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 11102,
  "63": 6552,
  "64": 6292,
  "65": 4914,
  "66": 3302,
  "67": 3926,
  "68": 3484,
  "69": 2938,
  "70": 1742,
  "71": 2925,
  "72": 1638,
  "73": 1898,
  "74": 1742,
  "75": 1053,
  "76": 728,
  "77": 338,
  "78": 546,
  "79": 156,
  "80": 208,
  "81": 195,
  "82": 156,
  "83": 0,
  "84": 78,
  "85": 0,
  "86": 1820,
  "87": 1300,
  "88": 1482,
  "89": 962,
  "90": 286,
  "91": 702,
  "92": 156,
  "93": 390,
  "94": 182,
  "95": 130,
  "96": 78,
  "97": 26,
  "98": 78,
  "99": 104,
  "100": 26,
  "101": 65,
  "102": 26,
  "103": 0,
  "104": 13,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 1430,
  "2": 1182,
  "3": 884,
  "4": 784,
  "5": 948,
  "6": 434,
  "7": 508,
  "8": 426,
  "9": 404,
  "10": 136,
  "11": 108,
  "12": 158,
  "13": 135,
  "14": 108,
  "15": 66,
  "16": 82,
  "17": 38,
  "18": 45,
  "19": 23,
  "20": 8,
  "21": 2,
  "22": 14,
  "23": 0,
  "24": 2,
  "25": 0,
  "26": 4,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 1846,
  "32": 1178,
  "33": 820,
  "34": 866,
  "35": 812,
  "36": 712,
  "37": 696,
  "38": 572,
  "39": 518,
  "40": 606,
  "41": 416,
  "42": 470,
  "43": 268,
  "44": 294,
  "45": 402,
  "46": 404,
  "47": 182,
  "48": 106,
  "49": 96,
  "50": 88,
  "51": 70,
  "52": 34,
  "53": 24,
  "54": 10,
  "55": 0,
  "56": 4,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 854,
  "63": 504,
  "64": 484,
  "65": 378,
  "66": 254,
  "67": 302,
  "68": 268,
  "69": 226,
  "70": 134,
  "71": 225,
  "72": 126,
  "73": 146,
  "74": 134,
  "75": 81,
  "76": 56,
  "77": 26,
  "78": 42,
  "79": 12,
  "80": 16,
  "81": 15,
  "82": 12,
  "83": 0,
  "84": 6,
  "85": 0,
  "86": 140,
  "87": 100,
  "88": 114,
  "89": 74,
  "90": 22,
  "91": 54,
  "92": 12,
  "93": 30,
  "94": 14,
  "95": 10,
  "96": 6,
  "97": 2,
  "98": 6,
  "99": 8,
  "100": 2,
  "101": 5,
  "102": 2,
  "103": 0,
  "104": 1,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 6952,
  "eps_ambiguous_one_admissible": 9396,
  "e4_zero": 16348,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 3.7714500427246094,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q13_c2.json <==
{
 "q": 13,
 "c": 2,
 "family": "y^2 = x^3 + 2 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 369278,
 "loss": 2015,
 "N_C": {
  "1": 21580,
  "2": 15444,
  "3": 12662,
  "4": 15210,
  "5": 12090,
  "6": 7540,
  "7": 5434,
  "8": 6266,
  "9": 4342,
  "10": 2808,
  "11": 3432,
  "12": 2392,
  "13": 1755,
  "14": 1612,
  "15": 1118,
  "16": 1326,
  "17": 754,
  "18": 143,
  "19": 819,
  "20": 468,
  "21": 260,
  "22": 104,
  "23": 104,
  "24": 52,
  "25": 13,
  "26": 0,
  "27": 52,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 23140,
  "32": 17472,
  "33": 12818,
  "34": 13000,
  "35": 9126,
  "36": 12766,
  "37": 7124,
  "38": 9386,
  "39": 6318,
  "40": 7540,
  "41": 11934,
  "42": 9724,
  "43": 7254,
  "44": 4446,
  "45": 4784,
  "46": 4394,
  "47": 2444,
  "48": 1976,
  "49": 2210,
  "50": 962,
  "51": 936,
  "52": 520,
  "53": 988,
  "54": 754,
  "55": 0,
  "56": 156,
  "57": 0,
  "58": 0,
  "59": 26,
  "60": 0,
  "61": 0,
  "62": 13078,
  "63": 8034,
  "64": 5226,
  "65": 6734,
  "66": 5382,
  "67": 3978,
  "68": 2990,
  "69": 4576,
  "70": 3432,
  "71": 3523,
  "72": 1586,
  "73": 2548,
  "74": 1612,
  "75": 1170,
  "76": 1599,
  "77": 624,
  "78": 208,
  "79": 182,
  "80": 52,
  "81": 351,
  "82": 156,
  "83": 0,
  "84": 52,
  "85": 0,
  "86": 3068,
  "87": 2184,
  "88": 1456,
  "89": 1274,
  "90": 1196,
  "91": 546,
  "92": 104,
  "93": 390,
  "94": 910,
  "95": 130,
  "96": 0,
  "97": 0,
  "98": 468,
  "99": 338,
  "100": 104,
  "101": 39,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 28406,
  "p6_ok": 28406,
  "n": 28406,
  "eps_decided_by_p5p6": 3950,
  "eps_decided_agree": 3950,
  "eps_both_admissible": 7916
 },
 "seconds": 338.5,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q13_c3.json <==
{
 "q": 13,
 "c": 3,
 "family": "y^2 = x^3 + 3 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 316238,
 "loss": 55055,
 "N_C": {
  "1": 18590,
  "2": 15366,
  "3": 11492,
  "4": 10192,
  "5": 12324,
  "6": 5642,
  "7": 6604,
  "8": 5538,
  "9": 5252,
  "10": 1768,
  "11": 1404,
  "12": 2054,
  "13": 1755,
  "14": 1404,
  "15": 858,
  "16": 1066,
  "17": 494,
  "18": 585,
  "19": 299,
  "20": 104,
  "21": 26,
  "22": 182,
  "23": 0,
  "24": 26,
  "25": 0,
  "26": 52,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 23998,
  "32": 15314,
  "33": 10660,
  "34": 11258,
  "35": 10556,
  "36": 9256,
  "37": 9048,
  "38": 7436,
  "39": 6734,
  "40": 7878,
  "41": 5408,
  "42": 6110,
  "43": 3484,
  "44": 3822,
  "45": 5226,
  "46": 5252,
  "47": 2366,
  "48": 1378,
  "49": 1248,
  "50": 1144,
  "51": 910,
  "52": 442,
  "53": 312,
  "54": 130,
  "55": 0,
  "56": 52,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 11102,
  "63": 6552,
  "64": 6292,
  "65": 4914,
  "66": 3302,
  "67": 3926,
  "68": 3484,
  "69": 2938,
  "70": 1742,
  "71": 2925,
  "72": 1638,
  "73": 1898,
  "74": 1742,
  "75": 1053,
  "76": 728,
  "77": 338,
  "78": 546,
  "79": 156,
  "80": 208,
  "81": 195,
  "82": 156,
  "83": 0,
  "84": 78,
  "85": 0,
  "86": 1820,
  "87": 1300,
  "88": 1482,
  "89": 962,
  "90": 286,
  "91": 702,
  "92": 156,
  "93": 390,
  "94": 182,
  "95": 130,
  "96": 78,
  "97": 26,
  "98": 78,
  "99": 104,
  "100": 26,
  "101": 65,
  "102": 26,
  "103": 0,
  "104": 13,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 24326,
  "p6_ok": 0,
  "n": 24326,
  "eps_decided_by_p5p6": 878,
  "dmax": 5,
  "eps_decided_agree": 878,
  "eps_both_admissible": 6952
 },
 "seconds": 26.5,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q13_c4.json <==
{
 "q": 13,
 "c": 4,
 "family": "y^2 = x^3 + 4 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 316238,
 "loss": 55055,
 "N_C": {
  "1": 18590,
  "2": 15366,
  "3": 11102,
  "4": 12324,
  "5": 10192,
  "6": 6604,
  "7": 5642,
  "8": 6292,
  "9": 5252,
  "10": 1742,
  "11": 1638,
  "12": 1898,
  "13": 1755,
  "14": 1404,
  "15": 1066,
  "16": 858,
  "17": 546,
  "18": 299,
  "19": 585,
  "20": 208,
  "21": 26,
  "22": 182,
  "23": 65,
  "24": 78,
  "25": 13,
  "26": 52,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 23998,
  "32": 15314,
  "33": 11258,
  "34": 10660,
  "35": 9256,
  "36": 10556,
  "37": 7436,
  "38": 9048,
  "39": 5408,
  "40": 6110,
  "41": 6734,
  "42": 7878,
  "43": 3822,
  "44": 3484,
  "45": 5226,
  "46": 5252,
  "47": 1820,
  "48": 1300,
  "49": 1482,
  "50": 910,
  "51": 1144,
  "52": 286,
  "53": 702,
  "54": 156,
  "55": 0,
  "56": 130,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 11492,
  "63": 6552,
  "64": 5538,
  "65": 4914,
  "66": 3926,
  "67": 3302,
  "68": 2938,
  "69": 3484,
  "70": 1768,
  "71": 2925,
  "72": 1404,
  "73": 2054,
  "74": 1742,
  "75": 728,
  "76": 1053,
  "77": 338,
  "78": 494,
  "79": 78,
  "80": 104,
  "81": 195,
  "82": 104,
  "83": 0,
  "84": 26,
  "85": 0,
  "86": 2366,
  "87": 1378,
  "88": 1248,
  "89": 962,
  "90": 442,
  "91": 312,
  "92": 130,
  "93": 182,
  "94": 390,
  "95": 52,
  "96": 78,
  "97": 0,
  "98": 156,
  "99": 156,
  "100": 26,
  "101": 0,
  "102": 26,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 26,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 24326,
  "p6_ok": 0,
  "n": 24326,
  "eps_decided_by_p5p6": 878,
  "dmax": 5,
  "eps_decided_agree": 878,
  "eps_both_admissible": 6952
 },
 "seconds": 26.0,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q17.json <==
{
 "q": 17,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 4913,
 "n_curves_enumerated": 83521,
 "F5_size": 1415250,
 "q5": 1419857,
 "loss": 4607,
 "N_C": {
  "1": 73372,
  "2": 59840,
  "3": 51340,
  "4": 44608,
  "5": 55012,
  "6": 25466,
  "7": 29954,
  "8": 20230,
  "9": 19397,
  "10": 15640,
  "11": 9554,
  "12": 8330,
  "13": 7174,
  "14": 4845,
  "15": 6545,
  "16": 6035,
  "17": 1564,
  "18": 4573,
  "19": 2023,
  "20": 1224,
  "21": 952,
  "22": 697,
  "23": 374,
  "24": 136,
  "25": 68,
  "26": 34,
  "27": 0,
  "28": 17,
  "29": 0,
  "30": 0,
  "31": 87686,
  "32": 57800,
  "33": 51510,
  "34": 51102,
  "35": 40936,
  "36": 32912,
  "37": 41038,
  "38": 33932,
  "39": 35020,
  "40": 33898,
  "41": 24378,
  "42": 27030,
  "43": 25126,
  "44": 30702,
  "45": 19448,
  "46": 19380,
  "47": 11118,
  "48": 10064,
  "49": 6154,
  "50": 4794,
  "51": 4590,
  "52": 4250,
  "53": 1870,
  "54": 1904,
  "55": 1360,
  "56": 850,
  "57": 476,
  "58": 1224,
  "59": 102,
  "60": 0,
  "61": 0,
  "62": 50932,
  "63": 25942,
  "64": 24514,
  "65": 18666,
  "66": 15130,
  "67": 17476,
  "68": 15028,
  "69": 12818,
  "70": 12002,
  "71": 11849,
  "72": 14008,
  "73": 8432,
  "74": 6324,
  "75": 6885,
  "76": 4182,
  "77": 2006,
  "78": 3604,
  "79": 1564,
  "80": 3264,
  "81": 1156,
  "82": 816,
  "83": 204,
  "84": 272,
  "85": 0,
  "86": 9010,
  "87": 9724,
  "88": 6970,
  "89": 3944,
  "90": 2414,
  "91": 3366,
  "92": 3536,
  "93": 2788,
  "94": 1428,
  "95": 884,
  "96": 68,
  "97": 102,
  "98": 1054,
  "99": 646,
  "100": 1292,
  "101": 714,
  "102": 119,
  "103": 68,
  "104": 255,
  "105": 0,
  "106": 68,
  "107": 68,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 4316,
  "2": 3520,
  "3": 3020,
  "4": 2624,
  "5": 3236,
  "6": 1498,
  "7": 1762,
  "8": 1190,
  "9": 1141,
  "10": 920,
  "11": 562,
  "12": 490,
  "13": 422,
  "14": 285,
  "15": 385,
  "16": 355,
  "17": 92,
  "18": 269,
  "19": 119,
  "20": 72,
  "21": 56,
  "22": 41,
  "23": 22,
  "24": 8,
  "25": 4,
  "26": 2,
  "27": 0,
  "28": 1,
  "29": 0,
  "30": 0,
  "31": 5158,
  "32": 3400,
  "33": 3030,
  "34": 3006,
  "35": 2408,
  "36": 1936,
  "37": 2414,
  "38": 1996,
  "39": 2060,
  "40": 1994,
  "41": 1434,
  "42": 1590,
  "43": 1478,
  "44": 1806,
  "45": 1144,
  "46": 1140,
  "47": 654,
  "48": 592,
  "49": 362,
  "50": 282,
  "51": 270,
  "52": 250,
  "53": 110,
  "54": 112,
  "55": 80,
  "56": 50,
  "57": 28,
  "58": 72,
  "59": 6,
  "60": 0,
  "61": 0,
  "62": 2996,
  "63": 1526,
  "64": 1442,
  "65": 1098,
  "66": 890,
  "67": 1028,
  "68": 884,
  "69": 754,
  "70": 706,
  "71": 697,
  "72": 824,
  "73": 496,
  "74": 372,
  "75": 405,
  "76": 246,
  "77": 118,
  "78": 212,
  "79": 92,
  "80": 192,
  "81": 68,
  "82": 48,
  "83": 12,
  "84": 16,
  "85": 0,
  "86": 530,
  "87": 572,
  "88": 410,
  "89": 232,
  "90": 142,
  "91": 198,
  "92": 208,
  "93": 164,
  "94": 84,
  "95": 52,
  "96": 4,
  "97": 6,
  "98": 62,
  "99": 38,
  "100": 76,
  "101": 42,
  "102": 7,
  "103": 4,
  "104": 15,
  "105": 0,
  "106": 4,
  "107": 4,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 22851,
  "eps_ambiguous_one_admissible": 32476,
  "e4_zero": 55327,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 7.60240912437439,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q17_c3.json <==
{
 "q": 17,
 "c": 3,
 "family": "y^2 = x^3 + 3 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 1257490,
 "loss": 162367,
 "N_C": {
  "1": 61642,
  "2": 60078,
  "3": 45628,
  "4": 41616,
  "5": 48960,
  "6": 25976,
  "7": 28628,
  "8": 20332,
  "9": 22899,
  "10": 10846,
  "11": 8466,
  "12": 6698,
  "13": 7174,
  "14": 3774,
  "15": 5100,
  "16": 4522,
  "17": 2244,
  "18": 3689,
  "19": 1921,
  "20": 782,
  "21": 476,
  "22": 1020,
  "23": 255,
  "24": 34,
  "25": 0,
  "26": 51,
  "27": 0,
  "28": 51,
  "29": 0,
  "30": 0,
  "31": 87312,
  "32": 49946,
  "33": 45424,
  "34": 45050,
  "35": 35462,
  "36": 31484,
  "37": 37740,
  "38": 34510,
  "39": 25126,
  "40": 29716,
  "41": 20876,
  "42": 25398,
  "43": 21318,
  "44": 22984,
  "45": 18530,
  "46": 21726,
  "47": 8160,
  "48": 7378,
  "49": 5508,
  "50": 5304,
  "51": 4522,
  "52": 2346,
  "53": 2142,
  "54": 1428,
  "55": 1904,
  "56": 952,
  "57": 544,
  "58": 442,
  "59": 0,
  "60": 34,
  "61": 0,
  "62": 44574,
  "63": 22882,
  "64": 24004,
  "65": 15402,
  "66": 12206,
  "67": 13260,
  "68": 12988,
  "69": 11322,
  "70": 9078,
  "71": 11645,
  "72": 10506,
  "73": 6154,
  "74": 5916,
  "75": 3944,
  "76": 3298,
  "77": 1870,
  "78": 2924,
  "79": 986,
  "80": 1462,
  "81": 901,
  "82": 714,
  "83": 68,
  "84": 136,
  "85": 0,
  "86": 6800,
  "87": 6834,
  "88": 6766,
  "89": 2686,
  "90": 1428,
  "91": 2516,
  "92": 1904,
  "93": 1972,
  "94": 1122,
  "95": 646,
  "96": 170,
  "97": 0,
  "98": 680,
  "99": 578,
  "100": 646,
  "101": 238,
  "102": 0,
  "103": 34,
  "104": 68,
  "105": 0,
  "106": 34,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 73970,
  "p6_ok": 0,
  "n": 73970,
  "eps_decided_by_p5p6": 2378,
  "dmax": 5,
  "eps_decided_agree": 2378,
  "eps_both_admissible": 20373
 },
 "seconds": 127.9,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q19.json <==
{
 "q": 19,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 6859,
 "n_curves_enumerated": 130321,
 "F5_size": 2222012,
 "q5": 2476099,
 "loss": 254087,
 "N_C": {
  "1": 125932,
  "2": 103930,
  "3": 78546,
  "4": 77311,
  "5": 77311,
  "6": 42940,
  "7": 42940,
  "8": 40147,
  "9": 34124,
  "10": 14706,
  "11": 13775,
  "12": 13832,
  "13": 13433,
  "14": 9310,
  "15": 6308,
  "16": 6308,
  "17": 4085,
  "18": 3420,
  "19": 3420,
  "20": 1444,
  "21": 627,
  "22": 1539,
  "23": 703,
  "24": 171,
  "25": 38,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 154318,
  "32": 101992,
  "33": 79363,
  "34": 79363,
  "35": 65740,
  "36": 65740,
  "37": 57950,
  "38": 57950,
  "39": 44517,
  "40": 49552,
  "41": 44517,
  "42": 49552,
  "43": 30267,
  "44": 30267,
  "45": 33630,
  "46": 33212,
  "47": 16131,
  "48": 10545,
  "49": 10260,
  "50": 7752,
  "51": 7752,
  "52": 3610,
  "53": 4598,
  "54": 1862,
  "55": 2964,
  "56": 950,
  "57": 494,
  "58": 494,
  "59": 19,
  "60": 0,
  "61": 0,
  "62": 78546,
  "63": 47139,
  "64": 40147,
  "65": 35454,
  "66": 25992,
  "67": 25992,
  "68": 21166,
  "69": 21166,
  "70": 14706,
  "71": 18772,
  "72": 13775,
  "73": 13832,
  "74": 11362,
  "75": 5738,
  "76": 5738,
  "77": 4465,
  "78": 4085,
  "79": 1121,
  "80": 1444,
  "81": 1957,
  "82": 1273,
  "83": 57,
  "84": 171,
  "85": 19,
  "86": 16131,
  "87": 10545,
  "88": 10260,
  "89": 7334,
  "90": 3610,
  "91": 4598,
  "92": 1862,
  "93": 3268,
  "94": 3268,
  "95": 950,
  "96": 114,
  "97": 38,
  "98": 1121,
  "99": 1273,
  "100": 627,
  "101": 703,
  "102": 342,
  "103": 57,
  "104": 38,
  "105": 19,
  "106": 19,
  "107": 0,
  "108": 38,
  "109": 19,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 6628,
  "2": 5470,
  "3": 4134,
  "4": 4069,
  "5": 4069,
  "6": 2260,
  "7": 2260,
  "8": 2113,
  "9": 1796,
  "10": 774,
  "11": 725,
  "12": 728,
  "13": 707,
  "14": 490,
  "15": 332,
  "16": 332,
  "17": 215,
  "18": 180,
  "19": 180,
  "20": 76,
  "21": 33,
  "22": 81,
  "23": 37,
  "24": 9,
  "25": 2,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 8122,
  "32": 5368,
  "33": 4177,
  "34": 4177,
  "35": 3460,
  "36": 3460,
  "37": 3050,
  "38": 3050,
  "39": 2343,
  "40": 2608,
  "41": 2343,
  "42": 2608,
  "43": 1593,
  "44": 1593,
  "45": 1770,
  "46": 1748,
  "47": 849,
  "48": 555,
  "49": 540,
  "50": 408,
  "51": 408,
  "52": 190,
  "53": 242,
  "54": 98,
  "55": 156,
  "56": 50,
  "57": 26,
  "58": 26,
  "59": 1,
  "60": 0,
  "61": 0,
  "62": 4134,
  "63": 2481,
  "64": 2113,
  "65": 1866,
  "66": 1368,
  "67": 1368,
  "68": 1114,
  "69": 1114,
  "70": 774,
  "71": 988,
  "72": 725,
  "73": 728,
  "74": 598,
  "75": 302,
  "76": 302,
  "77": 235,
  "78": 215,
  "79": 59,
  "80": 76,
  "81": 103,
  "82": 67,
  "83": 3,
  "84": 9,
  "85": 1,
  "86": 849,
  "87": 555,
  "88": 540,
  "89": 386,
  "90": 190,
  "91": 242,
  "92": 98,
  "93": 172,
  "94": 172,
  "95": 50,
  "96": 6,
  "97": 2,
  "98": 59,
  "99": 67,
  "100": 33,
  "101": 37,
  "102": 18,
  "103": 3,
  "104": 2,
  "105": 1,
  "106": 1,
  "107": 0,
  "108": 2,
  "109": 1,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 33282,
  "eps_ambiguous_one_admissible": 45408,
  "e4_zero": 78690,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 8.447476863861084,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q19_c2.json <==
{
 "q": 19,
 "c": 2,
 "family": "y^2 = x^3 + 2 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 2469620,
 "loss": 6479,
 "N_C": {
  "1": 134824,
  "2": 103854,
  "3": 88559,
  "4": 89680,
  "5": 89680,
  "6": 43168,
  "7": 43168,
  "8": 38931,
  "9": 28766,
  "10": 22268,
  "11": 16264,
  "12": 16549,
  "13": 12407,
  "14": 10678,
  "15": 8322,
  "16": 8322,
  "17": 3306,
  "18": 3154,
  "19": 3154,
  "20": 2223,
  "21": 1691,
  "22": 1197,
  "23": 779,
  "24": 285,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 155990,
  "32": 110998,
  "33": 87875,
  "34": 87875,
  "35": 72561,
  "36": 72561,
  "37": 58292,
  "38": 58292,
  "39": 57323,
  "40": 54169,
  "41": 57323,
  "42": 54169,
  "43": 39311,
  "44": 39311,
  "45": 35226,
  "46": 30058,
  "47": 19665,
  "48": 15067,
  "49": 11837,
  "50": 7315,
  "51": 7315,
  "52": 5567,
  "53": 4902,
  "54": 3002,
  "55": 2660,
  "56": 1254,
  "57": 893,
  "58": 893,
  "59": 76,
  "60": 38,
  "61": 0,
  "62": 88559,
  "63": 52250,
  "64": 38931,
  "65": 40242,
  "66": 32452,
  "67": 32452,
  "68": 26296,
  "69": 26296,
  "70": 22268,
  "71": 20292,
  "72": 16264,
  "73": 16549,
  "74": 12920,
  "75": 8949,
  "76": 8949,
  "77": 4674,
  "78": 3306,
  "79": 2413,
  "80": 2223,
  "81": 1653,
  "82": 1615,
  "83": 209,
  "84": 285,
  "85": 0,
  "86": 19665,
  "87": 15067,
  "88": 11837,
  "89": 8968,
  "90": 5567,
  "91": 4902,
  "92": 3002,
  "93": 4237,
  "94": 4237,
  "95": 1254,
  "96": 304,
  "97": 114,
  "98": 2413,
  "99": 1615,
  "100": 1691,
  "101": 779,
  "102": 437,
  "103": 209,
  "104": 0,
  "105": 0,
  "106": 76,
  "107": 38,
  "108": 114,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 129980,
  "p6_ok": 0,
  "n": 129980,
  "eps_decided_by_p5p6": 5486,
  "dmax": 5,
  "eps_decided_agree": 5486,
  "eps_both_admissible": 36672
 },
 "seconds": 312.1,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q23.json <==
{
 "q": 23,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 12167,
 "n_curves_enumerated": 279841,
 "F5_size": 6424728,
 "q5": 6436343,
 "loss": 11615,
 "N_C": {
  "1": 321356,
  "2": 265420,
  "3": 230529,
  "4": 223698,
  "5": 223698,
  "6": 124384,
  "7": 124384,
  "8": 103937,
  "9": 88228,
  "10": 61387,
  "11": 54740,
  "12": 41147,
  "13": 35604,
  "14": 22954,
  "15": 26450,
  "16": 26450,
  "17": 11500,
  "18": 12650,
  "19": 12650,
  "20": 9821,
  "21": 4968,
  "22": 3565,
  "23": 2070,
  "24": 759,
  "25": 368,
  "26": 92,
  "27": 92,
  "28": 92,
  "29": 0,
  "30": 0,
  "31": 400108,
  "32": 263028,
  "33": 231173,
  "34": 231173,
  "35": 171695,
  "36": 171695,
  "37": 168199,
  "38": 168199,
  "39": 134274,
  "40": 137103,
  "41": 134274,
  "42": 137103,
  "43": 121969,
  "44": 121969,
  "45": 89148,
  "46": 88688,
  "47": 47679,
  "48": 45494,
  "49": 30958,
  "50": 22103,
  "51": 22103,
  "52": 14720,
  "53": 12236,
  "54": 12581,
  "55": 7866,
  "56": 4071,
  "57": 3266,
  "58": 3266,
  "59": 598,
  "60": 391,
  "61": 0,
  "62": 230529,
  "63": 122912,
  "64": 103937,
  "65": 92966,
  "66": 76958,
  "67": 76958,
  "68": 63181,
  "69": 63181,
  "70": 61387,
  "71": 52739,
  "72": 54740,
  "73": 41147,
  "74": 30981,
  "75": 23598,
  "76": 23598,
  "77": 10557,
  "78": 11500,
  "79": 6233,
  "80": 9821,
  "81": 4945,
  "82": 3749,
  "83": 690,
  "84": 759,
  "85": 0,
  "86": 47679,
  "87": 45494,
  "88": 30958,
  "89": 19964,
  "90": 14720,
  "91": 12236,
  "92": 12581,
  "93": 9338,
  "94": 9338,
  "95": 4071,
  "96": 920,
  "97": 299,
  "98": 6233,
  "99": 3749,
  "100": 4968,
  "101": 2070,
  "102": 575,
  "103": 690,
  "104": 368,
  "105": 0,
  "106": 598,
  "107": 391,
  "108": 299,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 13972,
  "2": 11540,
  "3": 10023,
  "4": 9726,
  "5": 9726,
  "6": 5408,
  "7": 5408,
  "8": 4519,
  "9": 3836,
  "10": 2669,
  "11": 2380,
  "12": 1789,
  "13": 1548,
  "14": 998,
  "15": 1150,
  "16": 1150,
  "17": 500,
  "18": 550,
  "19": 550,
  "20": 427,
  "21": 216,
  "22": 155,
  "23": 90,
  "24": 33,
  "25": 16,
  "26": 4,
  "27": 4,
  "28": 4,
  "29": 0,
  "30": 0,
  "31": 17396,
  "32": 11436,
  "33": 10051,
  "34": 10051,
  "35": 7465,
  "36": 7465,
  "37": 7313,
  "38": 7313,
  "39": 5838,
  "40": 5961,
  "41": 5838,
  "42": 5961,
  "43": 5303,
  "44": 5303,
  "45": 3876,
  "46": 3856,
  "47": 2073,
  "48": 1978,
  "49": 1346,
  "50": 961,
  "51": 961,
  "52": 640,
  "53": 532,
  "54": 547,
  "55": 342,
  "56": 177,
  "57": 142,
  "58": 142,
  "59": 26,
  "60": 17,
  "61": 0,
  "62": 10023,
  "63": 5344,
  "64": 4519,
  "65": 4042,
  "66": 3346,
  "67": 3346,
  "68": 2747,
  "69": 2747,
  "70": 2669,
  "71": 2293,
  "72": 2380,
  "73": 1789,
  "74": 1347,
  "75": 1026,
  "76": 1026,
  "77": 459,
  "78": 500,
  "79": 271,
  "80": 427,
  "81": 215,
  "82": 163,
  "83": 30,
  "84": 33,
  "85": 0,
  "86": 2073,
  "87": 1978,
  "88": 1346,
  "89": 868,
  "90": 640,
  "91": 532,
  "92": 547,
  "93": 406,
  "94": 406,
  "95": 177,
  "96": 40,
  "97": 13,
  "98": 271,
  "99": 163,
  "100": 216,
  "101": 90,
  "102": 25,
  "103": 30,
  "104": 16,
  "105": 0,
  "106": 26,
  "107": 17,
  "108": 13,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 77264,
  "eps_ambiguous_one_admissible": 109322,
  "e4_zero": 186586,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 25.595999002456665,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q23_c5.json <==
{
 "q": 23,
 "c": 5,
 "family": "y^2 = x^3 + 5 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 5888368,
 "loss": 547975,
 "N_C": {
  "1": 291226,
  "2": 271722,
  "3": 209461,
  "4": 205459,
  "5": 205459,
  "6": 122682,
  "7": 122682,
  "8": 102097,
  "9": 95128,
  "10": 48576,
  "11": 45287,
  "12": 33028,
  "13": 32062,
  "14": 19550,
  "15": 23138,
  "16": 23138,
  "17": 12190,
  "18": 10994,
  "19": 10994,
  "20": 6601,
  "21": 2599,
  "22": 4025,
  "23": 1426,
  "24": 736,
  "25": 276,
  "26": 230,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 401810,
  "32": 239016,
  "33": 210772,
  "34": 210772,
  "35": 157182,
  "36": 157182,
  "37": 167969,
  "38": 167969,
  "39": 110929,
  "40": 126132,
  "41": 110929,
  "42": 126132,
  "43": 101545,
  "44": 101545,
  "45": 92506,
  "46": 96278,
  "47": 38479,
  "48": 34730,
  "49": 28842,
  "50": 21482,
  "51": 21482,
  "52": 11063,
  "53": 10925,
  "54": 7498,
  "55": 9062,
  "56": 3404,
  "57": 2461,
  "58": 2461,
  "59": 414,
  "60": 138,
  "61": 0,
  "62": 209461,
  "63": 112378,
  "64": 102097,
  "65": 77234,
  "66": 63848,
  "67": 63848,
  "68": 59938,
  "69": 59938,
  "70": 48576,
  "71": 51175,
  "72": 45287,
  "73": 33028,
  "74": 28589,
  "75": 19067,
  "76": 19067,
  "77": 10419,
  "78": 12190,
  "79": 5244,
  "80": 6601,
  "81": 4669,
  "82": 2783,
  "83": 437,
  "84": 736,
  "85": 0,
  "86": 38479,
  "87": 34730,
  "88": 28842,
  "89": 16698,
  "90": 11063,
  "91": 10925,
  "92": 7498,
  "93": 6900,
  "94": 6900,
  "95": 3404,
  "96": 552,
  "97": 92,
  "98": 5244,
  "99": 2783,
  "100": 2599,
  "101": 1426,
  "102": 368,
  "103": 437,
  "104": 276,
  "105": 23,
  "106": 414,
  "107": 138,
  "108": 92,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 256016,
  "p6_ok": 0,
  "n": 256016,
  "eps_decided_by_p5p6": 8898,
  "dmax": 5,
  "eps_decided_agree": 8898,
  "eps_both_admissible": 70736
 },
 "seconds": 1353.3,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q25.json <==
{
 "q": 25,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "char 5 orbit transversal of t -> t + c: (a4!=0,a3=0) w=q; (a4=0,a3!=0,a2=0) w=q; (a4=a3=0,a2!=0,a1=0) w=q; (a4=a3=a2=0) all, w=1",
 "n_groups": 15649,
 "n_curves_enumerated": 391225,
 "F5_size": 8999425,
 "q5": 9765625,
 "loss": 766200,
 "N_C": {
  "1": 490840,
  "2": 410100,
  "3": 315800,
  "4": 322300,
  "5": 307870,
  "6": 176150,
  "7": 165950,
  "8": 162400,
  "9": 130800,
  "10": 65800,
  "11": 59800,
  "12": 57100,
  "13": 49850,
  "14": 31350,
  "15": 29200,
  "16": 25400,
  "17": 16800,
  "18": 11780,
  "19": 15340,
  "20": 7950,
  "21": 4070,
  "22": 5650,
  "23": 2125,
  "24": 1450,
  "25": 200,
  "26": 235,
  "27": 50,
  "28": 30,
  "29": 0,
  "30": 0,
  "31": 619000,
  "32": 413700,
  "33": 321400,
  "34": 319600,
  "35": 254700,
  "36": 263900,
  "37": 228700,
  "38": 236900,
  "39": 178100,
  "40": 188000,
  "41": 187500,
  "42": 199700,
  "43": 137300,
  "44": 122200,
  "45": 142600,
  "46": 135000,
  "47": 64700,
  "48": 50300,
  "49": 45600,
  "50": 32000,
  "51": 29500,
  "52": 16500,
  "53": 19800,
  "54": 9200,
  "55": 12300,
  "56": 3700,
  "57": 2600,
  "58": 2200,
  "59": 500,
  "60": 200,
  "61": 0,
  "62": 319950,
  "63": 182100,
  "64": 152600,
  "65": 140800,
  "66": 111350,
  "67": 101400,
  "68": 94000,
  "69": 90100,
  "70": 72150,
  "71": 74400,
  "72": 54400,
  "73": 58200,
  "74": 45800,
  "75": 25200,
  "76": 30650,
  "77": 17200,
  "78": 14400,
  "79": 6900,
  "80": 4700,
  "81": 8600,
  "82": 5200,
  "83": 250,
  "84": 1450,
  "85": 0,
  "86": 70200,
  "87": 45000,
  "88": 40500,
  "89": 32900,
  "90": 16600,
  "91": 18400,
  "92": 6300,
  "93": 13000,
  "94": 12900,
  "95": 4400,
  "96": 1300,
  "97": 100,
  "98": 8500,
  "99": 5700,
  "100": 3210,
  "101": 2675,
  "102": 1100,
  "103": 550,
  "104": 100,
  "105": 0,
  "106": 300,
  "107": 0,
  "108": 100,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 19720,
  "2": 16500,
  "3": 12632,
  "4": 12892,
  "5": 12334,
  "6": 7046,
  "7": 6638,
  "8": 6496,
  "9": 5232,
  "10": 2632,
  "11": 2392,
  "12": 2284,
  "13": 2042,
  "14": 1326,
  "15": 1168,
  "16": 1016,
  "17": 672,
  "18": 500,
  "19": 628,
  "20": 318,
  "21": 182,
  "22": 226,
  "23": 85,
  "24": 58,
  "25": 8,
  "26": 19,
  "27": 2,
  "28": 6,
  "29": 0,
  "30": 0,
  "31": 24760,
  "32": 16548,
  "33": 12856,
  "34": 12784,
  "35": 10188,
  "36": 10556,
  "37": 9148,
  "38": 9476,
  "39": 7124,
  "40": 7520,
  "41": 7500,
  "42": 7988,
  "43": 5492,
  "44": 4888,
  "45": 5704,
  "46": 5400,
  "47": 2588,
  "48": 2012,
  "49": 1824,
  "50": 1280,
  "51": 1180,
  "52": 660,
  "53": 792,
  "54": 368,
  "55": 492,
  "56": 148,
  "57": 104,
  "58": 88,
  "59": 20,
  "60": 8,
  "61": 0,
  "62": 12798,
  "63": 7284,
  "64": 6104,
  "65": 5632,
  "66": 4454,
  "67": 4056,
  "68": 3760,
  "69": 3604,
  "70": 2886,
  "71": 3120,
  "72": 2176,
  "73": 2328,
  "74": 1832,
  "75": 1008,
  "76": 1226,
  "77": 688,
  "78": 576,
  "79": 276,
  "80": 188,
  "81": 344,
  "82": 208,
  "83": 10,
  "84": 58,
  "85": 0,
  "86": 2808,
  "87": 1800,
  "88": 1620,
  "89": 1316,
  "90": 664,
  "91": 736,
  "92": 252,
  "93": 520,
  "94": 516,
  "95": 176,
  "96": 52,
  "97": 4,
  "98": 340,
  "99": 228,
  "100": 138,
  "101": 107,
  "102": 68,
  "103": 22,
  "104": 4,
  "105": 0,
  "106": 12,
  "107": 0,
  "108": 4,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 101960,
  "eps_ambiguous_one_admissible": 139912,
  "e4_zero": 241872,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 50.33409786224365,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q29.json <==
{
 "q": 29,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 24389,
 "n_curves_enumerated": 707281,
 "F5_size": 20487630,
 "q5": 20511149,
 "loss": 23519,
 "N_C": {
  "1": 1015580,
  "2": 861416,
  "3": 730104,
  "4": 755218,
  "5": 678774,
  "6": 410582,
  "7": 371838,
  "8": 343940,
  "9": 276457,
  "10": 191284,
  "11": 185948,
  "12": 131312,
  "13": 100833,
  "14": 68730,
  "15": 80011,
  "16": 83317,
  "17": 40948,
  "18": 31436,
  "19": 44660,
  "20": 33872,
  "21": 17632,
  "22": 12876,
  "23": 7801,
  "24": 3190,
  "25": 2088,
  "26": 435,
  "27": 261,
  "28": 87,
  "29": 58,
  "30": 0,
  "31": 1295778,
  "32": 848656,
  "33": 727900,
  "34": 726914,
  "35": 525828,
  "36": 575128,
  "37": 502338,
  "38": 559120,
  "39": 388890,
  "40": 414874,
  "41": 465044,
  "42": 462318,
  "43": 394110,
  "44": 358962,
  "45": 299976,
  "46": 278284,
  "47": 146624,
  "48": 138910,
  "49": 109678,
  "50": 67396,
  "51": 69252,
  "52": 44776,
  "53": 43268,
  "54": 44196,
  "55": 26158,
  "56": 14674,
  "57": 12644,
  "58": 8410,
  "59": 1624,
  "60": 1044,
  "61": 0,
  "62": 733294,
  "63": 398170,
  "64": 320044,
  "65": 288666,
  "66": 258332,
  "67": 235828,
  "68": 198476,
  "69": 228288,
  "70": 208858,
  "71": 165271,
  "72": 150104,
  "73": 127774,
  "74": 95816,
  "75": 73080,
  "76": 86275,
  "77": 38222,
  "78": 30276,
  "79": 19314,
  "80": 19836,
  "81": 16704,
  "82": 13050,
  "83": 1914,
  "84": 2552,
  "85": 174,
  "86": 163850,
  "87": 146334,
  "88": 94018,
  "89": 68440,
  "90": 56376,
  "91": 35032,
  "92": 33466,
  "93": 26274,
  "94": 35902,
  "95": 11542,
  "96": 2726,
  "97": 464,
  "98": 25404,
  "99": 12644,
  "100": 15428,
  "101": 6061,
  "102": 2378,
  "103": 3016,
  "104": 464,
  "105": 29,
  "106": 1914,
  "107": 986,
  "108": 1102,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 35020,
  "2": 29704,
  "3": 25176,
  "4": 26042,
  "5": 23406,
  "6": 14158,
  "7": 12822,
  "8": 11860,
  "9": 9533,
  "10": 6596,
  "11": 6412,
  "12": 4528,
  "13": 3477,
  "14": 2370,
  "15": 2759,
  "16": 2873,
  "17": 1412,
  "18": 1084,
  "19": 1540,
  "20": 1168,
  "21": 608,
  "22": 444,
  "23": 269,
  "24": 110,
  "25": 72,
  "26": 15,
  "27": 9,
  "28": 3,
  "29": 2,
  "30": 0,
  "31": 44682,
  "32": 29264,
  "33": 25100,
  "34": 25066,
  "35": 18132,
  "36": 19832,
  "37": 17322,
  "38": 19280,
  "39": 13410,
  "40": 14306,
  "41": 16036,
  "42": 15942,
  "43": 13590,
  "44": 12378,
  "45": 10344,
  "46": 9596,
  "47": 5056,
  "48": 4790,
  "49": 3782,
  "50": 2324,
  "51": 2388,
  "52": 1544,
  "53": 1492,
  "54": 1524,
  "55": 902,
  "56": 506,
  "57": 436,
  "58": 290,
  "59": 56,
  "60": 36,
  "61": 0,
  "62": 25286,
  "63": 13730,
  "64": 11036,
  "65": 9954,
  "66": 8908,
  "67": 8132,
  "68": 6844,
  "69": 7872,
  "70": 7202,
  "71": 5699,
  "72": 5176,
  "73": 4406,
  "74": 3304,
  "75": 2520,
  "76": 2975,
  "77": 1318,
  "78": 1044,
  "79": 666,
  "80": 684,
  "81": 576,
  "82": 450,
  "83": 66,
  "84": 88,
  "85": 6,
  "86": 5650,
  "87": 5046,
  "88": 3242,
  "89": 2360,
  "90": 1944,
  "91": 1208,
  "92": 1154,
  "93": 906,
  "94": 1238,
  "95": 398,
  "96": 94,
  "97": 16,
  "98": 876,
  "99": 436,
  "100": 532,
  "101": 209,
  "102": 82,
  "103": 104,
  "104": 16,
  "105": 1,
  "106": 66,
  "107": 34,
  "108": 38,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 195119,
  "eps_ambiguous_one_admissible": 277104,
  "e4_zero": 472223,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 128.7480812072754,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q31.json <==
{
 "q": 31,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 29791,
 "n_curves_enumerated": 923521,
 "F5_size": 26812179,
 "q5": 28629151,
 "loss": 1816972,
 "N_C": {
  "1": 1465432,
  "2": 1168080,
  "3": 935270,
  "4": 938060,
  "5": 938060,
  "6": 513825,
  "7": 513825,
  "8": 446710,
  "9": 399280,
  "10": 203050,
  "11": 173755,
  "12": 183985,
  "13": 157015,
  "14": 88815,
  "15": 83235,
  "16": 83235,
  "17": 46965,
  "18": 41788,
  "19": 41788,
  "20": 21855,
  "21": 13671,
  "22": 15035,
  "23": 8835,
  "24": 2790,
  "25": 775,
  "26": 310,
  "27": 62,
  "28": 62,
  "29": 0,
  "30": 0,
  "31": 1783740,
  "32": 1167150,
  "33": 939610,
  "34": 939610,
  "35": 777325,
  "36": 777325,
  "37": 685100,
  "38": 685100,
  "39": 555365,
  "40": 580010,
  "41": 555365,
  "42": 580010,
  "43": 409975,
  "44": 409975,
  "45": 422530,
  "46": 418500,
  "47": 211110,
  "48": 150815,
  "49": 135160,
  "50": 95170,
  "51": 95170,
  "52": 52545,
  "53": 54250,
  "54": 28055,
  "55": 32860,
  "56": 16275,
  "57": 6820,
  "58": 6820,
  "59": 1240,
  "60": 465,
  "61": 0,
  "62": 935270,
  "63": 577685,
  "64": 446710,
  "65": 399125,
  "66": 329375,
  "67": 329375,
  "68": 268150,
  "69": 268150,
  "70": 203050,
  "71": 240250,
  "72": 173755,
  "73": 183985,
  "74": 138415,
  "75": 80600,
  "76": 80600,
  "77": 51460,
  "78": 46965,
  "79": 22785,
  "80": 21855,
  "81": 26660,
  "82": 15190,
  "83": 2325,
  "84": 2790,
  "85": 0,
  "86": 211110,
  "87": 150815,
  "88": 135160,
  "89": 99200,
  "90": 52545,
  "91": 54250,
  "92": 28055,
  "93": 42005,
  "94": 42005,
  "95": 16275,
  "96": 6510,
  "97": 155,
  "98": 22785,
  "99": 15190,
  "100": 13671,
  "101": 8835,
  "102": 5115,
  "103": 2325,
  "104": 775,
  "105": 0,
  "106": 1240,
  "107": 465,
  "108": 155,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 47272,
  "2": 37680,
  "3": 30170,
  "4": 30260,
  "5": 30260,
  "6": 16575,
  "7": 16575,
  "8": 14410,
  "9": 12880,
  "10": 6550,
  "11": 5605,
  "12": 5935,
  "13": 5065,
  "14": 2865,
  "15": 2685,
  "16": 2685,
  "17": 1515,
  "18": 1348,
  "19": 1348,
  "20": 705,
  "21": 441,
  "22": 485,
  "23": 285,
  "24": 90,
  "25": 25,
  "26": 10,
  "27": 2,
  "28": 2,
  "29": 0,
  "30": 0,
  "31": 57540,
  "32": 37650,
  "33": 30310,
  "34": 30310,
  "35": 25075,
  "36": 25075,
  "37": 22100,
  "38": 22100,
  "39": 17915,
  "40": 18710,
  "41": 17915,
  "42": 18710,
  "43": 13225,
  "44": 13225,
  "45": 13630,
  "46": 13500,
  "47": 6810,
  "48": 4865,
  "49": 4360,
  "50": 3070,
  "51": 3070,
  "52": 1695,
  "53": 1750,
  "54": 905,
  "55": 1060,
  "56": 525,
  "57": 220,
  "58": 220,
  "59": 40,
  "60": 15,
  "61": 0,
  "62": 30170,
  "63": 18635,
  "64": 14410,
  "65": 12875,
  "66": 10625,
  "67": 10625,
  "68": 8650,
  "69": 8650,
  "70": 6550,
  "71": 7750,
  "72": 5605,
  "73": 5935,
  "74": 4465,
  "75": 2600,
  "76": 2600,
  "77": 1660,
  "78": 1515,
  "79": 735,
  "80": 705,
  "81": 860,
  "82": 490,
  "83": 75,
  "84": 90,
  "85": 0,
  "86": 6810,
  "87": 4865,
  "88": 4360,
  "89": 3200,
  "90": 1695,
  "91": 1750,
  "92": 905,
  "93": 1355,
  "94": 1355,
  "95": 525,
  "96": 210,
  "97": 5,
  "98": 735,
  "99": 490,
  "100": 441,
  "101": 285,
  "102": 165,
  "103": 75,
  "104": 25,
  "105": 0,
  "106": 40,
  "107": 15,
  "108": 5,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 244620,
  "eps_ambiguous_one_admissible": 337002,
  "e4_zero": 581622,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 219.8822751045227,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q37.json <==
{
 "q": 37,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 50653,
 "n_curves_enumerated": 1874161,
 "F5_size": 65645030,
 "q5": 69343957,
 "loss": 3698927,
 "N_C": {
  "1": 3497018,
  "2": 2897692,
  "3": 2326560,
  "4": 2361858,
  "5": 2122838,
  "6": 1310540,
  "7": 1184000,
  "8": 1190438,
  "9": 959632,
  "10": 486476,
  "11": 509194,
  "12": 435490,
  "13": 364265,
  "14": 241462,
  "15": 215414,
  "16": 212306,
  "17": 134458,
  "18": 83805,
  "19": 130573,
  "20": 77404,
  "21": 35890,
  "22": 39960,
  "23": 23273,
  "24": 8288,
  "25": 3108,
  "26": 1739,
  "27": 555,
  "28": 111,
  "29": 0,
  "30": 0,
  "31": 4331072,
  "32": 2867204,
  "33": 2351720,
  "34": 2342100,
  "35": 1770154,
  "36": 1972470,
  "37": 1583748,
  "38": 1774742,
  "39": 1221518,
  "40": 1328966,
  "41": 1525732,
  "42": 1475486,
  "43": 1053168,
  "44": 931586,
  "45": 1031634,
  "46": 963406,
  "47": 479594,
  "48": 379546,
  "49": 346098,
  "50": 230658,
  "51": 221630,
  "52": 116180,
  "53": 155918,
  "54": 93980,
  "55": 83398,
  "56": 39220,
  "57": 24198,
  "58": 14874,
  "59": 3700,
  "60": 1998,
  "61": 0,
  "62": 2354828,
  "63": 1365670,
  "64": 1064120,
  "65": 1025122,
  "66": 837162,
  "67": 751988,
  "68": 622710,
  "69": 698338,
  "70": 546194,
  "71": 540681,
  "72": 408776,
  "73": 434972,
  "74": 317016,
  "75": 175861,
  "76": 223036,
  "77": 135050,
  "78": 97902,
  "79": 56092,
  "80": 39146,
  "81": 61235,
  "82": 41958,
  "83": 5402,
  "84": 7622,
  "85": 74,
  "86": 534280,
  "87": 384208,
  "88": 315536,
  "89": 240500,
  "90": 150886,
  "91": 131128,
  "92": 60754,
  "93": 87986,
  "94": 122914,
  "95": 33374,
  "96": 9620,
  "97": 1184,
  "98": 69264,
  "99": 52096,
  "100": 29156,
  "101": 17760,
  "102": 7955,
  "103": 5920,
  "104": 925,
  "105": 148,
  "106": 3996,
  "107": 1406,
  "108": 3034,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 94514,
  "2": 78316,
  "3": 62880,
  "4": 63834,
  "5": 57374,
  "6": 35420,
  "7": 32000,
  "8": 32174,
  "9": 25936,
  "10": 13148,
  "11": 13762,
  "12": 11770,
  "13": 9845,
  "14": 6526,
  "15": 5822,
  "16": 5738,
  "17": 3634,
  "18": 2265,
  "19": 3529,
  "20": 2092,
  "21": 970,
  "22": 1080,
  "23": 629,
  "24": 224,
  "25": 84,
  "26": 47,
  "27": 15,
  "28": 3,
  "29": 0,
  "30": 0,
  "31": 117056,
  "32": 77492,
  "33": 63560,
  "34": 63300,
  "35": 47842,
  "36": 53310,
  "37": 42804,
  "38": 47966,
  "39": 33014,
  "40": 35918,
  "41": 41236,
  "42": 39878,
  "43": 28464,
  "44": 25178,
  "45": 27882,
  "46": 26038,
  "47": 12962,
  "48": 10258,
  "49": 9354,
  "50": 6234,
  "51": 5990,
  "52": 3140,
  "53": 4214,
  "54": 2540,
  "55": 2254,
  "56": 1060,
  "57": 654,
  "58": 402,
  "59": 100,
  "60": 54,
  "61": 0,
  "62": 63644,
  "63": 36910,
  "64": 28760,
  "65": 27706,
  "66": 22626,
  "67": 20324,
  "68": 16830,
  "69": 18874,
  "70": 14762,
  "71": 14613,
  "72": 11048,
  "73": 11756,
  "74": 8568,
  "75": 4753,
  "76": 6028,
  "77": 3650,
  "78": 2646,
  "79": 1516,
  "80": 1058,
  "81": 1655,
  "82": 1134,
  "83": 146,
  "84": 206,
  "85": 2,
  "86": 14440,
  "87": 10384,
  "88": 8528,
  "89": 6500,
  "90": 4078,
  "91": 3544,
  "92": 1642,
  "93": 2378,
  "94": 3322,
  "95": 902,
  "96": 260,
  "97": 32,
  "98": 1872,
  "99": 1408,
  "100": 788,
  "101": 480,
  "102": 215,
  "103": 160,
  "104": 25,
  "105": 4,
  "106": 108,
  "107": 38,
  "108": 82,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 502330,
  "eps_ambiguous_one_admissible": 691292,
  "e4_zero": 1193622,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 971.2213051319122,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q41.json <==
{
 "q": 41,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 68921,
 "n_curves_enumerated": 2825761,
 "F5_size": 115789166,
 "q5": 115856201,
 "loss": 67035,
 "N_C": {
  "1": 5812365,
  "2": 4791670,
  "3": 4168880,
  "4": 4006438,
  "5": 3936984,
  "6": 2294360,
  "7": 2183250,
  "8": 1905270,
  "9": 1627085,
  "10": 1124630,
  "11": 965140,
  "12": 758500,
  "13": 611720,
  "14": 395855,
  "15": 424965,
  "16": 421685,
  "17": 199260,
  "18": 195775,
  "19": 234069,
  "20": 166050,
  "21": 94054,
  "22": 65805,
  "23": 43255,
  "24": 15990,
  "25": 5740,
  "26": 3772,
  "27": 2829,
  "28": 1312,
  "29": 820,
  "30": 0,
  "31": 7250440,
  "32": 4836360,
  "33": 4166010,
  "34": 4085240,
  "35": 3092220,
  "36": 3195130,
  "37": 2925350,
  "38": 2919610,
  "39": 2337820,
  "40": 2404650,
  "41": 2429250,
  "42": 2471890,
  "43": 2110270,
  "44": 2074600,
  "45": 1729380,
  "46": 1605970,
  "47": 906920,
  "48": 797040,
  "49": 589170,
  "50": 405490,
  "51": 405900,
  "52": 265270,
  "53": 242720,
  "54": 223040,
  "55": 147190,
  "56": 68880,
  "57": 47150,
  "58": 50430,
  "59": 11070,
  "60": 6970,
  "61": 0,
  "62": 4110250,
  "63": 2265660,
  "64": 1852380,
  "65": 1742910,
  "66": 1424340,
  "67": 1422700,
  "68": 1162350,
  "69": 1184080,
  "70": 1106590,
  "71": 915120,
  "72": 936440,
  "73": 766700,
  "74": 549810,
  "75": 413895,
  "76": 451615,
  "77": 210740,
  "78": 191470,
  "79": 134070,
  "80": 151700,
  "81": 97170,
  "82": 80360,
  "83": 13940,
  "84": 14760,
  "85": 410,
  "86": 903640,
  "87": 806880,
  "88": 596140,
  "89": 417380,
  "90": 300940,
  "91": 241490,
  "92": 201720,
  "93": 169330,
  "94": 184500,
  "95": 72160,
  "96": 22550,
  "97": 3690,
  "98": 136940,
  "99": 87330,
  "100": 100368,
  "101": 32800,
  "102": 15580,
  "103": 12300,
  "104": 4510,
  "105": 410,
  "106": 10250,
  "107": 4100,
  "108": 4100,
  "109": 410,
  "110": 1230,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 141765,
  "2": 116870,
  "3": 101680,
  "4": 97718,
  "5": 96024,
  "6": 55960,
  "7": 53250,
  "8": 46470,
  "9": 39685,
  "10": 27430,
  "11": 23540,
  "12": 18500,
  "13": 14920,
  "14": 9655,
  "15": 10365,
  "16": 10285,
  "17": 4860,
  "18": 4775,
  "19": 5709,
  "20": 4050,
  "21": 2294,
  "22": 1605,
  "23": 1055,
  "24": 390,
  "25": 140,
  "26": 92,
  "27": 69,
  "28": 32,
  "29": 20,
  "30": 0,
  "31": 176840,
  "32": 117960,
  "33": 101610,
  "34": 99640,
  "35": 75420,
  "36": 77930,
  "37": 71350,
  "38": 71210,
  "39": 57020,
  "40": 58650,
  "41": 59250,
  "42": 60290,
  "43": 51470,
  "44": 50600,
  "45": 42180,
  "46": 39170,
  "47": 22120,
  "48": 19440,
  "49": 14370,
  "50": 9890,
  "51": 9900,
  "52": 6470,
  "53": 5920,
  "54": 5440,
  "55": 3590,
  "56": 1680,
  "57": 1150,
  "58": 1230,
  "59": 270,
  "60": 170,
  "61": 0,
  "62": 100250,
  "63": 55260,
  "64": 45180,
  "65": 42510,
  "66": 34740,
  "67": 34700,
  "68": 28350,
  "69": 28880,
  "70": 26990,
  "71": 22320,
  "72": 22840,
  "73": 18700,
  "74": 13410,
  "75": 10095,
  "76": 11015,
  "77": 5140,
  "78": 4670,
  "79": 3270,
  "80": 3700,
  "81": 2370,
  "82": 1960,
  "83": 340,
  "84": 360,
  "85": 10,
  "86": 22040,
  "87": 19680,
  "88": 14540,
  "89": 10180,
  "90": 7340,
  "91": 5890,
  "92": 4920,
  "93": 4130,
  "94": 4500,
  "95": 1760,
  "96": 550,
  "97": 90,
  "98": 3340,
  "99": 2130,
  "100": 2448,
  "101": 800,
  "102": 380,
  "103": 300,
  "104": 110,
  "105": 10,
  "106": 250,
  "107": 100,
  "108": 100,
  "109": 10,
  "110": 30,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 787405,
  "eps_ambiguous_one_admissible": 1102152,
  "e4_zero": 1889557,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 2285.4560911655426,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q5.json <==
{
 "q": 5,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "char 5 orbit transversal of t -> t + c: (a4!=0,a3=0) w=q; (a4=0,a3!=0,a2=0) w=q; (a4=a3=0,a2!=0,a1=0) w=q; (a4=a3=a2=0) all, w=1",
 "n_groups": 129,
 "n_curves_enumerated": 645,
 "F5_size": 3025,
 "q5": 3125,
 "loss": 100,
 "N_C": {
  "1": 130,
  "2": 170,
  "3": 80,
  "4": 80,
  "5": 220,
  "6": 30,
  "7": 80,
  "8": 40,
  "9": 35,
  "10": 80,
  "11": 20,
  "12": 10,
  "13": 5,
  "14": 10,
  "15": 25,
  "16": 5,
  "17": 10,
  "18": 10,
  "19": 8,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 210,
  "32": 120,
  "33": 120,
  "34": 100,
  "35": 80,
  "36": 70,
  "37": 140,
  "38": 40,
  "39": 60,
  "40": 110,
  "41": 30,
  "42": 50,
  "43": 40,
  "44": 130,
  "45": 30,
  "46": 20,
  "47": 20,
  "48": 30,
  "49": 10,
  "50": 0,
  "51": 30,
  "52": 0,
  "53": 0,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 10,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 130,
  "63": 30,
  "64": 30,
  "65": 10,
  "66": 20,
  "67": 30,
  "68": 40,
  "69": 30,
  "70": 40,
  "71": 30,
  "72": 20,
  "73": 0,
  "74": 10,
  "75": 35,
  "76": 10,
  "77": 0,
  "78": 0,
  "79": 0,
  "80": 10,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 10,
  "87": 20,
  "88": 10,
  "89": 0,
  "90": 0,
  "91": 0,
  "92": 10,
  "93": 0,
  "94": 0,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 2,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 26,
  "2": 38,
  "3": 16,
  "4": 16,
  "5": 44,
  "6": 6,
  "7": 16,
  "8": 8,
  "9": 7,
  "10": 16,
  "11": 4,
  "12": 2,
  "13": 1,
  "14": 6,
  "15": 5,
  "16": 1,
  "17": 2,
  "18": 2,
  "19": 4,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 42,
  "32": 24,
  "33": 24,
  "34": 20,
  "35": 16,
  "36": 14,
  "37": 28,
  "38": 8,
  "39": 12,
  "40": 22,
  "41": 6,
  "42": 10,
  "43": 8,
  "44": 26,
  "45": 6,
  "46": 4,
  "47": 4,
  "48": 6,
  "49": 2,
  "50": 0,
  "51": 6,
  "52": 0,
  "53": 0,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 2,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 26,
  "63": 6,
  "64": 6,
  "65": 2,
  "66": 4,
  "67": 6,
  "68": 8,
  "69": 6,
  "70": 8,
  "71": 10,
  "72": 4,
  "73": 0,
  "74": 2,
  "75": 7,
  "76": 2,
  "77": 0,
  "78": 0,
  "79": 0,
  "80": 2,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 2,
  "87": 4,
  "88": 2,
  "89": 0,
  "90": 0,
  "91": 0,
  "92": 2,
  "93": 0,
  "94": 0,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 2,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 145,
  "eps_ambiguous_one_admissible": 238,
  "e4_zero": 383,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 1.458549976348877,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q5_all.json <==
{
 "q": 5,
 "mode": "all",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "all monic degree-5 D, weight 1",
 "n_groups": 625,
 "n_curves_enumerated": 3125,
 "F5_size": 3025,
 "q5": 3125,
 "loss": 100,
 "N_C": {
  "1": 130,
  "2": 170,
  "3": 80,
  "4": 80,
  "5": 220,
  "6": 30,
  "7": 80,
  "8": 40,
  "9": 35,
  "10": 80,
  "11": 20,
  "12": 10,
  "13": 5,
  "14": 10,
  "15": 25,
  "16": 5,
  "17": 10,
  "18": 10,
  "19": 8,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 210,
  "32": 120,
  "33": 120,
  "34": 100,
  "35": 80,
  "36": 70,
  "37": 140,
  "38": 40,
  "39": 60,
  "40": 110,
  "41": 30,
  "42": 50,
  "43": 40,
  "44": 130,
  "45": 30,
  "46": 20,
  "47": 20,
  "48": 30,
  "49": 10,
  "50": 0,
  "51": 30,
  "52": 0,
  "53": 0,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 10,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 130,
  "63": 30,
  "64": 30,
  "65": 10,
  "66": 20,
  "67": 30,
  "68": 40,
  "69": 30,
  "70": 40,
  "71": 30,
  "72": 20,
  "73": 0,
  "74": 10,
  "75": 35,
  "76": 10,
  "77": 0,
  "78": 0,
  "79": 0,
  "80": 10,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 10,
  "87": 20,
  "88": 10,
  "89": 0,
  "90": 0,
  "91": 0,
  "92": 10,
  "93": 0,
  "94": 0,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 2,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 130,
  "2": 170,
  "3": 80,
  "4": 80,
  "5": 220,
  "6": 30,
  "7": 80,
  "8": 40,
  "9": 35,
  "10": 80,
  "11": 20,
  "12": 10,
  "13": 5,
  "14": 10,
  "15": 25,
  "16": 5,
  "17": 10,
  "18": 10,
  "19": 8,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 210,
  "32": 120,
  "33": 120,
  "34": 100,
  "35": 80,
  "36": 70,
  "37": 140,
  "38": 40,
  "39": 60,
  "40": 110,
  "41": 30,
  "42": 50,
  "43": 40,
  "44": 130,
  "45": 30,
  "46": 20,
  "47": 20,
  "48": 30,
  "49": 10,
  "50": 0,
  "51": 30,
  "52": 0,
  "53": 0,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 10,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 130,
  "63": 30,
  "64": 30,
  "65": 10,
  "66": 20,
  "67": 30,
  "68": 40,
  "69": 30,
  "70": 40,
  "71": 30,
  "72": 20,
  "73": 0,
  "74": 10,
  "75": 35,
  "76": 10,
  "77": 0,
  "78": 0,
  "79": 0,
  "80": 10,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 10,
  "87": 20,
  "88": 10,
  "89": 0,
  "90": 0,
  "91": 0,
  "92": 10,
  "93": 0,
  "94": 0,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 2,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 725,
  "eps_ambiguous_one_admissible": 1182,
  "e4_zero": 1907,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": null,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 1.8067779541015625,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q7.json <==
{
 "q": 7,
 "mode": "transversal",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q",
 "n_groups": 343,
 "n_curves_enumerated": 2401,
 "F5_size": 12320,
 "q5": 16807,
 "loss": 4487,
 "N_C": {
  "1": 868,
  "2": 868,
  "3": 427,
  "4": 462,
  "5": 462,
  "6": 175,
  "7": 175,
  "8": 301,
  "9": 224,
  "10": 42,
  "11": 28,
  "12": 42,
  "13": 98,
  "14": 70,
  "15": 21,
  "16": 21,
  "17": 7,
  "18": 0,
  "19": 0,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 1120,
  "32": 490,
  "33": 364,
  "34": 364,
  "35": 434,
  "36": 434,
  "37": 357,
  "38": 357,
  "39": 252,
  "40": 287,
  "41": 252,
  "42": 287,
  "43": 77,
  "44": 77,
  "45": 154,
  "46": 210,
  "47": 77,
  "48": 14,
  "49": 49,
  "50": 49,
  "51": 49,
  "52": 14,
  "53": 7,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 427,
  "63": 252,
  "64": 301,
  "65": 168,
  "66": 126,
  "67": 126,
  "68": 133,
  "69": 133,
  "70": 42,
  "71": 126,
  "72": 28,
  "73": 42,
  "74": 105,
  "75": 14,
  "76": 14,
  "77": 21,
  "78": 7,
  "79": 0,
  "80": 0,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 77,
  "87": 14,
  "88": 49,
  "89": 14,
  "90": 14,
  "91": 7,
  "92": 0,
  "93": 7,
  "94": 7,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 0,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 124,
  "2": 124,
  "3": 61,
  "4": 66,
  "5": 66,
  "6": 25,
  "7": 25,
  "8": 43,
  "9": 32,
  "10": 6,
  "11": 4,
  "12": 6,
  "13": 14,
  "14": 10,
  "15": 3,
  "16": 3,
  "17": 1,
  "18": 0,
  "19": 0,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 160,
  "32": 70,
  "33": 52,
  "34": 52,
  "35": 62,
  "36": 62,
  "37": 51,
  "38": 51,
  "39": 36,
  "40": 41,
  "41": 36,
  "42": 41,
  "43": 11,
  "44": 11,
  "45": 22,
  "46": 30,
  "47": 11,
  "48": 2,
  "49": 7,
  "50": 7,
  "51": 7,
  "52": 2,
  "53": 1,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 61,
  "63": 36,
  "64": 43,
  "65": 24,
  "66": 18,
  "67": 18,
  "68": 19,
  "69": 19,
  "70": 6,
  "71": 18,
  "72": 4,
  "73": 6,
  "74": 15,
  "75": 2,
  "76": 2,
  "77": 3,
  "78": 1,
  "79": 0,
  "80": 0,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 11,
  "87": 2,
  "88": 7,
  "89": 2,
  "90": 2,
  "91": 1,
  "92": 0,
  "93": 1,
  "94": 1,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 0,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 470,
  "eps_ambiguous_one_admissible": 712,
  "e4_zero": 1182,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 3.051898241043091,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q7_all.json <==
{
 "q": 7,
 "mode": "all",
 "family": "F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree",
 "transversal": "all monic degree-5 D, weight 1",
 "n_groups": 2401,
 "n_curves_enumerated": 16807,
 "F5_size": 12320,
 "q5": 16807,
 "loss": 4487,
 "N_C": {
  "1": 868,
  "2": 868,
  "3": 427,
  "4": 462,
  "5": 462,
  "6": 175,
  "7": 175,
  "8": 301,
  "9": 224,
  "10": 42,
  "11": 28,
  "12": 42,
  "13": 98,
  "14": 70,
  "15": 21,
  "16": 21,
  "17": 7,
  "18": 0,
  "19": 0,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 1120,
  "32": 490,
  "33": 364,
  "34": 364,
  "35": 434,
  "36": 434,
  "37": 357,
  "38": 357,
  "39": 252,
  "40": 287,
  "41": 252,
  "42": 287,
  "43": 77,
  "44": 77,
  "45": 154,
  "46": 210,
  "47": 77,
  "48": 14,
  "49": 49,
  "50": 49,
  "51": 49,
  "52": 14,
  "53": 7,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 427,
  "63": 252,
  "64": 301,
  "65": 168,
  "66": 126,
  "67": 126,
  "68": 133,
  "69": 133,
  "70": 42,
  "71": 126,
  "72": 28,
  "73": 42,
  "74": 105,
  "75": 14,
  "76": 14,
  "77": 21,
  "78": 7,
  "79": 0,
  "80": 0,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 77,
  "87": 14,
  "88": 49,
  "89": 14,
  "90": 14,
  "91": 7,
  "92": 0,
  "93": 7,
  "94": 7,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 0,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "transversal_count": {
  "1": 868,
  "2": 868,
  "3": 427,
  "4": 462,
  "5": 462,
  "6": 175,
  "7": 175,
  "8": 301,
  "9": 224,
  "10": 42,
  "11": 28,
  "12": 42,
  "13": 98,
  "14": 70,
  "15": 21,
  "16": 21,
  "17": 7,
  "18": 0,
  "19": 0,
  "20": 0,
  "21": 0,
  "22": 0,
  "23": 0,
  "24": 0,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 1120,
  "32": 490,
  "33": 364,
  "34": 364,
  "35": 434,
  "36": 434,
  "37": 357,
  "38": 357,
  "39": 252,
  "40": 287,
  "41": 252,
  "42": 287,
  "43": 77,
  "44": 77,
  "45": 154,
  "46": 210,
  "47": 77,
  "48": 14,
  "49": 49,
  "50": 49,
  "51": 49,
  "52": 14,
  "53": 7,
  "54": 0,
  "55": 0,
  "56": 0,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 427,
  "63": 252,
  "64": 301,
  "65": 168,
  "66": 126,
  "67": 126,
  "68": 133,
  "69": 133,
  "70": 42,
  "71": 126,
  "72": 28,
  "73": 42,
  "74": 105,
  "75": 14,
  "76": 14,
  "77": 21,
  "78": 7,
  "79": 0,
  "80": 0,
  "81": 0,
  "82": 0,
  "83": 0,
  "84": 0,
  "85": 0,
  "86": 77,
  "87": 14,
  "88": 49,
  "89": 14,
  "90": 14,
  "91": 7,
  "92": 0,
  "93": 7,
  "94": 7,
  "95": 0,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 0,
  "100": 0,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "newton_nonintegral": 0,
  "eps_minus_but_e4_nonzero": 0,
  "key_missing": 0,
  "eps_ambiguous_both_admissible": 3290,
  "eps_ambiguous_one_admissible": 4984,
  "e4_zero": 8274,
  "bad": [],
  "twist_symmetry_N_C_eq_N_negC": true,
  "note": "S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)"
 },
 "seconds": 4.0973451137542725,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classcounts/classcounts_q7_c3.json <==
{
 "q": 7,
 "c": 3,
 "family": "y^2 = x^3 + 3 x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree",
 "transversal": "a4 = 0, weight q",
 "F5_size": 16520,
 "loss": 287,
 "N_C": {
  "1": 1176,
  "2": 756,
  "3": 588,
  "4": 588,
  "5": 588,
  "6": 280,
  "7": 280,
  "8": 266,
  "9": 196,
  "10": 105,
  "11": 70,
  "12": 105,
  "13": 126,
  "14": 84,
  "15": 49,
  "16": 49,
  "17": 7,
  "18": 14,
  "19": 14,
  "20": 14,
  "21": 7,
  "22": 0,
  "23": 0,
  "24": 7,
  "25": 0,
  "26": 0,
  "27": 0,
  "28": 0,
  "29": 0,
  "30": 0,
  "31": 882,
  "32": 854,
  "33": 616,
  "34": 616,
  "35": 546,
  "36": 546,
  "37": 336,
  "38": 336,
  "39": 483,
  "40": 371,
  "41": 483,
  "42": 371,
  "43": 294,
  "44": 294,
  "45": 168,
  "46": 98,
  "47": 140,
  "48": 84,
  "49": 56,
  "50": 35,
  "51": 35,
  "52": 14,
  "53": 14,
  "54": 7,
  "55": 0,
  "56": 7,
  "57": 0,
  "58": 0,
  "59": 0,
  "60": 0,
  "61": 0,
  "62": 588,
  "63": 413,
  "64": 266,
  "65": 280,
  "66": 231,
  "67": 231,
  "68": 154,
  "69": 154,
  "70": 105,
  "71": 182,
  "72": 70,
  "73": 105,
  "74": 105,
  "75": 63,
  "76": 63,
  "77": 14,
  "78": 7,
  "79": 0,
  "80": 14,
  "81": 0,
  "82": 14,
  "83": 0,
  "84": 7,
  "85": 0,
  "86": 140,
  "87": 84,
  "88": 56,
  "89": 0,
  "90": 14,
  "91": 14,
  "92": 7,
  "93": 28,
  "94": 28,
  "95": 7,
  "96": 0,
  "97": 0,
  "98": 0,
  "99": 14,
  "100": 7,
  "101": 0,
  "102": 0,
  "103": 0,
  "104": 0,
  "105": 0,
  "106": 0,
  "107": 0,
  "108": 0,
  "109": 0,
  "110": 0,
  "111": 0,
  "112": 0
 },
 "checks": {
  "p_div": true,
  "newton": 0,
  "e4": 0,
  "key_missing": 0,
  "p5_ok": 2360,
  "p6_ok": 2360,
  "n": 2360,
  "eps_decided_by_p5p6": 346,
  "eps_decided_agree": 346,
  "eps_both_admissible": 690
 },
 "seconds": 21.2,
 "label": "COMPUTED (exact)"
}

==> anc/data/finite_q/classtable_numerics.json <==
{
"classes": [
{
"no": 1,
"sage_index": 98,
"cyc": "Phi_20",
"size": 34836480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
-2,
0,
2,
0,
-2
],
"charpoly": [
1,
0,
-1,
0,
1,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 1
},
{
"no": 2,
"sage_index": 79,
"cyc": "Phi_24",
"size": 29030400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
4,
0,
0,
0,
-4
],
"charpoly": [
1,
0,
0,
0,
-1,
0,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 2
},
{
"no": 3,
"sage_index": 60,
"cyc": "Phi_2^2 * Phi_14",
"size": 24883200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
1,
-1,
1,
-1,
1,
-8,
1
],
"charpoly": [
1,
1,
0,
0,
0,
0,
0,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 62
},
{
"no": 4,
"sage_index": 92,
"cyc": "Phi_15",
"size": 23224320,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
1,
-2,
1,
-4,
-2,
1,
1
],
"charpoly": [
1,
-1,
0,
1,
-1,
1,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 5
},
{
"no": 5,
"sage_index": 91,
"cyc": "Phi_30",
"size": 23224320,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
1,
2,
1,
4,
-2,
-1,
1
],
"charpoly": [
1,
1,
0,
-1,
-1,
-1,
0,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 4
},
{
"no": 6,
"sage_index": 48,
"cyc": "Phi_3 * Phi_9",
"size": 12902400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-1,
-1,
-1,
-1,
-1,
-1,
-1
],
"charpoly": [
1,
1,
1,
1,
1,
1,
1,
1,
1
],
"tr": -1,
"sha": 9,
"neg_no": 7
},
{
"no": 7,
"sage_index": 47,
"cyc": "Phi_6 * Phi_18",
"size": 12902400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-1,
1,
-1,
1,
-1,
1,
-1
],
"charpoly": [
1,
-1,
1,
-1,
1,
-1,
1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 6
},
{
"no": 8,
"sage_index": 56,
"cyc": "Phi_2^2 * Phi_6 * Phi_10",
"size": 11612160,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 2,
"p": [
0,
0,
-3,
0,
-5,
3,
0,
0
],
"charpoly": [
1,
0,
0,
1,
0,
1,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 64
},
{
"no": 9,
"sage_index": 97,
"cyc": "Phi_4^2 * Phi_12",
"size": 9676800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-2,
0,
2,
0,
-8,
0,
2
],
"charpoly": [
1,
0,
1,
0,
0,
0,
1,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 9
},
{
"no": 10,
"sage_index": 28,
"cyc": "Phi_2^2 * Phi_18",
"size": 6451200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-2,
2,
1,
2,
-2,
-1,
-2,
2
],
"charpoly": [
1,
2,
1,
-1,
-2,
-1,
1,
2,
1
],
"tr": -2,
"sha": 4,
"neg_no": 70
},
{
"no": 11,
"sage_index": 8,
"cyc": "Phi_2^2 * Phi_4 * Phi_8",
"size": 5443200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 4,
"p": [
-2,
0,
-2,
0,
-2,
0,
-2,
8
],
"charpoly": [
1,
2,
2,
2,
2,
2,
2,
2,
1
],
"tr": -2,
"sha": 16,
"neg_no": 72
},
{
"no": 12,
"sage_index": 105,
"cyc": "Phi_2^2 * Phi_6 * Phi_12",
"size": 4838400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-1,
3,
-4,
-1,
-1,
0,
-1,
-1
],
"charpoly": [
1,
1,
-1,
0,
2,
0,
-1,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 73
},
{
"no": 13,
"sage_index": 78,
"cyc": "Phi_8^2",
"size": 3628800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
-8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
2,
0,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 13
},
{
"no": 14,
"sage_index": 77,
"cyc": "Phi_12^2",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
4,
0,
-4,
0,
-8,
0,
-4
],
"charpoly": [
1,
0,
-2,
0,
3,
0,
-2,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 14
},
{
"no": 15,
"sage_index": 84,
"cyc": "Phi_3^2 * Phi_12",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-2,
0,
4,
-4,
-2,
0,
-2,
-4
],
"charpoly": [
1,
2,
2,
0,
-1,
0,
2,
2,
1
],
"tr": -2,
"sha": 9,
"neg_no": 16
},
{
"no": 16,
"sage_index": 83,
"cyc": "Phi_6^2 * Phi_12",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
2,
0,
-4,
-4,
2,
0,
2,
-4
],
"charpoly": [
1,
-2,
2,
0,
-1,
0,
2,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 15
},
{
"no": 17,
"sage_index": 86,
"cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
"size": 1209600,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-3,
-4,
5,
-1,
0,
-1,
5
],
"charpoly": [
1,
1,
2,
3,
2,
3,
2,
1,
1
],
"tr": -1,
"sha": 16,
"neg_no": 78
},
{
"no": 18,
"sage_index": 89,
"cyc": "Phi_10^2",
"size": 1161216,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
2,
-2,
2,
-2,
-8,
-2,
2,
-2
],
"charpoly": [
1,
-2,
3,
-4,
5,
-4,
3,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 19
},
{
"no": 19,
"sage_index": 90,
"cyc": "Phi_5^2",
"size": 1161216,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-2,
-2,
-2,
-2,
8,
-2,
-2,
-2
],
"charpoly": [
1,
2,
3,
4,
5,
4,
3,
2,
1
],
"tr": -2,
"sha": 25,
"neg_no": 18
},
{
"no": 20,
"sage_index": 41,
"cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
"size": 806400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-3,
-1,
0,
-1,
-3,
8,
-3,
-1
],
"charpoly": [
1,
3,
5,
6,
6,
6,
5,
3,
1
],
"tr": -3,
"sha": 36,
"neg_no": 80
},
{
"no": 21,
"sage_index": 49,
"cyc": "Phi_2^4 * Phi_10",
"size": 580608,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 20,
"p": [
-3,
3,
-3,
3,
-8,
3,
-3,
3
],
"charpoly": [
1,
3,
3,
1,
0,
1,
3,
3,
1
],
"tr": -3,
"sha": 16,
"neg_no": 100
},
{
"no": 22,
"sage_index": 34,
"cyc": "Phi_3^2 * Phi_6^2",
"size": 403200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-4,
0,
-4,
0,
8,
0,
-4
],
"charpoly": [
1,
0,
2,
0,
3,
0,
2,
0,
1
],
"tr": 0,
"sha": 9,
"neg_no": 22
},
{
"no": 23,
"sage_index": 36,
"cyc": "Phi_2^4 * Phi_6^2",
"size": 268800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 12,
"p": [
-2,
2,
-8,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
2,
4,
2,
1,
2,
1
],
"tr": -2,
"sha": 16,
"neg_no": 101
},
{
"no": 24,
"sage_index": 24,
"cyc": "Phi_2^2 * Phi_6^3",
"size": 89600,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
1,
-1,
-8,
-1,
1,
8,
1,
-1
],
"charpoly": [
1,
-1,
1,
2,
-2,
2,
1,
-1,
1
],
"tr": 1,
"sha": 4,
"neg_no": 84
},
{
"no": 25,
"sage_index": 82,
"cyc": "Phi_2^4 * Phi_4^2",
"size": 37800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 24,
"p": [
-4,
0,
-4,
8,
-4,
0,
-4,
8
],
"charpoly": [
1,
4,
8,
12,
14,
12,
8,
4,
1
],
"tr": -4,
"sha": 64,
"neg_no": 104
},
{
"no": 26,
"sage_index": 76,
"cyc": "Phi_4^4",
"size": 15120,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-8,
0,
8,
0,
-8,
0,
8
],
"charpoly": [
1,
0,
4,
0,
6,
0,
4,
0,
1
],
"tr": 0,
"sha": 16,
"neg_no": 26
},
{
"no": 27,
"sage_index": 32,
"cyc": "Phi_3^4",
"size": 4480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-4,
-4,
8,
-4,
-4,
8,
-4,
-4
],
"charpoly": [
1,
4,
10,
16,
19,
16,
10,
4,
1
],
"tr": -4,
"sha": 81,
"neg_no": 28
},
{
"no": 28,
"sage_index": 33,
"cyc": "Phi_6^4",
"size": 4480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
4,
-4,
-8,
-4,
4,
8,
4,
-4
],
"charpoly": [
1,
-4,
10,
-16,
19,
-16,
10,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 27
},
{
"no": 29,
"sage_index": 11,
"cyc": "Phi_2^6 * Phi_6",
"size": 2240,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 72,
"p": [
-5,
5,
-8,
5,
-5,
8,
-5,
5
],
"charpoly": [
1,
5,
10,
11,
10,
11,
10,
5,
1
],
"tr": -5,
"sha": 64,
"neg_no": 110
},
{
"no": 30,
"sage_index": 1,
"cyc": "Phi_2^8",
"size": 1,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 240,
"p": [
-8,
8,
-8,
8,
-8,
8,
-8,
8
],
"charpoly": [
1,
8,
28,
56,
70,
56,
28,
8,
1
],
"tr": -8,
"sha": 256,
"neg_no": 112
},
{
"no": 31,
"sage_index": 4,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"size": 43545600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
0,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
0,
0,
0,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 31
},
{
"no": 32,
"sage_index": 66,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"size": 29030400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
2,
0,
-4,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 32
},
{
"no": 33,
"sage_index": 62,
"cyc": "Phi_1 * Phi_2 * Phi_14",
"size": 24883200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
1,
1,
1,
1,
1,
-6,
1
],
"charpoly": [
1,
-1,
0,
0,
0,
0,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 34
},
{
"no": 34,
"sage_index": 61,
"cyc": "Phi_1 * Phi_2 * Phi_7",
"size": 24883200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
1,
-1,
1,
-1,
1,
6,
1
],
"charpoly": [
1,
1,
0,
0,
0,
0,
0,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 33
},
{
"no": 35,
"sage_index": 30,
"cyc": "Phi_1 * Phi_2 * Phi_18",
"size": 19353600,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
0,
2,
3,
2,
0,
-1,
0,
2
],
"charpoly": [
1,
0,
-1,
-1,
0,
1,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 36
},
{
"no": 36,
"sage_index": 31,
"cyc": "Phi_1 * Phi_2 * Phi_9",
"size": 19353600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
0,
2,
-3,
2,
0,
-1,
0,
2
],
"charpoly": [
1,
0,
-1,
1,
0,
-1,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 35
},
{
"no": 37,
"sage_index": 102,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
"size": 17418240,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-1,
1,
3,
-4,
-1,
1,
3
],
"charpoly": [
1,
-1,
1,
-1,
0,
1,
-1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 38
},
{
"no": 38,
"sage_index": 101,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
"size": 17418240,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-1,
-1,
3,
4,
-1,
-1,
3
],
"charpoly": [
1,
1,
1,
1,
0,
-1,
-1,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 37
},
{
"no": 39,
"sage_index": 43,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
3,
2,
-1,
-1,
0,
-1,
-1
],
"charpoly": [
1,
1,
-1,
-2,
0,
2,
1,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 41
},
{
"no": 40,
"sage_index": 96,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
1,
2,
-3,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
-1,
0,
1,
0,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 42
},
{
"no": 41,
"sage_index": 42,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
3,
-2,
-1,
1,
0,
1,
-1
],
"charpoly": [
1,
-1,
-1,
2,
0,
-2,
1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 39
},
{
"no": 42,
"sage_index": 95,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
1,
-2,
-3,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
1,
0,
-1,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 40
},
{
"no": 43,
"sage_index": 57,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
"size": 11612160,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-2,
0,
1,
0,
3,
3,
-2,
0
],
"charpoly": [
1,
2,
2,
1,
0,
-1,
-2,
-2,
-1
],
"tr": -2,
"sha": 1,
"neg_no": 44
},
{
"no": 44,
"sage_index": 58,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
"size": 11612160,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
2,
0,
-1,
0,
-3,
3,
2,
0
],
"charpoly": [
1,
-2,
2,
-1,
0,
1,
-2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 43
},
{
"no": 45,
"sage_index": 110,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"size": 10886400,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
0,
0,
0,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
0,
0,
0,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 45
},
{
"no": 46,
"sage_index": 80,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
"size": 9676800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-2,
0,
2,
0,
4,
0,
2
],
"charpoly": [
1,
0,
1,
0,
0,
0,
-1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 46
},
{
"no": 47,
"sage_index": 53,
"cyc": "Phi_1 * Phi_2^3 * Phi_10",
"size": 5806080,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
-1,
3,
-1,
3,
-6,
3,
-1,
3
],
"charpoly": [
1,
1,
-1,
-1,
0,
1,
1,
-1,
-1
],
"tr": -1,
"sha": 4,
"neg_no": 86
},
{
"no": 48,
"sage_index": 70,
"cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
"size": 4838400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 8,
"p": [
-2,
2,
-2,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
0,
0,
0,
-1,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 87
},
{
"no": 49,
"sage_index": 73,
"cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
"size": 3628800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 4,
"p": [
-1,
1,
-4,
5,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
1,
0,
-1,
0,
-1,
-1
],
"tr": -1,
"sha": 4,
"neg_no": 88
},
{
"no": 50,
"sage_index": 103,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
"size": 2419200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
1,
-1,
-2,
-1,
1,
8,
1,
-1
],
"charpoly": [
1,
-1,
1,
0,
0,
0,
-1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 51
},
{
"no": 51,
"sage_index": 104,
"cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
"size": 2419200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
-1,
-1,
2,
-1,
-1,
8,
-1,
-1
],
"charpoly": [
1,
1,
1,
0,
0,
0,
-1,
-1,
-1
],
"tr": -1,
"sha": 9,
"neg_no": 50
},
{
"no": 52,
"sage_index": 94,
"cyc": "Phi_1 * Phi_2^3 * Phi_8",
"size": 1814400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 12,
"p": [
-2,
4,
-2,
0,
-2,
4,
-2,
8
],
"charpoly": [
1,
2,
0,
-2,
0,
2,
0,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 90
},
{
"no": 53,
"sage_index": 46,
"cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
"size": 1612800,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
0,
2,
-6,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
2,
0,
-2,
1,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 91
},
{
"no": 54,
"sage_index": 109,
"cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
"size": 1209600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 12,
"p": [
-3,
1,
0,
5,
-3,
4,
-3,
5
],
"charpoly": [
1,
3,
4,
3,
0,
-3,
-4,
-3,
-1
],
"tr": -3,
"sha": 4,
"neg_no": 92
},
{
"no": 55,
"sage_index": 63,
"cyc": "Phi_1 * Phi_2 * Phi_4^3",
"size": 907200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-4,
0,
8,
0,
-4,
0,
8
],
"charpoly": [
1,
0,
2,
0,
0,
0,
-2,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 55
},
{
"no": 56,
"sage_index": 38,
"cyc": "Phi_1 * Phi_2^3 * Phi_4^2",
"size": 453600,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
-2,
0,
-2,
8,
-2,
0,
-2,
8
],
"charpoly": [
1,
2,
2,
2,
0,
-2,
-2,
-2,
-1
],
"tr": -2,
"sha": 16,
"neg_no": 95
},
{
"no": 57,
"sage_index": 26,
"cyc": "Phi_1 * Phi_2 * Phi_3^3",
"size": 268800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-3,
-1,
6,
-1,
-3,
8,
-3,
-1
],
"charpoly": [
1,
3,
5,
4,
0,
-4,
-5,
-3,
-1
],
"tr": -3,
"sha": 9,
"neg_no": 58
},
{
"no": 58,
"sage_index": 27,
"cyc": "Phi_1 * Phi_2 * Phi_6^3",
"size": 268800,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
3,
-1,
-6,
-1,
3,
8,
3,
-1
],
"charpoly": [
1,
-3,
5,
-4,
0,
4,
-5,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 57
},
{
"no": 59,
"sage_index": 51,
"cyc": "Phi_1 * Phi_2^5 * Phi_6",
"size": 80640,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 30,
"p": [
-3,
5,
-6,
5,
-3,
8,
-3,
5
],
"charpoly": [
1,
3,
2,
-1,
0,
1,
-2,
-3,
-1
],
"tr": -3,
"sha": 16,
"neg_no": 106
},
{
"no": 60,
"sage_index": 20,
"cyc": "Phi_1 * Phi_2^5 * Phi_4",
"size": 45360,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 40,
"p": [
-4,
4,
-4,
8,
-4,
4,
-4,
8
],
"charpoly": [
1,
4,
6,
4,
0,
-4,
-6,
-4,
-1
],
"tr": -4,
"sha": 16,
"neg_no": 107
},
{
"no": 61,
"sage_index": 23,
"cyc": "Phi_1 * Phi_2^7",
"size": 120,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 126,
"p": [
-6,
8,
-6,
8,
-6,
8,
-6,
8
],
"charpoly": [
1,
6,
14,
14,
0,
-14,
-14,
-6,
-1
],
"tr": -6,
"sha": 64,
"neg_no": 111
},
{
"no": 62,
"sage_index": 59,
"cyc": "Phi_1^2 * Phi_7",
"size": 24883200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
1,
1,
1,
1,
1,
8,
1
],
"charpoly": [
1,
-1,
0,
0,
0,
0,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 3
},
{
"no": 63,
"sage_index": 75,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 14515200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 63
},
{
"no": 64,
"sage_index": 55,
"cyc": "Phi_1^2 * Phi_3 * Phi_5",
"size": 11612160,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 0,
"p": [
0,
0,
3,
0,
5,
3,
0,
0
],
"charpoly": [
1,
0,
0,
-1,
0,
-1,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 8
},
{
"no": 65,
"sage_index": 111,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
"size": 10886400,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
4,
0,
0,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
2,
0,
-2,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 65
},
{
"no": 66,
"sage_index": 100,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
"size": 8709120,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
1,
3,
1,
3,
-4,
3,
1,
3
],
"charpoly": [
1,
-1,
-1,
1,
0,
1,
-1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 67
},
{
"no": 67,
"sage_index": 99,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
"size": 8709120,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 4,
"p": [
-1,
3,
-1,
3,
4,
3,
-1,
3
],
"charpoly": [
1,
1,
-1,
-1,
0,
-1,
-1,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 66
},
{
"no": 68,
"sage_index": 17,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
"size": 7257600,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
-1,
1,
2,
5,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
-1,
-2,
-1,
0,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 69
},
{
"no": 69,
"sage_index": 18,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
"size": 7257600,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
1,
1,
-2,
5,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
1,
-2,
1,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 68
},
{
"no": 70,
"sage_index": 29,
"cyc": "Phi_1^2 * Phi_9",
"size": 6451200,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
2,
2,
-1,
2,
2,
-1,
2,
2
],
"charpoly": [
1,
-2,
1,
1,
-2,
1,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 10
},
{
"no": 71,
"sage_index": 3,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
"size": 5443200,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 71
},
{
"no": 72,
"sage_index": 7,
"cyc": "Phi_1^2 * Phi_4 * Phi_8",
"size": 5443200,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
2,
0,
2,
0,
2,
0,
2,
8
],
"charpoly": [
1,
-2,
2,
-2,
2,
-2,
2,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 11
},
{
"no": 73,
"sage_index": 106,
"cyc": "Phi_1^2 * Phi_3 * Phi_12",
"size": 4838400,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
1,
3,
4,
-1,
1,
0,
1,
-1
],
"charpoly": [
1,
-1,
-1,
0,
2,
0,
-1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 12
},
{
"no": 74,
"sage_index": 44,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 3225600,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 74
},
{
"no": 75,
"sage_index": 65,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
"size": 2419200,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 4,
"p": [
-2,
2,
4,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
-2,
-4,
-2,
1,
2,
1
],
"tr": -2,
"sha": 1,
"neg_no": 76
},
{
"no": 76,
"sage_index": 64,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
"size": 2419200,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
2,
2,
-4,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
2,
-4,
2,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 75
},
{
"no": 77,
"sage_index": 37,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 1612800,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 6,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 77
},
{
"no": 78,
"sage_index": 85,
"cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
"size": 1209600,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-3,
4,
5,
1,
0,
1,
5
],
"charpoly": [
1,
-1,
2,
-3,
2,
-3,
2,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 17
},
{
"no": 79,
"sage_index": 16,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
"size": 907200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 14,
"p": [
-2,
4,
-2,
8,
-2,
4,
-2,
8
],
"charpoly": [
1,
2,
0,
-2,
-2,
-2,
0,
2,
1
],
"tr": -2,
"sha": 4,
"neg_no": 98
},
{
"no": 80,
"sage_index": 40,
"cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
"size": 806400,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
3,
-1,
0,
-1,
3,
8,
3,
-1
],
"charpoly": [
1,
-3,
5,
-6,
6,
-6,
5,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 20
},
{
"no": 81,
"sage_index": 6,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
"size": 680400,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 4,
"p": [
0,
0,
0,
8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 81
},
{
"no": 82,
"sage_index": 14,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_6",
"size": 604800,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 12,
"p": [
-1,
5,
-4,
5,
-1,
8,
-1,
5
],
"charpoly": [
1,
1,
-2,
-1,
2,
-1,
-2,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 99
},
{
"no": 83,
"sage_index": 71,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_3",
"size": 100800,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 24,
"p": [
-3,
5,
0,
5,
-3,
8,
-3,
5
],
"charpoly": [
1,
3,
2,
-3,
-6,
-3,
2,
3,
1
],
"tr": -3,
"sha": 4,
"neg_no": 103
},
{
"no": 84,
"sage_index": 25,
"cyc": "Phi_1^2 * Phi_3^3",
"size": 89600,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
-1,
-1,
8,
-1,
-1,
8,
-1,
-1
],
"charpoly": [
1,
1,
1,
-2,
-2,
-2,
1,
1,
1
],
"tr": -1,
"sha": 9,
"neg_no": 24
},
{
"no": 85,
"sage_index": 9,
"cyc": "Phi_1^2 * Phi_2^6",
"size": 3780,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 60,
"p": [
-4,
8,
-4,
8,
-4,
8,
-4,
8
],
"charpoly": [
1,
4,
4,
-4,
-10,
-4,
4,
4,
1
],
"tr": -4,
"sha": 16,
"neg_no": 109
},
{
"no": 86,
"sage_index": 54,
"cyc": "Phi_1^3 * Phi_2 * Phi_5",
"size": 5806080,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
1,
3,
1,
3,
6,
3,
1,
3
],
"charpoly": [
1,
-1,
-1,
1,
0,
-1,
1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 47
},
{
"no": 87,
"sage_index": 69,
"cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
"size": 4838400,
"det": -1,
"rank": 3,
"nfix": 8,
"nfix_negw": 0,
"p": [
2,
2,
2,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
0,
0,
0,
-1,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 48
},
{
"no": 88,
"sage_index": 74,
"cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
"size": 3628800,
"det": -1,
"rank": 3,
"nfix": 4,
"nfix_negw": 0,
"p": [
1,
1,
4,
5,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
-1,
0,
1,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 49
},
{
"no": 89,
"sage_index": 107,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
"size": 2721600,
"det": -1,
"rank": 3,
"nfix": 4,
"nfix_negw": 4,
"p": [
0,
4,
0,
8,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
0,
0,
2,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 89
},
{
"no": 90,
"sage_index": 93,
"cyc": "Phi_1^3 * Phi_2 * Phi_8",
"size": 1814400,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 0,
"p": [
2,
4,
2,
0,
2,
4,
2,
8
],
"charpoly": [
1,
-2,
0,
2,
0,
-2,
0,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 52
},
{
"no": 91,
"sage_index": 45,
"cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
"size": 1612800,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
0,
2,
6,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
-2,
0,
2,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 53
},
{
"no": 92,
"sage_index": 108,
"cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 0,
"p": [
3,
1,
0,
5,
3,
4,
3,
5
],
"charpoly": [
1,
-3,
4,
-3,
0,
3,
-4,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 54
},
{
"no": 93,
"sage_index": 88,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 2,
"nfix_negw": 6,
"p": [
-1,
5,
2,
5,
-1,
8,
-1,
5
],
"charpoly": [
1,
1,
-2,
-3,
0,
3,
2,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 94
},
{
"no": 94,
"sage_index": 87,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
1,
5,
-2,
5,
1,
8,
1,
5
],
"charpoly": [
1,
-1,
-2,
3,
0,
-3,
2,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 93
},
{
"no": 95,
"sage_index": 39,
"cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
"size": 453600,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
2,
0,
2,
8,
2,
0,
2,
8
],
"charpoly": [
1,
-2,
2,
-2,
0,
2,
-2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 56
},
{
"no": 96,
"sage_index": 21,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
"size": 151200,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 12,
"p": [
0,
4,
0,
8,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
0,
0,
2,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 96
},
{
"no": 97,
"sage_index": 68,
"cyc": "Phi_1^3 * Phi_2^5",
"size": 37800,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 26,
"p": [
-2,
8,
-2,
8,
-2,
8,
-2,
8
],
"charpoly": [
1,
2,
-2,
-6,
0,
6,
2,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 108
},
{
"no": 98,
"sage_index": 15,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
"size": 907200,
"det": 1,
"rank": 4,
"nfix": 14,
"nfix_negw": 2,
"p": [
2,
4,
2,
8,
2,
4,
2,
8
],
"charpoly": [
1,
-2,
0,
2,
-2,
2,
0,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 79
},
{
"no": 99,
"sage_index": 13,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_3",
"size": 604800,
"det": 1,
"rank": 4,
"nfix": 12,
"nfix_negw": 4,
"p": [
1,
5,
4,
5,
1,
8,
1,
5
],
"charpoly": [
1,
-1,
-2,
1,
2,
1,
-2,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 82
},
{
"no": 100,
"sage_index": 50,
"cyc": "Phi_1^4 * Phi_5",
"size": 580608,
"det": 1,
"rank": 4,
"nfix": 20,
"nfix_negw": 0,
"p": [
3,
3,
3,
3,
8,
3,
3,
3
],
"charpoly": [
1,
-3,
3,
-1,
0,
-1,
3,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 21
},
{
"no": 101,
"sage_index": 35,
"cyc": "Phi_1^4 * Phi_3^2",
"size": 268800,
"det": 1,
"rank": 4,
"nfix": 12,
"nfix_negw": 0,
"p": [
2,
2,
8,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
-2,
4,
-2,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 23
},
{
"no": 102,
"sage_index": 2,
"cyc": "Phi_1^4 * Phi_2^4",
"size": 113400,
"det": 1,
"rank": 4,
"nfix": 8,
"nfix_negw": 8,
"p": [
0,
8,
0,
8,
0,
8,
0,
8
],
"charpoly": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 102
},
{
"no": 103,
"sage_index": 72,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_6",
"size": 100800,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 0,
"p": [
3,
5,
0,
5,
3,
8,
3,
5
],
"charpoly": [
1,
-3,
2,
3,
-6,
3,
2,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 83
},
{
"no": 104,
"sage_index": 81,
"cyc": "Phi_1^4 * Phi_4^2",
"size": 37800,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 0,
"p": [
4,
0,
4,
8,
4,
0,
4,
8
],
"charpoly": [
1,
-4,
8,
-12,
14,
-12,
8,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 25
},
{
"no": 105,
"sage_index": 5,
"cyc": "Phi_1^4 * Phi_2^4",
"size": 3150,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 24,
"p": [
0,
8,
0,
8,
0,
8,
0,
8
],
"charpoly": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 105
},
{
"no": 106,
"sage_index": 52,
"cyc": "Phi_1^5 * Phi_2 * Phi_3",
"size": 80640,
"det": -1,
"rank": 5,
"nfix": 30,
"nfix_negw": 2,
"p": [
3,
5,
6,
5,
3,
8,
3,
5
],
"charpoly": [
1,
-3,
2,
1,
0,
-1,
-2,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 59
},
{
"no": 107,
"sage_index": 19,
"cyc": "Phi_1^5 * Phi_2 * Phi_4",
"size": 45360,
"det": -1,
"rank": 5,
"nfix": 40,
"nfix_negw": 0,
"p": [
4,
4,
4,
8,
4,
4,
4,
8
],
"charpoly": [
1,
-4,
6,
-4,
0,
4,
-6,
4,
-1
],
"tr": 4,
"sha": 1,
"neg_no": 60
},
{
"no": 108,
"sage_index": 67,
"cyc": "Phi_1^5 * Phi_2^3",
"size": 37800,
"det": -1,
"rank": 5,
"nfix": 26,
"nfix_negw": 6,
"p": [
2,
8,
2,
8,
2,
8,
2,
8
],
"charpoly": [
1,
-2,
-2,
6,
0,
-6,
2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 97
},
{
"no": 109,
"sage_index": 10,
"cyc": "Phi_1^6 * Phi_2^2",
"size": 3780,
"det": 1,
"rank": 6,
"nfix": 60,
"nfix_negw": 4,
"p": [
4,
8,
4,
8,
4,
8,
4,
8
],
"charpoly": [
1,
-4,
4,
4,
-10,
4,
4,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 85
},
{
"no": 110,
"sage_index": 12,
"cyc": "Phi_1^6 * Phi_3",
"size": 2240,
"det": 1,
"rank": 6,
"nfix": 72,
"nfix_negw": 0,
"p": [
5,
5,
8,
5,
5,
8,
5,
5
],
"charpoly": [
1,
-5,
10,
-11,
10,
-11,
10,
-5,
1
],
"tr": 5,
"sha": 1,
"neg_no": 29
},
{
"no": 111,
"sage_index": 22,
"cyc": "Phi_1^7 * Phi_2",
"size": 120,
"det": -1,
"rank": 7,
"nfix": 126,
"nfix_negw": 2,
"p": [
6,
8,
6,
8,
6,
8,
6,
8
],
"charpoly": [
1,
-6,
14,
-14,
0,
14,
-14,
6,
-1
],
"tr": 6,
"sha": 1,
"neg_no": 61
},
{
"no": 112,
"sage_index": 0,
"cyc": "Phi_1^8",
"size": 1,
"det": 1,
"rank": 8,
"nfix": 240,
"nfix_negw": 0,
"p": [
8,
8,
8,
8,
8,
8,
8,
8
],
"charpoly": [
1,
-8,
28,
-56,
70,
-56,
28,
-8,
1
],
"tr": 8,
"sha": 1,
"neg_no": 30
}
],
"n_charpolys": 106,
"shared": {
"(1, 0, -4, 0, 6, 0, -4, 0, 1)": [
102,
105
],
"(1, 0, 0, 0, -2, 0, 0, 0, 1)": [
71,
81
],
"(1, 0, 0, 0, 0, 0, 0, 0, -1)": [
31,
45
],
"(1, 0, -2, 0, 0, 0, 2, 0, -1)": [
96,
89
],
"(1, 0, -1, 0, 0, 0, -1, 0, 1)": [
77,
74,
63
]
}
}

==> anc/data/finite_q/cm_check/cm_q2.py <==
# Check eigenvalue shape: Tr(Frob_{p^2}|H^1_!) = Tr_p^2 - 2 chi_{-4}(p) p^4, with Tr_{q} := -M_3(q) - 2q sum_{bad b in F_q} a_b, c=1.
def leg(v,p):
    v%=p; return 0 if v==0 else (1 if pow(v,(p-1)//2,p)==1 else -1)
def trq(p,f):
    # F_q, q=p^f, f in {1,2}; F_{p^2}=F_p[th]/(th^2-n)
    if f==1:
        els=list(range(p)); add=lambda x,y:(x+y)%p; mul=lambda x,y:x*y%p; one=1
        chi=lambda z: leg(z,p)
    else:
        n=next(r for r in range(2,p) if leg(r,p)==-1)
        els=[(a,b) for a in range(p) for b in range(p)]
        add=lambda x,y:((x[0]+y[0])%p,(x[1]+y[1])%p)
        mul=lambda x,y:((x[0]*y[0]+n*x[1]*y[1])%p,(x[0]*y[1]+x[1]*y[0])%p)
        chi=lambda z: leg(z[0]*z[0]-n*z[1]*z[1],p)
    q=p**f
    cube={x:add(mul(mul(x,x),x),x) for x in els}
    a={b:-sum(chi(add(cube[x],b)) for x in els) for b in els}
    M3=sum(v**3 for v in a.values())
    emb=lambda k: (k%p) if f==1 else (k%p,0)
    bad=[b for b in els if add(emb(4),mul(emb(27),mul(b,b)))==emb(0)]
    return -M3-2*q*sum(a[b] for b in bad)
for p in [5,7,11,13,17]:
    t1=trq(p,1); t2=trq(p,2); pred=t1*t1-2*leg(-1,p)*p**4
    print(p,"Tr_p",t1,"Tr_p^2",t2,"pred",pred,t2==pred)


==> anc/data/finite_q/cm_check/cm_q2_output.txt <==
5 Tr_p 30 Tr_p^2 -350 pred -350 True
7 Tr_p 0 Tr_p^2 4802 pred 4802 True
11 Tr_p 0 Tr_p^2 29282 pred 29282 True
13 Tr_p 130 Tr_p^2 -40222 pred -40222 True
17 Tr_p 510 Tr_p^2 93058 pred 93058 True


==> anc/data/finite_q/cm_check/cmcheck.py <==
# Test Tr(Frob_p | H^1_!(A^1, j_* Sym^3)) = chi_{-3}(p) p a_p(eta(4z)^6) for c=1.
# Tr := -M_3 - 2p sum_{bad b} a_b, where a_b = -sum_x (x^3+x+b | p), bad: 4+27b^2=0.
import numpy as np, sympy
N=3000
# F(x)=prod (1-x^n)^6 up to x^(N//4+1)
L=N//4+2
F=np.zeros(L,dtype=object); F[0]=1
for n in range(1,L):
    for _ in range(6):
        # multiply by (1-x^n)
        F[n:]=F[n:]-F[:L-n].copy()
def ap_eta(p):
    return int(F[(p-1)//4]) if (p-1)%4==0 else 0
def leg(v,p):
    v%=p
    if v==0: return 0
    return 1 if pow(v,(p-1)//2,p)==1 else -1
res=[]; fails=[]; alt1=0; alt2=0
for p in sympy.primerange(5,N):
    x=np.arange(p,dtype=np.int64)
    f=(x*x%p*x+x)%p
    # quadratic character table
    chi=np.full(p,-1,dtype=np.int64); chi[0]=0; chi[(x[1:]*x[1:])%p]=1
    a=np.array([-int(chi[(f+b)%p].sum()) for b in range(p)],dtype=object)
    M3=sum(v**3 for v in a)
    bad=[b for b in range(p) if (4+27*b*b)%p==0]
    Tr=-M3-2*p*sum(a[b] for b in bad)
    pred=leg(-3,p)*p*ap_eta(p)
    ok=(Tr==pred)
    if not ok: fails.append((p,Tr,pred))
    if Tr==-pred and pred!=0: alt1+=1
    if Tr==p*ap_eta(p) and leg(-3,p)==-1 and pred!=0: alt2+=1
    res.append((p,p%12,Tr,pred,abs(Tr)<=2*p*p))
print("primes tested:",len(res),"range 5..",N)
print("failures:",fails[:10],len(fails))
print("nonzero predictions:",sum(1 for r in res if r[3]!=0))
print("wrong-sign matches:",alt1," no-character matches when chi=-1:",alt2)
print("weight bound |Tr|<=2p^2 holds:",all(r[4] for r in res))
for r in res[:14]: print(r[:4])
by={}
for r in res: by.setdefault(r[1],[0,0]); by[r[1]][0]+=1; by[r[1]][1]+=(r[3]!=0)
print("by p mod 12 (count, nonzero pred):",by)


==> anc/data/finite_q/cm_check/cmcheck_output.txt <==
primes tested: 428 range 5.. 3000
failures: [] 0
nonzero predictions: 211
wrong-sign matches: 0  no-character matches when chi=-1: 0
weight bound |Tr|<=2p^2 holds: True
(5, 5, 30, 30)
(7, 7, 0, 0)
(11, 11, 0, 0)
(13, 1, 130, 130)
(17, 5, 510, 510)
(19, 7, 0, 0)
(23, 11, 0, 0)
(29, 5, -1218, -1218)
(31, 7, 0, 0)
(37, 1, -2590, -2590)
(41, 5, -738, -738)
(43, 7, 0, 0)
(47, 11, 0, 0)
(53, 5, -4770, -4770)
by p mod 12 (count, nonzero pred): {5: [112, 112], 7: [108, 0], 11: [109, 0], 1: [99, 99]}


==> anc/data/finite_q/count_pipeline/code/analysis.py <==
"""Analysis of exact class counts: statistics per q, normalised deviations e_C, e'_C, and the gate metrics.
Writes data/deviations.csv, data/summary_stats.csv, data/gate.json and prints markdown fragments (logs/analysis.md)."""
import os, sys, json, csv, itertools
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats, limits, W
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
QS = [int(x) for x in sys.argv[1:]] if len(sys.argv) > 1 else [q for q in range(5, 200) if os.path.exists(os.path.join(DATA, f'classcounts_q{q}.json'))]
QS = [q for q in QS if os.path.exists(os.path.join(DATA, f'classcounts_q{q}.json'))]
S = {}; NC = {}
for q in QS:
    N, F5 = load(q); NC[q] = (N, F5); S[q] = stats(q, N, F5)
LARGE = sorted([k for k in T if HAAR[k] >= Fr(1, 100)])
out = []
P = lambda *a: out.append(' '.join(str(x) for x in a))

# ---- (2) per-q table
P('### Per-q statistics (COMPUTED, exact counts; floats rounded)\n')
P('| q | q mod 12 | |F5(q)| | loss | loss/q^4 | TV | q·TV | √q·TV | M0 | q(M0−8/29) | M1 | q(M1−lim) | M2 | q(M2−lim) | P0 | q(P0−PW0) | P1 | q(P1−PW1) | P2 | q(P2−PW2) |')
P('|' + '---|' * 20)
rows = []
for q in QS:
    s = S[q]; N, F5 = NC[q]
    r = dict(q=q, qmod12=q % 12, F5=F5, loss=q ** 5 - F5, loss_q4=(q ** 5 - F5) / q ** 4, TV=float(s['TV']), qTV=q * float(s['TV']),
             sqTV=q ** 0.5 * float(s['TV']))
    for k in range(3):
        r[f'M{k}'] = float(s[f'M{k}']); r[f'qdM{k}'] = q * float(s[f'M{k}'] - s[f'lim{k}'])
        r[f'P{k}'] = float(s[f'P{k}']); r[f'qdP{k}'] = q * float(s[f'P{k}'] - s[f'PW{k}'])
    rows.append(r)
    P(f"| {q} | {q%12} | {F5:,} | {q**5-F5:,} | {r['loss_q4']:.3f} | {r['TV']:.4f} | {r['qTV']:.3f} | {r['sqTV']:.3f} | {r['M0']:.4f} | {r['qdM0']:+.3f} | {r['M1']:.4f} | {r['qdM1']:+.3f} | {r['M2']:.4f} | {r['qdM2']:+.3f} | {r['P0']:.4f} | {r['qdP0']:+.3f} | {r['P1']:.4f} | {r['qdP1']:+.3f} | {r['P2']:.4f} | {r['qdP2']:+.3f} |")
L = limits()
P(f"\nlimits: M0 -> {L[0]['M']} = {float(L[0]['M']):.5f}, M1 -> {L[1]['M']} = {float(L[1]['M']):.5f}, M2 -> {L[2]['M']} = {float(L[2]['M']):.5f}; "
  f"PW0 = {float(L[0]['P']):.5f}, PW1 = {float(L[1]['P']):.5f}, PW2 = {float(L[2]['P']):.5f}\n")
with open(os.path.join(DATA, 'summary_stats.csv'), 'w') as f:
    w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)

# ---- per-class deviations CSV
with open(os.path.join(DATA, 'deviations.csv'), 'w') as f:
    w = csv.writer(f)
    w.writerow(['no', 'cyc', 'haar', 'rank', 'neg_no'] + [f'N_q{q}' for q in QS] + [f'e_q{q}' for q in QS] + [f"ep_q{q}" for q in QS] + [f'sqrtq_dev_q{q}' for q in QS])
    for k in sorted(T):
        c = T[k]
        w.writerow([k, c['cyc'], float(HAAR[k]), c['rank'], c['neg_no']] + [NC[q][0][k] for q in QS] +
                   [f"{float(S[q]['e'][k]):.6f}" for q in QS] + [f"{float(S[q]['ep'][k]):.6f}" for q in QS] +
                   [f"{float(S[q]['ep'][k]) / q ** 0.5:.6f}" for q in QS])

# ---- per-class table for large classes
def tab(key, title):
    P(f'\n### {title} for the {len(LARGE)} classes with |C|/|W| >= 1% (columns grouped by q mod 3)\n')
    order = [q for q in QS if q % 3 == 2] + [q for q in QS if q % 3 == 1]
    P('| class | charpoly | |C|/|W| | ' + ' | '.join(f'q={q}' for q in order) + ' |')
    P('|' + '---|' * (3 + len(order)))
    for k in LARGE:
        P(f"| {k} | {T[k]['cyc']} | {float(HAAR[k]):.4f} | " + ' | '.join(f"{float(S[q][key][k]):+.3f}" for q in order) + ' |')
tab('ep', "e'_C(q) = q (N_C/|F5(q)| − |C|/|W|)")
tab('e', "e_C(q) = q (N_C/q^5 − |C|/|W|)")

# ---- gate metrics
def vec(q, key, cls=LARGE):
    return np.array([float(S[q][key][k]) for k in cls])
gate = {}
def cells(m):
    res = {}
    for r in sorted(set(q % m for q in QS)):
        res[r] = [q for q in QS if q % m == r]
    return res
P('\n### Gate metrics (large classes)\n')
P('Within-cell spread = RMS over classes of the sample std (ddof=1) of the class value across the q in the cell;')
P('between-class spread = std over classes of the cell mean. ratio = within/between (small ratio = stabilised).\n')
P('| key | m | residue | q in cell | within | between | ratio | mean pairwise corr | RMS_C by q |')
P('|---|---|---|---|---|---|---|---|---|')
for key in ('ep', 'e'):
    for m in (3, 4, 12):
        for excl5 in (False, True):
            for r, qs in cells(m).items():
                qs2 = [q for q in qs if not (excl5 and q % 5 == 0)]
                if len(qs2) < 2: continue
                V = np.array([vec(q, key) for q in qs2])       # (nq, nclass)
                within = float(np.sqrt(np.mean(V.std(axis=0, ddof=1) ** 2)))
                between = float(V.mean(axis=0).std())
                C = np.corrcoef(V)
                pc = float(np.mean([C[i, j] for i in range(len(qs2)) for j in range(i + 1, len(qs2))]))
                rms = [float(np.sqrt(np.mean(v ** 2))) for v in V]
                g = dict(key=key, m=m, r=r, qs=qs2, excl_p5=excl5, within=within, between=between, ratio=within / between, mean_corr=pc,
                         rms=dict(zip(map(str, qs2), rms)))
                gate[f'{key}_m{m}_r{r}_{"ex5" if excl5 else "all"}'] = g
                if excl5 and not any(q % 5 == 0 for q in qs): continue
                P(f"| {key} | {m} | {r} | {','.join(map(str, qs2))} | {within:.3f} | {between:.3f} | {within/between:.2f} | {pc:.2f} | " +
                  ', '.join(f'{x:.2f}' for x in rms) + ' |')
# correlation matrix across all q
P("\n### Correlation matrix of the vectors (e'_C(q))_{C large} across q\n")
order = [q for q in QS if q % 3 == 2] + [q for q in QS if q % 3 == 1]
V = np.array([vec(q, 'ep') for q in order]); C = np.corrcoef(V)
P('| q | ' + ' | '.join(map(str, order)) + ' |'); P('|' + '---|' * (len(order) + 1))
for i, q in enumerate(order):
    P(f'| {q} | ' + ' | '.join(f'{C[i, j]:+.2f}' for j in range(len(order))) + ' |')
gate['corr_ep'] = dict(order=order, C=C.tolist())
# same for relative deviations and all classes weighted
# RMS growth: fit log RMS(e'_C(q)) = a + s log q within each mod-3 cell
P('\n### Growth of RMS_C e\'_C(q) with q (log-log slope; 0 = 1/q law, 0.5 = q^(-1/2) law)\n')
for r, qs in cells(3).items():
    for excl5 in (False, True):
        qs2 = [q for q in qs if not (excl5 and q % 5 == 0)]
        rms = np.array([np.sqrt(np.mean(vec(q, 'ep') ** 2)) for q in qs2])
        sl = np.polyfit(np.log(qs2), np.log(rms), 1)[0]
        P(f"- q ≡ {r} mod 3, q in {qs2}: RMS = {', '.join(f'{x:.3f}' for x in rms)}; slope = {sl:+.2f}")
        gate[f'slope_r{r}_{"ex5" if excl5 else "all"}'] = float(sl)
json.dump(gate, open(os.path.join(DATA, 'gate.json'), 'w'), indent=1)
open(os.path.join(DATA, '..', 'logs', 'analysis.md'), 'w').write('\n'.join(out))
print('\n'.join(out))


==> anc/data/finite_q/count_pipeline/code/boundary_model.py <==
"""HEURISTIC boundary model (MODEL = H [default, argv1] or split) for the 1/q term (tested here numerically; not proved).
Z_pm = {disc(D -+ a) = 0}, a^2 = -4/27. Generic point of Z_pm: one I_2 fibre at an F_q-rational place t0 with D(t0) = +-a;
it is split iff chi(-2 D(t0)) = +1 (tangent slopes at the node), a CONSTANT on each component. If the Frobenius of the
surfaces on Z_i(F_q) were Haar-distributed on Stab(alpha) = W(E7) (split) or on s_alpha W(E7) (non-split), removing Z from A^5
would give  N_C(q) = q^5 |C|/|W| - q^4 |C|/|W| sum_{i rational} n_i(C) + ...,  n_i = nfix(C) (split) or nneg(C) (non-split),
[nfix = #roots fixed by w, nneg = #roots with w r = -r], and |F5| = q^5 - (#rational components) q^4 + ...
Prediction for e'_C(q) = q (N_C/|F5| - |C|/|W|):   model_C(q) = (|C|/|W|) * sum_{i rational} (1 - n_i(C))   (0 if q = 2 mod 3).
Compares with the exact data: regression slope beta(q) of e' on model (all 112 classes), R^2, residual RMS (large classes)."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats
from fq import Fq
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
QS = [q for q in range(5, 200) if os.path.exists(os.path.join(DATA, f'classcounts_q{q}.json'))]
MODEL = sys.argv[1] if len(sys.argv) > 1 else 'H'
KEYS = sorted(T)
LARGE = [k for k in KEYS if HAAR[k] >= Fr(1, 100)]
out = {}
lines = ['| q | q mod 12 | rational comps: split types | beta (all classes) | R^2 (all) | R^2 (large) | RMS e\' (large) | RMS residual (large) | RMS residual/ RMS e\' |', '|---|---|---|---|---|---|---|---|---|']
for q in QS:
    N, F5 = load(q); s = stats(q, N, F5)
    F = Fq(q)
    alpha = int(F.mul[F.neg[F.I(4)], F.inv[F.I(27)]])
    roots = [x for x in range(q) if F.mul[x, x] == alpha]
    types = []
    for a in roots:
        types.append(int(F.chi[F.mul[F.neg[F.I(2)], a]]))     # I_2 at D(t0) = a split iff chi(-2a) = 1
    if MODEL == 'H':
        # stalk of j_* F_rho on Z_pm = s_alpha-invariants: trace averages w and w s_alpha -> Frobenius effectively Haar on
        # H = W(E7) x <s_alpha>;  Ind_H^W 1 (C) = (nfix + nneg)/2
        model = np.array([float(HAAR[k]) * len(types) * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2)) for k in KEYS], dtype=float)
    else:
        model = np.array([float(HAAR[k]) * sum((1 - (T[k]['nfix'] if ty == 1 else T[k]['nfix_negw'])) for ty in types) for k in KEYS])
    ep = np.array([float(s['ep'][k]) for k in KEYS])
    li = [KEYS.index(k) for k in LARGE]
    if model.any():
        beta = float(model @ ep / (model @ model))
        res = ep - beta * model
        r2 = 1 - float(res @ res) / float(((ep - ep.mean()) ** 2).sum())
        r2l = 1 - float((res[li] ** 2).sum()) / float(((ep[li] - ep[li].mean()) ** 2).sum())
        res1 = ep - model   # beta = 1 (parameter-free prediction)
    else:
        beta = r2 = r2l = float('nan'); res = ep; res1 = ep
    rmsL = float(np.sqrt(np.mean(ep[li] ** 2))); rmsR = float(np.sqrt(np.mean(res1[li] ** 2)))
    out[q] = dict(types=types, beta=beta, R2=r2, R2_large=r2l, rms_ep_large=rmsL, rms_resid_beta1_large=rmsR,
                  resid_beta1={str(k): float(res1[i]) for i, k in enumerate(KEYS)})
    lines.append(f"| {q} | {q%12} | {types if types else 'none (Z_+, Z_- swapped)'} | {beta:.3f} | {r2:.3f} | {r2l:.3f} | {rmsL:.4f} | {rmsR:.4f} | {rmsR/rmsL:.2f} |")
# residual correlations across q (beta = 1 model subtracted)
order = [q for q in QS if q % 3 == 2] + [q for q in QS if q % 3 == 1]
R = np.array([[out[q]['resid_beta1'][str(k)] for k in LARGE] for q in order])
C = np.corrcoef(R)
lines.append('\nCorrelation across q of the residual vectors e\'_C - model_C (large classes):\n')
lines.append('| q | ' + ' | '.join(map(str, order)) + ' |'); lines.append('|' + '---|' * (len(order) + 1))
for i, q in enumerate(order):
    lines.append(f'| {q} | ' + ' | '.join(f'{C[i, j]:+.2f}' for j in range(len(order))) + ' |')
json.dump(out, open(os.path.join(DATA, f'boundary_model_{MODEL}.json'), 'w'), indent=1)
open(os.path.join(DATA, '..', 'logs', f'boundary_model_{MODEL}.md'), 'w').write('\n'.join(lines))
print('\n'.join(lines))


==> anc/data/finite_q/count_pipeline/code/check_p5.py <==
"""Independent check of the classification with degree-5 Lefschetz sums on a random sample of groups:
p5 = -S_5/q^5 = tr(w_D^5) must equal the power sum p5 of the assigned class (for every curve of the sampled groups).
p5 = e1 p4 - e2 p3 + e3 p2 - e4 p1 + 5 e5 with e5 = det * e3, so the check also tests det (= the eps rule) whenever e3 != 0.
usage: python check_p5.py q ngroups [seed]"""
import os, sys, json, time
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fq import Fq, Ext, ext_powers_1to5
from tables import build_trace, CACHE
from engine import S_group
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')

def get5(q):
    fn = os.path.join(CACHE, f'trace_q{q}_d5.npz')
    F = Fq(q); E = Ext(F, 5)
    if os.path.exists(fn):
        z = np.load(fn); assert list(z['m']) == list(E.m)
        return F, z['a'], z['w'], z['P']
    t0 = time.time(); E.check_field()
    a, chi, err, nchk = build_trace(F, E, nsample=40)
    reps, w, fr = E.orbit_reps(); assert (a[fr] == a).all()
    P = ext_powers_1to5(E.C, reps, E.m, F.add, F.mul, F.neg, 5).astype(np.int16)
    np.savez_compressed(fn, a=a.astype(np.int32), reps=reps, w=w, P=P, m=E.m, m0=np.array(F.m0), chi=chi.astype(np.int8))
    json.dump(dict(q=q, d=5, m=[int(x) for x in E.m], fft_max_rounding_err=err, direct_checked=int(nchk), nreps=int(len(reps)),
                   seconds=round(time.time() - t0, 1)), open(fn.replace('.npz', '.json'), 'w'))
    return F, a.astype(np.int32), w, P

q = int(sys.argv[1]); ng = int(sys.argv[2]); seed = int(sys.argv[3]) if len(sys.argv) > 3 else 5
F, a, w, P = get5(q)
A2 = a.astype(np.int64).reshape(q ** 4, q); P = P.astype(np.int64); w = w.astype(np.int64)
z = np.load(os.path.join(DATA, f'percurve_q{q}_transversal.npz')); G = z['groups']; Pc = z['p'].astype(np.int64); EP = z['epsf']
cls = np.load(os.path.join(DATA, f'cls_q{q}_transversal.npy'))
T = {c['no']: c for c in json.load(open(os.path.join(DATA, 'classtable.json')))['classes']}
rng = np.random.default_rng(seed); sel = rng.choice(len(G), min(ng, len(G)), replace=False)
res = dict(q=q, groups=int(len(sel)), curves=0, p5_agree=0, eps_tested_by_p5=0, eps_tested_agree=0, mism=[])
t0 = time.time()
for gi in sel:
    a1, a2, a3, a4 = [int(x) for x in G[gi]]
    S5 = S_group(P, w, A2, a1, a2, a3, a4, F.add, F.mul, q, 5)
    assert (S5 % q ** 5 == 0).all()
    for a0 in range(q):
        k = int(cls[gi, a0])
        if k == 0: continue
        p5 = -int(S5[a0]) // q ** 5
        res['curves'] += 1; ok = p5 == T[k]['p'][4]; res['p5_agree'] += ok
        e = T[k]['charpoly']       # leading first: u_i = (-1)^i e_i
        if e[3] != 0 and e[4] == 0:   # e3 != 0, e4 = 0: p5 decides det
            res['eps_tested_by_p5'] += 1; res['eps_tested_agree'] += ok
        if not ok and len(res['mism']) < 10: res['mism'].append([gi, a0, k, p5, T[k]['p'][4]])
res['seconds'] = round(time.time() - t0, 1)
print(json.dumps(res))
json.dump(res, open(os.path.join(DATA, f'check_p5_q{q}.json'), 'w'), indent=1)


==> anc/data/finite_q/count_pipeline/code/classify.py <==
"""Classification of per-curve data (p1..p4, epsf, nfix) into W(E8) classes, with all consistency checks.
key (p1, p2, p3, p4, det, nfix) -> canonical class number (data/classtable.json; separation verified there)."""
import os, sys, json
import numpy as np
from fractions import Fraction
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')

def load_table():
    T = json.load(open(os.path.join(DATA, 'classtable.json')))['classes']
    key = {}; cp = {}
    for c in T:
        key[(tuple(c['p'][:4]), c['det'], c['nfix'])] = c['no']
        cp.setdefault((tuple(c['p'][:4]), c['det']), []).append(c['no'])
    return T, key, cp

def newton_e(p1, p2, p3, p4):
    e1 = p1
    e2 = Fraction(e1 * p1 - p2, 2)
    e3 = Fraction(e2 * p1 - e1 * p2 + p3, 3)
    e4 = Fraction(e3 * p1 - e2 * p2 + e1 * p3 - p4, 4)
    return e1, e2, e3, e4

def classify_arrays(P, EP, NF):
    """P (n,4), EP (n,), NF (n,) -> cls (n,) [0 = not in family], diagnostics"""
    T, key, cp = load_table()
    n = len(EP)
    cls = np.zeros(n, dtype=np.int64)
    diag = dict(newton_nonintegral=0, eps_minus_but_e4_nonzero=0, key_missing=0, eps_ambiguous_both_admissible=0,
                eps_ambiguous_one_admissible=0, e4_zero=0, bad=[])
    cache = {}
    for i in range(n):
        if EP[i] == 0: continue
        k = (int(P[i, 0]), int(P[i, 1]), int(P[i, 2]), int(P[i, 3]), int(EP[i]), int(NF[i]))
        if k not in cache:
            p1, p2, p3, p4, ep, nf = k
            e = newton_e(p1, p2, p3, p4)
            fl = []
            if any(x.denominator != 1 for x in e[1:]): fl.append('newton')
            e4 = e[3]
            if ep == -1 and e4 != 0: fl.append('e4')
            c = key.get(((p1, p2, p3, p4), ep, nf), 0)
            if c == 0: fl.append('key')
            amb = None
            if e4 == 0:
                both = [((p1, p2, p3, p4), s) in cp for s in (1, -1)]
                amb = 'both' if all(both) else 'one'
            cache[k] = (c, fl, amb)
        c, fl, amb = cache[k]
        cls[i] = c
        if 'newton' in fl: diag['newton_nonintegral'] += 1
        if 'e4' in fl: diag['eps_minus_but_e4_nonzero'] += 1
        if 'key' in fl: diag['key_missing'] += 1
        if fl and len(diag['bad']) < 20: diag['bad'].append([i, list(k), fl])
        if amb is not None:
            diag['e4_zero'] += 1
            diag['eps_ambiguous_both_admissible' if amb == 'both' else 'eps_ambiguous_one_admissible'] += 1
    return cls, diag

def classify_and_write(q, mode, desc, seconds=None):
    z = np.load(os.path.join(DATA, f'percurve_q{q}_{mode}.npz'))
    G, Wt, P, EP, NF = z['groups'], z['weight'], z['p'].astype(np.int64), z['epsf'].astype(np.int64), z['nfix'].astype(np.int64)
    ng = len(G)
    cls, diag = classify_arrays(P.reshape(-1, 4), EP.reshape(-1), NF.reshape(-1))
    cls = cls.reshape(ng, q)
    W = np.repeat(Wt[:, None], q, axis=1)
    T, key, cp = load_table()
    N = {c['no']: 0 for c in T}; Ntr = {c['no']: 0 for c in T}
    for c in T:
        m = cls == c['no']
        N[c['no']] = int((W * m).sum()); Ntr[c['no']] = int(m.sum())
    F5 = int((W * (EP != 0)).sum())
    assert F5 == sum(N.values()) or diag['key_missing'] > 0
    # twist symmetry N(C) = N(-C) at q = 3 mod 4
    tw = None
    if q % 4 == 3:
        neg = {c['no']: c['neg_no'] for c in T}
        tw = all(N[c] == N[neg[c]] for c in N)
    np.save(os.path.join(DATA, f'cls_q{q}_{mode}.npy'), cls.astype(np.int16))
    out = dict(q=q, mode=mode, family='F5(q): D monic deg 5 over F_q, 4 + 27 D^2 squarefree', transversal=desc,
               n_groups=int(ng), n_curves_enumerated=int(ng * q), F5_size=F5, q5=q ** 5, loss=q ** 5 - F5,
               N_C={str(k): v for k, v in N.items()}, transversal_count={str(k): v for k, v in Ntr.items()},
               checks=dict(diag, twist_symmetry_N_C_eq_N_negC=tw,
                           note='S_d divisible by q^d asserted for all curves (d<=4); key = (p1..p4, det=epsf, nfix)'),
               seconds=seconds, label='COMPUTED (exact)')
    suffix = '' if mode == 'transversal' else f'_{mode}'
    json.dump(out, open(os.path.join(DATA, f'classcounts_q{q}{suffix}.json'), 'w'), indent=1)
    print(json.dumps(dict(q=q, F5=F5, loss=q ** 5 - F5, diag={k: v for k, v in diag.items() if k != 'bad'}, bad=diag['bad'][:5], twist=tw)), flush=True)
    return out

if __name__ == '__main__':
    classify_and_write(int(sys.argv[1]), sys.argv[2] if len(sys.argv) > 2 else 'transversal', '(re-classified)')


==> anc/data/finite_q/count_pipeline/code/classtable.py <==
"""Class table of W(E8) for classification: key (p1,p2,p3,p4,det,n_fixed_roots) -> canonical class number `no`.
Recomputed from the stored representatives (w_root_basis acting on roots_root_basis) in
anc/sections/weyl_e8_classes.json; canonical numbering and sizes from anc/sections/weyl_e8_classes.csv (matched via sage_index).
Writes data/classtable.json."""
import json, csv, os
import numpy as np
from fractions import Fraction
import sympy as sp
ANC = os.environ.get('PAPER_ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..'))  # the paper's ancillary folder (set PAPER_ANC)
HERE = os.path.dirname(os.path.abspath(__file__)); OUT = os.path.join(HERE, '..', 'data', 'classtable.json')

def build():
    J = json.load(open(os.path.join(ANC, 'sections/weyl_e8_classes.json')))
    rows = {int(r['sage_index']): r for r in csv.DictReader(open(os.path.join(ANC, 'sections/weyl_e8_classes.csv')))}
    C = np.array(J['cartan'], dtype=np.int64)
    R = np.array(J['roots_root_basis'], dtype=np.int64)
    if len(R) == 120: R = np.vstack([R, -R])
    assert len(R) == 240 and len({tuple(r) for r in R}) == 240
    assert all(int(r @ C @ r) == 2 for r in R)
    z = sp.symbols('z')
    out = []
    for cl in J['classes']:
        W = np.array(cl['w_root_basis'], dtype=np.int64)
        # decide orientation: w must permute the roots and preserve the form
        ok = None
        for M in (W, W.T):
            img = (M @ R.T).T
            S = {tuple(r) for r in R}
            if all(tuple(v) in S for v in img) and np.array_equal(M.T @ C @ M, C):
                ok = M; break
        assert ok is not None
        M = ok
        nfix = int(sum(np.array_equal(M @ r, r) for r in R))
        nneg = int(sum(np.array_equal(M @ r, -r) for r in R))
        cp = sp.Matrix(M.tolist()).charpoly(z).all_coeffs()     # z^8 + ... , leading first
        cp = [int(c) for c in cp]
        det = int(round(np.linalg.det(M)))
        # power sums p_k = tr(M^k)
        P = []; Mk = np.eye(8, dtype=np.int64)
        for k in range(1, 9):
            Mk = Mk @ M; P.append(int(np.trace(Mk)))
        r = rows[cl['index']]
        assert r['charpoly_type'] == cl['cyc'] and int(r['n_fixed_roots']) == nfix == cl['n_fixed_roots'], (r, cl['cyc'], nfix)
        assert int(r['det']) == det and int(r['size']) == cl['size']
        out.append(dict(no=int(r['no']), sage_index=cl['index'], cyc=cl['cyc'], size=cl['size'], det=det, rank=int(r['rank']),
                        nfix=nfix, nfix_negw=nneg, p=P, charpoly=cp, tr=P[0], sha=int(r['sha'])))
    assert sum(o['size'] for o in out) == 696729600 and len(out) == 112
    # separation checks
    keys = {}
    for o in out:
        k = (tuple(o['p'][:4]), o['det'], o['nfix'])
        assert k not in keys, ('key collision', k, keys.get(k), o['no'])
        keys[k] = o['no']
    cps = {}
    for o in out: cps.setdefault(tuple(o['charpoly']), []).append(o['no'])
    # charpoly determined by (p1..p4, det)?
    k4 = {}
    for o in out:
        k = (tuple(o['p'][:4]), o['det']); k4.setdefault(k, set()).add(tuple(o['charpoly']))
    assert all(len(v) == 1 for v in k4.values())
    shared = {str(k): v for k, v in cps.items() if len(v) > 1}
    # negation map C -> -C (class of -w): p_k -> (-1)^k p_k, nfix(-w) = # roots with w r = -r
    for o in out:
        pn = [(-1) ** (k + 1) * o['p'][k] for k in range(8)]
        o['neg_no'] = keys[(tuple(pn[:4]), o['det'], o['nfix_negw'])]
    for o in out:
        assert [x for x in out if x['no'] == o['neg_no']][0]['size'] == o['size']
    json.dump(dict(classes=sorted(out, key=lambda o: o['no']), n_charpolys=len(cps), shared=shared), open(OUT, 'w'), indent=0)
    print('112 classes; distinct charpolys', len(cps), '; shared', shared)
    print('key (p1..p4, det, nfix) separates all 112 classes: OK')

if __name__ == '__main__':
    build()


==> anc/data/finite_q/count_pipeline/code/compare_c.py <==
"""Compare the c-families y^2 = x^3 + c x + D(t) with the c = 1 cells. For each (q, c) with data/classcounts_q{q}_c{c}.json:
q*TV, q*(M_r - lim), q*(P_r - PW_r), correlation of e'_C with the c = 1 cell means (q = 1 / 2 mod 3, excluding p = 5, large classes),
their even parts, and the boundary model H with #rational components = 1 + chi_q(-3c).
usage: python compare_c.py q:c [q:c ...]"""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, stats, load
from fq import Fq
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
KEYS = sorted(T); LARGE = [k for k in KEYS if HAAR[k] >= Fr(1, 100)]; li = [KEYS.index(k) for k in LARGE]
ni = [KEYS.index(T[k]['neg_no']) for k in KEYS]
ev = lambda v: (v + v[ni]) / 2
EP = {}
for q in [7, 11, 13, 17, 19, 23, 29, 31]:
    N, F5 = load(q); s = stats(q, N, F5); EP[q] = np.array([float(s['ep'][k]) for k in KEYS])
M1 = np.mean([EP[q] for q in (7, 13, 19, 31)], axis=0); M2 = np.mean([EP[q] for q in (11, 17, 23, 29)], axis=0)
modelH = np.array([float(HAAR[k]) * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2)) for k in KEYS])   # per rational component
rows = []; out = {}
for arg in sys.argv[1:]:
    q, c = [int(x) for x in arg.split(':')]
    d = json.load(open(os.path.join(DATA, f'classcounts_q{q}_c{c}.json')))
    N = {int(k): v for k, v in d['N_C'].items()}; F5 = d['F5_size']
    s = stats(q, N, F5); e = np.array([float(s['ep'][k]) for k in KEYS])
    F = Fq(q); chi3c = int(F.chi[F.mul[F.neg[F.I(3)], F.I(c)]])
    ncomp = 1 + chi3c
    r = dict(q=q, c=c, chi_m3c=chi3c, F5=F5, loss=q ** 5 - F5, qTV=q * float(s['TV']),
             qdM0=q * float(s['M0'] - s['lim0']), qdM1=q * float(s['M1'] - s['lim1']), qdM2=q * float(s['M2'] - s['lim2']),
             qdP0=q * float(s['P0'] - s['PW0']), qdP1=q * float(s['P1'] - s['PW1']),
             corr_cell1=float(np.corrcoef(e[li], M1[li])[0, 1]), corr_cell2=float(np.corrcoef(e[li], M2[li])[0, 1]),
             even_corr_cell1=float(np.corrcoef(ev(e)[li], ev(M1)[li])[0, 1]), even_corr_cell2=float(np.corrcoef(ev(e)[li], ev(M2)[li])[0, 1]),
             rms=float(np.sqrt(np.mean(e[li] ** 2))), checks=d.get('checks'))
    if ncomp:
        m = ncomp * modelH
        r['model_beta'] = float(m @ e / (m @ m)); r['model_R2_large'] = 1 - float(((e - r['model_beta'] * m)[li] ** 2).sum()) / float(((e[li] - e[li].mean()) ** 2).sum())
    out[arg] = dict(r, ep={str(k): float(e[i]) for i, k in enumerate(KEYS)}, e={str(k): float(s['e'][k]) for k in KEYS})
    rows.append(r)
json.dump(out, open(os.path.join(DATA, 'compare_c.json'), 'w'), indent=1)
hdr = '| q | c | χ_q(−3c) | q mod 3 | |F5| | loss | q·TV | q(M0−8/29) | q(M1−lim) | q(M2−lim) | q(P0−PW0) | corr e′ w/ cell1 | corr w/ cell2 | even corr cell1 | even corr cell2 | model β, R² |'
print(hdr); print('|' + '---|' * 16)
for r in rows:
    mb = f"{r['model_beta']:.2f}, {r['model_R2_large']:.2f}" if 'model_beta' in r else '— (0 rational comps)'
    print(f"| {r['q']} | {r['c']} | {r['chi_m3c']:+d} | {r['q']%3} | {r['F5']:,} | {r['loss']:,} | {r['qTV']:.3f} | {r['qdM0']:+.3f} | {r['qdM1']:+.3f} | {r['qdM2']:+.3f} | {r['qdP0']:+.3f} | {r['corr_cell1']:+.2f} | {r['corr_cell2']:+.2f} | {r['even_corr_cell1']:+.2f} | {r['even_corr_cell2']:+.2f} | {mb} |")


==> anc/data/finite_q/count_pipeline/code/count_sqfree.py <==
"""Independent count of |F5(q)| = #{D monic deg 5 : gcd(4 + 27 D^2, (4 + 27 D^2)') = 1} over F_q by Euclid's algorithm
(F_q table arithmetic; no discriminant formula). Enumerates ALL q^5 monic D. usage: python count_sqfree.py q"""
import os, sys, json
import numpy as np
from numba import njit, prange
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fq import Fq

@njit(cache=True)
def deg(a):
    for i in range(a.shape[0] - 1, -1, -1):
        if a[i] != 0: return i
    return -1

@njit(cache=True)
def sqfree_one(c, add, mul, neg, inv, I4, I27, I2):
    # D^2
    D2 = np.zeros(11, dtype=np.int64)
    for i in range(6):
        for j in range(6):
            D2[i + j] = add[D2[i + j], mul[c[i], c[j]]]
    f = np.zeros(11, dtype=np.int64)
    for i in range(11): f[i] = mul[I27, D2[i]]
    f[0] = add[f[0], I4]
    g = np.zeros(11, dtype=np.int64)
    for i in range(1, 11):
        # i * f[i] : i as field element = sum of 1's
        s = 0
        for k in range(i % 5 if False else i): s = add[s, f[i]]
        g[i - 1] = s
    # Euclid gcd(f, g)
    a = f.copy(); b = g.copy()
    while True:
        db = deg(b)
        if db < 0: break
        # a = a mod b
        da = deg(a)
        ib = inv[b[db]]
        while da >= db:
            cq = mul[a[da], ib]
            for k in range(db + 1):
                a[da - db + k] = add[a[da - db + k], neg[mul[cq, b[k]]]]
            da = deg(a)
        a, b = b, a
    return deg(a) == 0

@njit(parallel=True, cache=True)
def count_all(q, add, mul, neg, inv, I4, I27, I2):
    tot = np.zeros(q, dtype=np.int64)
    for a4 in prange(q):
        c = np.zeros(6, dtype=np.int64); c[5] = 1; c[4] = a4
        n = 0
        for a3 in range(q):
            for a2 in range(q):
                for a1 in range(q):
                    for a0 in range(q):
                        c[3] = a3; c[2] = a2; c[1] = a1; c[0] = a0
                        if sqfree_one(c, add, mul, neg, inv, I4, I27, I2): n += 1
        tot[a4] = n
    return tot

q = int(sys.argv[1]); F = Fq(q)
tot = count_all(q, F.add, F.mul, F.neg, F.inv, F.I(4), F.I(27), F.I(2))
n = int(tot.sum())
print(json.dumps(dict(q=q, F5=n, loss=q ** 5 - n)))


==> anc/data/finite_q/count_pipeline/code/decompose.py <==
"""Decomposition tests (NUMERICAL on exact data; interpretations HEURISTIC).
V2 = mean e'_C over q = 2 mod 3 (11,17,23,29);  R1 = mean over q = 1 mod 3 (7,13,19,25,31) of (e'_C - model_H,C).
Also the even/odd split under C -> -C (odd part vanishes identically at q = 3 mod 4 by the twist D -> -D(-t))."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
KEYS = sorted(T); LARGE = [k for k in KEYS if HAAR[k] >= Fr(1, 100)]
bm = json.load(open(os.path.join(DATA, 'boundary_model_H.json')))
out0 = {}
EP = {}; RES = {}
ALLQ = [q for q in range(5, 200) if os.path.exists(os.path.join(DATA, f'classcounts_q{q}.json'))]
C1 = [q for q in ALLQ if q % 3 == 1]; C2 = [q for q in ALLQ if q % 3 == 2 and q % 5]
Q1M4 = [q for q in ALLQ if q % 4 == 1]
for q in ALLQ:
    N, F5 = load(q); s = stats(q, N, F5)
    EP[q] = np.array([float(s['ep'][k]) for k in KEYS]); RES[q] = np.array([bm[str(q)]['resid_beta1'][str(k)] for k in KEYS])
li = [KEYS.index(k) for k in LARGE]
V2 = np.mean([EP[q] for q in C2], axis=0); R1 = np.mean([RES[q] for q in C1], axis=0)
M1 = np.mean([EP[q] for q in C1], axis=0)
def reg(y, x):
    b = float(x @ y / (x @ x)); r = float(np.corrcoef(x, y)[0, 1]); return b, r
out = {}
for name, idx in (('large', li), ('all', list(range(len(KEYS))))):
    b, r = reg(R1[idx], V2[idx])
    out[name] = dict(slope_R1_on_V2=b, corr=r, rms_V2=float(np.sqrt(np.mean(V2[idx] ** 2))), rms_R1=float(np.sqrt(np.mean(R1[idx] ** 2))),
                     rms_M1=float(np.sqrt(np.mean(M1[idx] ** 2))))
# even/odd parts
neg = {k: T[k]['neg_no'] for k in KEYS}
ni = [KEYS.index(neg[k]) for k in KEYS]
oddrms = {}; evenrms = {}
for q in EP:
    v = EP[q]; odd = (v - v[ni]) / 2; even = (v + v[ni]) / 2
    oddrms[q] = float(np.sqrt(np.mean(odd[li] ** 2))); evenrms[q] = float(np.sqrt(np.mean(even[li] ** 2)))
out['odd_rms_large'] = oddrms; out['even_rms_large'] = evenrms
# odd-part correlations among q = 1 mod 4
qs = Q1M4
O = np.array([(EP[q] - EP[q][ni])[li] / 2 for q in qs]); C = np.corrcoef(O)
out['odd_corr_q1mod4'] = dict(qs=qs, C=np.round(C, 2).tolist())
qs2 = [q for q in ALLQ if q % 3 == 2] + C1
E = np.array([((EP[q] + EP[q][ni]) / 2)[li] for q in qs2]); out['even_corr'] = dict(qs=qs2, C=np.round(np.corrcoef(E), 2).tolist())
json.dump(out, open(os.path.join(DATA, 'decompose.json'), 'w'), indent=1)
print(json.dumps({k: v for k, v in out.items() if k != 'even_corr'}, indent=1))
print('even-part corr', qs2); print(np.round(np.corrcoef(E), 2))

# ---- gate on the even part; odd-part scalar kappa(q) along the common direction
def cellstats(vecs):
    V = np.array(vecs); within = float(np.sqrt(np.mean(V.std(axis=0, ddof=1) ** 2))); between = float(V.mean(axis=0).std())
    C = np.corrcoef(V); pc = float(np.mean([C[i, j] for i in range(len(V)) for j in range(i + 1, len(V))]))
    return within, between, within / between, pc
EV = {q: ((EP[q] + EP[q][ni]) / 2)[li] for q in EP}
gate_even = {}
for name, qs in (('q=1 mod 3', C1), ('q=1 mod 3 excl 25', [q for q in C1 if q % 5]), ('q=2 mod 3', [q for q in ALLQ if q % 3 == 2]),
                 ('q=2 mod 3 excl 5', C2)):
    gate_even[name] = dict(zip(('within', 'between', 'ratio', 'mean_corr'), cellstats([EV[q] for q in qs])))
out['gate_even'] = gate_even
QO = Q1M4
Omat = np.array([((EP[q] - EP[q][ni]) / 2)[li] for q in QO])
u, sv, vt = np.linalg.svd(Omat, full_matrices=False)
d = vt[0] * np.sign(vt[0] @ Omat[0])
kappa = {q: float(Omat[i] @ d) for i, q in enumerate(QO)}
out['odd_kappa'] = dict(qs=QO, kappa=kappa, sv_share=float(sv[0] ** 2 / (sv ** 2).sum()))
json.dump(out, open(os.path.join(DATA, 'decompose.json'), 'w'), indent=1)
print('gate_even', json.dumps(gate_even, indent=0)); print('odd kappa', kappa, 'PC1 share', sv[0] ** 2 / (sv ** 2).sum())


==> anc/data/finite_q/count_pipeline/code/dparse.py <==
"""parse 't^5 + 3*t^4 + t + 1' (coefficients as printed by Sage over a prime field) -> [c0..c5] mod q"""
import re
def parse_D(s, q):
    c = [0] * 6
    s = s.replace(' ', '').replace('-', '+-')
    for term in s.split('+'):
        if not term: continue
        sign = 1
        if term.startswith('-'): sign = -1; term = term[1:]
        if 't' in term:
            if '*' in term: coef, mon = term.split('*'); coef = int(coef)
            else: coef, mon = 1, term
            k = int(mon.split('^')[1]) if '^' in mon else 1
        else:
            coef, k = int(term), 0
        c[k] = (c[k] + sign * coef) % q
    assert c[5] == 1
    return c


==> anc/data/finite_q/count_pipeline/code/engine.py <==
"""Per-group engine. A group is (a1, a2, a3, a4) (F_q codes); its q curves are D = t^5 + a4 t^4 + a3 t^3 + a2 t^2 + a1 t + a0,
a0 in F_q. For every a0 it returns (all exact):
  S_d(a0) = sum_{t in F_{q^d}} a_d(D(t)), d = 1..4       [Lefschetz sums; fibre at infinity contributes 0]
  nfix(a0) = #{F_q-rational sections (x, y), deg x <= 2, deg y <= 3}  = # roots of E8 fixed by w_D
  epsf(a0) = chi_q( disc(D - a) disc(D + a) ),  a^2 = -4/27   (0 iff 4 + 27 D^2 not squarefree)
             [candidate root-number rule; validated against section data, see validate scripts]
S_d uses Frobenius-orbit representatives t (weights = orbit sizes) and the a0-shift:
  M[j, k] = sum_t w_t A[c(t), k] with D_0(t) = (c(t), j(t)) (coset of F_q, position),  S_d(a0) = sum_j M[j, j + a0]."""
import os, sys, json
import numpy as np
from numba import njit
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__))


@njit(cache=True)
def S_group(P, W, A2, a1, a2, a3, a4, add, mul, q, d):
    M = np.zeros((q, q), dtype=np.int64)
    coord = np.zeros(d, dtype=np.int64)
    for r in range(P.shape[0]):
        for k in range(d):
            v = np.int64(P[r, 5, k])
            v = add[v, mul[a4, P[r, 4, k]]]
            v = add[v, mul[a3, P[r, 3, k]]]
            v = add[v, mul[a2, P[r, 2, k]]]
            v = add[v, mul[a1, P[r, 1, k]]]
            coord[k] = v
        c = 0; b = 1
        for k in range(1, d):
            c += coord[k] * b; b *= q
        j = coord[0]; w = W[r]
        for kk in range(q):
            M[j, kk] += w * A2[c, kk]
    S = np.zeros(q, dtype=np.int64)
    for a0 in range(q):
        s = 0
        for j in range(q):
            s += M[j, add[j, a0]]
        S[a0] = s
    return S


@njit(cache=True)
def nfix_group(a1, a2, a3, a4, add, mul, neg, inv, q, c2, c3, c6):
    cnt = np.zeros(q, dtype=np.int64)
    for u in range(1, q):
        x2 = mul[u, u]; y3 = mul[x2, u]; i2y3 = inv[mul[c2, y3]]
        x2sq = mul[x2, x2]
        for x1 in range(q):
            y2 = mul[add[mul[c3, mul[x2sq, x1]], 1], i2y3]
            x1sq = mul[x1, x1]
            for x0 in range(q):
                t = add[add[mul[c3, mul[x2sq, x0]], mul[c3, mul[x2, x1sq]]], a4]
                y1 = mul[add[t, neg[mul[y2, y2]]], i2y3]
                t = add[add[mul[x1sq, x1], mul[c6, mul[x2, mul[x1, x0]]]], a3]
                y0 = mul[add[t, neg[mul[c2, mul[y2, y1]]]], i2y3]
                x0sq = mul[x0, x0]
                lhs = add[mul[c2, mul[y2, y0]], mul[y1, y1]]
                rhs = add[add[add[mul[c3, mul[x2, x0sq]], mul[c3, mul[x1sq, x0]]], x2], a2]
                if lhs != rhs:
                    continue
                lhs = mul[c2, mul[y1, y0]]
                rhs = add[add[mul[c3, mul[x1, x0sq]], x1], a1]
                if lhs != rhs:
                    continue
                a0 = add[mul[y0, y0], neg[add[mul[x0sq, x0], x0]]]
                cnt[a0] += 1
    return cnt


@njit(cache=True)
def eps_group(a1, a2, a3, a4, mons, add, mul, neg, chi, alpha, q):
    c = np.zeros(5, dtype=np.int64)
    for i in range(mons.shape[0]):
        k = mons[i, 0]; val = mons[i, 5]
        for e in range(mons[i, 1]): val = mul[val, a1]
        for e in range(mons[i, 2]): val = mul[val, a2]
        for e in range(mons[i, 3]): val = mul[val, a3]
        for e in range(mons[i, 4]): val = mul[val, a4]
        c[k] = add[c[k], val]
    out = np.zeros(q, dtype=np.int64)
    m1 = neg[1]
    for a0 in range(q):
        # Horner for delta(s) at s = a0 - a in F_q[a]/(a^2 - alpha); element (x0, x1) = x0 + x1 a
        x0 = c[4]; x1 = 0
        for k in range(3, -1, -1):
            # (x0 + x1 a)(a0 - a) = (x0 a0 - alpha x1) + (x1 a0 - x0) a
            n0 = add[mul[x0, a0], mul[m1, mul[alpha, x1]]]
            n1 = add[mul[x1, a0], mul[m1, x0]]
            x0 = add[n0, c[k]]; x1 = n1
        nrm = add[mul[x0, x0], neg[mul[alpha, mul[x1, x1]]]]
        out[a0] = chi[nrm]
    return out


class Engine:
    def __init__(self, q, dmax=4):
        from tables import get
        self.q = q; self.dmax = dmax
        self.T = {}
        for d in range(1, dmax + 1):
            F, E, a, reps, w, P = get(q, d, verbose=False)
            A2 = a.astype(np.int64).reshape(q ** (d - 1), q)
            self.T[d] = (P.astype(np.int64), w.astype(np.int64), A2)
        self.F = F
        mons = json.load(open(os.path.join(HERE, '..', 'data', 'quintic_disc.json')))
        self.mons = np.array([m[:5] + [F.I(m[5])] for m in mons], dtype=np.int64)
        I = F.I
        self.c2, self.c3, self.c6 = I(2), I(3), I(6)
        self.alpha = int(F.mul[F.neg[I(4)], F.inv[I(27)]])

    def group(self, g):
        a1, a2, a3, a4 = [int(x) for x in g]
        F, q = self.F, self.q
        S = np.zeros((self.dmax, q), dtype=np.int64)
        for d in range(1, self.dmax + 1):
            P, W, A2 = self.T[d]
            S[d - 1] = S_group(P, W, A2, a1, a2, a3, a4, F.add, F.mul, q, d)
        nf = nfix_group(a1, a2, a3, a4, F.add, F.mul, F.neg, F.inv, q, self.c2, self.c3, self.c6)
        ep = eps_group(a1, a2, a3, a4, self.mons, F.add, F.mul, F.neg, F.chi, self.alpha, q)
        return S, nf, ep


==> anc/data/finite_q/count_pipeline/code/family_c.py <==
"""Variant family E_{c,D}: y^2 = x^3 + c x + D(t), D monic deg 5, Delta0 = 4c^3 + 27 D^2 squarefree (c in F_q^*).
Fibres: finite bad places = roots of Delta0 (c4 = -48c != 0: multiplicative, I_1 when Delta0 squarefree); at infinity
Y^2 = X^3 + c s^4 X + s^6 D(1/s) with v_s(Delta) = 2 -> type II (p >= 5). Same configuration 10 I_1 + II as c = 1.
Engine identical to engine.py except: trace table of x^3 + c x + v; section equations with c x; eps rule with a^2 = -4c^3/27
(derivation as for c = 1: w_P = -chi(-2c D(theta)), w_inf = chi(-1); product formula gives eps = chi(disc(D-a) disc(D+a))).
Validation for c != 1: ALL curves checked with p5 and p6 (degree-5/6 Lefschetz sums), see run_c.py.
usage: python family_c.py q c [nproc] [dmax_check]"""
import os, sys, json, time, itertools
os.environ.setdefault('OMP_NUM_THREADS', '1')
import numpy as np
from numba import njit
from multiprocessing import Pool
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fq import Fq, Ext, ext_mul, to_index, ext_powers_1to5
from tables import digits_matrix, CACHE
from engine import S_group, eps_group
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')

@njit(cache=True)
def ext_square_and_fc(C, m, add, mul, neg, q, d, cc):
    N = C.shape[0]
    sq = np.zeros(N, dtype=np.int64); fx = np.zeros(N, dtype=np.int64)
    s = np.zeros(d, dtype=np.int64); c = np.zeros(d, dtype=np.int64); prod = np.zeros(2 * d - 1, dtype=np.int64)
    x = np.zeros(d, dtype=np.int64)
    for i in range(N):
        for k in range(d): x[k] = C[i, k]
        ext_mul(x, x, m, add, mul, neg, d, s, prod)
        ext_mul(s, x, m, add, mul, neg, d, c, prod)
        for k in range(d): c[k] = add[c[k], mul[cc, x[k]]]
        sq[i] = to_index(s, q, d); fx[i] = to_index(c, q, d)
    return sq, fx

def get_c(q, d, c):
    fn = os.path.join(CACHE, f'trace_q{q}_d{d}_c{c}.npz')
    F = Fq(q); E = Ext(F, d)
    if os.path.exists(fn):
        z = np.load(fn); assert list(z['m']) == list(E.m)
        return F, E, z['a'], z['reps'], z['w'], z['P']
    E.check_field()
    p, f = F.p, F.f; N = q ** d; nd = f * d
    sq, fx = ext_square_and_fc(E.C, E.m, F.add, F.mul, F.neg, q, d, F.I(c))
    chi = -np.ones(N, dtype=np.int64); chi[sq] = 1; chi[0] = 0
    Nf = np.bincount(fx, minlength=N).astype(np.float64); shp = (p,) * nd
    corr = np.fft.ifftn(np.conj(np.fft.fftn(Nf.reshape(shp))) * np.fft.fftn(chi.astype(np.float64).reshape(shp))).real.reshape(N)
    a = -np.rint(corr).astype(np.int64); err = float(np.abs(corr + a).max()); assert err < 1e-6
    assert np.abs(a).max() ** 2 <= 4 * q ** d and a.sum() == 0
    Dg = digits_matrix(N, p, nd); pw = p ** np.arange(nd); fxd = Dg[fx]
    vs = np.arange(N) if N <= 20000 else np.random.default_rng(3).choice(N, 100, replace=False)
    for v in vs:
        assert -chi[((fxd + Dg[v]) % p) @ pw].sum() == a[v]
    reps, w, fr = E.orbit_reps(); assert (a[fr] == a).all()
    P = ext_powers_1to5(E.C, reps, E.m, F.add, F.mul, F.neg, d).astype(np.int16)
    np.savez_compressed(fn, a=a.astype(np.int32), reps=reps, w=w, P=P, m=E.m)
    return F, E, a.astype(np.int32), reps, w, P

@njit(cache=True)
def nfix_group_c(a1, a2, a3, a4, add, mul, neg, inv, q, c2, c3, c6, cc):
    cnt = np.zeros(q, dtype=np.int64)
    for u in range(1, q):
        x2 = mul[u, u]; y3 = mul[x2, u]; i2y3 = inv[mul[c2, y3]]
        x2sq = mul[x2, x2]
        for x1 in range(q):
            y2 = mul[add[mul[c3, mul[x2sq, x1]], 1], i2y3]
            x1sq = mul[x1, x1]
            for x0 in range(q):
                t = add[add[mul[c3, mul[x2sq, x0]], mul[c3, mul[x2, x1sq]]], a4]
                y1 = mul[add[t, neg[mul[y2, y2]]], i2y3]
                t = add[add[mul[x1sq, x1], mul[c6, mul[x2, mul[x1, x0]]]], a3]
                y0 = mul[add[t, neg[mul[c2, mul[y2, y1]]]], i2y3]
                x0sq = mul[x0, x0]
                lhs = add[mul[c2, mul[y2, y0]], mul[y1, y1]]
                rhs = add[add[add[mul[c3, mul[x2, x0sq]], mul[c3, mul[x1sq, x0]]], mul[cc, x2]], a2]
                if lhs != rhs:
                    continue
                lhs = mul[c2, mul[y1, y0]]
                rhs = add[add[mul[c3, mul[x1, x0sq]], mul[cc, x1]], a1]
                if lhs != rhs:
                    continue
                a0 = add[mul[y0, y0], neg[add[mul[x0sq, x0], mul[cc, x0]]]]
                cnt[a0] += 1
    return cnt

_S = {}
def _init(q, c, dmax):
    F = Fq(q); _S['F'] = F; _S['T'] = {}
    for d in range(1, dmax + 1):
        _, E, a, reps, w, P = get_c(q, d, c)
        _S['T'][d] = (P.astype(np.int64), w.astype(np.int64), a.astype(np.int64).reshape(q ** (d - 1), q))
    mons = json.load(open(os.path.join(DATA, 'quintic_disc.json')))
    _S['mons'] = np.array([m[:5] + [F.I(m[5])] for m in mons], dtype=np.int64)
    cc = F.I(c); c3 = F.mul[F.mul[cc, cc], cc]
    _S['alpha'] = int(F.mul[F.mul[F.neg[F.I(4)], c3], F.inv[F.I(27)]]); _S['cc'] = cc; _S['q'] = q; _S['dmax'] = dmax

def _work(gs):
    F = _S['F']; q = _S['q']; res = []
    for g in gs:
        a1, a2, a3, a4 = [int(x) for x in g]
        S = np.array([S_group(*_S['T'][d][:2], _S['T'][d][2], a1, a2, a3, a4, F.add, F.mul, q, d) for d in range(1, _S['dmax'] + 1)])
        nf = nfix_group_c(a1, a2, a3, a4, F.add, F.mul, F.neg, F.inv, q, F.I(2), F.I(3), F.I(6), _S['cc'])
        ep = eps_group(a1, a2, a3, a4, _S['mons'], F.add, F.mul, F.neg, F.chi, _S['alpha'], q)
        res.append((S, nf, ep))
    return res

def main():
    q = int(sys.argv[1]); c = int(sys.argv[2]); nproc = int(sys.argv[3]) if len(sys.argv) > 3 else 6
    dmax = int(sys.argv[4]) if len(sys.argv) > 4 else 6
    F = Fq(q); assert F.p != 5
    t0 = time.time()
    for d in range(1, dmax + 1): get_c(q, d, c)
    G = [(a1, a2, a3, 0) for a3, a2, a1 in itertools.product(range(q), repeat=3)]
    chunks = [G[i:i + 16] for i in range(0, len(G), 16)]
    with Pool(nproc, initializer=_init, initargs=(q, c, dmax)) as pool:
        R = [r for part in pool.map(_work, chunks) for r in part]
    from classify import load_table, newton_e
    T, key, cp = load_table(); TT = {k['no']: k for k in T}
    N = {k['no']: 0 for k in T}; F5 = 0; chk = dict(p_div=True, newton=0, e4=0, key_missing=0, p5_ok=0, p6_ok=0, n=0,
                                                  eps_decided_by_p5p6=0, dmax=dmax, eps_decided_agree=0, eps_both_admissible=0)
    for S, nf, ep in R:
        for d in range(1, dmax + 1): chk['p_div'] &= bool((S[d - 1] % q ** d == 0).all())
        P = -S // np.array([q ** d for d in range(1, dmax + 1)])[:, None]
        for a0 in range(q):
            if ep[a0] == 0: continue
            chk['n'] += 1; F5 += q
            p = [int(x) for x in P[:, a0]]
            k = key.get((tuple(p[:4]), int(ep[a0]), int(nf[a0])), 0)
            if k == 0: chk['key_missing'] += 1; continue
            N[k] += q
            cl = TT[k]
            chk['p5_ok'] += p[4] == cl['p'][4]
            if dmax >= 6: chk['p6_ok'] += p[5] == cl['p'][5]
            e = newton_e(*p[:4])
            if e[3] == 0 and ((tuple(p[:4]), 1) in cp) and ((tuple(p[:4]), -1) in cp):
                chk['eps_both_admissible'] += 1
                # which det values are consistent with p5, p6 among admissible classes?
                ok = [c2['det'] for c2 in T if c2['p'][:dmax] == p[:dmax]]
                if len(set(ok)) == 1:
                    chk['eps_decided_by_p5p6'] += 1; chk['eps_decided_agree'] += ok[0] == int(ep[a0])
    out = dict(q=q, c=c, family=f'y^2 = x^3 + {c} x + D(t), D monic deg 5, 4c^3 + 27 D^2 squarefree', transversal='a4 = 0, weight q',
               F5_size=F5, loss=q ** 5 - F5, N_C={str(k): v for k, v in N.items()}, checks=chk, seconds=round(time.time() - t0, 1),
               label='COMPUTED (exact)')
    json.dump(out, open(os.path.join(DATA, f'classcounts_q{q}_c{c}.json'), 'w'), indent=1)
    print(json.dumps(dict(q=q, c=c, F5=F5, loss=q ** 5 - F5, checks=chk)))

if __name__ == '__main__':
    main()


==> anc/data/finite_q/count_pipeline/code/four_cell.py <==
"""Four-configuration decomposition (NUMERICAL; reading HEURISTIC). Configurations (s, t) = (chi_q(-3c), chi_q(-3)):
  (+,+): c = 1, q = 1 mod 3 [7,13,19,31,37];  (-,-): c = 1, q = 2 mod 3 [11,17,23,29,41];
  (+,-): c non-square, q = 2 mod 3 [11:2, 17:3, 23:5];  (-,+): c non-square, q = 1 mod 3 [7:3, 13:2, 19:2].
Cell means m_st of e'_C (and of scalar statistics) are decomposed exactly as
  m_st = A + s*B + t*O + s*t*X   (s*t = chi_q(c)),
A = mean, B = boundary-rationality character, O = q mod 3 character, X = chi_q(c) interaction (the confound).
X ~ 0 would mean the c-families act additively and separate B from O."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats
R = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')
KEYS = sorted(T); li = [KEYS.index(k) for k in KEYS if HAAR[k] >= Fr(1, 100)]
ni = [KEYS.index(T[k]['neg_no']) for k in KEYS]
cc = json.load(open(os.path.join(R, 'data', 'compare_c.json')))
def vec_c1(q):
    N, F5 = load(q); s = stats(q, N, F5)
    return np.array([float(s['ep'][k]) for k in KEYS]), {'qdM0': q * float(s['M0'] - s['lim0']), 'qdM1': q * float(s['M1'] - s['lim1']),
                                                         'qdM2': q * float(s['M2'] - s['lim2']), 'qdP0': q * float(s['P0'] - s['PW0']), 'qTV': q * float(s['TV'])}
def vec_c(a):
    d = cc[a]; return np.array([d['ep'][str(k)] for k in KEYS]), {k: d[k] for k in ('qdM0', 'qdM1', 'qdM2', 'qdP0', 'qTV')}
cells = {'++': [vec_c1(q) for q in (7, 13, 19, 31, 37)], '--': [vec_c1(q) for q in (11, 17, 23, 29, 41)],
         '+-': [vec_c(a) for a in ('11:2', '17:3', '23:5')], '-+': [vec_c(a) for a in ('7:3', '13:2', '19:2')]}
m = {k: np.mean([v[0] for v in vs], axis=0) for k, vs in cells.items()}
sc = {k: {s: float(np.mean([v[1][s] for v in vs])) for s in vs[0][1]} for k, vs in cells.items()}
def dec(x):
    A = (x['++'] + x['--'] + x['+-'] + x['-+']) / 4; B = (x['++'] - x['--'] + x['+-'] - x['-+']) / 4
    O = (x['++'] - x['--'] - x['+-'] + x['-+']) / 4; X = (x['++'] + x['--'] - x['+-'] - x['-+']) / 4
    return A, B, O, X
out = {'scalars': {}, 'vectors': {}}
lines = ['| statistic | m(+,+) | m(−,−) | m(+,−) | m(−,+) | A | B (χ(−3c)) | O (χ(−3)) | X (χ(c)) |', '|---|---|---|---|---|---|---|---|---|']
for s in ('qdM0', 'qdM1', 'qdM2', 'qdP0', 'qTV'):
    x = {k: sc[k][s] for k in sc}; A, B, O, X = dec(x)
    out['scalars'][s] = dict(cells=x, A=A, B=B, O=O, X=X)
    lines.append(f"| {s} | {x['++']:+.3f} | {x['--']:+.3f} | {x['+-']:+.3f} | {x['-+']:+.3f} | {A:+.3f} | {B:+.3f} | {O:+.3f} | {X:+.3f} |")
for nm, f in (("e'", lambda v: v), ("even part", lambda v: (v + v[ni]) / 2)):
    x = {k: f(v)[li] for k, v in m.items()}; A, B, O, X = dec(x)
    rms = lambda v: float(np.sqrt(np.mean(v ** 2)))
    # replicate noise: RMS over cells of within-cell std / sqrt(n) (standard error of the cell means)
    se2 = [np.mean(np.array([f(v[0])[li] for v in vs]).std(axis=0, ddof=1) ** 2) / len(vs) for vs in cells.values()]
    se = float(np.sqrt(np.mean(se2))); sec = float(np.sqrt(np.sum(se2)) / 4)
    mH = np.array([float(HAAR[k] * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2))) for k in KEYS]); mHv = f(mH)[li]
    cB = float(np.corrcoef(B, mHv)[0, 1]); bB = float(mHv @ B / (mHv @ mHv)); cA = float(np.corrcoef(A, mHv)[0, 1]); bA = float(mHv @ A / (mHv @ mHv))
    cO = float(np.corrcoef(O, mHv)[0, 1])
    out['vectors'][nm] = dict(rmsA=rms(A), rmsB=rms(B), rmsO=rms(O), rmsX=rms(X), se_cell_mean=se, se_component=sec,
                              corr_B_modelH=cB, slope_B_modelH=bB, corr_A_modelH=cA, slope_A_modelH=bA, corr_O_modelH=cO)
    lines.append(f"\n{nm} (large classes): RMS of A = {rms(A):.4f}, B = {rms(B):.4f}, O = {rms(O):.4f}, X = {rms(X):.4f}; "
                 f"noise: standard error of a cell mean ≈ {se:.4f}, of a component ≈ {sec:.4f}. "
                 f"Boundary model_H (per rational component): corr(B, model_H) = {cB:+.2f} (slope {bB:.2f}), corr(A, model_H) = {cA:+.2f} (slope {bA:.2f}), corr(O, model_H) = {cO:+.2f}.")
json.dump(out, open(os.path.join(R, 'data', 'four_cell.json'), 'w'), indent=1)
open(os.path.join(R, 'logs', 'four_cell.md'), 'w').write('\n'.join(lines))
print('\n'.join(lines))

# independent halves: c = 1 half-sum vs non-square-c half-sum, each against model_H
mH = np.array([float(HAAR[k] * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2))) for k in KEYS])[li]
extra = []
for nm, pair in (('c = 1 cells: (m(+,+) + m(−,−))/2', ('++', '--')), ('non-square c cells: (m(+,−) + m(−,+))/2', ('+-', '-+'))):
    h = (m[pair[0]] + m[pair[1]])[li] / 2
    b = float(mH @ h / (mH @ mH)); c = float(np.corrcoef(h, mH)[0, 1]); r2 = 1 - float(((h - b * mH) ** 2).sum()) / float(((h - h.mean()) ** 2).sum())
    r2_1 = 1 - float(((h - mH) ** 2).sum()) / float(((h - h.mean()) ** 2).sum())
    extra.append(f"- {nm}: corr with model_H = {c:+.2f}, slope {b:.2f}, R² (fitted slope) {r2:.2f}, R² (slope 1, parameter-free) {r2_1:.2f}")
    out.setdefault('halfsums', {})[nm] = dict(corr=c, slope=b, R2=r2, R2_slope1=r2_1)
json.dump(out, open(os.path.join(R, 'data', 'four_cell.json'), 'w'), indent=1)
open(os.path.join(R, 'logs', 'four_cell.md'), 'a').write('\n\nHalf-sums against the boundary model_H (large classes, e\'):\n\n' + '\n'.join(extra))
print('\n'.join(extra))


==> anc/data/finite_q/count_pipeline/code/four_cell_matched.py <==
"""Matched-q four-configuration check (NUMERICAL). Cells with the same q:
  q = 7, 13, 19:  (+,+) c = 1   vs  (-,+) c non-square (7:3, 13:2, 19:2)
  q = 11, 17, 23: (-,-) c = 1   vs  (+,-) c non-square (11:2, 17:3, 23:5)
Per matched q-triple (q1 in {7,11}, q2 in {13,17}, q3 in {19,23}) form X_j = (m++ + m-- - m+- - m-+)/4 using the j-th q of each list,
estimate X = mean_j X_j, noise = std_j(X_j)/sqrt(3) (spread across the per-q replicates), and A_j likewise."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats
R = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')
KEYS = sorted(T); li = [KEYS.index(k) for k in KEYS if HAAR[k] >= Fr(1, 100)]
ni = [KEYS.index(T[k]['neg_no']) for k in KEYS]
cc = json.load(open(os.path.join(R, 'data', 'compare_c.json')))
def c1(q):
    N, F5 = load(q); s = stats(q, N, F5)
    return np.array([float(s['ep'][k]) for k in KEYS]), q * float(s['M0'] - s['lim0'])
def cn(a):
    d = cc[a]; return np.array([d['ep'][str(k)] for k in KEYS]), d['qdM0']
PP = [c1(q) for q in (7, 13, 19)]; MM = [c1(q) for q in (11, 17, 23)]
MP = [cn(a) for a in ('7:3', '13:2', '19:2')]; PM = [cn(a) for a in ('11:2', '17:3', '23:5')]
mH = np.array([float(HAAR[k] * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2))) for k in KEYS])
res = {}; lines = []
for nm, f in (("e'", lambda v: v), ('even part', lambda v: (v + v[ni]) / 2)):
    Xj = []; Aj = []; Bj = []; Oj = []
    for j in range(3):
        pp, mm, pm, mp = f(PP[j][0])[li], f(MM[j][0])[li], f(PM[j][0])[li], f(MP[j][0])[li]
        Xj.append((pp + mm - pm - mp) / 4); Aj.append((pp + mm + pm + mp) / 4); Bj.append((pp - mm + pm - mp) / 4); Oj.append((pp - mm - pm + mp) / 4)
    Xj, Aj, Bj, Oj = map(np.array, (Xj, Aj, Bj, Oj))
    rms = lambda v: float(np.sqrt(np.mean(v ** 2)))
    X = Xj.mean(0); A = Aj.mean(0); B = Bj.mean(0); O = Oj.mean(0)
    noise = float(np.sqrt(np.mean(Xj.std(axis=0, ddof=1) ** 2)) / np.sqrt(3))
    m = f(mH)[li]
    r = dict(rmsX=rms(X), rmsA=rms(A), rmsB=rms(B), rmsO=rms(O), noise_component=noise, rmsX_per_triple=[rms(x) for x in Xj],
             corr_A_modelH=float(np.corrcoef(A, m)[0, 1]), slope_A_modelH=float(m @ A / (m @ m)),
             corr_B_modelH=float(np.corrcoef(B, m)[0, 1]), corr_O_modelH=float(np.corrcoef(O, m)[0, 1]))
    res[nm] = r
    lines.append(f"- {nm}: RMS X = {r['rmsX']:.4f} (per matched triple {', '.join(f'{x:.4f}' for x in r['rmsX_per_triple'])}); "
                 f"noise (from per-q spread) ≈ {noise:.4f}; RMS A, B, O = {r['rmsA']:.4f}, {r['rmsB']:.4f}, {r['rmsO']:.4f}; "
                 f"corr(A, model_H) = {r['corr_A_modelH']:+.2f} (slope {r['slope_A_modelH']:.2f}), corr(B, model_H) = {r['corr_B_modelH']:+.2f}, corr(O, model_H) = {r['corr_O_modelH']:+.2f}")
M0 = [(PP[j][1] + MM[j][1] - PM[j][1] - MP[j][1]) / 4 for j in range(3)]
res['M0_X_per_triple'] = M0
lines.append(f"- q(M0 − 8/29): X per matched triple = {', '.join(f'{x:+.3f}' for x in M0)} (mean {np.mean(M0):+.3f})")
json.dump(res, open(os.path.join(R, 'data', 'four_cell_matched.json'), 'w'), indent=1)
open(os.path.join(R, 'logs', 'four_cell_matched.md'), 'w').write('Matched-q check (c = 1 cells restricted to q = 7, 13, 19 and 11, 17, 23, paired with the c-family runs at the same q):\n\n' + '\n'.join(lines))
print('\n'.join(lines))


==> anc/data/finite_q/count_pipeline/code/fq.py <==
"""Finite fields as lookup tables (all exact).
Fq(q): F_q = F_p[b]/(m0(b)) (m0 = first irreducible monic of degree f in lex order; f = 1 -> prime field).
  element code = sum_i c_i p^i  <->  sum_i c_i b^i  (c_i in 0..p-1); integers n embed as code n mod p.
  tables add, neg, mul, inv (inv[0] = 0), chi (quadratic character, chi[0] = 0), all numpy int64.
Ext(F, d): F_{q^d} = F_q[g]/(m(g)), m = first monic irreducible of degree d over F_q in lex order.
  element index = sum_k code_k q^k  (code_0 = constant term: F_q sits in coordinate 0).
  As an additive group F_{q^d} = (Z/p)^{f d}, the base-p digits of the index are F_p-coordinates."""
import itertools
import numpy as np
from numba import njit

def is_prime(n):
    return n > 1 and all(n % k for k in range(2, int(n ** 0.5) + 1))

def prime_power(q):
    for p in range(2, q + 1):
        if is_prime(p) and q % p == 0:
            f = 0; r = q
            while r % p == 0: r //= p; f += 1
            assert r == 1, 'not a prime power'
            return p, f

class Fq:
    def __init__(self, q):
        self.q = q; self.p, self.f = prime_power(q)
        p, f = self.p, self.f
        if f == 1:
            a = np.arange(q)
            self.add = (a[:, None] + a[None, :]) % q
            self.mul = (a[:, None] * a[None, :]) % q
            self.m0 = [0, 1]
        else:
            # find irreducible monic m0 of degree f over F_p (f <= 3 supported: no roots suffices for f <= 3)
            assert f <= 3
            for tail in itertools.product(range(p), repeat=f):
                m0 = list(tail) + [1]          # coefficients low..high
                if all(sum(c * pow(x, i, p) for i, c in enumerate(m0)) % p for x in range(p)):
                    break
            self.m0 = m0
            digs = np.array([[(c // p ** i) % p for i in range(f)] for c in range(q)])
            self.add = np.zeros((q, q), dtype=np.int64); self.mul = np.zeros((q, q), dtype=np.int64)
            for x in range(q):
                for y in range(q):
                    self.add[x, y] = sum(((digs[x, i] + digs[y, i]) % p) * p ** i for i in range(f))
                    prod = [0] * (2 * f - 1)
                    for i in range(f):
                        for j in range(f):
                            prod[i + j] = (prod[i + j] + digs[x, i] * digs[y, j]) % p
                    for k in range(2 * f - 2, f - 1, -1):
                        c = prod[k]
                        if c:
                            prod[k] = 0
                            for i in range(f):
                                prod[k - f + i] = (prod[k - f + i] - c * m0[i]) % p
                    self.mul[x, y] = sum(prod[i] * p ** i for i in range(f))
        self.add = self.add.astype(np.int64); self.mul = self.mul.astype(np.int64)
        self.neg = np.array([int(np.where(self.add[x] == 0)[0][0]) for x in range(q)], dtype=np.int64)
        self.inv = np.zeros(q, dtype=np.int64)
        for x in range(1, q):
            self.inv[x] = int(np.where(self.mul[x] == 1)[0][0])
        sq = set(int(self.mul[x, x]) for x in range(1, q))
        assert len(sq) == (q - 1) // 2
        self.chi = np.array([0] + [1 if x in sq else -1 for x in range(1, q)], dtype=np.int64)
        # sanity: field axioms on tables
        for x in range(1, q):
            assert self.mul[x, 1:].min() > 0
        assert (self.add == self.add.T).all() and (self.mul == self.mul.T).all()

    def I(self, n):
        """integer -> code"""
        return int(n % self.p)

    # python-level helpers
    def a(self, x, y): return int(self.add[x, y])
    def m(self, x, y): return int(self.mul[x, y])
    def s(self, x, y): return int(self.add[x, self.neg[y]])
    def dv(self, x, y): assert y; return int(self.mul[x, self.inv[y]])


def poly_divmod(F, num, den):
    """num, den: lists of codes, low..high; den monic-or-not (leading nonzero). returns remainder."""
    num = list(num)
    dl = len(den) - 1; lc_inv = int(F.inv[den[-1]])
    for k in range(len(num) - 1, dl - 1, -1):
        c = num[k]
        if c:
            c = F.m(c, lc_inv)
            for i in range(dl + 1):
                num[k - dl + i] = F.s(num[k - dl + i], F.m(c, den[i]))
    return num[:dl]


def find_irreducible(F, d):
    """first monic irreducible of degree d over F_q (lex order on (c_0..c_{d-1}) with digit order c_{d-1} most significant)."""
    q = F.q
    small = []
    for e in range(1, d // 2 + 1):
        for tail in itertools.product(range(q), repeat=e):
            small.append(list(tail[::-1]) + [1])
    for idx in range(q ** d):
        m = [(idx // q ** i) % q for i in range(d)] + [1]
        if m[0] == 0 and d > 1: continue
        if all(any(poly_divmod(F, m, s)) for s in small):
            return m
    raise RuntimeError


@njit(cache=True)
def ext_mul(a, b, m, add, mul, neg, d, out, prod):
    for k in range(2 * d - 1):
        prod[k] = 0
    for i in range(d):
        if a[i] == 0: continue
        for j in range(d):
            prod[i + j] = add[prod[i + j], mul[a[i], b[j]]]
    for k in range(2 * d - 2, d - 1, -1):
        c = prod[k]
        if c != 0:
            prod[k] = 0
            nc = neg[c]
            for i in range(d):
                prod[k - d + i] = add[prod[k - d + i], mul[nc, m[i]]]
    for i in range(d):
        out[i] = prod[i]


@njit(cache=True)
def all_coords(q, d):
    N = q ** d
    C = np.zeros((N, d), dtype=np.int64)
    for x in range(N):
        r = x
        for k in range(d):
            C[x, k] = r % q; r //= q
    return C


@njit(cache=True)
def to_index(v, q, d):
    s = 0; b = 1
    for k in range(d):
        s += v[k] * b; b *= q
    return s


@njit(cache=True)
def ext_pow_all(C, e, m, add, mul, neg, q, d):
    """index of x^e for all x (coordinates C)"""
    N = C.shape[0]
    res = np.zeros(N, dtype=np.int64)
    acc = np.zeros(d, dtype=np.int64); base = np.zeros(d, dtype=np.int64); tmp = np.zeros(d, dtype=np.int64)
    prod = np.zeros(2 * d - 1, dtype=np.int64)
    for x in range(N):
        for k in range(d):
            acc[k] = 0; base[k] = C[x, k]
        acc[0] = 1
        ee = e
        while ee > 0:
            if ee & 1:
                ext_mul(acc, base, m, add, mul, neg, d, tmp, prod)
                for k in range(d): acc[k] = tmp[k]
            ee >>= 1
            if ee > 0:
                ext_mul(base, base, m, add, mul, neg, d, tmp, prod)
                for k in range(d): base[k] = tmp[k]
        res[x] = to_index(acc, q, d)
    return res


@njit(cache=True)
def ext_square_and_f(C, m, add, mul, neg, q, d):
    """for all x: index of x^2 and of x^3 + x"""
    N = C.shape[0]
    sq = np.zeros(N, dtype=np.int64); fx = np.zeros(N, dtype=np.int64)
    s = np.zeros(d, dtype=np.int64); c = np.zeros(d, dtype=np.int64); prod = np.zeros(2 * d - 1, dtype=np.int64)
    x = np.zeros(d, dtype=np.int64)
    for i in range(N):
        for k in range(d): x[k] = C[i, k]
        ext_mul(x, x, m, add, mul, neg, d, s, prod)
        ext_mul(s, x, m, add, mul, neg, d, c, prod)
        for k in range(d): c[k] = add[c[k], x[k]]
        sq[i] = to_index(s, q, d); fx[i] = to_index(c, q, d)
    return sq, fx


@njit(cache=True)
def ext_powers_1to5(C, idx, m, add, mul, neg, d):
    """coordinates of t^1..t^5 for t = elements idx; shape (len(idx), 6, d) with slot k = t^k (slot 0 unused)"""
    n = idx.shape[0]
    P = np.zeros((n, 6, d), dtype=np.int64)
    prod = np.zeros(2 * d - 1, dtype=np.int64); tmp = np.zeros(d, dtype=np.int64)
    t = np.zeros(d, dtype=np.int64); cur = np.zeros(d, dtype=np.int64)
    for r in range(n):
        for k in range(d):
            t[k] = C[idx[r], k]; cur[k] = t[k]; P[r, 1, k] = t[k]
        for e in range(2, 6):
            ext_mul(cur, t, m, add, mul, neg, d, tmp, prod)
            for k in range(d):
                cur[k] = tmp[k]; P[r, e, k] = tmp[k]
    return P


class Ext:
    def __init__(self, F, d):
        self.F = F; self.d = d; self.q = F.q; self.N = F.q ** d
        if d == 1:
            self.m = np.array([0], dtype=np.int64)   # g = 0 ... unused: F_q itself (x*y handled by mul since d=1: reduce g^1 = -m0 = 0)
        else:
            self.m = np.array(find_irreducible(F, d)[:d], dtype=np.int64)
        self.C = all_coords(F.q, d)

    def check_field(self):
        """every nonzero x satisfies x^(q^d - 1) = 1  <=>  F_q[g]/(m) is a field (no zero divisors)."""
        F = self.F
        r = ext_pow_all(self.C, self.N - 1, self.m, F.add, F.mul, F.neg, F.q, self.d)
        assert r[0] == 0 and (r[1:] == 1).all(), 'modulus not irreducible'
        return True

    def frobenius(self):
        F = self.F
        return ext_pow_all(self.C, F.q, self.m, F.add, F.mul, F.neg, F.q, self.d)

    def orbit_reps(self):
        """Frobenius orbit representatives (minimal index in orbit) and orbit sizes."""
        fr = self.frobenius()
        N = self.N
        mn = np.arange(N); cur = np.arange(N); size = np.zeros(N, dtype=np.int64); done = np.zeros(N, dtype=bool)
        for k in range(1, self.d + 1):
            cur = fr[cur]
            mn = np.minimum(mn, cur)
            newly = (cur == np.arange(N)) & ~done
            size[newly] = k; done |= newly
        assert done.all()
        reps = np.where(mn == np.arange(N))[0]
        return reps, size[reps], fr


==> anc/data/finite_q/count_pipeline/code/gate_fragment.py <==
"""Generated fragment for REPORT section 4: even/odd decomposition, kappa(q), q = 5 vs 25, boundary-model predictions vs data."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats, limits
R = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')
J = lambda f: json.load(open(os.path.join(R, 'data', f)))
dec = J('decompose.json'); p5 = J('p5_compare.json'); gate = J('gate.json')
L = []
L.append('### 4a. Even/odd split under C ↦ −C (NUMERICAL, large classes)\n')
L.append('even_C = (e\'_C + e\'_{−C})/2 and odd_C = (e\'_C − e\'_{−C})/2. The odd part is exactly 0 at q ≡ 3 mod 4, by the twist.\n')
L.append('| cell | within | between | ratio | mean pairwise corr |'); L.append('|---|---|---|---|---|')
for k, v in dec['gate_even'].items():
    L.append(f"| even part, {k} | {v['within']:.3f} | {v['between']:.3f} | {v['ratio']:.2f} | {v['mean_corr']:.2f} |")
qs = dec['even_corr']['qs']; C = dec['even_corr']['C']
L.append('\nCorrelation matrix of the even parts across q, with the q ≡ 2 mod 3 values first:\n')
L.append('| q | ' + ' | '.join(map(str, qs)) + ' |'); L.append('|' + '---|' * (len(qs) + 1))
for i, q in enumerate(qs):
    L.append(f'| {q} | ' + ' | '.join(f'{x:+.2f}' for x in C[i]) + ' |')
ok = dec['odd_kappa']
L.append(f"\nOdd part at q ≡ 1 mod 4: the first principal component carries {100*ok['sv_share']:.0f}% of the variance of the odd vectors. The coefficient along it is:\n")
L.append('| q | ' + ' | '.join(str(q) for q in ok['qs']) + ' |'); L.append('|' + '---|' * (len(ok['qs']) + 1))
L.append('| κ(q) | ' + ' | '.join(f"{ok['kappa'][str(q)] if str(q) in ok['kappa'] else ok['kappa'][q]:+.3f}" for q in ok['qs']) + ' |')
L.append('| odd RMS | ' + ' | '.join(f"{dec['odd_rms_large'][str(q)]:.3f}" for q in ok['qs']) + ' |')
L.append('\nOdd-vector correlations at q ≡ 1 mod 4 (' + ', '.join(map(str, dec['odd_corr_q1mod4']['qs'])) + '):\n')
for row in dec['odd_corr_q1mod4']['C']:
    L.append('    ' + '  '.join(f'{x:+.2f}' for x in row))
L.append('\n### 4b. q = 5 against q = 25 (p = 5; f = 1 against f = 2)\n')
L.append(f"The cell means are computed without p = 5: q ≡ 1 cell {p5['cells']['cell1']}, q ≡ 2 cell {p5['cells']['cell2']}.\n")
L.append('| q | q mod 3 | corr(e′, cell-1 mean) | corr(e′, cell-2 mean) | even-part corr cell 1 | even-part corr cell 2 | q(M0−8/29) | q·TV |')
L.append('|---|---|---|---|---|---|---|---|')
for q in (5, 25):
    N, F5 = load(q); s = stats(q, N, F5); d = p5[str(q)]
    L.append(f"| {q} | {q%3} | {d['corr_with_cell1']:+.2f} | {d['corr_with_cell2']:+.2f} | {d['even_corr_with_cell1']:+.2f} | {d['even_corr_with_cell2']:+.2f} | {q*float(s['M0']-s['lim0']):+.3f} | {q*float(s['TV']):.3f} |")
# boundary model predictions vs observed
L.append('\n### 4c. HEURISTIC boundary model: its predictions against the data\n')
Lm = limits()
mH = {k: HAAR[k] * (1 - Fr(T[k]['nfix'] + T[k]['nfix_negw'], 2)) for k in T}
pred = {}
for r in range(3):
    cl = [k for k in T if T[k]['rank'] == r]
    dP = 2 * sum(mH[k] for k in cl); dM = (2 * sum(mH[k] * (-T[k]['tr']) for k in cl) - Lm[r]['M'] * dP) / Lm[r]['P']
    pred[f'qdP{r}'] = float(dP); pred[f'qdM{r}'] = float(dM)
QS = [q for q in range(5, 200) if os.path.exists(os.path.join(R, 'data', f'classcounts_q{q}.json'))]
obs = {q: stats(q, *load(q)) for q in QS}
L.append('Model for q ≡ 1 mod 3 (two rational components): prediction = 2·model_H. The model predicts 0 at q ≡ 2 mod 3.\n')
L.append('| statistic | model (q ≡ 1 mod 3) | observed q ≡ 1 mod 3 | observed q ≡ 2 mod 3 (model: 0) |'); L.append('|---|---|---|---|')
for key, nm in (('qdM0', 'q(M0−lim)'), ('qdM1', 'q(M1−lim)'), ('qdM2', 'q(M2−lim)'), ('qdP0', 'q(P0−PW0)'), ('qdP1', 'q(P1−PW1)'), ('qdP2', 'q(P2−PW2)')):
    r = int(key[-1]); typ = key[2]
    f = (lambda s, q: q * float(s[f'M{r}'] - s[f'lim{r}'])) if typ == 'M' else (lambda s, q: q * float(s[f'P{r}'] - s[f'PW{r}']))
    o1 = ', '.join(f'{f(obs[q], q):+.2f}' for q in QS if q % 3 == 1); o2 = ', '.join(f'{f(obs[q], q):+.2f}' for q in QS if q % 3 == 2)
    L.append(f'| {nm} | {pred[key]:+.3f} | {o1} | {o2} |')
L.append(f"\n(q lists: q ≡ 1: {[q for q in QS if q % 3 == 1]}; q ≡ 2: {[q for q in QS if q % 3 == 2]}.)")
open(os.path.join(R, 'logs', 'gate_fragment.md'), 'w').write('\n'.join(L))
print('\n'.join(L))


==> anc/data/finite_q/count_pipeline/code/make_report.py <==
"""Assemble REPORT.md from report_parts/*.md (hand-written) and generated fragments (logs/*.md, data/*.json)."""
import os, json, glob
R = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')
J = lambda f: json.load(open(os.path.join(R, 'data', f)))
parts = [open(os.path.join(R, 'report_parts', 'head.md')).read(), open(os.path.join(R, 'report_parts', 'method.md')).read()]
# ---- cross-checks
L = ['\n## 2. Cross-checks, answer (1). All COMPUTED; no mismatch anywhere, so no STOP item\n']
v7 = J('validate_q7.json'); v5 = J('validate_q5.json')
L.append('| q | reference | curves | agreement |'); L.append('|---|---|---|---|')
L.append(f"| 5 | `anc/monodromy/data/q5_all.json` (complete L-polys, K=8) | {v5['rows']:,} | charpoly {v5['charpoly_agree']:,}, det {v5['det_agree']:,} (e4=0: {v5['e4zero_det_agree']:,}/{v5['e4zero']:,}) |")
s = v7['sections']; c = v7['curves_csv']; t = v7['translation_invariance']
L.append(f"| 7 | `sections/frob_class_q7.csv` (w matrices, all F5(7)) | {s['section_rows']:,} | class {s['class_agree']:,}, nfix {s['nfix_agree']:,}, det {s['det_agree']:,}, rank {s['rank_agree']:,} (e4=0 det {s['e4zero_det_agree']:,}/{s['e4zero_rows']:,}) |")
L.append(f"| 7 | `data/curves_q7_deg5_all.csv.gz` (all 16,807 D) | {c['rows']:,} | in_F5 {c['inF5_agree']:,}; p1..p4 {c['p_agree']:,}/{c['in_F5']:,}; eps {c['eps_agree']:,}; translation invariance {t['agree']:,}/{t['pairs']:,} |")
for q in (11, 13, 23):
    v = J(f'validate_q{q}.json'); c = v['curves_csv']
    src = ', '.join(f"{k}: {a[1]:,}/{a[0]:,}" for k, a in c['by_eps_src'].items())
    L.append(f"| {q} | `data/curves_q{q}_*.csv.gz` (every row, mapped to transversal rep) | {c['rows']:,} | in_F5 {c['inF5_agree']:,}; charpoly {c['cyc_agree']:,}/{c['in_F5']:,}, rank {c['rank_agree']:,}, eps {c['eps_agree']:,} ({src}), p1..p4 {c['p_agree']:,} |")
    if 'sections_sample' in v:
        s = v['sections_sample']
        L.append(f"| {q} | `sections/frob_class_q{q}_sample.csv` | {s['rows']:,} | class {s['class_agree']:,}, nfix {s['nfix_agree']:,}, det {s['det_agree']:,} (e4=0: {s['e4zero_det_agree']:,}/{s['e4zero']:,}) |")
for f in sorted(glob.glob(os.path.join(R, 'data', 'check_p5_q*.json')), key=lambda x: int(x.split('_q')[1].split('.')[0])):
    d = json.load(open(f))
    L.append(f"| {d['q']} | degree-5 Lefschetz sums, {d['groups']} random groups (independent of the classifier) | {d['curves']:,} | p5 = class p5: {d['p5_agree']:,}; eps decided by p5: {d['eps_tested_agree']:,}/{d['eps_tested_by_p5']:,} |")
sq = [json.loads(l) for l in open(os.path.join(R, 'logs', 'count_sqfree.log')) if l.startswith('{')]
L.append('\n|F5(q)| recount by Euclid gcd(Δ0, Δ0′) over all q⁵ D (independent of the discriminant formula): ' +
         '; '.join(f"q={d['q']}: {d['F5']:,}" for d in sq) + '. All equal the pipeline values; q = 5, 7, 13 also checked, and they match CONTEXT.md.')
tw = []
for f in glob.glob(os.path.join(R, 'data', 'classcounts_q*.json')):
    b = os.path.basename(f)
    if '_c' in b or '_all' in b: continue
    d = json.load(open(f))
    if d['checks'].get('twist_symmetry_N_C_eq_N_negC') is not None: tw.append((d['q'], d['checks']['twist_symmetry_N_C_eq_N_negC']))
L.append('\nTwist symmetry N(C) = N(−C) at q ≡ 3 mod 4 (exact): ' + ', '.join(f'q={q}: {"holds" if ok else "FAILS"}' for q, ok in sorted(tw)) + '.')
L.append('\nComparison: the rows computed independently in an AI-assisted review of an earlier version, for q = 7, 11, 13, 17, 19, 23, are reproduced to every printed digit, for |F5| or slice size, TV, q·TV, √q·TV, M0−lim, q(M0−lim), M1−lim, q(M1−lim), q(P0−PW0) and q(P1−PW1). See §3. The referee normalises by |F5(q)|, the empirical law, with M_r = mean of −tr w_D over rank-r curves.')
parts.append('\n'.join(L))
parts.append('\n## 3. Per-q statistics and per-class deviations, answer (2)\n\n' + open(os.path.join(R, 'logs', 'analysis.md')).read())
for f, title in (('boundary_model_H.md', '\n## 5. HEURISTIC boundary model (numbers COMPUTED)\n'), ('odd_part.md', '\n## 6. Odd part q(N_C − N_{−C})/|F5(q)| at q ≡ 1 mod 4 (coordinator request 2; COMPUTED)\n'),
                 ('compare_c.md', '\n## 7. c-families y² = x³ + c x + D(t) (coordinator request 1; COMPUTED)\n')):
    p = os.path.join(R, 'logs', f)
    if os.path.exists(p):
        extra = os.path.join(R, 'report_parts', f.replace('.md', '_notes.md'))
        parts.append(title + (open(extra).read() + '\n' if os.path.exists(extra) else '') + open(p).read())
gate_notes = os.path.join(R, 'report_parts', 'gate_notes.md')
if os.path.exists(gate_notes):
    parts.insert(4, open(gate_notes).read() + '\n' + open(os.path.join(R, 'logs', 'gate_fragment.md')).read())
parts.append(open(os.path.join(R, 'report_parts', 'tail.md')).read())
open(os.path.join(R, 'REPORT.md'), 'w').write('\n'.join(parts))
print('REPORT.md written', sum(len(p) for p in parts), 'chars')


==> anc/data/finite_q/count_pipeline/code/odd_part.py <==
"""q (N_C - N_{-C}) / |F5(q)| for the large classes (= e'_C - e'_{-C}); exactly 0 at q = 3 mod 4 (twist D -> -D(-t)).
Listed for the q = 1 mod 4 values; one row per unordered pair {C, -C} with C != -C and |C|/|W| >= 1%."""
import os, sys, json
from fractions import Fraction as Fr
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load
QS = [int(x) for x in sys.argv[1:]] if len(sys.argv) > 1 else [5, 13, 17, 25, 29]
D = {q: load(q) for q in QS}
pairs = []
for k in sorted(T):
    n = T[k]['neg_no']
    if n != k and HAAR[k] >= Fr(1, 100) and (min(k, n), max(k, n)) not in pairs:
        pairs.append((min(k, n), max(k, n)))
lines = ['| C | −C | charpoly C | |C|/|W| | ' + ' | '.join(f'q={q}' for q in QS) + ' |', '|' + '---|' * (4 + len(QS))]
out = {}
for a, b in pairs:
    vals = []
    for q in QS:
        N, F5 = D[q]; v = q * (N[a] - N[b]) / F5; vals.append(v); out.setdefault(str(q), {})[f'{a}-{b}'] = v
    lines.append(f"| {a} | {b} | {T[a]['cyc']} | {float(HAAR[a]):.4f} | " + ' | '.join(f'{v:+.3f}' for v in vals) + ' |')
# also totals: sum |.| and self-paired classes count
lines.append('\nsum over these pairs of |q (N_C - N_-C)/|F5||: ' + ', '.join(f"q={q}: {sum(abs(v) for v in out[str(q)].values()):.3f}" for q in QS))
json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data', 'odd_part.json'), 'w'), indent=1)
open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'logs', 'odd_part.md'), 'w').write('\n'.join(lines))
print('\n'.join(lines))


==> anc/data/finite_q/count_pipeline/code/p5_compare.py <==
"""q = 5 vs q = 25 (same p = 5; f = 1, q = 2 mod 3 vs f = 2, q = 1 mod 3): correlation of e'_C (and of its even part under
C -> -C) with the mean vectors of the two mod-3 cells computed WITHOUT p = 5. Large classes."""
import os, sys, json
from fractions import Fraction as Fr
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR, load, stats
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
QS = [int(x) for x in sys.argv[1:]] if len(sys.argv) > 1 else [q for q in range(5, 200) if os.path.exists(os.path.join(DATA, f'classcounts_q{q}.json'))]
KEYS = sorted(T); LARGE = [k for k in KEYS if HAAR[k] >= Fr(1, 100)]; li = [KEYS.index(k) for k in LARGE]
ni = [KEYS.index(T[k]['neg_no']) for k in KEYS]
EP = {}
for q in QS:
    N, F5 = load(q); s = stats(q, N, F5); EP[q] = np.array([float(s['ep'][k]) for k in KEYS])
c1 = [q for q in QS if q % 3 == 1 and q % 5]; c2 = [q for q in QS if q % 3 == 2 and q % 5]
M1 = np.mean([EP[q] for q in c1], axis=0); M2 = np.mean([EP[q] for q in c2], axis=0)
ev = lambda v: (v + v[ni]) / 2
res = {}
for q in (5, 25):
    v = EP[q]
    res[q] = dict(corr_with_cell1=float(np.corrcoef(v[li], M1[li])[0, 1]), corr_with_cell2=float(np.corrcoef(v[li], M2[li])[0, 1]),
                  even_corr_with_cell1=float(np.corrcoef(ev(v)[li], ev(M1)[li])[0, 1]), even_corr_with_cell2=float(np.corrcoef(ev(v)[li], ev(M2)[li])[0, 1]),
                  rms=float(np.sqrt(np.mean(v[li] ** 2))))
res['cells'] = dict(cell1=c1, cell2=c2)
json.dump(res, open(os.path.join(DATA, 'p5_compare.json'), 'w'), indent=1)
print(json.dumps(res, indent=1))


==> anc/data/finite_q/count_pipeline/code/quintic_disc.py <==
"""disc_t(t^5 + b4 t^4 + b3 t^3 + b2 t^2 + b1 t + s) as a polynomial in s with integer polynomial coefficients in b1..b4.
Writes data/quintic_disc.json: list of [k, e1, e2, e3, e4, coeff] for monomials coeff * s^k b1^e1 b2^e2 b3^e3 b4^e4.
Checked: evaluates to sympy's discriminant at random integer points."""
import json, os, random
import sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__)); OUT = os.path.join(HERE, '..', 'data', 'quintic_disc.json')
t, s, b1, b2, b3, b4 = sp.symbols('t s b1 b2 b3 b4')
f = t**5 + b4*t**4 + b3*t**3 + b2*t**2 + b1*t + s
D = sp.Poly(sp.expand(sp.discriminant(f, t)), s, b1, b2, b3, b4)
mons = [[int(m[0]), int(m[1]), int(m[2]), int(m[3]), int(m[4]), int(c)] for m, c in D.terms()]
assert max(m[0] for m in mons) == 4
for _ in range(5):
    vals = {x: random.randint(-9, 9) for x in (s, b1, b2, b3, b4)}
    v1 = sum(c * vals[s]**k * vals[b1]**e1 * vals[b2]**e2 * vals[b3]**e3 * vals[b4]**e4 for k, e1, e2, e3, e4, c in mons)
    v2 = sp.discriminant(f.subs(vals), t)
    assert v1 == v2
json.dump(mons, open(OUT, 'w'))
print(len(mons), 'monomials')


==> anc/data/finite_q/count_pipeline/code/run_q.py <==
"""Driver: exact W(E8) class counts N_C(q) over F5(q).
usage: python run_q.py q [mode] [nproc]
  mode 'transversal' (default): p != 5: groups (a1, a2, a3, a4 = 0), weight q (a4 = 0 slice of the free action t -> t + c).
                                p == 5: translation fixes a4; orbit transversal with weights (see groups_p5).
  mode 'all': every monic degree-5 D (weight 1) -- used for validation at small q.
Output: data/percurve_q{q}_{mode}.npz and data/classcounts_q{q}[ _all].json"""
import os, sys, json, time, itertools
os.environ.setdefault('OMP_NUM_THREADS', '1'); os.environ.setdefault('OPENBLAS_NUM_THREADS', '1'); os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
import numpy as np
from multiprocessing import Pool
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')

def groups_for(q, mode):
    from fq import Fq
    F = Fq(q); p = F.p
    G = []; Wt = []
    if mode == 'all':
        for a4, a3, a2, a1 in itertools.product(range(q), repeat=4):
            G.append((a1, a2, a3, a4)); Wt.append(1)
        desc = 'all monic degree-5 D, weight 1'
    elif p != 5:
        for a3, a2, a1 in itertools.product(range(q), repeat=3):
            G.append((a1, a2, a3, 0)); Wt.append(q)
        desc = 'a4 = 0 transversal of the free action t -> t + c (a4 -> a4 + 5c); weight q'
    else:
        # char 5: D(t + c) = t^5 + c^5 + a4 (t+c)^4 + ...; a4 is invariant.
        # a4 != 0: a3 -> a3 + 4 a4 c (free) -> rep a3 = 0, weight q
        # a4 = 0, a3 != 0: a2 -> a2 + 3 a3 c (free) -> rep a2 = 0, weight q
        # a4 = a3 = 0, a2 != 0: a1 -> a1 + 2 a2 c (free) -> rep a1 = 0, weight q
        # a4 = a3 = a2 = 0: all (a1, a0), weight 1 (action not free there)
        for a4 in range(1, q):
            for a2, a1 in itertools.product(range(q), repeat=2):
                G.append((a1, a2, 0, a4)); Wt.append(q)
        for a3 in range(1, q):
            for a1 in range(q):
                G.append((a1, 0, a3, 0)); Wt.append(q)
        for a2 in range(1, q):
            G.append((0, a2, 0, 0)); Wt.append(q)
        for a1 in range(q):
            G.append((a1, 0, 0, 0)); Wt.append(1)
        desc = 'char 5 orbit transversal of t -> t + c: (a4!=0,a3=0) w=q; (a4=0,a3!=0,a2=0) w=q; (a4=a3=0,a2!=0,a1=0) w=q; (a4=a3=a2=0) all, w=1'
    G = np.array(G, dtype=np.int64); Wt = np.array(Wt, dtype=np.int64)
    assert (Wt * q).sum() == q ** 5, 'weights do not cover all monic degree-5 D'
    return G, Wt, desc

_E = None
def _init(q):
    global _E
    from engine import Engine
    _E = Engine(q)

def _work(args):
    i0, gs = args
    out = []
    for g in gs:
        out.append(_E.group(g))
    S = np.array([o[0] for o in out]); nf = np.array([o[1] for o in out]); ep = np.array([o[2] for o in out])
    return i0, S, nf, ep

def main():
    q = int(sys.argv[1]); mode = sys.argv[2] if len(sys.argv) > 2 else 'transversal'
    nproc = int(sys.argv[3]) if len(sys.argv) > 3 else 12
    t0 = time.time()
    from tables import get
    for d in range(1, 5): get(q, d)
    print(f'[{time.strftime("%H:%M:%S")}] q={q} tables ready {time.time()-t0:.1f}s', flush=True)
    G, Wt, desc = groups_for(q, mode)
    ng = len(G)
    S = np.zeros((ng, 4, q), dtype=np.int64); NF = np.zeros((ng, q), dtype=np.int64); EP = np.zeros((ng, q), dtype=np.int64)
    csz = max(1, ng // (nproc * 16))
    chunks = [(i, G[i:i + csz]) for i in range(0, ng, csz)]
    done = 0
    with Pool(nproc, initializer=_init, initargs=(q,)) as pool:
        for i0, s, nf, ep in pool.imap_unordered(_work, chunks):
            n = len(s); S[i0:i0 + n] = s; NF[i0:i0 + n] = nf; EP[i0:i0 + n] = ep
            done += n
            if done % max(1, ng // 10) < n:
                print(f'[{time.strftime("%H:%M:%S")}] q={q} {done}/{ng} groups, {time.time()-t0:.0f}s', flush=True)
    # exact divisibility q^d | S_d
    P = np.zeros((ng, q, 4), dtype=np.int64)
    for d in range(1, 5):
        assert (S[:, d - 1, :] % q ** d == 0).all(), f'q^{d} does not divide S_{d}'
        P[:, :, d - 1] = -S[:, d - 1, :] // q ** d
    fn = os.path.join(DATA, f'percurve_q{q}_{mode}.npz')
    np.savez_compressed(fn, groups=G, weight=Wt, p=P.astype(np.int8), epsf=EP.astype(np.int8), nfix=NF.astype(np.int16))
    from classify import classify_and_write
    classify_and_write(q, mode, desc, time.time() - t0)
    print(f'[{time.strftime("%H:%M:%S")}] q={q} done {time.time()-t0:.0f}s', flush=True)

if __name__ == '__main__':
    main()


==> anc/data/finite_q/count_pipeline/code/stats.py <==
"""Statistics of the class distribution (exact rationals where possible, printed as floats)."""
import os, json
from fractions import Fraction as Fr
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
W = 696729600
T = {c['no']: c for c in json.load(open(os.path.join(DATA, 'classtable.json')))['classes']}
HAAR = {k: Fr(c['size'], W) for k, c in T.items()}

def load(q, suffix=''):
    d = json.load(open(os.path.join(DATA, f'classcounts_q{q}{suffix}.json')))
    return {int(k): v for k, v in d['N_C'].items()}, d['F5_size']

def limits():
    L = {}
    for r in range(9):
        cl = [k for k in T if T[k]['rank'] == r]
        pr = sum(HAAR[k] for k in cl)
        if pr:
            L[r] = dict(P=pr, M=sum(HAAR[k] * (-T[k]['tr']) for k in cl) / pr)
    return L

def stats(q, N, F5):
    L = limits()
    law = {k: Fr(N[k], F5) for k in T}
    TV = sum(abs(law[k] - HAAR[k]) for k in T) / 2
    out = dict(q=q, F5=F5, TV=TV)
    for r in range(3):
        cl = [k for k in T if T[k]['rank'] == r]
        n = sum(N[k] for k in cl)
        P = Fr(n, F5); M = Fr(sum(N[k] * (-T[k]['tr']) for k in cl), n)
        out[f'P{r}'] = P; out[f'PW{r}'] = L[r]['P']; out[f'M{r}'] = M; out[f'lim{r}'] = L[r]['M']
    out['e'] = {k: q * (Fr(N[k], q ** 5) - HAAR[k]) for k in T}
    out['ep'] = {k: q * (law[k] - HAAR[k]) for k in T}
    return out

if __name__ == '__main__':
    import sys
    L = limits(); print('limits', {r: (float(v['P']), str(v['M'])) for r, v in L.items()})
    print(' q      N       TV   q*TV  sqrt(q)TV  M0-lim  q(M0-lim)  M1-lim  q(M1-lim) q(P0-PW0) q(P1-PW1)')
    for q in [int(x) for x in sys.argv[1:]]:
        N, F5 = load(q); s = stats(q, N, F5)
        print(f"{q:2d} {F5:9d} {float(s['TV']):.4f} {q*float(s['TV']):6.3f} {q**0.5*float(s['TV']):6.3f} {float(s['M0']-s['lim0']):+.4f} {q*float(s['M0']-s['lim0']):+7.3f} {float(s['M1']-s['lim1']):+.4f} {q*float(s['M1']-s['lim1']):+7.3f} {q*float(s['P0']-s['PW0']):+7.3f} {q*float(s['P1']-s['PW1']):+7.3f}")


==> anc/data/finite_q/count_pipeline/code/table_c.py <==
"""Per-class e_C and e'_C side by side for (q, c) pairs (large classes). usage: python table_c.py 11:1 11:2"""
import os, sys, json
from fractions import Fraction as Fr
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stats import T, HAAR
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
d = json.load(open(os.path.join(DATA, 'compare_c.json')))
args = sys.argv[1:]
LARGE = [k for k in sorted(T) if HAAR[k] >= Fr(1, 100)]
print('| class | charpoly | |C|/|W| | ' + ' | '.join(f"e_C ({a.replace(':', ', c=')})" for a in args) + ' | ' + ' | '.join(f"e'_C ({a.replace(':', ', c=')})" for a in args) + ' |')
print('|' + '---|' * (3 + 2 * len(args)))
for k in LARGE:
    print(f"| {k} | {T[k]['cyc']} | {float(HAAR[k]):.4f} | " + ' | '.join(f"{d[a]['e'][str(k)]:+.3f}" for a in args) + ' | ' + ' | '.join(f"{d[a]['ep'][str(k)]:+.3f}" for a in args) + ' |')


==> anc/data/finite_q/count_pipeline/code/tables.py <==
"""Trace tables a_d(v) = -sum_{x in F_{q^d}} chi_d(x^3 + x + v) for all v in F_{q^d} (exact integers),
via FFT correlation over the additive group (Z/p)^{f d}; rounded, and validated:
  * max |value - round(value)| < 1e-6 (float64 FFT; values <= q^d in size),
  * Hasse |a| <= 2 q^{d/2}; sum_v a(v) = 0;
  * direct character sums for a random sample of v (and ALL v when q^d <= 2e4).
Cached in data/cache/trace_q{q}_d{d}.npz together with the moduli (m0 over F_p, m over F_q).
Also Frobenius orbit representatives with orbit sizes, and coordinates of t^1..t^5 for the representatives."""
import os, sys, time, json
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fq import Fq, Ext, ext_square_and_f, ext_powers_1to5
HERE = os.path.dirname(os.path.abspath(__file__))
CACHE = os.path.join(HERE, '..', 'data', 'cache'); os.makedirs(CACHE, exist_ok=True)

def digits_matrix(N, p, nd):
    D = np.zeros((N, nd), dtype=np.int64); r = np.arange(N)
    for i in range(nd):
        D[:, i] = r % p; r //= p
    return D

def build_trace(F, E, nsample=300, seed=1):
    q, d, p, f = F.q, E.d, F.p, F.f
    N = q ** d; nd = f * d
    sq, fx = ext_square_and_f(E.C, E.m, F.add, F.mul, F.neg, q, d)
    chi = -np.ones(N, dtype=np.int64); chi[sq] = 1; chi[0] = 0
    assert (chi == 1).sum() == (N - 1) // 2
    Nf = np.bincount(fx, minlength=N).astype(np.float64)
    shp = (p,) * nd
    corr = np.fft.ifftn(np.conj(np.fft.fftn(Nf.reshape(shp))) * np.fft.fftn(chi.astype(np.float64).reshape(shp))).real.reshape(N)
    a = -np.rint(corr).astype(np.int64)
    err = float(np.abs(corr + a).max())
    assert err < 1e-6, err
    assert np.abs(a).max() ** 2 <= 4 * q ** d and a.sum() == 0
    # direct check
    Dg = digits_matrix(N, p, nd); pw = p ** np.arange(nd)
    rng = np.random.default_rng(seed)
    vs = np.arange(N) if N <= 20000 else rng.choice(N, nsample, replace=False)
    fxd = Dg[fx]
    for v in vs:
        idx = ((fxd + Dg[v]) % p) @ pw
        assert -chi[idx].sum() == a[v], (q, d, v)
    return a, chi, err, len(vs)

def get(q, d, verbose=True):
    fn = os.path.join(CACHE, f'trace_q{q}_d{d}.npz')
    F = Fq(q); E = Ext(F, d)
    if os.path.exists(fn):
        z = np.load(fn)
        assert list(z['m']) == list(E.m) and list(z['m0']) == list(F.m0)
        return F, E, z['a'], z['reps'], z['w'], z['P']
    t0 = time.time()
    E.check_field()
    a, chi, err, nchk = build_trace(F, E)
    reps, w, fr = E.orbit_reps()
    # Galois invariance of the table: a(v^q) = a(v)
    assert (a[fr] == a).all()
    P = ext_powers_1to5(E.C, reps, E.m, F.add, F.mul, F.neg, d).astype(np.int16)
    np.savez_compressed(fn, a=a.astype(np.int32), reps=reps, w=w, P=P, m=E.m, m0=np.array(F.m0), chi=chi.astype(np.int8))
    meta = dict(q=q, d=d, m0=[int(x) for x in F.m0], m=[int(x) for x in E.m], fft_max_rounding_err=err, direct_checked=int(nchk),
                nreps=int(len(reps)), seconds=round(time.time() - t0, 1), numpy=np.__version__)
    json.dump(meta, open(fn.replace('.npz', '.json'), 'w'))
    if verbose: print('built', meta, flush=True)
    return F, E, a.astype(np.int32), reps, w, P

if __name__ == '__main__':
    q = int(sys.argv[1]); ds = [int(x) for x in sys.argv[2].split(',')] if len(sys.argv) > 2 else [1, 2, 3, 4]
    for d in ds:
        get(q, d)


==> anc/data/finite_q/count_pipeline/code/validate_q.py <==
"""q = 11, 13 (and 23 sample): compare the transversal run with the paper's per-curve data, mapping every D to its
transversal representative D(t + c), c = -a4/5.
  data/curves_q{q}_*.csv.gz : cyc (charpoly type of w_D), rank, eps, p1..p4 (CSV p_d = q^d tr w^d), in_F5
  sections/frob_class_q{q}_sample.csv : class_no, n_fixed_roots, det (from explicit w matrices)"""
import os, sys, csv, gzip, json
from math import comb
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from dparse import parse_D
ANC = os.environ.get('PAPER_ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..'))  # the paper's ancillary folder (set PAPER_ANC)
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
q = int(sys.argv[1])
z = np.load(os.path.join(DATA, f'percurve_q{q}_transversal.npz')); G = z['groups']; EP = z['epsf']; P = z['p']; NF = z['nfix']
cls = np.load(os.path.join(DATA, f'cls_q{q}_transversal.npy'))
gi = {tuple(int(x) for x in g): i for i, g in enumerate(G)}
T = {c['no']: c for c in json.load(open(os.path.join(DATA, 'classtable.json')))['classes']}
inv5 = pow(5, -1, q)
def rep(c):
    cc = (-c[4] * inv5) % q
    new = [0] * 6
    for k, ak in enumerate(c):
        for j in range(k + 1):
            new[j] = (new[j] + ak * comb(k, j) * pow(cc, k - j, q)) % q
    assert new[4] == 0 and new[5] == 1
    return gi[(new[1], new[2], new[3], 0)], new[0]
out = {}
csvs = {11: 'curves_q11_F5.csv.gz', 13: 'curves_q13_F5.csv.gz', 23: 'curves_q23_sample.csv.gz'}
r2 = dict(rows=0, in_F5=0, inF5_agree=0, cyc_agree=0, rank_agree=0, eps_agree=0, p_agree=0, by_eps_src={})
for r in csv.DictReader(gzip.open(os.path.join(ANC, 'data', csvs[q]), 'rt')):
    c = parse_D(r['D'], q); i, a0 = rep(c)
    r2['rows'] += 1
    inF = r['in_F5'] == 'True'; r2['in_F5'] += inF; r2['inF5_agree'] += inF == (int(EP[i, a0]) != 0)
    if not inF: continue
    k = int(cls[i, a0])
    r2['cyc_agree'] += k != 0 and T[k]['cyc'] == r['cyc']
    r2['rank_agree'] += k != 0 and T[k]['rank'] == int(r['rank'])
    ea = int(EP[i, a0]) == int(r['eps']); r2['eps_agree'] += ea
    s = r['eps_src']; b = r2['by_eps_src'].setdefault(s, [0, 0]); b[0] += 1; b[1] += ea
    r2['p_agree'] += [int(x) * q ** (d + 1) for d, x in enumerate(P[i, a0])] == [int(r[f'p{d}']) for d in range(1, 5)]
out['curves_csv'] = r2
fs = os.path.join(ANC, 'sections', f'frob_class_q{q}_sample.csv')
if os.path.exists(fs):
    r1 = dict(rows=0, class_agree=0, nfix_agree=0, det_agree=0, e4zero=0, e4zero_det_agree=0, mism=[])
    for r in csv.DictReader(open(fs)):
        c = parse_D(r['D'], q); i, a0 = rep(c)
        r1['rows'] += 1
        k = int(cls[i, a0]); ok = k == int(r['class_no']); r1['class_agree'] += ok
        r1['nfix_agree'] += int(NF[i, a0]) == int(r['n_fixed_roots'])
        r1['det_agree'] += int(EP[i, a0]) == int(r['det'])
        if T[int(r['class_no'])]['charpoly'][4] == 0:
            r1['e4zero'] += 1; r1['e4zero_det_agree'] += int(EP[i, a0]) == int(r['det'])
        if not ok and len(r1['mism']) < 10: r1['mism'].append([r['D'], k, r['class_no']])
    out['sections_sample'] = r1
print(json.dumps(out, indent=1))
json.dump(out, open(os.path.join(DATA, f'validate_q{q}.json'), 'w'), indent=1)


==> anc/data/finite_q/count_pipeline/code/validate_q5.py <==
"""q = 5: curve-by-curve comparison with anc/monodromy/data/q5_all.json (complete L-polynomials from Lefschetz sums
K = 8, no functional equation -> independent truth for charpoly and det = eps)."""
import os, sys, json
import numpy as np
ANC = os.environ.get('PAPER_ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..'))  # the paper's ancillary folder (set PAPER_ANC)
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
q = 5
z = np.load(os.path.join(DATA, 'percurve_q5_all.npz')); G = z['groups']; EP = z['epsf']; P = z['p']
cls = np.load(os.path.join(DATA, 'cls_q5_all.npy'))
gi = {tuple(int(x) for x in g): i for i, g in enumerate(G)}
T = {c['no']: c for c in json.load(open(os.path.join(DATA, 'classtable.json')))['classes']}
rows = json.load(open(os.path.join(ANC, 'monodromy/data/q5_all.json')))
res = dict(rows=len(rows), charpoly_agree=0, det_agree=0, e4zero=0, e4zero_det_agree=0, ours_in_family=int((EP != 0).sum()))
for r in rows:
    c = r['D_coeffs']; i = gi[(c[1], c[2], c[3], c[4])]; a0 = c[0]
    k = int(cls[i, a0]); u = [r['L_coeffs'][j] // q ** j for j in range(9)]
    res['charpoly_agree'] += k != 0 and T[k]['charpoly'] == u
    res['det_agree'] += int(EP[i, a0]) == r['det']
    if u[4] == 0:
        res['e4zero'] += 1; res['e4zero_det_agree'] += int(EP[i, a0]) == r['det']
print(res)
json.dump(res, open(os.path.join(DATA, 'validate_q5.json'), 'w'), indent=1)


==> anc/data/finite_q/count_pipeline/code/validate_q7.py <==
"""q = 7: curve-by-curve comparison of the 'all' run (all 16,807 monic D) with the paper's data:
  sections/frob_class_q7.csv (all 12,320 curves of F5(7); class from explicit w matrices): class_no, n_fixed_roots, det, rank
  data/curves_q7_deg5_all.csv.gz (all 16,807 D): in_F5, p1..p4, eps."""
import os, sys, csv, gzip, json
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from dparse import parse_D
ANC = os.environ.get('PAPER_ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..'))  # the paper's ancillary folder (set PAPER_ANC)
DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'data')
q = int(sys.argv[1]) if len(sys.argv) > 1 else 7
mode = 'all'
z = np.load(os.path.join(DATA, f'percurve_q{q}_{mode}.npz'))
G = z['groups']; P = z['p']; EP = z['epsf']; NF = z['nfix']
cls = np.load(os.path.join(DATA, f'cls_q{q}_{mode}.npy'))
gi = {tuple(int(x) for x in g): i for i, g in enumerate(G)}      # (a1, a2, a3, a4)
T = {c['no']: c for c in json.load(open(os.path.join(DATA, 'classtable.json')))['classes']}
def look(c):
    i = gi[(c[1], c[2], c[3], c[4])]; return i, c[0]
res = dict(section_rows=0, class_agree=0, nfix_agree=0, det_agree=0, rank_agree=0, e4zero_rows=0, e4zero_det_agree=0, mism=[])
for r in csv.DictReader(open(os.path.join(ANC, 'sections/frob_class_q7.csv'))):
    c = parse_D(r['D'], q); i, a0 = look(c)
    res['section_rows'] += 1
    k = int(cls[i, a0]); ok = k == int(r['class_no'])
    res['class_agree'] += ok
    res['nfix_agree'] += int(NF[i, a0]) == int(r['n_fixed_roots'])
    res['det_agree'] += int(EP[i, a0]) == int(r['det'])
    res['rank_agree'] += (k and T[k]['rank'] == int(r['rank']))
    p = [int(x) for x in P[i, a0]]
    e1 = p[0]; e2 = (e1 * p[0] - p[1]) // 2; e3 = (e2 * p[0] - e1 * p[1] + p[2]) // 3; e4 = (e3 * p[0] - e2 * p[1] + e1 * p[2] - p[3])
    if e4 == 0:
        res['e4zero_rows'] += 1; res['e4zero_det_agree'] += int(EP[i, a0]) == int(r['det'])
    if not ok and len(res['mism']) < 10: res['mism'].append([r['D'], k, r['class_no']])
res2 = dict(rows=0, inF5_agree=0, p_agree=0, eps_agree=0, in_F5=0)
for r in csv.DictReader(gzip.open(os.path.join(ANC, 'data/curves_q7_deg5_all.csv.gz'), 'rt')):
    c = parse_D(r['D'], q); i, a0 = look(c)
    res2['rows'] += 1
    inF = r['in_F5'] == 'True'; res2['in_F5'] += inF
    res2['inF5_agree'] += inF == (int(EP[i, a0]) != 0)
    if inF:
        res2['p_agree'] += [int(x) * q ** (d + 1) for d, x in enumerate(P[i, a0])] == [int(r[f'p{d}']) for d in range(1, 5)]  # CSV p_d = q^d tr(w^d)
        res2['eps_agree'] += int(EP[i, a0]) == int(r['eps'])
# translation invariance of the class: D(t) and D(t + c) same class for all D in F5(q)
from fq import Fq
inv = dict(pairs=0, agree=0)
for g, i in gi.items():
    a1, a2, a3, a4 = g
    for a0 in range(q):
        if cls[i, a0] == 0: continue
        coeffs = [a0, a1, a2, a3, a4, 1]
        for cc in range(1, q):
            # D(t + cc) coefficients via binomial expansion
            new = [0] * 6
            for k, ak in enumerate(coeffs):
                from math import comb
                for j in range(k + 1):
                    new[j] = (new[j] + ak * comb(k, j) * pow(cc, k - j, q)) % q
            i2 = gi[(new[1], new[2], new[3], new[4])]
            inv['pairs'] += 1; inv['agree'] += int(cls[i2, new[0]]) == int(cls[i, a0])
print(json.dumps(dict(sections=res, curves_csv=res2, translation_invariance=inv), indent=1))
json.dump(dict(sections=res, curves_csv=res2, translation_invariance=inv), open(os.path.join(DATA, f'validate_q{q}.json'), 'w'), indent=1)


==> anc/data/finite_q/count_pipeline/data/classtable.json <==
{
"classes": [
{
"no": 1,
"sage_index": 98,
"cyc": "Phi_20",
"size": 34836480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
-2,
0,
2,
0,
-2
],
"charpoly": [
1,
0,
-1,
0,
1,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 1
},
{
"no": 2,
"sage_index": 79,
"cyc": "Phi_24",
"size": 29030400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
4,
0,
0,
0,
-4
],
"charpoly": [
1,
0,
0,
0,
-1,
0,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 2
},
{
"no": 3,
"sage_index": 60,
"cyc": "Phi_2^2 * Phi_14",
"size": 24883200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
1,
-1,
1,
-1,
1,
-8,
1
],
"charpoly": [
1,
1,
0,
0,
0,
0,
0,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 62
},
{
"no": 4,
"sage_index": 92,
"cyc": "Phi_15",
"size": 23224320,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
1,
-2,
1,
-4,
-2,
1,
1
],
"charpoly": [
1,
-1,
0,
1,
-1,
1,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 5
},
{
"no": 5,
"sage_index": 91,
"cyc": "Phi_30",
"size": 23224320,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
1,
2,
1,
4,
-2,
-1,
1
],
"charpoly": [
1,
1,
0,
-1,
-1,
-1,
0,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 4
},
{
"no": 6,
"sage_index": 48,
"cyc": "Phi_3 * Phi_9",
"size": 12902400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-1,
-1,
-1,
-1,
-1,
-1,
-1
],
"charpoly": [
1,
1,
1,
1,
1,
1,
1,
1,
1
],
"tr": -1,
"sha": 9,
"neg_no": 7
},
{
"no": 7,
"sage_index": 47,
"cyc": "Phi_6 * Phi_18",
"size": 12902400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-1,
1,
-1,
1,
-1,
1,
-1
],
"charpoly": [
1,
-1,
1,
-1,
1,
-1,
1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 6
},
{
"no": 8,
"sage_index": 56,
"cyc": "Phi_2^2 * Phi_6 * Phi_10",
"size": 11612160,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 2,
"p": [
0,
0,
-3,
0,
-5,
3,
0,
0
],
"charpoly": [
1,
0,
0,
1,
0,
1,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 64
},
{
"no": 9,
"sage_index": 97,
"cyc": "Phi_4^2 * Phi_12",
"size": 9676800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-2,
0,
2,
0,
-8,
0,
2
],
"charpoly": [
1,
0,
1,
0,
0,
0,
1,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 9
},
{
"no": 10,
"sage_index": 28,
"cyc": "Phi_2^2 * Phi_18",
"size": 6451200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-2,
2,
1,
2,
-2,
-1,
-2,
2
],
"charpoly": [
1,
2,
1,
-1,
-2,
-1,
1,
2,
1
],
"tr": -2,
"sha": 4,
"neg_no": 70
},
{
"no": 11,
"sage_index": 8,
"cyc": "Phi_2^2 * Phi_4 * Phi_8",
"size": 5443200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 4,
"p": [
-2,
0,
-2,
0,
-2,
0,
-2,
8
],
"charpoly": [
1,
2,
2,
2,
2,
2,
2,
2,
1
],
"tr": -2,
"sha": 16,
"neg_no": 72
},
{
"no": 12,
"sage_index": 105,
"cyc": "Phi_2^2 * Phi_6 * Phi_12",
"size": 4838400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-1,
3,
-4,
-1,
-1,
0,
-1,
-1
],
"charpoly": [
1,
1,
-1,
0,
2,
0,
-1,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 73
},
{
"no": 13,
"sage_index": 78,
"cyc": "Phi_8^2",
"size": 3628800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
-8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
2,
0,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 13
},
{
"no": 14,
"sage_index": 77,
"cyc": "Phi_12^2",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
4,
0,
-4,
0,
-8,
0,
-4
],
"charpoly": [
1,
0,
-2,
0,
3,
0,
-2,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 14
},
{
"no": 15,
"sage_index": 84,
"cyc": "Phi_3^2 * Phi_12",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-2,
0,
4,
-4,
-2,
0,
-2,
-4
],
"charpoly": [
1,
2,
2,
0,
-1,
0,
2,
2,
1
],
"tr": -2,
"sha": 9,
"neg_no": 16
},
{
"no": 16,
"sage_index": 83,
"cyc": "Phi_6^2 * Phi_12",
"size": 2419200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
2,
0,
-4,
-4,
2,
0,
2,
-4
],
"charpoly": [
1,
-2,
2,
0,
-1,
0,
2,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 15
},
{
"no": 17,
"sage_index": 86,
"cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
"size": 1209600,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-3,
-4,
5,
-1,
0,
-1,
5
],
"charpoly": [
1,
1,
2,
3,
2,
3,
2,
1,
1
],
"tr": -1,
"sha": 16,
"neg_no": 78
},
{
"no": 18,
"sage_index": 89,
"cyc": "Phi_10^2",
"size": 1161216,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
2,
-2,
2,
-2,
-8,
-2,
2,
-2
],
"charpoly": [
1,
-2,
3,
-4,
5,
-4,
3,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 19
},
{
"no": 19,
"sage_index": 90,
"cyc": "Phi_5^2",
"size": 1161216,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-2,
-2,
-2,
-2,
8,
-2,
-2,
-2
],
"charpoly": [
1,
2,
3,
4,
5,
4,
3,
2,
1
],
"tr": -2,
"sha": 25,
"neg_no": 18
},
{
"no": 20,
"sage_index": 41,
"cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
"size": 806400,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
-3,
-1,
0,
-1,
-3,
8,
-3,
-1
],
"charpoly": [
1,
3,
5,
6,
6,
6,
5,
3,
1
],
"tr": -3,
"sha": 36,
"neg_no": 80
},
{
"no": 21,
"sage_index": 49,
"cyc": "Phi_2^4 * Phi_10",
"size": 580608,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 20,
"p": [
-3,
3,
-3,
3,
-8,
3,
-3,
3
],
"charpoly": [
1,
3,
3,
1,
0,
1,
3,
3,
1
],
"tr": -3,
"sha": 16,
"neg_no": 100
},
{
"no": 22,
"sage_index": 34,
"cyc": "Phi_3^2 * Phi_6^2",
"size": 403200,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-4,
0,
-4,
0,
8,
0,
-4
],
"charpoly": [
1,
0,
2,
0,
3,
0,
2,
0,
1
],
"tr": 0,
"sha": 9,
"neg_no": 22
},
{
"no": 23,
"sage_index": 36,
"cyc": "Phi_2^4 * Phi_6^2",
"size": 268800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 12,
"p": [
-2,
2,
-8,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
2,
4,
2,
1,
2,
1
],
"tr": -2,
"sha": 16,
"neg_no": 101
},
{
"no": 24,
"sage_index": 24,
"cyc": "Phi_2^2 * Phi_6^3",
"size": 89600,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 6,
"p": [
1,
-1,
-8,
-1,
1,
8,
1,
-1
],
"charpoly": [
1,
-1,
1,
2,
-2,
2,
1,
-1,
1
],
"tr": 1,
"sha": 4,
"neg_no": 84
},
{
"no": 25,
"sage_index": 82,
"cyc": "Phi_2^4 * Phi_4^2",
"size": 37800,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 24,
"p": [
-4,
0,
-4,
8,
-4,
0,
-4,
8
],
"charpoly": [
1,
4,
8,
12,
14,
12,
8,
4,
1
],
"tr": -4,
"sha": 64,
"neg_no": 104
},
{
"no": 26,
"sage_index": 76,
"cyc": "Phi_4^4",
"size": 15120,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-8,
0,
8,
0,
-8,
0,
8
],
"charpoly": [
1,
0,
4,
0,
6,
0,
4,
0,
1
],
"tr": 0,
"sha": 16,
"neg_no": 26
},
{
"no": 27,
"sage_index": 32,
"cyc": "Phi_3^4",
"size": 4480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
-4,
-4,
8,
-4,
-4,
8,
-4,
-4
],
"charpoly": [
1,
4,
10,
16,
19,
16,
10,
4,
1
],
"tr": -4,
"sha": 81,
"neg_no": 28
},
{
"no": 28,
"sage_index": 33,
"cyc": "Phi_6^4",
"size": 4480,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 0,
"p": [
4,
-4,
-8,
-4,
4,
8,
4,
-4
],
"charpoly": [
1,
-4,
10,
-16,
19,
-16,
10,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 27
},
{
"no": 29,
"sage_index": 11,
"cyc": "Phi_2^6 * Phi_6",
"size": 2240,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 72,
"p": [
-5,
5,
-8,
5,
-5,
8,
-5,
5
],
"charpoly": [
1,
5,
10,
11,
10,
11,
10,
5,
1
],
"tr": -5,
"sha": 64,
"neg_no": 110
},
{
"no": 30,
"sage_index": 1,
"cyc": "Phi_2^8",
"size": 1,
"det": 1,
"rank": 0,
"nfix": 0,
"nfix_negw": 240,
"p": [
-8,
8,
-8,
8,
-8,
8,
-8,
8
],
"charpoly": [
1,
8,
28,
56,
70,
56,
28,
8,
1
],
"tr": -8,
"sha": 256,
"neg_no": 112
},
{
"no": 31,
"sage_index": 4,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"size": 43545600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
0,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
0,
0,
0,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 31
},
{
"no": 32,
"sage_index": 66,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
"size": 29030400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
2,
0,
-4,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 32
},
{
"no": 33,
"sage_index": 62,
"cyc": "Phi_1 * Phi_2 * Phi_14",
"size": 24883200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
1,
1,
1,
1,
1,
-6,
1
],
"charpoly": [
1,
-1,
0,
0,
0,
0,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 34
},
{
"no": 34,
"sage_index": 61,
"cyc": "Phi_1 * Phi_2 * Phi_7",
"size": 24883200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
1,
-1,
1,
-1,
1,
6,
1
],
"charpoly": [
1,
1,
0,
0,
0,
0,
0,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 33
},
{
"no": 35,
"sage_index": 30,
"cyc": "Phi_1 * Phi_2 * Phi_18",
"size": 19353600,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
0,
2,
3,
2,
0,
-1,
0,
2
],
"charpoly": [
1,
0,
-1,
-1,
0,
1,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 36
},
{
"no": 36,
"sage_index": 31,
"cyc": "Phi_1 * Phi_2 * Phi_9",
"size": 19353600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
0,
2,
-3,
2,
0,
-1,
0,
2
],
"charpoly": [
1,
0,
-1,
1,
0,
-1,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 35
},
{
"no": 37,
"sage_index": 102,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
"size": 17418240,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-1,
1,
3,
-4,
-1,
1,
3
],
"charpoly": [
1,
-1,
1,
-1,
0,
1,
-1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 38
},
{
"no": 38,
"sage_index": 101,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
"size": 17418240,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
-1,
-1,
3,
4,
-1,
-1,
3
],
"charpoly": [
1,
1,
1,
1,
0,
-1,
-1,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 37
},
{
"no": 39,
"sage_index": 43,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-1,
3,
2,
-1,
-1,
0,
-1,
-1
],
"charpoly": [
1,
1,
-1,
-2,
0,
2,
1,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 41
},
{
"no": 40,
"sage_index": 96,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
-1,
1,
2,
-3,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
-1,
0,
1,
0,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 42
},
{
"no": 41,
"sage_index": 42,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
3,
-2,
-1,
1,
0,
1,
-1
],
"charpoly": [
1,
-1,
-1,
2,
0,
-2,
1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 39
},
{
"no": 42,
"sage_index": 95,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
"size": 14515200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
1,
-2,
-3,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
1,
0,
-1,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 40
},
{
"no": 43,
"sage_index": 57,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
"size": 11612160,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-2,
0,
1,
0,
3,
3,
-2,
0
],
"charpoly": [
1,
2,
2,
1,
0,
-1,
-2,
-2,
-1
],
"tr": -2,
"sha": 1,
"neg_no": 44
},
{
"no": 44,
"sage_index": 58,
"cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
"size": 11612160,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
2,
0,
-1,
0,
-3,
3,
2,
0
],
"charpoly": [
1,
-2,
2,
-1,
0,
1,
-2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 43
},
{
"no": 45,
"sage_index": 110,
"cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
"size": 10886400,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
0,
0,
0,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
0,
0,
0,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 45
},
{
"no": 46,
"sage_index": 80,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
"size": 9676800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-2,
0,
2,
0,
4,
0,
2
],
"charpoly": [
1,
0,
1,
0,
0,
0,
-1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 46
},
{
"no": 47,
"sage_index": 53,
"cyc": "Phi_1 * Phi_2^3 * Phi_10",
"size": 5806080,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
-1,
3,
-1,
3,
-6,
3,
-1,
3
],
"charpoly": [
1,
1,
-1,
-1,
0,
1,
1,
-1,
-1
],
"tr": -1,
"sha": 4,
"neg_no": 86
},
{
"no": 48,
"sage_index": 70,
"cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
"size": 4838400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 8,
"p": [
-2,
2,
-2,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
0,
0,
0,
-1,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 87
},
{
"no": 49,
"sage_index": 73,
"cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
"size": 3628800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 4,
"p": [
-1,
1,
-4,
5,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
1,
0,
-1,
0,
-1,
-1
],
"tr": -1,
"sha": 4,
"neg_no": 88
},
{
"no": 50,
"sage_index": 103,
"cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
"size": 2419200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
1,
-1,
-2,
-1,
1,
8,
1,
-1
],
"charpoly": [
1,
-1,
1,
0,
0,
0,
-1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 51
},
{
"no": 51,
"sage_index": 104,
"cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
"size": 2419200,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
-1,
-1,
2,
-1,
-1,
8,
-1,
-1
],
"charpoly": [
1,
1,
1,
0,
0,
0,
-1,
-1,
-1
],
"tr": -1,
"sha": 9,
"neg_no": 50
},
{
"no": 52,
"sage_index": 94,
"cyc": "Phi_1 * Phi_2^3 * Phi_8",
"size": 1814400,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 12,
"p": [
-2,
4,
-2,
0,
-2,
4,
-2,
8
],
"charpoly": [
1,
2,
0,
-2,
0,
2,
0,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 90
},
{
"no": 53,
"sage_index": 46,
"cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
"size": 1612800,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
0,
2,
-6,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
2,
0,
-2,
1,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 91
},
{
"no": 54,
"sage_index": 109,
"cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
"size": 1209600,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 12,
"p": [
-3,
1,
0,
5,
-3,
4,
-3,
5
],
"charpoly": [
1,
3,
4,
3,
0,
-3,
-4,
-3,
-1
],
"tr": -3,
"sha": 4,
"neg_no": 92
},
{
"no": 55,
"sage_index": 63,
"cyc": "Phi_1 * Phi_2 * Phi_4^3",
"size": 907200,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
-4,
0,
8,
0,
-4,
0,
8
],
"charpoly": [
1,
0,
2,
0,
0,
0,
-2,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 55
},
{
"no": 56,
"sage_index": 38,
"cyc": "Phi_1 * Phi_2^3 * Phi_4^2",
"size": 453600,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 6,
"p": [
-2,
0,
-2,
8,
-2,
0,
-2,
8
],
"charpoly": [
1,
2,
2,
2,
0,
-2,
-2,
-2,
-1
],
"tr": -2,
"sha": 16,
"neg_no": 95
},
{
"no": 57,
"sage_index": 26,
"cyc": "Phi_1 * Phi_2 * Phi_3^3",
"size": 268800,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 2,
"p": [
-3,
-1,
6,
-1,
-3,
8,
-3,
-1
],
"charpoly": [
1,
3,
5,
4,
0,
-4,
-5,
-3,
-1
],
"tr": -3,
"sha": 9,
"neg_no": 58
},
{
"no": 58,
"sage_index": 27,
"cyc": "Phi_1 * Phi_2 * Phi_6^3",
"size": 268800,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 0,
"p": [
3,
-1,
-6,
-1,
3,
8,
3,
-1
],
"charpoly": [
1,
-3,
5,
-4,
0,
4,
-5,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 57
},
{
"no": 59,
"sage_index": 51,
"cyc": "Phi_1 * Phi_2^5 * Phi_6",
"size": 80640,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 30,
"p": [
-3,
5,
-6,
5,
-3,
8,
-3,
5
],
"charpoly": [
1,
3,
2,
-1,
0,
1,
-2,
-3,
-1
],
"tr": -3,
"sha": 16,
"neg_no": 106
},
{
"no": 60,
"sage_index": 20,
"cyc": "Phi_1 * Phi_2^5 * Phi_4",
"size": 45360,
"det": -1,
"rank": 1,
"nfix": 0,
"nfix_negw": 40,
"p": [
-4,
4,
-4,
8,
-4,
4,
-4,
8
],
"charpoly": [
1,
4,
6,
4,
0,
-4,
-6,
-4,
-1
],
"tr": -4,
"sha": 16,
"neg_no": 107
},
{
"no": 61,
"sage_index": 23,
"cyc": "Phi_1 * Phi_2^7",
"size": 120,
"det": -1,
"rank": 1,
"nfix": 2,
"nfix_negw": 126,
"p": [
-6,
8,
-6,
8,
-6,
8,
-6,
8
],
"charpoly": [
1,
6,
14,
14,
0,
-14,
-14,
-6,
-1
],
"tr": -6,
"sha": 64,
"neg_no": 111
},
{
"no": 62,
"sage_index": 59,
"cyc": "Phi_1^2 * Phi_7",
"size": 24883200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 0,
"p": [
1,
1,
1,
1,
1,
1,
8,
1
],
"charpoly": [
1,
-1,
0,
0,
0,
0,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 3
},
{
"no": 63,
"sage_index": 75,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 14515200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 63
},
{
"no": 64,
"sage_index": 55,
"cyc": "Phi_1^2 * Phi_3 * Phi_5",
"size": 11612160,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 0,
"p": [
0,
0,
3,
0,
5,
3,
0,
0
],
"charpoly": [
1,
0,
0,
-1,
0,
-1,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 8
},
{
"no": 65,
"sage_index": 111,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
"size": 10886400,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
0,
4,
0,
0,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
2,
0,
-2,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 65
},
{
"no": 66,
"sage_index": 100,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
"size": 8709120,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
1,
3,
1,
3,
-4,
3,
1,
3
],
"charpoly": [
1,
-1,
-1,
1,
0,
1,
-1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 67
},
{
"no": 67,
"sage_index": 99,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
"size": 8709120,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 4,
"p": [
-1,
3,
-1,
3,
4,
3,
-1,
3
],
"charpoly": [
1,
1,
-1,
-1,
0,
-1,
-1,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 66
},
{
"no": 68,
"sage_index": 17,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
"size": 7257600,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
-1,
1,
2,
5,
-1,
4,
-1,
5
],
"charpoly": [
1,
1,
0,
-1,
-2,
-1,
0,
1,
1
],
"tr": -1,
"sha": 1,
"neg_no": 69
},
{
"no": 69,
"sage_index": 18,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
"size": 7257600,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 2,
"p": [
1,
1,
-2,
5,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
1,
-2,
1,
0,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 68
},
{
"no": 70,
"sage_index": 29,
"cyc": "Phi_1^2 * Phi_9",
"size": 6451200,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
2,
2,
-1,
2,
2,
-1,
2,
2
],
"charpoly": [
1,
-2,
1,
1,
-2,
1,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 10
},
{
"no": 71,
"sage_index": 3,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
"size": 5443200,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
0,
0,
8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 71
},
{
"no": 72,
"sage_index": 7,
"cyc": "Phi_1^2 * Phi_4 * Phi_8",
"size": 5443200,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
2,
0,
2,
0,
2,
0,
2,
8
],
"charpoly": [
1,
-2,
2,
-2,
2,
-2,
2,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 11
},
{
"no": 73,
"sage_index": 106,
"cyc": "Phi_1^2 * Phi_3 * Phi_12",
"size": 4838400,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
1,
3,
4,
-1,
1,
0,
1,
-1
],
"charpoly": [
1,
-1,
-1,
0,
2,
0,
-1,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 12
},
{
"no": 74,
"sage_index": 44,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 3225600,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 74
},
{
"no": 75,
"sage_index": 65,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
"size": 2419200,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 4,
"p": [
-2,
2,
4,
2,
-2,
8,
-2,
2
],
"charpoly": [
1,
2,
1,
-2,
-4,
-2,
1,
2,
1
],
"tr": -2,
"sha": 1,
"neg_no": 76
},
{
"no": 76,
"sage_index": 64,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
"size": 2419200,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 0,
"p": [
2,
2,
-4,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
2,
-4,
2,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 75
},
{
"no": 77,
"sage_index": 37,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
"size": 1612800,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 6,
"p": [
0,
2,
0,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
0,
0,
0,
-1,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 77
},
{
"no": 78,
"sage_index": 85,
"cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
"size": 1209600,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 0,
"p": [
1,
-3,
4,
5,
1,
0,
1,
5
],
"charpoly": [
1,
-1,
2,
-3,
2,
-3,
2,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 17
},
{
"no": 79,
"sage_index": 16,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
"size": 907200,
"det": 1,
"rank": 2,
"nfix": 2,
"nfix_negw": 14,
"p": [
-2,
4,
-2,
8,
-2,
4,
-2,
8
],
"charpoly": [
1,
2,
0,
-2,
-2,
-2,
0,
2,
1
],
"tr": -2,
"sha": 4,
"neg_no": 98
},
{
"no": 80,
"sage_index": 40,
"cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
"size": 806400,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
3,
-1,
0,
-1,
3,
8,
3,
-1
],
"charpoly": [
1,
-3,
5,
-6,
6,
-6,
5,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 20
},
{
"no": 81,
"sage_index": 6,
"cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
"size": 680400,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 4,
"p": [
0,
0,
0,
8,
0,
0,
0,
8
],
"charpoly": [
1,
0,
0,
0,
-2,
0,
0,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 81
},
{
"no": 82,
"sage_index": 14,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_6",
"size": 604800,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 12,
"p": [
-1,
5,
-4,
5,
-1,
8,
-1,
5
],
"charpoly": [
1,
1,
-2,
-1,
2,
-1,
-2,
1,
1
],
"tr": -1,
"sha": 4,
"neg_no": 99
},
{
"no": 83,
"sage_index": 71,
"cyc": "Phi_1^2 * Phi_2^4 * Phi_3",
"size": 100800,
"det": 1,
"rank": 2,
"nfix": 0,
"nfix_negw": 24,
"p": [
-3,
5,
0,
5,
-3,
8,
-3,
5
],
"charpoly": [
1,
3,
2,
-3,
-6,
-3,
2,
3,
1
],
"tr": -3,
"sha": 4,
"neg_no": 103
},
{
"no": 84,
"sage_index": 25,
"cyc": "Phi_1^2 * Phi_3^3",
"size": 89600,
"det": 1,
"rank": 2,
"nfix": 6,
"nfix_negw": 0,
"p": [
-1,
-1,
8,
-1,
-1,
8,
-1,
-1
],
"charpoly": [
1,
1,
1,
-2,
-2,
-2,
1,
1,
1
],
"tr": -1,
"sha": 9,
"neg_no": 24
},
{
"no": 85,
"sage_index": 9,
"cyc": "Phi_1^2 * Phi_2^6",
"size": 3780,
"det": 1,
"rank": 2,
"nfix": 4,
"nfix_negw": 60,
"p": [
-4,
8,
-4,
8,
-4,
8,
-4,
8
],
"charpoly": [
1,
4,
4,
-4,
-10,
-4,
4,
4,
1
],
"tr": -4,
"sha": 16,
"neg_no": 109
},
{
"no": 86,
"sage_index": 54,
"cyc": "Phi_1^3 * Phi_2 * Phi_5",
"size": 5806080,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
1,
3,
1,
3,
6,
3,
1,
3
],
"charpoly": [
1,
-1,
-1,
1,
0,
-1,
1,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 47
},
{
"no": 87,
"sage_index": 69,
"cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
"size": 4838400,
"det": -1,
"rank": 3,
"nfix": 8,
"nfix_negw": 0,
"p": [
2,
2,
2,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
0,
0,
0,
-1,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 48
},
{
"no": 88,
"sage_index": 74,
"cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
"size": 3628800,
"det": -1,
"rank": 3,
"nfix": 4,
"nfix_negw": 0,
"p": [
1,
1,
4,
5,
1,
4,
1,
5
],
"charpoly": [
1,
-1,
0,
-1,
0,
1,
0,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 49
},
{
"no": 89,
"sage_index": 107,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
"size": 2721600,
"det": -1,
"rank": 3,
"nfix": 4,
"nfix_negw": 4,
"p": [
0,
4,
0,
8,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
0,
0,
2,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 89
},
{
"no": 90,
"sage_index": 93,
"cyc": "Phi_1^3 * Phi_2 * Phi_8",
"size": 1814400,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 0,
"p": [
2,
4,
2,
0,
2,
4,
2,
8
],
"charpoly": [
1,
-2,
0,
2,
0,
-2,
0,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 52
},
{
"no": 91,
"sage_index": 45,
"cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
"size": 1612800,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
0,
2,
6,
2,
0,
8,
0,
2
],
"charpoly": [
1,
0,
-1,
-2,
0,
2,
1,
0,
-1
],
"tr": 0,
"sha": 1,
"neg_no": 53
},
{
"no": 92,
"sage_index": 108,
"cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 0,
"p": [
3,
1,
0,
5,
3,
4,
3,
5
],
"charpoly": [
1,
-3,
4,
-3,
0,
3,
-4,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 54
},
{
"no": 93,
"sage_index": 88,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 2,
"nfix_negw": 6,
"p": [
-1,
5,
2,
5,
-1,
8,
-1,
5
],
"charpoly": [
1,
1,
-2,
-3,
0,
3,
2,
-1,
-1
],
"tr": -1,
"sha": 1,
"neg_no": 94
},
{
"no": 94,
"sage_index": 87,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
"size": 1209600,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
1,
5,
-2,
5,
1,
8,
1,
5
],
"charpoly": [
1,
-1,
-2,
3,
0,
-3,
2,
1,
-1
],
"tr": 1,
"sha": 1,
"neg_no": 93
},
{
"no": 95,
"sage_index": 39,
"cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
"size": 453600,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 2,
"p": [
2,
0,
2,
8,
2,
0,
2,
8
],
"charpoly": [
1,
-2,
2,
-2,
0,
2,
-2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 56
},
{
"no": 96,
"sage_index": 21,
"cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
"size": 151200,
"det": -1,
"rank": 3,
"nfix": 12,
"nfix_negw": 12,
"p": [
0,
4,
0,
8,
0,
4,
0,
8
],
"charpoly": [
1,
0,
-2,
0,
0,
0,
2,
0,
-1
],
"tr": 0,
"sha": 4,
"neg_no": 96
},
{
"no": 97,
"sage_index": 68,
"cyc": "Phi_1^3 * Phi_2^5",
"size": 37800,
"det": -1,
"rank": 3,
"nfix": 6,
"nfix_negw": 26,
"p": [
-2,
8,
-2,
8,
-2,
8,
-2,
8
],
"charpoly": [
1,
2,
-2,
-6,
0,
6,
2,
-2,
-1
],
"tr": -2,
"sha": 4,
"neg_no": 108
},
{
"no": 98,
"sage_index": 15,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
"size": 907200,
"det": 1,
"rank": 4,
"nfix": 14,
"nfix_negw": 2,
"p": [
2,
4,
2,
8,
2,
4,
2,
8
],
"charpoly": [
1,
-2,
0,
2,
-2,
2,
0,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 79
},
{
"no": 99,
"sage_index": 13,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_3",
"size": 604800,
"det": 1,
"rank": 4,
"nfix": 12,
"nfix_negw": 4,
"p": [
1,
5,
4,
5,
1,
8,
1,
5
],
"charpoly": [
1,
-1,
-2,
1,
2,
1,
-2,
-1,
1
],
"tr": 1,
"sha": 1,
"neg_no": 82
},
{
"no": 100,
"sage_index": 50,
"cyc": "Phi_1^4 * Phi_5",
"size": 580608,
"det": 1,
"rank": 4,
"nfix": 20,
"nfix_negw": 0,
"p": [
3,
3,
3,
3,
8,
3,
3,
3
],
"charpoly": [
1,
-3,
3,
-1,
0,
-1,
3,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 21
},
{
"no": 101,
"sage_index": 35,
"cyc": "Phi_1^4 * Phi_3^2",
"size": 268800,
"det": 1,
"rank": 4,
"nfix": 12,
"nfix_negw": 0,
"p": [
2,
2,
8,
2,
2,
8,
2,
2
],
"charpoly": [
1,
-2,
1,
-2,
4,
-2,
1,
-2,
1
],
"tr": 2,
"sha": 1,
"neg_no": 23
},
{
"no": 102,
"sage_index": 2,
"cyc": "Phi_1^4 * Phi_2^4",
"size": 113400,
"det": 1,
"rank": 4,
"nfix": 8,
"nfix_negw": 8,
"p": [
0,
8,
0,
8,
0,
8,
0,
8
],
"charpoly": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"tr": 0,
"sha": 1,
"neg_no": 102
},
{
"no": 103,
"sage_index": 72,
"cyc": "Phi_1^4 * Phi_2^2 * Phi_6",
"size": 100800,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 0,
"p": [
3,
5,
0,
5,
3,
8,
3,
5
],
"charpoly": [
1,
-3,
2,
3,
-6,
3,
2,
-3,
1
],
"tr": 3,
"sha": 1,
"neg_no": 83
},
{
"no": 104,
"sage_index": 81,
"cyc": "Phi_1^4 * Phi_4^2",
"size": 37800,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 0,
"p": [
4,
0,
4,
8,
4,
0,
4,
8
],
"charpoly": [
1,
-4,
8,
-12,
14,
-12,
8,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 25
},
{
"no": 105,
"sage_index": 5,
"cyc": "Phi_1^4 * Phi_2^4",
"size": 3150,
"det": 1,
"rank": 4,
"nfix": 24,
"nfix_negw": 24,
"p": [
0,
8,
0,
8,
0,
8,
0,
8
],
"charpoly": [
1,
0,
-4,
0,
6,
0,
-4,
0,
1
],
"tr": 0,
"sha": 4,
"neg_no": 105
},
{
"no": 106,
"sage_index": 52,
"cyc": "Phi_1^5 * Phi_2 * Phi_3",
"size": 80640,
"det": -1,
"rank": 5,
"nfix": 30,
"nfix_negw": 2,
"p": [
3,
5,
6,
5,
3,
8,
3,
5
],
"charpoly": [
1,
-3,
2,
1,
0,
-1,
-2,
3,
-1
],
"tr": 3,
"sha": 1,
"neg_no": 59
},
{
"no": 107,
"sage_index": 19,
"cyc": "Phi_1^5 * Phi_2 * Phi_4",
"size": 45360,
"det": -1,
"rank": 5,
"nfix": 40,
"nfix_negw": 0,
"p": [
4,
4,
4,
8,
4,
4,
4,
8
],
"charpoly": [
1,
-4,
6,
-4,
0,
4,
-6,
4,
-1
],
"tr": 4,
"sha": 1,
"neg_no": 60
},
{
"no": 108,
"sage_index": 67,
"cyc": "Phi_1^5 * Phi_2^3",
"size": 37800,
"det": -1,
"rank": 5,
"nfix": 26,
"nfix_negw": 6,
"p": [
2,
8,
2,
8,
2,
8,
2,
8
],
"charpoly": [
1,
-2,
-2,
6,
0,
-6,
2,
2,
-1
],
"tr": 2,
"sha": 1,
"neg_no": 97
},
{
"no": 109,
"sage_index": 10,
"cyc": "Phi_1^6 * Phi_2^2",
"size": 3780,
"det": 1,
"rank": 6,
"nfix": 60,
"nfix_negw": 4,
"p": [
4,
8,
4,
8,
4,
8,
4,
8
],
"charpoly": [
1,
-4,
4,
4,
-10,
4,
4,
-4,
1
],
"tr": 4,
"sha": 1,
"neg_no": 85
},
{
"no": 110,
"sage_index": 12,
"cyc": "Phi_1^6 * Phi_3",
"size": 2240,
"det": 1,
"rank": 6,
"nfix": 72,
"nfix_negw": 0,
"p": [
5,
5,
8,
5,
5,
8,
5,
5
],
"charpoly": [
1,
-5,
10,
-11,
10,
-11,
10,
-5,
1
],
"tr": 5,
"sha": 1,
"neg_no": 29
},
{
"no": 111,
"sage_index": 22,
"cyc": "Phi_1^7 * Phi_2",
"size": 120,
"det": -1,
"rank": 7,
"nfix": 126,
"nfix_negw": 2,
"p": [
6,
8,
6,
8,
6,
8,
6,
8
],
"charpoly": [
1,
-6,
14,
-14,
0,
14,
-14,
6,
-1
],
"tr": 6,
"sha": 1,
"neg_no": 61
},
{
"no": 112,
"sage_index": 0,
"cyc": "Phi_1^8",
"size": 1,
"det": 1,
"rank": 8,
"nfix": 240,
"nfix_negw": 0,
"p": [
8,
8,
8,
8,
8,
8,
8,
8
],
"charpoly": [
1,
-8,
28,
-56,
70,
-56,
28,
-8,
1
],
"tr": 8,
"sha": 1,
"neg_no": 30
}
],
"n_charpolys": 106,
"shared": {
"(1, 0, -4, 0, 6, 0, -4, 0, 1)": [
102,
105
],
"(1, 0, 0, 0, -2, 0, 0, 0, 1)": [
71,
81
],
"(1, 0, 0, 0, 0, 0, 0, 0, -1)": [
31,
45
],
"(1, 0, -2, 0, 0, 0, 2, 0, -1)": [
96,
89
],
"(1, 0, -1, 0, 0, 0, -1, 0, 1)": [
77,
74,
63
]
}
}

==> anc/data/finite_q/count_pipeline/data/quintic_disc.json <==
[[4, 0, 0, 0, 0, 3125], [3, 1, 0, 0, 1, -2500], [3, 0, 1, 1, 0, -3750], [3, 0, 1, 0, 2, 2000], [3, 0, 0, 2, 1, 2250], [3, 0, 0, 1, 3, -1600], [3, 0, 0, 0, 5, 256], [2, 2, 0, 1, 0, 2000], [2, 2, 0, 0, 2, -50], [2, 1, 2, 0, 0, 2250], [2, 1, 1, 1, 1, -2050], [2, 1, 1, 0, 3, 160], [2, 1, 0, 3, 0, -900], [2, 1, 0, 2, 2, 1020], [2, 1, 0, 1, 4, -192], [2, 0, 3, 0, 1, -900], [2, 0, 2, 2, 0, 825], [2, 0, 2, 1, 2, 560], [2, 0, 2, 0, 4, -128], [2, 0, 1, 3, 1, -630], [2, 0, 1, 2, 3, 144], [2, 0, 0, 5, 0, 108], [2, 0, 0, 4, 2, -27], [1, 3, 1, 0, 0, -1600], [1, 3, 0, 1, 1, 160], [1, 3, 0, 0, 3, -36], [1, 2, 2, 0, 1, 1020], [1, 2, 1, 2, 0, 560], [1, 2, 1, 1, 2, -746], [1, 2, 1, 0, 4, 144], [1, 2, 0, 3, 1, 24], [1, 2, 0, 2, 3, -6], [1, 1, 3, 1, 0, -630], [1, 1, 3, 0, 2, 24], [1, 1, 2, 2, 1, 356], [1, 1, 2, 1, 3, -80], [1, 1, 1, 4, 0, -72], [1, 1, 1, 3, 2, 18], [1, 0, 5, 0, 0, 108], [1, 0, 4, 1, 1, -72], [1, 0, 4, 0, 3, 16], [1, 0, 3, 3, 0, 16], [1, 0, 3, 2, 2, -4], [0, 5, 0, 0, 0, 256], [0, 4, 1, 0, 1, -192], [0, 4, 0, 2, 0, -128], [0, 4, 0, 1, 2, 144], [0, 4, 0, 0, 4, -27], [0, 3, 2, 1, 0, 144], [0, 3, 2, 0, 2, -6], [0, 3, 1, 2, 1, -80], [0, 3, 1, 1, 3, 18], [0, 3, 0, 4, 0, 16], [0, 3, 0, 3, 2, -4], [0, 2, 4, 0, 0, -27], [0, 2, 3, 1, 1, 18], [0, 2, 3, 0, 3, -4], [0, 2, 2, 3, 0, -4], [0, 2, 2, 2, 2, 1]]

==> anc/data/finite_q/kappa_results.json <==
{
 "labels": {
  "1": "1+(s=1)",
  "35": "35+(s=21)",
  "84": "84+(s=42)",
  "L2V": "28+(s=14)",
  "L3V": "56-(s=14)"
 },
 "c1": [
  {
   "q": 5,
   "q_mod_12": 5,
   "chi_m3": -1,
   "lambda_q": -6,
   "M3": -30,
   "F5": 3025,
   "kappa": {
    "1": 0.16,
    "35": -0.024,
    "84": 1.088,
    "L2V": -1.008,
    "L3V": -1.168
   },
   "kappa_all": {
    "1+(s=1)#0": 0.16,
    "1+(s=-1)#1": -0.04,
    "8-(s=-6)#2": 0.672,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": 0.016,
    "28+(s=14)#5": -1.008,
    "35+(s=-21)#6": -0.12,
    "35+(s=21)#7": -0.024,
    "50+(s=-20)#8": 0.144,
    "50+(s=20)#9": 0.112,
    "56-(s=-14)#10": 0.112,
    "56-(s=14)#11": -1.168,
    "70+(s=0)#12": 0.88,
    "84+(s=-42)#13": 0.064,
    "84+(s=42)#14": 1.088,
    "112-(s=-56)#15": -0.256,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": -0.016,
    "160-(s=-64)#18": 0.336,
    "168+(s=0)#19": -0.032,
    "175+(s=-35)#20": -0.04,
    "175+(s=35)#21": -0.136,
    "210+(s=-84)#22": -0.288,
    "210+(s=84)#23": 0.16,
    "300+(s=90)#24": 0.128,
    "300+(s=-90)#25": -0.16,
    "350+(s=-70)#26": 0.048,
    "350+(s=70)#27": -0.144,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": -0.032,
    "420+(s=0)#30": -0.112,
    "448-(s=0)#31": -0.176,
    "448-(s=-112)#32": 0.528,
    "448-(s=112)#33": 0.016,
    "525+(s=105)#34": 0.008,
    "525+(s=-105)#35": -0.024,
    "560-(s=196)#36": -0.016,
    "560-(s=-196)#37": -0.464,
    "567+(s=189)#38": 0.04,
    "567+(s=-189)#39": 0.136,
    "700+(s=-210)#40": 0.352,
    "700+(s=210)#41": -0.032,
    "700+(s=70)#42": -0.144,
    "700+(s=-70)#43": 0.048,
    "840-(s=126)#44": -0.224,
    "840-(s=-126)#45": 0.416,
    "840+(s=-84)#46": -0.208,
    "840+(s=84)#47": -0.016,
    "972+(s=-162)#48": -0.032,
    "972+(s=162)#49": 0.128,
    "1008-(s=-252)#50": 0.352,
    "1008-(s=252)#51": 0.032,
    "1050+(s=-210)#52": -0.08,
    "1050+(s=210)#53": -0.208,
    "1134+(s=0)#54": -0.032,
    "1296-(s=-216)#55": -0.432,
    "1296-(s=216)#56": 0.24,
    "1344+(s=336)#57": -0.288,
    "1344+(s=-336)#58": -0.096,
    "1344-(s=0)#59": 0.128,
    "1400-(s=-210)#60": -0.208,
    "1400-(s=210)#61": -0.016,
    "1400+(s=-280)#62": 0.208,
    "1400+(s=280)#63": 0.016,
    "1400-(s=-350)#64": -0.048,
    "1400-(s=350)#65": 0.016,
    "1400+(s=0)#66": -0.144,
    "1575+(s=-315)#67": -0.088,
    "1575+(s=315)#68": 0.2,
    "1680+(s=0)#69": -0.032,
    "2016-(s=0)#70": -0.096,
    "2100+(s=-210)#71": -0.128,
    "2100+(s=210)#72": 0.0,
    "2100+(s=0)#73": -0.08,
    "2240+(s=-336)#74": -0.304,
    "2240+(s=336)#75": 0.016,
    "2268+(s=378)#76": 0.016,
    "2268+(s=-378)#77": 0.016,
    "2400-(s=120)#78": 0.624,
    "2400-(s=-120)#79": 0.08,
    "2688+(s=0)#80": -0.048,
    "2800-(s=-280)#81": 0.288,
    "2800-(s=280)#82": -0.032,
    "2835+(s=189)#83": 0.008,
    "2835+(s=-189)#84": -0.088,
    "3150+(s=0)#85": 0.064,
    "3200+(s=-160)#86": 0.176,
    "3200+(s=160)#87": -0.048,
    "3240-(s=594)#88": 0.016,
    "3240-(s=-594)#89": 0.176,
    "3360-(s=-336)#90": 0.192,
    "3360-(s=336)#91": -0.128,
    "4096+(s=512)#92": -0.048,
    "4096+(s=-512)#93": 0.08,
    "4096-(s=-512)#94": -0.208,
    "4096-(s=512)#95": -0.144,
    "4200+(s=-420)#96": 0.032,
    "4200+(s=420)#97": -0.096,
    "4200-(s=210)#98": -0.048,
    "4200-(s=-210)#99": 0.016,
    "4200+(s=0)#100": 0.144,
    "4480+(s=0)#101": 0.096,
    "4536-(s=-378)#102": -0.112,
    "4536-(s=378)#103": 0.208,
    "4536+(s=0)#104": -0.08,
    "5600-(s=0)#105": -0.048,
    "5600-(s=280)#106": -0.192,
    "5600-(s=-280)#107": -0.32,
    "5670+(s=0)#108": -0.064,
    "6075+(s=-405)#109": 0.024,
    "6075+(s=405)#110": 0.152,
    "7168-(s=0)#111": 0.176
   },
   "pred_L3V_lambda_form": -1.2,
   "pred_L3V_M3_form": -1.2,
   "max_other": 0.88,
   "max_other_irrep": "70+(s=0)",
   "R2_lambda_form": 2.1201207512780966,
   "R2_M3_form": 2.1201207512780966
  },
  {
   "q": 7,
   "q_mod_12": 7,
   "chi_m3": 1,
   "lambda_q": 0,
   "M3": 0,
   "F5": 12320,
   "kappa": {
    "1": 1.868804664723032,
    "35": 1.3061224489795917,
    "84": 0.47230320699708456,
    "L2V": 0.7813411078717201,
    "L3V": 0.0
   },
   "kappa_all": {
    "1+(s=1)#0": 1.868804664723032,
    "1+(s=-1)#1": -0.16326530612244897,
    "8-(s=-6)#2": 0.0,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": 0.1749271137026239,
    "28+(s=14)#5": 0.7813411078717201,
    "35+(s=-21)#6": 0.04664723032069971,
    "35+(s=21)#7": 1.3061224489795917,
    "50+(s=-20)#8": -0.18075801749271136,
    "50+(s=20)#9": 0.12244897959183673,
    "56-(s=-14)#10": 0.0,
    "56-(s=14)#11": 0.0,
    "70+(s=0)#12": 0.26239067055393583,
    "84+(s=-42)#13": 0.029154518950437316,
    "84+(s=42)#14": 0.47230320699708456,
    "112-(s=-56)#15": 0.0,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": 0.0,
    "160-(s=-64)#18": 0.0,
    "168+(s=0)#19": 0.04081632653061224,
    "175+(s=-35)#20": 0.13411078717201166,
    "175+(s=35)#21": 0.13411078717201166,
    "210+(s=-84)#22": -0.023323615160349854,
    "210+(s=84)#23": -0.1749271137026239,
    "300+(s=90)#24": -0.06997084548104957,
    "300+(s=-90)#25": 0.03498542274052478,
    "350+(s=-70)#26": -0.29737609329446063,
    "350+(s=70)#27": -0.26239067055393583,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": 0.0,
    "420+(s=0)#30": -0.029154518950437316,
    "448-(s=0)#31": 0.0,
    "448-(s=-112)#32": 0.0,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": 0.11661807580174927,
    "525+(s=-105)#35": -0.03498542274052478,
    "560-(s=196)#36": 0.0,
    "560-(s=-196)#37": 0.0,
    "567+(s=189)#38": -0.6355685131195336,
    "567+(s=-189)#39": -0.07580174927113703,
    "700+(s=-210)#40": 0.08163265306122448,
    "700+(s=210)#41": -0.05830903790087463,
    "700+(s=70)#42": -0.08746355685131195,
    "700+(s=-70)#43": 0.29737609329446063,
    "840-(s=126)#44": 0.0,
    "840-(s=-126)#45": 0.0,
    "840+(s=-84)#46": 0.11078717201166181,
    "840+(s=84)#47": -0.13411078717201166,
    "972+(s=-162)#48": -0.1924198250728863,
    "972+(s=162)#49": 0.15743440233236153,
    "1008-(s=-252)#50": 0.0,
    "1008-(s=252)#51": 0.0,
    "1050+(s=-210)#52": -0.04081632653061224,
    "1050+(s=210)#53": -0.08746355685131195,
    "1134+(s=0)#54": 0.11661807580174927,
    "1296-(s=-216)#55": 0.0,
    "1296-(s=216)#56": 0.0,
    "1344+(s=336)#57": -0.0058309037900874635,
    "1344+(s=-336)#58": 0.09912536443148688,
    "1344-(s=0)#59": 0.0,
    "1400-(s=-210)#60": 0.0,
    "1400-(s=210)#61": 0.0,
    "1400+(s=-280)#62": 0.0641399416909621,
    "1400+(s=280)#63": 0.07580174927113703,
    "1400-(s=-350)#64": 0.0,
    "1400-(s=350)#65": 0.0,
    "1400+(s=0)#66": -0.16326530612244897,
    "1575+(s=-315)#67": -0.01749271137026239,
    "1575+(s=315)#68": 0.20408163265306123,
    "1680+(s=0)#69": -0.011661807580174927,
    "2016-(s=0)#70": 0.0,
    "2100+(s=-210)#71": 0.08746355685131195,
    "2100+(s=210)#72": 0.13411078717201166,
    "2100+(s=0)#73": -0.1924198250728863,
    "2240+(s=-336)#74": -0.1282798833819242,
    "2240+(s=336)#75": -0.06997084548104957,
    "2268+(s=378)#76": 0.11078717201166181,
    "2268+(s=-378)#77": -0.052478134110787174,
    "2400-(s=120)#78": 0.0,
    "2400-(s=-120)#79": 0.0,
    "2688+(s=0)#80": -0.12244897959183673,
    "2800-(s=-280)#81": 0.0,
    "2800-(s=280)#82": 0.0,
    "2835+(s=189)#83": 0.052478134110787174,
    "2835+(s=-189)#84": 0.029154518950437316,
    "3150+(s=0)#85": 0.011661807580174927,
    "3200+(s=-160)#86": 0.16326530612244897,
    "3200+(s=160)#87": -0.09329446064139942,
    "3240-(s=594)#88": 0.0,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.0,
    "3360-(s=336)#91": 0.0,
    "4096+(s=512)#92": 0.11661807580174927,
    "4096+(s=-512)#93": 0.08163265306122448,
    "4096-(s=-512)#94": 0.0,
    "4096-(s=512)#95": 0.0,
    "4200+(s=-420)#96": -0.1924198250728863,
    "4200+(s=420)#97": 0.01749271137026239,
    "4200-(s=210)#98": 0.0,
    "4200-(s=-210)#99": 0.0,
    "4200+(s=0)#100": 0.023323615160349854,
    "4480+(s=0)#101": 0.023323615160349854,
    "4536-(s=-378)#102": 0.0,
    "4536-(s=378)#103": 0.0,
    "4536+(s=0)#104": 0.1282798833819242,
    "5600-(s=0)#105": 0.0,
    "5600-(s=280)#106": 0.0,
    "5600-(s=-280)#107": 0.0,
    "5670+(s=0)#108": -0.10495626822157435,
    "6075+(s=-405)#109": 0.12244897959183673,
    "6075+(s=405)#110": -0.15743440233236153,
    "7168-(s=0)#111": 0.0
   },
   "pred_L3V_lambda_form": 0.0,
   "pred_L3V_M3_form": 0.0,
   "max_other": 0.6355685131195336,
   "max_other_irrep": "567+(s=189)",
   "R2_lambda_form": 1.4993219829490456,
   "R2_M3_form": 1.4993219829490456
  },
  {
   "q": 11,
   "q_mod_12": 11,
   "chi_m3": -1,
   "lambda_q": 0,
   "M3": 0,
   "F5": 159841,
   "kappa": {
    "1": 0.08264462809917356,
    "35": 0.0,
    "84": 1.0751314800901577,
    "L2V": -0.9849737039819685,
    "L3V": 0.0
   },
   "kappa_all": {
    "1+(s=1)#0": 0.08264462809917356,
    "1+(s=-1)#1": -0.6393688955672426,
    "8-(s=-6)#2": 0.0,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": -0.32381667918858004,
    "28+(s=14)#5": -0.9849737039819685,
    "35+(s=-21)#6": -0.15026296018031554,
    "35+(s=21)#7": 0.0,
    "50+(s=-20)#8": -0.1652892561983471,
    "50+(s=20)#9": 0.07513148009015777,
    "56-(s=-14)#10": 0.0,
    "56-(s=14)#11": 0.0,
    "70+(s=0)#12": -0.22163786626596543,
    "84+(s=-42)#13": 0.09842223891810668,
    "84+(s=42)#14": 1.0751314800901577,
    "112-(s=-56)#15": 0.0,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": 0.0,
    "160-(s=-64)#18": 0.0,
    "168+(s=0)#19": -0.15101427498121714,
    "175+(s=-35)#20": 0.08264462809917356,
    "175+(s=35)#21": 0.007513148009015778,
    "210+(s=-84)#22": -0.24042073628850488,
    "210+(s=84)#23": 0.09015777610818933,
    "300+(s=90)#24": 0.09767092411720511,
    "300+(s=-90)#25": -0.007513148009015778,
    "350+(s=-70)#26": 0.20285499624342598,
    "350+(s=70)#27": -0.08264462809917356,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": 0.0,
    "420+(s=0)#30": -0.08640120210368145,
    "448-(s=0)#31": 0.0,
    "448-(s=-112)#32": 0.0,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": 0.045078888054094664,
    "525+(s=-105)#35": -0.40570999248685197,
    "560-(s=196)#36": 0.0,
    "560-(s=-196)#37": 0.0,
    "567+(s=189)#38": 0.07588279489105935,
    "567+(s=-189)#39": -0.25469571750563486,
    "700+(s=-210)#40": -0.15026296018031554,
    "700+(s=210)#41": -0.06010518407212622,
    "700+(s=70)#42": -0.26296018031555224,
    "700+(s=-70)#43": -0.18782870022539444,
    "840-(s=126)#44": 0.0,
    "840-(s=-126)#45": 0.0,
    "840+(s=-84)#46": -0.3681442524417731,
    "840+(s=84)#47": -0.15777610818933133,
    "972+(s=-162)#48": 0.14350112697220135,
    "972+(s=162)#49": 0.08339594290007513,
    "1008-(s=-252)#50": 0.0,
    "1008-(s=252)#51": 0.0,
    "1050+(s=-210)#52": -0.24793388429752067,
    "1050+(s=210)#53": -0.3681442524417731,
    "1134+(s=0)#54": -0.03906836964688205,
    "1296-(s=-216)#55": 0.0,
    "1296-(s=216)#56": 0.0,
    "1344+(s=336)#57": -0.09917355371900827,
    "1344+(s=-336)#58": 0.33658903080390684,
    "1344-(s=0)#59": 0.0,
    "1400-(s=-210)#60": 0.0,
    "1400-(s=210)#61": 0.0,
    "1400+(s=-280)#62": -0.007513148009015778,
    "1400+(s=280)#63": -0.1728024042073629,
    "1400-(s=-350)#64": 0.0,
    "1400-(s=350)#65": 0.0,
    "1400+(s=0)#66": -0.3005259203606311,
    "1575+(s=-315)#67": 0.18031555221637866,
    "1575+(s=315)#68": 0.07513148009015777,
    "1680+(s=0)#69": -0.2066115702479339,
    "2016-(s=0)#70": 0.0,
    "2100+(s=-210)#71": 0.39068369646882045,
    "2100+(s=210)#72": 0.1652892561983471,
    "2100+(s=0)#73": -0.007513148009015778,
    "2240+(s=-336)#74": -0.067618332081142,
    "2240+(s=336)#75": -0.14274981217129978,
    "2268+(s=378)#76": -0.06836964688204357,
    "2268+(s=-378)#77": 0.08189331329827197,
    "2400-(s=120)#78": 0.0,
    "2400-(s=-120)#79": 0.0,
    "2688+(s=0)#80": -0.30879038317054847,
    "2800-(s=-280)#81": 0.0,
    "2800-(s=280)#82": 0.0,
    "2835+(s=189)#83": 0.15026296018031554,
    "2835+(s=-189)#84": 0.09015777610818933,
    "3150+(s=0)#85": 0.3230653643876784,
    "3200+(s=-160)#86": 0.11269722013523667,
    "3200+(s=160)#87": 0.18782870022539444,
    "3240-(s=594)#88": 0.0,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.0,
    "3360-(s=336)#91": 0.0,
    "4096+(s=512)#92": 0.2870022539444027,
    "4096+(s=-512)#93": 0.10668670172802404,
    "4096-(s=-512)#94": 0.0,
    "4096-(s=512)#95": 0.0,
    "4200+(s=-420)#96": 0.1728024042073629,
    "4200+(s=420)#97": 0.037565740045078885,
    "4200-(s=210)#98": 0.0,
    "4200-(s=-210)#99": 0.0,
    "4200+(s=0)#100": 0.21788129226145755,
    "4480+(s=0)#101": -0.22915101427498122,
    "4536-(s=-378)#102": 0.0,
    "4536-(s=378)#103": 0.0,
    "4536+(s=0)#104": -0.06836964688204357,
    "5600-(s=0)#105": 0.0,
    "5600-(s=280)#106": 0.0,
    "5600-(s=-280)#107": 0.0,
    "5670+(s=0)#108": -0.11645379413974455,
    "6075+(s=-405)#109": -0.3456048084147258,
    "6075+(s=405)#110": 0.015026296018031555,
    "7168-(s=0)#111": 0.0
   },
   "pred_L3V_lambda_form": 0.0,
   "pred_L3V_M3_form": 0.0,
   "max_other": 0.6393688955672426,
   "max_other_irrep": "1+(s=-1)",
   "R2_lambda_form": 1.6545748218164154,
   "R2_M3_form": 1.6545748218164154
  },
  {
   "q": 13,
   "q_mod_12": 1,
   "chi_m3": 1,
   "lambda_q": 10,
   "M3": -78,
   "F5": 316238,
   "kappa": {
    "1": 1.927628584433318,
    "35": 1.5930814747382795,
    "84": 0.6936731907146109,
    "L2V": 0.868456986800182,
    "L3V": -0.6736458807464725
   },
   "kappa_all": {
    "1+(s=1)#0": 1.927628584433318,
    "1+(s=-1)#1": -0.08284023668639054,
    "8-(s=-6)#2": -0.004551661356395084,
    "8-(s=6)#3": 0.1338188438780155,
    "28+(s=-14)#4": -0.05279927173418298,
    "28+(s=14)#5": 0.868456986800182,
    "35+(s=-21)#6": -0.04915794264906691,
    "35+(s=21)#7": 1.5930814747382795,
    "50+(s=-20)#8": -0.04642694583522986,
    "50+(s=20)#9": 0.08830223031406463,
    "56-(s=-14)#10": 0.06554392353208921,
    "56-(s=14)#11": -0.6736458807464725,
    "70+(s=0)#12": 0.03459262630860264,
    "84+(s=-42)#13": 0.09649522075557579,
    "84+(s=42)#14": 0.6936731907146109,
    "112-(s=-56)#15": -0.02002730996813837,
    "112-(s=56)#16": -0.02002730996813837,
    "160-(s=64)#17": 0.09012289485662267,
    "160-(s=-64)#18": -0.0864815657715066,
    "168+(s=0)#19": -0.033682294037323625,
    "175+(s=-35)#20": -0.1520254893035958,
    "175+(s=35)#21": 0.055530268548020026,
    "210+(s=-84)#22": -0.03823395539371871,
    "210+(s=84)#23": -0.12016385980883022,
    "300+(s=90)#24": -0.02548930359581247,
    "300+(s=-90)#25": -0.2494310423304506,
    "350+(s=-70)#26": 0.024578971324533454,
    "350+(s=70)#27": -0.17751479289940827,
    "400-(s=120)#28": 0.041875284478834776,
    "400-(s=-120)#29": -0.02548930359581247,
    "420+(s=0)#30": -0.1137915339098771,
    "448-(s=0)#31": 0.1356395084205735,
    "448-(s=-112)#32": -0.04369594902139281,
    "448-(s=112)#33": 0.016385980883022302,
    "525+(s=105)#34": 0.027309968138370506,
    "525+(s=-105)#35": -0.11288120163859809,
    "560-(s=196)#36": -0.0027309968138370506,
    "560-(s=-196)#37": 0.04460628129267182,
    "567+(s=189)#38": -0.4433318161128812,
    "567+(s=-189)#39": 0.16112881201638599,
    "700+(s=-210)#40": 0.05097860719162494,
    "700+(s=210)#41": -0.08739189804278562,
    "700+(s=70)#42": -0.01456531634046427,
    "700+(s=-70)#43": 0.027309968138370506,
    "840-(s=126)#44": 0.02913063268092854,
    "840-(s=-126)#45": 0.06918525261720528,
    "840+(s=-84)#46": -0.015475648611743286,
    "840+(s=84)#47": 0.04460628129267182,
    "972+(s=-162)#48": -0.09285389167045972,
    "972+(s=162)#49": 0.06372325898953118,
    "1008-(s=-252)#50": 0.055530268548020026,
    "1008-(s=252)#51": -0.030040964952207556,
    "1050+(s=-210)#52": 0.22303140646335912,
    "1050+(s=210)#53": -0.07919890760127446,
    "1134+(s=0)#54": -0.02548930359581247,
    "1296-(s=-216)#55": -0.07100591715976332,
    "1296-(s=216)#56": 0.11652253072371416,
    "1344+(s=336)#57": -0.05917159763313609,
    "1344+(s=-336)#58": 0.11561219845243514,
    "1344-(s=0)#59": -0.041875284478834776,
    "1400-(s=-210)#60": 0.023668639053254437,
    "1400-(s=210)#61": -0.07828857532999545,
    "1400+(s=-280)#62": -0.26217569412835684,
    "1400+(s=280)#63": 0.08192990441511151,
    "1400-(s=-350)#64": -0.04278561675011379,
    "1400-(s=350)#65": -0.028220300409649523,
    "1400+(s=0)#66": 0.05188893946290396,
    "1575+(s=-315)#67": -0.1675011379153391,
    "1575+(s=315)#68": 0.08375056895766955,
    "1680+(s=0)#69": -0.02275830678197542,
    "2016-(s=0)#70": -0.08375056895766955,
    "2100+(s=-210)#71": -0.048247610377787895,
    "2100+(s=210)#72": 0.05917159763313609,
    "2100+(s=0)#73": -0.07100591715976332,
    "2240+(s=-336)#74": 0.007282658170232135,
    "2240+(s=336)#75": 0.0,
    "2268+(s=378)#76": 0.04551661356395084,
    "2268+(s=-378)#77": 0.09103322712790168,
    "2400-(s=120)#78": -0.1292671825216204,
    "2400-(s=-120)#79": 0.12016385980883022,
    "2688+(s=0)#80": -0.16477014110150204,
    "2800-(s=-280)#81": 0.048247610377787895,
    "2800-(s=280)#82": -0.01729631315430132,
    "2835+(s=189)#83": 0.04005461993627674,
    "2835+(s=-189)#84": 0.13108784706417842,
    "3150+(s=0)#85": 0.0036413290851160674,
    "3200+(s=-160)#86": 0.07282658170232134,
    "3200+(s=160)#87": -0.19845243513882568,
    "3240-(s=594)#88": -0.009103322712790168,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.04460628129267182,
    "3360-(s=336)#91": 0.04460628129267182,
    "4096+(s=512)#92": 0.06918525261720528,
    "4096+(s=-512)#93": 0.007282658170232135,
    "4096-(s=-512)#94": -0.021847974510696404,
    "4096-(s=512)#95": 0.007282658170232135,
    "4200+(s=-420)#96": -0.1729631315430132,
    "4200+(s=420)#97": -0.05461993627674101,
    "4200-(s=210)#98": -0.02275830678197542,
    "4200-(s=-210)#99": -0.09558488848429676,
    "4200+(s=0)#100": 0.04551661356395084,
    "4480+(s=0)#101": -0.041875284478834776,
    "4536-(s=-378)#102": 0.015475648611743286,
    "4536-(s=378)#103": 0.0646335912608102,
    "4536+(s=0)#104": 0.07919890760127446,
    "5600-(s=0)#105": -0.09922621756941284,
    "5600-(s=280)#106": -0.016385980883022302,
    "5600-(s=-280)#107": -0.016385980883022302,
    "5670+(s=0)#108": -0.07191624943104233,
    "6075+(s=-405)#109": 0.16568047337278108,
    "6075+(s=405)#110": 0.05097860719162494,
    "7168-(s=0)#111": 0.11015020482476104
   },
   "pred_L3V_lambda_form": -0.7692307692307693,
   "pred_L3V_M3_form": -0.46153846153846156,
   "max_other": 0.4433318161128812,
   "max_other_irrep": "567+(s=189)",
   "R2_lambda_form": 1.1419325539266354,
   "R2_M3_form": 1.1575245328259507
  },
  {
   "q": 17,
   "q_mod_12": 5,
   "chi_m3": -1,
   "lambda_q": -30,
   "M3": -510,
   "F5": 1415250,
   "kappa": {
    "1": 0.055159780175045796,
    "35": -0.0024424994911459393,
    "84": 1.0482393649501323,
    "L2V": -0.9973539588845919,
    "L3V": -1.760635049867698
   },
   "kappa_all": {
    "1+(s=1)#0": 0.055159780175045796,
    "1+(s=-1)#1": -0.06228373702422145,
    "8-(s=-6)#2": 0.03663749236718909,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": -0.056177488296356604,
    "28+(s=14)#5": -0.9973539588845919,
    "35+(s=-21)#6": 0.08792998168125382,
    "35+(s=21)#7": -0.0024424994911459393,
    "50+(s=-20)#8": -0.11581518420516995,
    "50+(s=20)#9": 0.051088947689802565,
    "56-(s=-14)#10": -0.0508854060655404,
    "56-(s=14)#11": -1.760635049867698,
    "70+(s=0)#12": -0.0006106248727864848,
    "84+(s=-42)#13": 0.053327905556686345,
    "84+(s=42)#14": 1.0482393649501323,
    "112-(s=-56)#15": -0.060248320781599835,
    "112-(s=56)#16": 0.001628332994097293,
    "160-(s=64)#17": 0.003256665988194586,
    "160-(s=-64)#18": 0.10502747811927539,
    "168+(s=0)#19": 0.0018318746183594546,
    "175+(s=-35)#20": -0.10380622837370242,
    "175+(s=35)#21": -0.05577040504783228,
    "210+(s=-84)#22": -0.05231019743537554,
    "210+(s=84)#23": 0.055159780175045796,
    "300+(s=90)#24": 0.04844290657439446,
    "300+(s=-90)#25": -0.033787909627518826,
    "350+(s=-70)#26": -0.12680643191532667,
    "350+(s=70)#27": -0.0535314471809485,
    "400-(s=120)#28": -0.001628332994097293,
    "400-(s=-120)#29": -0.04152249134948097,
    "420+(s=0)#30": -0.13637288825564828,
    "448-(s=0)#31": -0.10095664563403216,
    "448-(s=-112)#32": -0.003256665988194586,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": -0.0002035416242621616,
    "525+(s=-105)#35": -0.04172603297374313,
    "560-(s=196)#36": 0.001628332994097293,
    "560-(s=-196)#37": -0.13189497252188073,
    "567+(s=189)#38": 0.005902707103602686,
    "567+(s=-189)#39": -0.08446977406879706,
    "700+(s=-210)#40": -0.014247913698351313,
    "700+(s=210)#41": -0.010991247710156728,
    "700+(s=70)#42": -0.015876246692448606,
    "700+(s=-70)#43": -0.08752289843272949,
    "840-(s=126)#44": -0.09037248117239975,
    "840-(s=-126)#45": 0.030938326887848564,
    "840+(s=-84)#46": 0.020761245674740483,
    "840+(s=84)#47": -0.08996539792387544,
    "972+(s=-162)#48": -0.030124160390799917,
    "972+(s=162)#49": 0.056991654793405254,
    "1008-(s=-252)#50": -0.03419499287604315,
    "1008-(s=252)#51": 0.009769997964583757,
    "1050+(s=-210)#52": 0.09953185426419703,
    "1050+(s=210)#53": -0.05841644616324038,
    "1134+(s=0)#54": -0.01730103806228374,
    "1296-(s=-216)#55": 0.10217789537960513,
    "1296-(s=216)#56": 0.1086912273559943,
    "1344+(s=336)#57": -0.06635456950946468,
    "1344+(s=-336)#58": 0.0028495827396702628,
    "1344-(s=0)#59": 0.03256665988194586,
    "1400-(s=-210)#60": 0.08752289843272949,
    "1400-(s=210)#61": -0.03785874211276206,
    "1400+(s=-280)#62": 0.018725829432118868,
    "1400+(s=280)#63": 0.00895583146753511,
    "1400-(s=-350)#64": 0.1172399755750051,
    "1400-(s=350)#65": 0.0056991654793405256,
    "1400+(s=0)#66": -0.0018318746183594546,
    "1575+(s=-315)#67": -0.05984123753307551,
    "1575+(s=315)#68": 0.07042540199470791,
    "1680+(s=0)#69": 0.0012212497455729697,
    "2016-(s=0)#70": -0.07083248524323224,
    "2100+(s=-210)#71": -0.06879706900061063,
    "2100+(s=210)#72": -0.0012212497455729697,
    "2100+(s=0)#73": 0.05047832281701608,
    "2240+(s=-336)#74": 0.004477915733767555,
    "2240+(s=336)#75": -0.004477915733767555,
    "2268+(s=378)#76": -0.01017708121310808,
    "2268+(s=-378)#77": 0.08019539995929167,
    "2400-(s=120)#78": 0.0036637492367189092,
    "2400-(s=-120)#79": -0.019947079177691836,
    "2688+(s=0)#80": 0.009362914716059434,
    "2800-(s=-280)#81": -0.03134541013637289,
    "2800-(s=280)#82": -0.0012212497455729697,
    "2835+(s=189)#83": -0.012823122328516182,
    "2835+(s=-189)#84": -0.034805617748829634,
    "3150+(s=0)#85": -0.023000203541624263,
    "3200+(s=-160)#86": -0.05495623855078364,
    "3200+(s=160)#87": -0.02401791166293507,
    "3240-(s=594)#88": -0.005292082230816202,
    "3240-(s=-594)#89": 0.01261958070425402,
    "3360-(s=-336)#90": 0.030531243639324242,
    "3360-(s=336)#91": -0.03215957663342153,
    "4096+(s=512)#92": 0.025646244657032365,
    "4096+(s=-512)#93": 0.10054956238550784,
    "4096-(s=-512)#94": -0.04762874007734582,
    "4096-(s=512)#95": 0.010991247710156728,
    "4200+(s=-420)#96": 0.03785874211276206,
    "4200+(s=420)#97": -0.005292082230816202,
    "4200-(s=210)#98": -0.03663749236718909,
    "4200-(s=-210)#99": -0.08548748219010788,
    "4200+(s=0)#100": -0.01648687156523509,
    "4480+(s=0)#101": 0.09485039690616731,
    "4536-(s=-378)#102": -0.046000407083248526,
    "4536-(s=378)#103": 0.0981070628943619,
    "4536+(s=0)#104": 0.02137187054752697,
    "5600-(s=0)#105": 0.052920822308162016,
    "5600-(s=280)#106": 0.004070832485243233,
    "5600-(s=-280)#107": 0.04070832485243232,
    "5670+(s=0)#108": -0.16995725625890495,
    "6075+(s=-405)#109": 0.013637288825564827,
    "6075+(s=405)#110": 0.06330144514553226,
    "7168-(s=0)#111": -0.017097496438021574
   },
   "pred_L3V_lambda_form": -1.7647058823529411,
   "pred_L3V_M3_form": -1.7647058823529411,
   "max_other": 0.16995725625890495,
   "max_other_irrep": "5670+(s=0)",
   "R2_lambda_form": 0.6096470561591095,
   "R2_M3_form": 0.6096470561591095
  },
  {
   "q": 19,
   "q_mod_12": 7,
   "chi_m3": 1,
   "lambda_q": 0,
   "M3": 0,
   "F5": 2222012,
   "kappa": {
    "1": 1.9497011226126257,
    "35": 1.7133692958157165,
    "84": 0.7770812071730573,
    "L2V": 0.9068377314477329,
    "L3V": 0.0
   },
   "kappa_all": {
    "1+(s=1)#0": 1.9497011226126257,
    "1+(s=-1)#1": -0.055401662049861494,
    "8-(s=-6)#2": 0.0,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": 0.05248578509986879,
    "28+(s=14)#5": 0.9068377314477329,
    "35+(s=-21)#6": 0.05423531126986441,
    "35+(s=21)#7": 1.7133692958157165,
    "50+(s=-20)#8": -0.07974923458230063,
    "50+(s=20)#9": 0.05846333284735384,
    "56-(s=-14)#10": 0.0,
    "56-(s=14)#11": 0.0,
    "70+(s=0)#12": -0.20046654031199884,
    "84+(s=-42)#13": -0.030033532584924916,
    "84+(s=42)#14": 0.7770812071730573,
    "112-(s=-56)#15": 0.0,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": 0.0,
    "160-(s=-64)#18": 0.0,
    "168+(s=0)#19": -0.02084852019244788,
    "175+(s=-35)#20": -0.02828400641492929,
    "175+(s=35)#21": 0.04402974194488993,
    "210+(s=-84)#22": -0.031054089517422365,
    "210+(s=84)#23": -0.11269864411721825,
    "300+(s=90)#24": -0.042571803469893574,
    "300+(s=-90)#25": -0.02507654176993731,
    "350+(s=-70)#26": -0.015599941682461,
    "350+(s=70)#27": -0.12582009039218545,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": 0.0,
    "420+(s=0)#30": -0.03469893570491325,
    "448-(s=0)#31": 0.0,
    "448-(s=-112)#32": 0.0,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": 0.04359236040239102,
    "525+(s=-105)#35": -0.017641055547455896,
    "560-(s=196)#36": 0.0,
    "560-(s=-196)#37": 0.0,
    "567+(s=189)#38": -0.3264324245516839,
    "567+(s=-189)#39": -0.022598046362443506,
    "700+(s=-210)#40": 0.06968945910482578,
    "700+(s=210)#41": -0.06444088059483889,
    "700+(s=70)#42": -0.00845604315497886,
    "700+(s=-70)#43": 0.0049569908149876074,
    "840-(s=126)#44": 0.0,
    "840-(s=-126)#45": 0.0,
    "840+(s=-84)#46": -0.04840355736987899,
    "840+(s=84)#47": -0.04373815424989065,
    "972+(s=-162)#48": -0.08135296690479661,
    "972+(s=162)#49": 0.021285901734946787,
    "1008-(s=-252)#50": 0.0,
    "1008-(s=252)#51": 0.0,
    "1050+(s=-210)#52": -0.15118821985712202,
    "1050+(s=210)#53": -0.034553141857413615,
    "1134+(s=0)#54": 0.07275112990231812,
    "1296-(s=-216)#55": 0.0,
    "1296-(s=216)#56": 0.0,
    "1344+(s=336)#57": -0.08601837002478495,
    "1344+(s=-336)#58": -0.01137192010497157,
    "1344-(s=0)#59": 0.0,
    "1400-(s=-210)#60": 0.0,
    "1400-(s=210)#61": 0.0,
    "1400+(s=-280)#62": 0.03090829566992273,
    "1400+(s=280)#63": 0.0443213296398892,
    "1400-(s=-350)#64": 0.0,
    "1400-(s=350)#65": 0.0,
    "1400+(s=0)#66": -0.0246391602274384,
    "1575+(s=-315)#67": -0.022452252514943868,
    "1575+(s=315)#68": 0.030616707974923458,
    "1680+(s=0)#69": 0.03790640034990524,
    "2016-(s=0)#70": 0.0,
    "2100+(s=-210)#71": -0.01662049861495845,
    "2100+(s=210)#72": -0.014287797054964281,
    "2100+(s=0)#73": -0.030616707974923458,
    "2240+(s=-336)#74": -0.046654031199883365,
    "2240+(s=336)#75": -0.03499052339991252,
    "2268+(s=378)#76": 0.028575594109928562,
    "2268+(s=-378)#77": -0.10088934246974778,
    "2400-(s=120)#78": 0.0,
    "2400-(s=-120)#79": 0.0,
    "2688+(s=0)#80": -0.007581280069981047,
    "2800-(s=-280)#81": 0.0,
    "2800-(s=280)#82": 0.0,
    "2835+(s=189)#83": -0.06575302522233561,
    "2835+(s=-189)#84": -0.040676483452398306,
    "3150+(s=0)#85": 0.032220440297419446,
    "3200+(s=-160)#86": 0.015454147834961365,
    "3200+(s=160)#87": -0.0014579384749963552,
    "3240-(s=594)#88": 0.0,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.0,
    "3360-(s=336)#91": 0.0,
    "4096+(s=512)#92": 0.054818486659862956,
    "4096+(s=-512)#93": 0.08164455459979589,
    "4096-(s=-512)#94": 0.0,
    "4096-(s=512)#95": 0.0,
    "4200+(s=-420)#96": 0.09797346551975507,
    "4200+(s=420)#97": -0.029158769499927104,
    "4200-(s=210)#98": 0.0,
    "4200-(s=-210)#99": 0.0,
    "4200+(s=0)#100": -0.04825776352237936,
    "4480+(s=0)#101": -0.011955095494970112,
    "4536-(s=-378)#102": 0.0,
    "4536-(s=378)#103": 0.0,
    "4536+(s=0)#104": 0.005394372357486514,
    "5600-(s=0)#105": 0.0,
    "5600-(s=280)#106": 0.0,
    "5600-(s=-280)#107": 0.0,
    "5670+(s=0)#108": 0.04971570199737571,
    "6075+(s=-405)#109": -0.0007289692374981776,
    "6075+(s=405)#110": 0.027846624872430382,
    "7168-(s=0)#111": 0.0
   },
   "pred_L3V_lambda_form": 0.0,
   "pred_L3V_M3_form": 0.0,
   "max_other": 0.3264324245516839,
   "max_other_irrep": "567+(s=189)",
   "R2_lambda_form": 0.6791445960108236,
   "R2_M3_form": 0.6791445960108236
  },
  {
   "q": 23,
   "q_mod_12": 11,
   "chi_m3": -1,
   "lambda_q": 0,
   "M3": 0,
   "F5": 6424728,
   "kappa": {
    "1": 0.041505712172269255,
    "35": -0.0016437905810799704,
    "84": 1.0377249938357853,
    "L2V": -0.999095915180406,
    "L3V": 0.0
   },
   "kappa_all": {
    "1+(s=1)#0": 0.041505712172269255,
    "1+(s=-1)#1": -0.045368620037807186,
    "8-(s=-6)#2": 0.0,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": 0.040437248294567275,
    "28+(s=14)#5": -0.999095915180406,
    "35+(s=-21)#6": 0.0779156735431906,
    "35+(s=21)#7": -0.0016437905810799704,
    "50+(s=-20)#8": -0.10495602860195612,
    "50+(s=20)#9": 0.039040026300649296,
    "56-(s=-14)#10": 0.0,
    "56-(s=14)#11": 0.0,
    "70+(s=0)#12": -0.09180570395331634,
    "84+(s=-42)#13": 0.08958658666885838,
    "84+(s=42)#14": 1.0377249938357853,
    "112-(s=-56)#15": 0.0,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": 0.0,
    "160-(s=-64)#18": 0.0,
    "168+(s=0)#19": -0.002383496342565957,
    "175+(s=-35)#20": -0.01988986603106764,
    "175+(s=35)#21": -0.04290293416618723,
    "210+(s=-84)#22": 0.04840963261280513,
    "210+(s=84)#23": 0.043478260869565216,
    "300+(s=90)#24": 0.04323169228240322,
    "300+(s=-90)#25": -0.011999671241883784,
    "350+(s=-70)#26": -0.03936878441686529,
    "350+(s=70)#27": -0.03542368702227336,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": 0.0,
    "420+(s=0)#30": 0.016273526752691708,
    "448-(s=0)#31": 0.0,
    "448-(s=-112)#32": 0.0,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": 0.0012328429358099777,
    "525+(s=-105)#35": -0.03558806608038136,
    "560-(s=196)#36": 0.0,
    "560-(s=-196)#37": 0.0,
    "567+(s=189)#38": 0.005342319388509904,
    "567+(s=-189)#39": -0.025232185419577547,
    "700+(s=-210)#40": 0.02104051943782362,
    "700+(s=210)#41": -0.0016437905810799704,
    "700+(s=70)#42": -0.003123202104051944,
    "700+(s=-70)#43": 0.019561107914851647,
    "840-(s=126)#44": 0.0,
    "840-(s=-126)#45": 0.0,
    "840+(s=-84)#46": 0.014136598997287746,
    "840+(s=84)#47": -0.003616339278375935,
    "972+(s=-162)#48": 0.02564313306484754,
    "972+(s=162)#49": 0.036492150899975345,
    "1008-(s=-252)#50": 0.0,
    "1008-(s=252)#51": 0.0,
    "1050+(s=-210)#52": 0.14473576066409138,
    "1050+(s=210)#53": -0.04364263992767321,
    "1134+(s=0)#54": 0.031971726802005426,
    "1296-(s=-216)#55": 0.0,
    "1296-(s=216)#56": 0.0,
    "1344+(s=336)#57": -0.047505547793211145,
    "1344+(s=-336)#58": 0.10405194378236213,
    "1344-(s=0)#59": 0.0,
    "1400-(s=-210)#60": 0.0,
    "1400-(s=210)#61": 0.0,
    "1400+(s=-280)#62": 0.008218952905399852,
    "1400+(s=280)#63": -0.0019725486972959646,
    "1400-(s=-350)#64": 0.0,
    "1400-(s=350)#65": 0.0,
    "1400+(s=0)#66": -0.0038629078655379304,
    "1575+(s=-315)#67": 0.010684638777019808,
    "1575+(s=315)#68": 0.04914933837429111,
    "1680+(s=0)#69": 0.0024656858716199555,
    "2016-(s=0)#70": 0.0,
    "2100+(s=-210)#71": 0.028437577052683488,
    "2100+(s=210)#72": 0.008712090079723843,
    "2100+(s=0)#73": 0.02827319799457549,
    "2240+(s=-336)#74": -0.026465028355387523,
    "2240+(s=336)#75": -0.005095750801347909,
    "2268+(s=378)#76": -0.0003287581162159941,
    "2268+(s=-378)#77": -0.06838168817292677,
    "2400-(s=120)#78": 0.0,
    "2400-(s=-120)#79": 0.0,
    "2688+(s=0)#80": -0.06788855099860278,
    "2800-(s=-280)#81": 0.0,
    "2800-(s=280)#82": 0.0,
    "2835+(s=189)#83": 0.015862579107421716,
    "2835+(s=-189)#84": -0.05219035094928906,
    "3150+(s=0)#85": 0.04282074463713323,
    "3200+(s=-160)#86": 0.03714966713240733,
    "3200+(s=160)#87": -0.03386208597024739,
    "3240-(s=594)#88": 0.0,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.0,
    "3360-(s=336)#91": 0.0,
    "4096+(s=512)#92": -0.013807840881071752,
    "4096+(s=-512)#93": -0.006903920440535876,
    "4096-(s=-512)#94": 0.0,
    "4096-(s=512)#95": 0.0,
    "4200+(s=-420)#96": -0.019725486972959644,
    "4200+(s=420)#97": -0.006246404208103888,
    "4200-(s=210)#98": 0.0,
    "4200-(s=-210)#99": 0.0,
    "4200+(s=0)#100": 0.013561272293909755,
    "4480+(s=0)#101": 0.009698364428371825,
    "4536-(s=-378)#102": 0.0,
    "4536-(s=378)#103": 0.0,
    "4536+(s=0)#104": 0.03246486397632942,
    "5600-(s=0)#105": 0.0,
    "5600-(s=280)#106": 0.0,
    "5600-(s=-280)#107": 0.0,
    "5670+(s=0)#108": 0.07947727459521657,
    "6075+(s=-405)#109": -0.10380537519520013,
    "6075+(s=405)#110": -0.010766828306073806,
    "7168-(s=0)#111": 0.0
   },
   "pred_L3V_lambda_form": 0.0,
   "pred_L3V_M3_form": 0.0,
   "max_other": 0.14473576066409138,
   "max_other_irrep": "1050+(s=-210)",
   "R2_lambda_form": 0.36913145716948004,
   "R2_M3_form": 0.36913145716948004
  },
  {
   "q": 25,
   "q_mod_12": 1,
   "chi_m3": 1,
   "lambda_q": -14,
   "M3": 450,
   "F5": 8999425,
   "kappa": {
    "1": 1.961472,
    "35": 1.775424,
    "84": 0.82112,
    "L2V": 0.927232,
    "L3V": 0.514944
   },
   "kappa_all": {
    "1+(s=1)#0": 1.961472,
    "1+(s=-1)#1": -0.0016,
    "8-(s=-6)#2": -0.094976,
    "8-(s=6)#3": 0.073984,
    "28+(s=-14)#4": -0.02304,
    "28+(s=14)#5": 0.927232,
    "35+(s=-21)#6": -0.106688,
    "35+(s=21)#7": 1.775424,
    "50+(s=-20)#8": 0.055808,
    "50+(s=20)#9": 0.042496,
    "56-(s=-14)#10": 0.075648,
    "56-(s=14)#11": 0.514944,
    "70+(s=0)#12": 0.145664,
    "84+(s=-42)#13": 0.02752,
    "84+(s=42)#14": 0.82112,
    "112-(s=-56)#15": -0.153984,
    "112-(s=56)#16": -0.007552,
    "160-(s=64)#17": 0.062848,
    "160-(s=-64)#18": -0.022144,
    "168+(s=0)#19": -0.017408,
    "175+(s=-35)#20": 0.055616,
    "175+(s=35)#21": 0.03104,
    "210+(s=-84)#22": 0.01472,
    "210+(s=84)#23": -0.085632,
    "300+(s=90)#24": -0.030464,
    "300+(s=-90)#25": -0.024832,
    "350+(s=-70)#26": 0.002304,
    "350+(s=70)#27": -0.101632,
    "400-(s=120)#28": 0.009856,
    "400-(s=-120)#29": -0.083328,
    "420+(s=0)#30": -0.020352,
    "448-(s=0)#31": -0.052864,
    "448-(s=-112)#32": 0.033536,
    "448-(s=112)#33": 0.02688,
    "525+(s=105)#34": -0.021952,
    "525+(s=-105)#35": -0.017344,
    "560-(s=196)#36": -0.00448,
    "560-(s=-196)#37": 0.098432,
    "567+(s=189)#38": -0.260672,
    "567+(s=-189)#39": 0.014272,
    "700+(s=-210)#40": -0.030592,
    "700+(s=210)#41": -0.05568,
    "700+(s=70)#42": -0.029952,
    "700+(s=-70)#43": -0.109824,
    "840-(s=126)#44": -0.019456,
    "840-(s=-126)#45": -0.006656,
    "840+(s=-84)#46": -0.148352,
    "840+(s=84)#47": 0.055936,
    "972+(s=-162)#48": -0.044032,
    "972+(s=162)#49": 0.034304,
    "1008-(s=-252)#50": -0.135808,
    "1008-(s=252)#51": 0.001408,
    "1050+(s=-210)#52": -0.00256,
    "1050+(s=210)#53": -0.024576,
    "1134+(s=0)#54": -0.056832,
    "1296-(s=-216)#55": 0.081408,
    "1296-(s=216)#56": -0.056832,
    "1344+(s=336)#57": -0.056064,
    "1344+(s=-336)#58": 0.069888,
    "1344-(s=0)#59": -0.072704,
    "1400-(s=-210)#60": -0.073344,
    "1400-(s=210)#61": -0.005248,
    "1400+(s=-280)#62": 0.019712,
    "1400+(s=280)#63": 0.02688,
    "1400-(s=-350)#64": 0.07744,
    "1400-(s=350)#65": -0.005504,
    "1400+(s=0)#66": -0.011264,
    "1575+(s=-315)#67": -0.089664,
    "1575+(s=315)#68": 0.017856,
    "1680+(s=0)#69": -0.00576,
    "2016-(s=0)#70": 0.054144,
    "2100+(s=-210)#71": -0.040064,
    "2100+(s=210)#72": 0.035712,
    "2100+(s=0)#73": 0.01792,
    "2240+(s=-336)#74": -0.01856,
    "2240+(s=336)#75": 0.023424,
    "2268+(s=378)#76": 0.033024,
    "2268+(s=-378)#77": 0.032512,
    "2400-(s=120)#78": -0.038912,
    "2400-(s=-120)#79": 0.030208,
    "2688+(s=0)#80": -0.017408,
    "2800-(s=-280)#81": -0.011392,
    "2800-(s=280)#82": 0.028544,
    "2835+(s=189)#83": -0.001088,
    "2835+(s=-189)#84": 0.001472,
    "3150+(s=0)#85": -0.048,
    "3200+(s=-160)#86": -0.017408,
    "3200+(s=160)#87": 0.023552,
    "3240-(s=594)#88": 0.032768,
    "3240-(s=-594)#89": 0.003072,
    "3360-(s=-336)#90": 0.038016,
    "3360-(s=336)#91": -0.049024,
    "4096+(s=512)#92": 0.045952,
    "4096+(s=-512)#93": 0.074112,
    "4096-(s=-512)#94": -0.01344,
    "4096-(s=512)#95": 0.002432,
    "4200+(s=-420)#96": -0.041984,
    "4200+(s=420)#97": -0.0896,
    "4200-(s=210)#98": 0.053376,
    "4200-(s=-210)#99": 0.038528,
    "4200+(s=0)#100": 0.10496,
    "4480+(s=0)#101": 0.077696,
    "4536-(s=-378)#102": -0.019968,
    "4536-(s=378)#103": -0.083968,
    "4536+(s=0)#104": -0.098944,
    "5600-(s=0)#105": -0.018432,
    "5600-(s=280)#106": 0.015616,
    "5600-(s=-280)#107": -0.063744,
    "5670+(s=0)#108": -0.005632,
    "6075+(s=-405)#109": 0.035008,
    "6075+(s=405)#110": -0.00032,
    "7168-(s=0)#111": 0.06592
   },
   "pred_L3V_lambda_form": 0.56,
   "pred_L3V_M3_form": 0.72,
   "max_other": 0.260672,
   "max_other_irrep": "567+(s=189)",
   "R2_lambda_form": 0.7018558212738567,
   "R2_M3_form": 0.7298078609168307
  },
  {
   "q": 29,
   "q_mod_12": 5,
   "chi_m3": -1,
   "lambda_q": 42,
   "M3": 1218,
   "F5": 20487630,
   "kappa": {
    "1": 0.03325269588749026,
    "35": -0.0009840501865595146,
    "84": 1.0308745746033048,
    "L2V": -0.9988109393579072,
    "L3V": 1.4458157366025668
   },
   "kappa_all": {
    "1+(s=1)#0": 0.03325269588749026,
    "1+(s=-1)#1": -0.0356718192627824,
    "8-(s=-6)#2": -0.012300627331993932,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": -0.02164910410430932,
    "28+(s=14)#5": -0.9988109393579072,
    "35+(s=-21)#6": 0.014268727705112961,
    "35+(s=21)#7": -0.0009840501865595146,
    "50+(s=-20)#8": 0.06347123703308868,
    "50+(s=20)#9": 0.03181762269875764,
    "56-(s=-14)#10": 0.025831317397187258,
    "56-(s=14)#11": 1.4458157366025668,
    "70+(s=0)#12": 0.3139940136946984,
    "84+(s=-42)#13": 0.01992701627783017,
    "84+(s=42)#14": 1.0308745746033048,
    "112-(s=-56)#15": 0.1082455205215466,
    "112-(s=56)#16": -0.000656033457706343,
    "160-(s=64)#17": -0.0016400836442658575,
    "160-(s=-64)#18": 0.00541227602607733,
    "168+(s=0)#19": -0.001312066915412686,
    "175+(s=-35)#20": -0.01705686990036492,
    "175+(s=35)#21": -0.032637664520890564,
    "210+(s=-84)#22": 0.027717413588092994,
    "210+(s=84)#23": 0.03427774816515642,
    "300+(s=90)#24": 0.030013530690065193,
    "300+(s=-90)#25": 0.003936200746238058,
    "350+(s=-70)#26": -0.03558981508056911,
    "350+(s=70)#27": -0.03165361433433105,
    "400-(s=120)#28": 0.001312066915412686,
    "400-(s=-120)#29": -0.005740292754930501,
    "420+(s=0)#30": -0.06781745869039321,
    "448-(s=0)#31": 0.0472344089548567,
    "448-(s=-112)#32": -0.005248267661650744,
    "448-(s=112)#33": 0.0003280167288531715,
    "525+(s=105)#34": 0.0003280167288531715,
    "525+(s=-105)#35": -0.10119316085120342,
    "560-(s=196)#36": -0.0003280167288531715,
    "560-(s=-196)#37": 0.021321087375456148,
    "567+(s=189)#38": 0.0029521505596785437,
    "567+(s=-189)#39": 0.023453196113001763,
    "700+(s=-210)#40": -0.08938455861248924,
    "700+(s=210)#41": -0.0014760752798392719,
    "700+(s=70)#42": -0.008364426585755874,
    "700+(s=-70)#43": 0.023453196113001763,
    "840-(s=126)#44": 0.04903850096354914,
    "840-(s=-126)#45": -0.09922506047808438,
    "840+(s=-84)#46": 0.0074623805814096516,
    "840+(s=84)#47": -0.008610439132395752,
    "972+(s=-162)#48": -0.03214563942761081,
    "972+(s=162)#49": 0.029685513961212023,
    "1008-(s=-252)#50": 0.039690024191233755,
    "1008-(s=252)#51": -0.0022961171019722005,
    "1050+(s=-210)#52": -0.006970355488129894,
    "1050+(s=210)#53": -0.03517979416950264,
    "1134+(s=0)#54": -0.020583049735536513,
    "1296-(s=-216)#55": -0.010742547869941367,
    "1296-(s=216)#56": -0.05486079790069293,
    "1344+(s=336)#57": -0.03862396982246095,
    "1344+(s=-336)#58": 0.056500881544958796,
    "1344-(s=0)#59": 0.016728853171511748,
    "1400-(s=-210)#60": 0.010414531141088196,
    "1400-(s=210)#61": 0.07667391036942885,
    "1400+(s=-280)#62": 0.08249620730657263,
    "1400+(s=280)#63": 0.0024601254663987864,
    "1400-(s=-350)#64": 0.022141129197589076,
    "1400-(s=350)#65": 0.0004920250932797573,
    "1400+(s=0)#66": -0.00426421747509123,
    "1575+(s=-315)#67": -0.12694247406617737,
    "1575+(s=315)#68": 0.03788593218254131,
    "1680+(s=0)#69": 0.001968100373119029,
    "2016-(s=0)#70": 0.032965681249743736,
    "2100+(s=-210)#71": -0.07642789782278896,
    "2100+(s=210)#72": -0.0003280167288531715,
    "2100+(s=0)#73": 0.061421132477756366,
    "2240+(s=-336)#74": -0.00598630530157038,
    "2240+(s=336)#75": 0.0022141129197589078,
    "2268+(s=378)#76": -0.002050104555332322,
    "2268+(s=-378)#77": -0.002706138013038665,
    "2400-(s=120)#78": 0.014514740251752839,
    "2400-(s=-120)#79": -0.006642338759276723,
    "2688+(s=0)#80": -0.04961253023904219,
    "2800-(s=-280)#81": -0.08454631186190496,
    "2800-(s=280)#82": -0.0009020460043462216,
    "2835+(s=189)#83": 0.007872401492476117,
    "2835+(s=-189)#84": -0.024109229570708105,
    "3150+(s=0)#85": 0.0036901881995981796,
    "3200+(s=-160)#86": 0.02107507482881627,
    "3200+(s=160)#87": -0.04075607856000656,
    "3240-(s=594)#88": 0.0005740292754930501,
    "3240-(s=-594)#89": -0.0012300627331993932,
    "3360-(s=-336)#90": 0.06502931649514125,
    "3360-(s=336)#91": -0.004510230021731108,
    "4096+(s=512)#92": -0.0012300627331993932,
    "4096+(s=-512)#93": 0.05633687318053221,
    "4096-(s=-512)#94": 0.030915576694411414,
    "4096-(s=512)#95": -0.0007380376399196359,
    "4200+(s=-420)#96": -0.04059207019557998,
    "4200+(s=420)#97": -0.0051662634794374515,
    "4200-(s=210)#98": -0.025749313214973965,
    "4200-(s=-210)#99": -0.05494280208290623,
    "4200+(s=0)#100": -0.018450940997990897,
    "4480+(s=0)#101": 0.009430480954528682,
    "4536-(s=-378)#102": 0.06174914920660954,
    "4536-(s=378)#103": 0.08011808602238714,
    "4536+(s=0)#104": -0.03288367706753045,
    "5600-(s=0)#105": -0.03247365615646398,
    "5600-(s=280)#106": -0.044118250030751566,
    "5600-(s=-280)#107": 0.013284677518553447,
    "5670+(s=0)#108": 0.0333757021608102,
    "6075+(s=-405)#109": 0.06306121612202223,
    "6075+(s=405)#110": 0.0004100209110664644,
    "7168-(s=0)#111": -0.04625035876829718
   },
   "pred_L3V_lambda_form": 1.4482758620689655,
   "pred_L3V_M3_form": 1.4482758620689655,
   "max_other": 0.3139940136946984,
   "max_other_irrep": "70+(s=0)",
   "R2_lambda_form": 0.5192870000013775,
   "R2_M3_form": 0.5192870000013775
  },
  {
   "q": 31,
   "q_mod_12": 7,
   "chi_m3": 1,
   "lambda_q": 0,
   "M3": 0,
   "F5": 26812179,
   "kappa": {
    "1": 1.967439830821389,
    "35": 1.8057467020241011,
    "84": 0.8406565741331274,
    "L2V": 0.9384713504078412,
    "L3V": 0.0
   },
   "kappa_all": {
    "1+(s=1)#0": 1.967439830821389,
    "1+(s=-1)#1": 0.01581014400322245,
    "8-(s=-6)#2": 0.0,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": 0.096606357624786,
    "28+(s=14)#5": 0.9384713504078412,
    "35+(s=-21)#6": -0.001510523312409788,
    "35+(s=21)#7": 1.8057467020241011,
    "50+(s=-20)#8": -0.0070491087912456785,
    "50+(s=20)#9": 0.024504044845758785,
    "56-(s=-14)#10": 0.0,
    "56-(s=14)#11": 0.0,
    "70+(s=0)#12": 0.0004028062166426102,
    "84+(s=-42)#13": 0.13977375717498575,
    "84+(s=42)#14": 0.8406565741331274,
    "112-(s=-56)#15": 0.0,
    "112-(s=56)#16": 0.0,
    "160-(s=64)#17": 0.0,
    "160-(s=-64)#18": 0.0,
    "168+(s=0)#19": -0.1531334966936323,
    "175+(s=-35)#20": -0.20727736564734317,
    "175+(s=35)#21": 0.06663086166963177,
    "210+(s=-84)#22": -0.17354234500352456,
    "210+(s=84)#23": -0.08828169581417207,
    "300+(s=90)#24": -0.032895841025813166,
    "300+(s=-90)#25": 0.05773555771877412,
    "350+(s=-70)#26": -0.08526064918935249,
    "350+(s=70)#27": -0.07586183746769158,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": 0.0,
    "420+(s=0)#30": -0.01335973951864657,
    "448-(s=0)#31": 0.0,
    "448-(s=-112)#32": 0.0,
    "448-(s=112)#33": 0.0,
    "525+(s=105)#34": 0.029706958477392503,
    "525+(s=-105)#35": 0.025678896310966398,
    "560-(s=196)#36": 0.0,
    "560-(s=-196)#37": 0.0,
    "567+(s=189)#38": -0.21627337115236145,
    "567+(s=-189)#39": -0.12967003457420026,
    "700+(s=-210)#40": 0.01443388942969353,
    "700+(s=210)#41": -0.07082675975965896,
    "700+(s=70)#42": -0.1349400825752744,
    "700+(s=-70)#43": 0.02685374777617401,
    "840-(s=126)#44": 0.0,
    "840-(s=-126)#45": 0.0,
    "840+(s=-84)#46": -0.06612735389882851,
    "840+(s=84)#47": 0.12453425531200699,
    "972+(s=-162)#48": -0.1657547581484341,
    "972+(s=162)#49": -0.05833976704373804,
    "1008-(s=-252)#50": 0.0,
    "1008-(s=252)#51": 0.0,
    "1050+(s=-210)#52": 0.24906851062401397,
    "1050+(s=210)#53": 0.09801617938303514,
    "1134+(s=0)#54": -0.10761639421301736,
    "1296-(s=-216)#55": 0.0,
    "1296-(s=216)#56": 0.0,
    "1344+(s=336)#57": -0.059615320063106304,
    "1344+(s=-336)#58": 0.00013426873888087006,
    "1344-(s=0)#59": 0.0,
    "1400-(s=-210)#60": 0.0,
    "1400-(s=210)#61": 0.0,
    "1400+(s=-280)#62": -0.14131784767211575,
    "1400+(s=280)#63": 0.024504044845758785,
    "1400-(s=-350)#64": 0.0,
    "1400-(s=350)#65": 0.0,
    "1400+(s=0)#66": 0.08324661810613944,
    "1575+(s=-315)#67": 0.13678627773488639,
    "1575+(s=315)#68": 0.009902319492464166,
    "1680+(s=0)#69": 0.01906616092108355,
    "2016-(s=0)#70": 0.0,
    "2100+(s=-210)#71": -0.019804638984928333,
    "2100+(s=210)#72": -0.09096707059178946,
    "2100+(s=0)#73": 0.11513544359034608,
    "2240+(s=-336)#74": 0.12184888053438958,
    "2240+(s=336)#75": 0.059413916954785005,
    "2268+(s=378)#76": -0.007451915007888288,
    "2268+(s=-378)#77": -0.05780269208821456,
    "2400-(s=120)#78": 0.0,
    "2400-(s=-120)#79": 0.0,
    "2688+(s=0)#80": 0.15434191534356015,
    "2800-(s=-280)#81": 0.0,
    "2800-(s=280)#82": 0.0,
    "2835+(s=189)#83": -0.0797220637105166,
    "2835+(s=-189)#84": -0.1622973381222517,
    "3150+(s=0)#85": 0.21717968513980732,
    "3200+(s=-160)#86": 0.12419858346480481,
    "3200+(s=160)#87": 0.03893793427545232,
    "3240-(s=594)#88": 0.0,
    "3240-(s=-594)#89": 0.0,
    "3360-(s=-336)#90": 0.0,
    "3360-(s=336)#91": 0.0,
    "4096+(s=512)#92": 0.11097311268503911,
    "4096+(s=-512)#93": 0.0774059279648216,
    "4096-(s=-512)#94": 0.0,
    "4096-(s=512)#95": 0.0,
    "4200+(s=-420)#96": -0.15776576818502233,
    "4200+(s=420)#97": 0.09533080460541775,
    "4200-(s=210)#98": 0.0,
    "4200-(s=-210)#99": 0.0,
    "4200+(s=0)#100": -0.1335973951864657,
    "4480+(s=0)#101": 0.0251082541707227,
    "4536-(s=-378)#102": 0.0,
    "4536-(s=378)#103": 0.0,
    "4536+(s=0)#104": -0.15857138061830756,
    "5600-(s=0)#105": 0.0,
    "5600-(s=280)#106": 0.0,
    "5600-(s=-280)#107": 0.0,
    "5670+(s=0)#108": 0.018193414118357894,
    "6075+(s=-405)#109": 0.09147057836259273,
    "6075+(s=405)#110": -0.1837803363431909,
    "7168-(s=0)#111": 0.0
   },
   "pred_L3V_lambda_form": 0.0,
   "pred_L3V_M3_form": 0.0,
   "max_other": 0.24906851062401397,
   "max_other_irrep": "1050+(s=-210)",
   "R2_lambda_form": 0.894609053022121,
   "R2_M3_form": 0.894609053022121
  },
  {
   "q": 37,
   "q_mod_12": 1,
   "chi_m3": 1,
   "lambda_q": -70,
   "M3": 2442,
   "F5": 65645030,
   "kappa": {
    "1": 1.9736442066610071,
    "35": 1.845102955402444,
    "84": 0.8759204785501352,
    "L2V": 0.9489270132075099,
    "L3V": 1.795629084160859
   },
   "kappa_all": {
    "1+(s=1)#0": 1.9736442066610071,
    "1+(s=-1)#1": -0.027757487216946677,
    "8-(s=-6)#2": -0.012634987068880423,
    "8-(s=6)#3": -0.0509347916214242,
    "28+(s=-14)#4": -0.031705920675971805,
    "28+(s=14)#5": 0.9489270132075099,
    "35+(s=-21)#6": 0.033798590409255126,
    "35+(s=21)#7": 1.845102955402444,
    "50+(s=-20)#8": -0.01528043748642726,
    "50+(s=20)#9": 0.02933686060055673,
    "56-(s=-14)#10": -0.06258267032554835,
    "56-(s=14)#11": 1.795629084160859,
    "70+(s=0)#12": -0.12785027540323377,
    "84+(s=-42)#13": 0.029455313604327484,
    "84+(s=42)#14": 0.8759204785501352,
    "112-(s=-56)#15": 0.035575385465816435,
    "112-(s=56)#16": 0.0026454504175468384,
    "160-(s=64)#17": -0.04497265709829625,
    "160-(s=-64)#18": -0.006672852545752473,
    "168+(s=0)#19": -0.010660770339367855,
    "175+(s=-35)#20": -0.002250607071644325,
    "175+(s=35)#21": 0.02333524174283853,
    "210+(s=-84)#22": -0.016978263873808068,
    "210+(s=84)#23": -0.06499121473555367,
    "300+(s=90)#24": -0.017846919234793597,
    "300+(s=-90)#25": 0.0015004047144295501,
    "350+(s=-70)#26": -0.04173494166189564,
    "350+(s=70)#27": -0.07095334925868162,
    "400-(s=120)#28": -0.007423054902967248,
    "400-(s=-120)#29": -0.012161175053797406,
    "420+(s=0)#30": -0.04943438690699465,
    "448-(s=0)#31": -0.13274633289242493,
    "448-(s=-112)#32": -0.035496416796635934,
    "448-(s=112)#33": -0.007620476575918504,
    "525+(s=105)#34": 0.018952480603320634,
    "525+(s=-105)#35": -0.05322488302765878,
    "560-(s=196)#36": 0.000987108364756283,
    "560-(s=-196)#37": 0.016622904862495805,
    "567+(s=189)#38": -0.19070933607091387,
    "567+(s=-189)#39": 0.0056067755118156875,
    "700+(s=-210)#40": 0.022269164708901744,
    "700+(s=210)#41": -0.0390894912443488,
    "700+(s=70)#42": 0.010226442658875092,
    "700+(s=-70)#43": -0.011489941365763133,
    "840-(s=126)#44": -0.047223264169940576,
    "840-(s=-126)#45": -0.028586658243341955,
    "840+(s=-84)#46": 0.03229818569482558,
    "840+(s=84)#47": -0.046907389493218564,
    "972+(s=-162)#48": -0.042406175349929916,
    "972+(s=162)#49": 0.022348133378082245,
    "1008-(s=-252)#50": 0.0026849347521370895,
    "1008-(s=252)#51": 0.01018695832428484,
    "1050+(s=-210)#52": 0.04343276804927645,
    "1050+(s=210)#53": -0.025348942806941346,
    "1134+(s=0)#54": -0.029455313604327484,
    "1296-(s=-216)#55": -0.023769569423331294,
    "1296-(s=216)#56": -0.12303318658322311,
    "1344+(s=336)#57": -0.05251416500503425,
    "1344+(s=-336)#58": -0.019110417941681637,
    "1344-(s=0)#59": 0.019347323949223144,
    "1400-(s=-210)#60": -0.014135391783309971,
    "1400-(s=210)#61": -0.007896866918050263,
    "1400+(s=-280)#62": -0.035733322804177445,
    "1400+(s=280)#63": 0.0019347323949223147,
    "1400-(s=-350)#64": 0.019228870945452392,
    "1400-(s=350)#65": -3.9484334590251315e-05,
    "1400+(s=0)#66": 0.011213551023631375,
    "1575+(s=-315)#67": 0.03790496120664127,
    "1575+(s=315)#68": -0.010739739008548358,
    "1680+(s=0)#69": 0.02187432136299923,
    "2016-(s=0)#70": -0.020531853986930686,
    "2100+(s=-210)#71": 0.004027402128205635,
    "2100+(s=210)#72": 0.020689791325291692,
    "2100+(s=0)#73": -0.006712336880342724,
    "2240+(s=-336)#74": 0.018320731249876612,
    "2240+(s=336)#75": 0.0005527806842635185,
    "2268+(s=378)#76": 0.01018695832428484,
    "2268+(s=-378)#77": 0.017531044558071585,
    "2400-(s=120)#78": -0.07391467435295046,
    "2400-(s=-120)#79": 0.04319586204173494,
    "2688+(s=0)#80": 0.0022900914062345765,
    "2800-(s=-280)#81": 0.03052139063826427,
    "2800-(s=280)#82": 0.0017767950565613093,
    "2835+(s=189)#83": 0.011529425700353384,
    "2835+(s=-189)#84": 0.010897676346909364,
    "3150+(s=0)#85": -0.03135056166465955,
    "3200+(s=-160)#86": -0.03952381892484157,
    "3200+(s=160)#87": -0.003356168440171362,
    "3240-(s=594)#88": 0.008291710263952777,
    "3240-(s=-594)#89": 0.03443033976269915,
    "3360-(s=-336)#90": -0.04366967405681796,
    "3360-(s=336)#91": 0.0047381201508301584,
    "4096+(s=512)#92": 0.01378003277199771,
    "4096+(s=-512)#93": 0.05160602530945847,
    "4096-(s=-512)#94": -0.03983969360156358,
    "4096-(s=512)#95": 0.018991964937910884,
    "4200+(s=-420)#96": -0.020531853986930686,
    "4200+(s=420)#97": 0.04580182812469153,
    "4200-(s=210)#98": 0.05338282036601978,
    "4200-(s=-210)#99": -0.004659151481649655,
    "4200+(s=0)#100": 0.021084634671194202,
    "4480+(s=0)#101": -0.007423054902967248,
    "4536-(s=-378)#102": -0.0016583420527905553,
    "4536-(s=378)#103": -0.025901723491204863,
    "4536+(s=0)#104": 0.007659960910508756,
    "5600-(s=0)#105": 0.010818707677728861,
    "5600-(s=280)#106": -0.024756677788087576,
    "5600-(s=-280)#107": -0.0013029830414782934,
    "5670+(s=0)#108": -0.0329299350482696,
    "6075+(s=-405)#109": -0.020452885317750184,
    "6075+(s=405)#110": 0.00931830296329931,
    "7168-(s=0)#111": 0.04343276804927645
   },
   "pred_L3V_lambda_form": 1.8918918918918919,
   "pred_L3V_M3_form": 1.7837837837837838,
   "max_other": 0.19070933607091387,
   "max_other_irrep": "567+(s=189)",
   "R2_lambda_form": 0.47549846085916797,
   "R2_M3_form": 0.4658031443305198
  },
  {
   "q": 41,
   "q_mod_12": 5,
   "chi_m3": -1,
   "lambda_q": 18,
   "M3": 738,
   "F5": 115789166,
   "kappa": {
    "1": 0.023722813075840454,
    "35": -0.002394045356277477,
    "84": 1.0242306408786872,
    "L2V": -1.0001450936579561,
    "L3V": 0.4398949521916397
   },
   "kappa_all": {
    "1+(s=1)#0": 0.023722813075840454,
    "1+(s=-1)#1": -0.1091974869778442,
    "8-(s=-6)#2": 0.15757171254044486,
    "8-(s=6)#3": 0.0,
    "28+(s=-14)#4": -0.0660321237358715,
    "28+(s=14)#5": -1.0001450936579561,
    "35+(s=-21)#6": -0.05462776222051334,
    "35+(s=21)#7": -0.002394045356277477,
    "50+(s=-20)#8": 0.011534945807518753,
    "50+(s=20)#9": 0.02662468623496467,
    "56-(s=-14)#10": 0.05104394886899494,
    "56-(s=14)#11": 0.4398949521916397,
    "70+(s=0)#12": -0.029366956370337052,
    "84+(s=-42)#13": 0.11101115770229683,
    "84+(s=42)#14": 1.0242306408786872,
    "112-(s=-56)#15": -0.058327650498396715,
    "112-(s=56)#16": 0.00029018731591242146,
    "160-(s=64)#17": -0.0005803746318248429,
    "160-(s=-64)#18": -0.1268118570537282,
    "168+(s=0)#19": -0.007486832750540474,
    "175+(s=-35)#20": -0.016468130178029918,
    "175+(s=35)#21": -0.12267668780197617,
    "210+(s=-84)#22": -0.11701803514168396,
    "210+(s=84)#23": 0.021401314548541082,
    "300+(s=90)#24": 0.024230640878687194,
    "300+(s=-90)#25": -0.13624294482088187,
    "350+(s=-70)#26": 0.05375720027277608,
    "350+(s=70)#27": -0.0243031877076653,
    "400-(s=120)#28": 0.0,
    "400-(s=-120)#29": -0.01770142627065771,
    "420+(s=0)#30": -0.025086693460628837,
    "448-(s=0)#31": 0.01160749263649686,
    "448-(s=-112)#32": -0.02205423600934403,
    "448-(s=112)#33": 0.0011607492636496858,
    "525+(s=105)#34": 0.002176404869343161,
    "525+(s=-105)#35": 0.06572742705416346,
    "560-(s=196)#36": -0.0005803746318248429,
    "560-(s=-196)#37": -0.02611685843211793,
    "567+(s=189)#38": -0.0017266145296789077,
    "567+(s=-189)#39": -0.06208557623946257,
    "700+(s=-210)#40": -0.0851699772202957,
    "700+(s=210)#41": -0.0050782780284673755,
    "700+(s=70)#42": -0.0731272036099302,
    "700+(s=-70)#43": 0.01828180090248255,
    "840-(s=126)#44": 0.008995806793285065,
    "840-(s=-126)#45": 0.02785798232759246,
    "840+(s=-84)#46": -0.08038188650774075,
    "840+(s=84)#47": 0.18049651049752616,
    "972+(s=-162)#48": 0.0069790049476937364,
    "972+(s=162)#49": -0.00607942426836523,
    "1008-(s=-252)#50": -0.0040626224227739,
    "1008-(s=252)#51": 0.0017411238954745287,
    "1050+(s=-210)#52": 0.03097749597365099,
    "1050+(s=210)#53": -0.04214970763627922,
    "1134+(s=0)#54": -0.08947925886159516,
    "1296-(s=-216)#55": -0.0966033574672451,
    "1296-(s=216)#56": -0.01244903585264288,
    "1344+(s=336)#57": -0.026726251795534017,
    "1344+(s=-336)#58": 0.026378027016439112,
    "1344-(s=0)#59": 0.10632463255031123,
    "1400-(s=-210)#60": 0.0018862175534307395,
    "1400-(s=210)#61": 0.10519290201825278,
    "1400+(s=-280)#62": -0.07037042410876221,
    "1400+(s=280)#63": 0.037869444726571,
    "1400-(s=-350)#64": 0.009285994109197487,
    "1400-(s=350)#65": 0.00203131121138695,
    "1400+(s=0)#66": 0.05361210661481987,
    "1575+(s=-315)#67": -0.03387936913277521,
    "1575+(s=315)#68": 0.02676977989292088,
    "1680+(s=0)#69": -0.017861029294409542,
    "2016-(s=0)#70": 0.05800844445089305,
    "2100+(s=-210)#71": 0.0391752876481769,
    "2100+(s=210)#72": -0.0014509365795621074,
    "2100+(s=0)#73": -0.10040481130569782,
    "2240+(s=-336)#74": 0.10606346396599005,
    "2240+(s=336)#75": -0.016685770664964236,
    "2268+(s=378)#76": -0.08547467390200374,
    "2268+(s=-378)#77": -0.01960215318988407,
    "2400-(s=120)#78": -0.0851699772202957,
    "2400-(s=-120)#79": -0.07907604358613485,
    "2688+(s=0)#80": -0.12102262010127537,
    "2800-(s=-280)#81": 0.14930137403694085,
    "2800-(s=280)#82": -0.021038580403650555,
    "2835+(s=189)#83": 0.09358540938175593,
    "2835+(s=-189)#84": 0.030904949144672886,
    "3150+(s=0)#85": 0.051870982719345336,
    "3200+(s=-160)#86": 0.09895387472613572,
    "3200+(s=160)#87": 0.020603299429781924,
    "3240-(s=594)#88": -0.01552502140131455,
    "3240-(s=-594)#89": 0.007689963871679169,
    "3360-(s=-336)#90": -0.03569303985722784,
    "3360-(s=336)#91": -0.0742879528735799,
    "4096+(s=512)#92": -0.0829645536193613,
    "4096+(s=-512)#93": -0.15173894749060518,
    "4096-(s=-512)#94": -0.10275532856458844,
    "4096-(s=512)#95": 0.06294162882140422,
    "4200+(s=-420)#96": -0.11041627370467637,
    "4200+(s=420)#97": -0.11563964539109996,
    "4200-(s=210)#98": 0.019297456508176027,
    "4200-(s=-210)#99": 0.06514705242233862,
    "4200+(s=0)#100": 0.20030179480854893,
    "4480+(s=0)#101": 0.15726701585873681,
    "4536-(s=-378)#102": 0.023969472294366013,
    "4536-(s=378)#103": -0.09994051160023795,
    "4536+(s=0)#104": -0.12240100985185938,
    "5600-(s=0)#105": 0.13450182092540736,
    "5600-(s=280)#106": -0.02742270135372383,
    "5600-(s=-280)#107": 0.026842326721898985,
    "5670+(s=0)#108": 0.16172139115799247,
    "6075+(s=-405)#109": -0.0023214985272993717,
    "6075+(s=405)#110": -0.030759855486716677,
    "7168-(s=0)#111": -0.0635510221848203
   },
   "pred_L3V_lambda_form": 0.43902439024390244,
   "pred_L3V_M3_form": 0.43902439024390244,
   "max_other": 0.20030179480854893,
   "max_other_irrep": "4200+(s=0)",
   "R2_lambda_form": 0.7635355755536793,
   "R2_M3_form": 0.7635355755536793
  }
 ],
 "cfam": [
  {
   "q": 11,
   "c": 2,
   "chi_m3c": 1,
   "chi_m3": -1,
   "F": 132979,
   "kappa": {
    "1": 1.9173553719008265,
    "35": 1.5326821938392186,
    "84": 0.7054845980465815,
    "L2V": -0.8256949661908339,
    "L3V": 0.0
   },
   "pred_L3V": 0.0,
   "R2": 1.6565305568912398,
   "R2_alt_Lambda2_from_Z": 2.4590391112541763,
   "R2_alt_Sym2_from_infinity": 2.9230538395442833
  },
  {
   "q": 17,
   "c": 3,
   "chi_m3c": 1,
   "chi_m3": -1,
   "F": 1257490,
   "kappa": {
    "1": 1.9440260533279055,
    "35": 1.6800325666598819,
    "84": 0.7535110930185223,
    "L2V": -0.885406065540403,
    "L3V": -0.8288214939955221
   },
   "pred_L3V": -0.7058823529411765,
   "R2": 0.8254018933185643,
   "R2_alt_Lambda2_from_Z": 2.0549726391500887,
   "R2_alt_Sym2_from_infinity": 2.6790899136544515
  },
  {
   "q": 23,
   "c": 5,
   "chi_m3c": 1,
   "chi_m3": -1,
   "F": 5888368,
   "kappa": {
    "1": 1.9581655297115148,
    "35": 1.7572121311744884,
    "84": 0.8085805868332374,
    "L2V": -0.9169063861264075,
    "L3V": 0.0
   },
   "pred_L3V": 0.0,
   "R2": 0.523438978035762,
   "R2_alt_Lambda2_from_Z": 1.9853498201155262,
   "R2_alt_Sym2_from_infinity": 2.6712354833056438
  },
  {
   "q": 7,
   "c": 3,
   "chi_m3c": -1,
   "chi_m3": 1,
   "F": 16520,
   "kappa": {
    "1": 0.119533527696793,
    "35": -0.0058309037900874635,
    "84": 1.0787172011661808,
    "L2V": 0.9795918367346939,
    "L3V": 0.0
   },
   "pred_L3V": 0.0,
   "R2": 1.0981582772071476,
   "R2_alt_Lambda2_from_Z": 2.2636958604762585,
   "R2_alt_Sym2_from_infinity": 2.9582327674089055
  },
  {
   "q": 13,
   "c": 2,
   "chi_m3c": -1,
   "chi_m3": 1,
   "F": 369278,
   "kappa": {
    "1": 0.07055075102412381,
    "35": -0.0027309968138370506,
    "84": 1.0578060992262175,
    "L2V": 0.9940828402366864,
    "L3V": 1.840691852526172
   },
   "pred_L3V": 1.8461538461538463,
   "R2": 1.1573176109841354,
   "R2_alt_Lambda2_from_Z": 2.3055835299638936,
   "R2_alt_Sym2_from_infinity": 3.01132944658217
  },
  {
   "q": 19,
   "c": 2,
   "chi_m3c": -1,
   "chi_m3": 1,
   "F": 2469620,
   "kappa": {
    "1": 0.04971570199737571,
    "35": -0.0026242892549934393,
    "84": 1.0444671234873888,
    "L2V": 0.998396267677504,
    "L3V": 0.0
   },
   "pred_L3V": 0.0,
   "R2": 0.5404203891885899,
   "R2_alt_Lambda2_from_Z": 2.0701785593906536,
   "R2_alt_Sym2_from_infinity": 2.846697831888943
  }
 ],
 "rank_stats": [
  {
   "q": 5,
   "data": {
    "qTV": 1.0115304606308395,
    "qdM0": 0.6531324032640169,
    "qdM1": -0.8419217954040086,
    "qdP0": 0.1845977103374071
   },
   "pred": {
    "qTV": 0.5381727912808641,
    "qdM0": -0.07390179996797323,
    "qdM1": -0.08754290021722587,
    "qdP0": 0.10106868891460906
   }
  },
  {
   "q": 7,
   "data": {
    "qTV": 1.0484164562289562,
    "qdM0": -0.9261405186476909,
    "qdM1": -0.37877410813196516,
    "qdP0": 0.27138100934840304
   },
   "pred": {
    "qTV": 1.0934056712962963,
    "qdM0": -1.2537431182087964,
    "qdM1": -0.7377591213723421,
    "qdP0": 0.29249336500128603
   }
  },
  {
   "q": 11,
   "data": {
    "qTV": 0.7177724197810122,
    "qdM0": 0.025879018807544715,
    "qdM1": -0.23522677555338592,
    "qdP0": 0.44531942217385573
   },
   "pred": {
    "qTV": 0.4347292952674897,
    "qdM0": 0.046406421563919005,
    "qdM1": -0.07336885574547561,
    "qdP0": 0.14634926376028806
   }
  },
  {
   "q": 13,
   "data": {
    "qTV": 0.9751197439371617,
    "qdM0": -0.9465297619824216,
    "qdM1": -0.3372515296573776,
    "qdP0": 0.2134704898492036
   },
   "pred": {
    "qTV": 0.9656878682659933,
    "qdM0": -1.2324208269055186,
    "qdM1": -0.6560770863795656,
    "qdP0": 0.21260651765046296
   }
  },
  {
   "q": 17,
   "data": {
    "qTV": 0.7737738802790887,
    "qdM0": -0.11590081833231498,
    "qdM1": -0.16867342316567666,
    "qdP0": 0.1314868797291215
   },
   "pred": {
    "qTV": 0.6978956035539216,
    "qdM0": -0.13648461892285974,
    "qdM1": -0.09664959642841835,
    "qdP0": 0.07976018310487776
   }
  },
  {
   "q": 19,
   "data": {
    "qTV": 0.861099288178348,
    "qdM0": -0.9701591511936339,
    "qdM1": -0.49557075756206653,
    "qdP0": 0.24393638018127942
   },
   "pred": {
    "qTV": 0.8728868804466231,
    "qdM0": -1.0926207377401345,
    "qdM1": -0.6155101377546787,
    "qdP0": 0.23350310651363168
   }
  },
  {
   "q": 23,
   "data": {
    "qTV": 0.4793479828313032,
    "qdM0": 0.043266224248919086,
    "qdM1": -0.06387437114770185,
    "qdP0": 0.15883342528229338
   },
   "pred": {
    "qTV": 0.4347292952674897,
    "qdM0": 0.04742617179660236,
    "qdM1": -0.07389369774023566,
    "qdP0": 0.14634926376028806
   }
  },
  {
   "q": 25,
   "data": {
    "qTV": 0.8512671957489124,
    "qdM0": -0.8686734521651709,
    "qdM1": -0.39782947006799185,
    "qdP0": 0.22453469959634756
   },
   "pred": {
    "qTV": 0.875997760668277,
    "qdM0": -1.007756713634119,
    "qdM1": -0.5936187207834103,
    "qdP0": 0.25005952942582527
   }
  },
  {
   "q": 29,
   "data": {
    "qTV": 0.6942806236936866,
    "qdM0": 0.12283418056848286,
    "qdM1": -0.01898364763770694,
    "qdP0": 0.19706243409243657
   },
   "pred": {
    "qTV": 0.6083957518491911,
    "qdM0": 0.1974123082197192,
    "qdM1": -0.05514403930159562,
    "qdP0": 0.20099823340162482
   }
  },
  {
   "q": 31,
   "data": {
    "qTV": 0.8780870734350738,
    "qdM0": -1.0830398966404102,
    "qdM1": -0.4963707941307696,
    "qdP0": 0.21560842895221488
   },
   "pred": {
    "qTV": 0.834866399265645,
    "qdM0": -1.0618080441771485,
    "qdM1": -0.5933103441989837,
    "qdP0": 0.2233323722916223
   }
  },
  {
   "q": 37,
   "data": {
    "qTV": 1.0976613220743168,
    "qdM0": -0.8612998758848033,
    "qdM1": -0.5308536987709064,
    "qdP0": 0.3018024774771422
   },
   "pred": {
    "qTV": 1.0991651877572017,
    "qdM0": -0.8408659099597167,
    "qdM1": -0.561772669476204,
    "qdP0": 0.2963299615805041
   }
  },
  {
   "q": 41,
   "data": {
    "qTV": 0.5180857418198223,
    "qdM0": 0.2898027194444091,
    "qdM1": -0.22966794712023286,
    "qdP0": 0.2187172403996418
   },
   "pred": {
    "qTV": 0.45421290807236775,
    "qdM0": 0.09370878437765348,
    "qdM1": -0.06838484157091772,
    "qdP0": 0.1629153277282194
   }
  }
 ],
 "stat_coeffs": {
  "0": {
   "A": {
    "M": "-3024000/6247789",
    "M_float": -0.48401122381053524,
    "P": "17680663/99532800",
    "P_float": 0.1776365479520319
   },
   "S": {
    "M": "-2116800/6247789",
    "M_float": -0.3388078566673747,
    "P": "323323/3981312",
    "P_float": 0.08121016388567387
   },
   "L": {
    "M": "-1209600/6247789",
    "M_float": -0.19360448952421408,
    "P": "-1242241/24883200",
    "P_float": -0.04992287969393004
   },
   "E": {
    "M": "94651200/893433827",
    "M_float": 0.10594091821866959,
    "P": "469469/12441600",
    "P_float": 0.037733812371399174
   }
  },
  "1": {
   "A": {
    "M": "-2309868849456/7267849851025",
    "M_float": -0.31782011142266986,
    "P": "3403/30720",
    "P_float": 0.11077473958333334
   },
   "S": {
    "M": "-21207069072/119145079525",
    "M_float": -0.1779936624873389,
    "P": "13969/276480",
    "P_float": 0.05052445023148148
   },
   "L": {
    "M": "-475644478176/7267849851025",
    "M_float": -0.06544500614702695,
    "P": "-4247/414720",
    "P_float": -0.010240644290123457
   },
   "E": {
    "M": "19000408392/1453569970205",
    "M_float": 0.01307154714356154,
    "P": "245/82944",
    "P_float": 0.0029538001543209878
   }
  },
  "2": {
   "A": {
    "M": "-245517253632/2226619757659",
    "M_float": -0.11026456258976582,
    "P": "-743033/4976640",
    "P_float": -0.1493041489840535
   },
   "S": {
    "M": "5794572080304/42305775395521",
    "M_float": 0.13696881870453753,
    "P": "-342269/4976640",
    "P_float": -0.06877511734825102
   },
   "L": {
    "M": "19413666564768/42305775395521",
    "M_float": 0.45888927417752434,
    "P": "63677/1244160",
    "P_float": 0.05118071630658436
   },
   "E": {
    "M": "-1215290366640/3845979581411",
    "M_float": -0.31598981245608654,
    "P": "-48983/1244160",
    "P_float": -0.03937033822016461
   }
  },
  "3": {
   "A": {
    "M": "22750560/96020401",
    "M_float": 0.23693464891903546,
    "P": "-9859/92160",
    "P_float": -0.10697699652777778
   },
   "S": {
    "M": "52524960/96020401",
    "M_float": 0.5470187528169144,
    "P": "-4513/92160",
    "P_float": -0.04896918402777778
   },
   "L": {
    "M": "111238080/96020401",
    "M_float": 1.1584838101228092,
    "P": "1487/138240",
    "P_float": 0.010756655092592592
   },
   "E": {
    "M": "-26633040/96020401",
    "M_float": -0.27736855629253204,
    "P": "-433/138240",
    "P_float": -0.003132233796296296
   }
  },
  "4": {
   "A": {
    "M": "2675880000/3881165401",
    "M_float": 0.6894527090524272,
    "P": "-465341/16588800",
    "P_float": -0.02805151668595679
   },
   "S": {
    "M": "3550644000/3881165401",
    "M_float": 0.9148396507618975,
    "P": "-40909/3317760",
    "P_float": -0.012330307195216049
   },
   "L": {
    "M": "6995520000/3881165401",
    "M_float": 1.8024276930319878,
    "P": "-4993/4147200",
    "P_float": -0.0012039448302469135
   },
   "E": {
    "M": "2602706400/3881165401",
    "M_float": 0.670599196656087,
    "P": "1711/1036800",
    "P_float": 0.001650270061728395
   }
  }
 }
}

==> anc/data/finite_q/kappa_table.py <==
"""Per-irreducible first-order coefficients kappa_rho(q) of the W(E8) class law over F5(q) and its c-variants,
compared with the conjectured first-order law (Section 9 of the paper).

  kappa_rho(q) := -q^{-4} * sum_{D in F(q)} chi_rho(w_D)   (rho != 1),   kappa_1(q) := (q^5 - |F(q)|) / q^4,
so that N_C(q) = (|C|/|W|) q^5 (1 - c_C(q)/q) exactly, with c_C(q) = sum_rho chi_rho(C) kappa_rho(q).

Conjectured law (c-family y^2 = x^3 + c x + D; c = 1 is the paper's family):
  kappa_1 = kappa_35 = 1 + chi_q(-3c),  kappa_84 = 1,  kappa_{Lambda^2 V} = chi_q(-3),  kappa_{Lambda^3 V} = M3^{(c)}(q)/q^2,
  all other kappa_rho = 0, up to O(q^{-1/2}).
For c = 1 the Lambda^3 V entry is also evaluated in the "lambda form" -chi_q(-3) * lambda_q / q, with lambda_q the Frobenius
trace of the CM newform eta(4z)^6 (weight 3, level 16); this is the form used in the pre-registered predictions.

Input : classcounts/classcounts_q*.json (exact class counts N_C(q)), we8_character_table.json (GAP character table),
        classtable_numerics.json (class numbering of the count files).
Output: kappa_results.json, and the LaTeX table bodies ../tables/finite_q_kappa.tex and ../tables/finite_q_cfamily.tex.
Run from this directory:  python kappa_table.py
"""
import json, os, re
from fractions import Fraction as Fr
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
W = 696729600
T = json.load(open(os.path.join(HERE, 'we8_character_table.json')))
cls, n = T['classes'], T['n']
irr = np.array(T['irr'], dtype=object)
size = np.array([c['size'] for c in cls], dtype=object)
assert sum(size) == W
for i in range(n):                                   # row orthogonality
    for j in range(n):
        s = sum(irr[i, k] * irr[j, k] * size[k] for k in range(n))
        assert s == (W if i == j else 0)

# class numbering of the count files -> index in the character table
NT = json.load(open(os.path.join(HERE, 'classtable_numerics.json')))['classes']
key = {(c['type'], c['fix_roots'], c['neg_roots']): i for i, c in enumerate(cls)}
mapN = {c['no']: key[(c['cyc'], c['nfix'], c['nfix_negw'])] for c in NT}
assert len(set(mapN.values())) == n

# power sums p_k(w) = tr(w^k) from the characteristic polynomial prod Phi_m^{e_m} (Ramanujan sums)
def mobius(m):
    r, k = 1, 2
    while k * k <= m:
        if m % k == 0:
            m //= k
            if m % k == 0: return 0
            r = -r
        k += 1
    return -r if m > 1 else r
def phi(m): return sum(1 for k in range(1, m + 1) if np.gcd(k, m) == 1)
def ramanujan(m, k):
    g = int(np.gcd(m, k)); return mobius(m // g) * phi(m) // phi(m // g)
def psum(typ, k):
    tot = 0
    for fac in typ.split('*'):
        mm = re.match(r'\s*Phi_(\d+)(?:\^(\d+))?\s*', fac)
        m, e = int(mm.group(1)), int(mm.group(2) or 1); tot += e * ramanujan(m, k)
    return tot
p1 = np.array([psum(c['type'], 1) for c in cls], dtype=object)
p2 = np.array([psum(c['type'], 2) for c in cls], dtype=object)
p3 = np.array([psum(c['type'], 3) for c in cls], dtype=object)
assert all(p1[i] == cls[i]['tr'] for i in range(n))
fixr = np.array([c['fix_roots'] for c in cls], dtype=object)
pi120 = np.array(T['pi120_gap'], dtype=object)

def row_of(f):
    hits = [k for k in range(n) if all(irr[k, i] == f[i] for i in range(n))]
    assert len(hits) == 1; return hits[0]
def inner(f): return [Fr(sum(irr[k, i] * f[i] * size[i] for i in range(n)), W) for k in range(n)]
i1 = row_of([1] * n)
iV = row_of(p1)
i35 = row_of((p1 * p1 + p2) // 2 - 1)                 # Sym^2 V = 1 + 35
iL2 = row_of((p1 * p1 - p2) // 2)                     # Lambda^2 V (28)
iL3 = row_of((p1 ** 3 - 3 * p1 * p2 + 2 * p3) // 6)   # Lambda^3 V (56)
m120 = inner(pi120)
assert [k for k in range(n) if m120[k]] == sorted([i1, i35] + [k for k in range(n) if m120[k] and k not in (i1, i35)])
i84 = [k for k in range(n) if m120[k] and k not in (i1, i35)]
assert len(i84) == 1 and irr[i84[0], 0] == 84 and all(m120[k] in (0, 1) for k in range(n)); i84 = i84[0]
m240 = inner(fixr)                                    # permutation character on the 240 roots = 1 + V + 35 + 84 + 112
assert sum(m240[k] * irr[k, 0] for k in range(n)) == 240
NAMED = [i1, i35, i84, iL2, iL3]
ineg = next(i for i, c in enumerate(cls) if c['type'] == 'Phi_2^8')
parity = [1 if irr[k, ineg] > 0 else -1 for k in range(n)]
irefl = next(i for i, c in enumerate(cls) if c['type'] == 'Phi_1^7 * Phi_2')
lab = lambda k: f"{irr[k, 0]}{'+' if parity[k] > 0 else '-'}(s={irr[k, irefl]})"

# eta(4z)^6 = sum a(m) x^m and lambda_q for q = p^f (alpha^f + beta^f, alpha beta = chi_{-4}(p) p^2)
NMAX = 200
co = [0] * (NMAX + 1); co[0] = 1
for m in range(1, NMAX // 4 + 1):
    for _ in range(6):
        for k in range(NMAX, 4 * m - 1, -1): co[k] -= co[k - 4 * m]
eta = {k + 1: co[k] for k in range(NMAX)}
def pf(q):
    for p in range(2, q + 1):
        if q % p == 0:
            f, r = 0, q
            while r % p == 0: r //= p; f += 1
            assert r == 1; return p, f
def lam(q):
    p, f = pf(q); ap = eta[p]; ch4 = 1 if p % 4 == 1 else -1
    s0, s1 = 2, ap
    for _ in range(f - 1): s0, s1 = s1, ap * s1 - ch4 * p * p * s0
    return s1

# F_q arithmetic for q = p or p^2, quadratic character, and M3^{(c)}(q) = sum_b a_b^3, a_b = -sum_x chi(x^3 + c x + b)
def field(q):
    p, f = pf(q); assert f in (1, 2)
    if f == 1:
        els = list(range(p)); add = lambda x, y: (x + y) % p; mul = lambda x, y: (x * y) % p
    else:
        r = next(t for t in range(2, p) if pow(t, (p - 1) // 2, p) == p - 1)      # F_{p^2} = F_p(sqrt r)
        els = [(a, b) for a in range(p) for b in range(p)]
        add = lambda x, y: ((x[0] + y[0]) % p, (x[1] + y[1]) % p)
        mul = lambda x, y: ((x[0] * y[0] + r * x[1] * y[1]) % p, (x[0] * y[1] + x[1] * y[0]) % p)
    sq = {}
    for x in els: sq[mul(x, x)] = 1
    zero = els[0]
    chi = {x: (0 if x == zero else (1 if x in sq else -1)) for x in els}
    return els, add, mul, chi
def M3(q, c=1):
    els, add, mul, chi = field(q)
    cc = els[c] if isinstance(els[0], int) else (c % pf(q)[0], 0)
    f = [add(mul(mul(x, x), x), mul(cc, x)) for x in els]
    return sum((-sum(chi[add(v, b)] for v in f)) ** 3 for b in els)
def chiq(q, v):                                       # quadratic character of F_q at the integer v
    p, fdeg = pf(q); s = pow(v % p, (p - 1) // 2, p); s = 0 if v % p == 0 else (1 if s == 1 else -1)
    return s ** fdeg if fdeg > 1 else s               # an element of F_p is a square in F_{p^2}

def kappas(fn):
    d = json.load(open(os.path.join(HERE, 'classcounts', fn)))
    q = d['q']; N = [0] * n
    for k, v in d['N_C'].items(): N[mapN[int(k)]] = int(v)
    F = sum(N); assert F == d['F5_size']
    kap = [-Fr(sum(N[i] * irr[k, i] for i in range(n)), q ** 4) for k in range(n)]
    kap[i1] = Fr(q ** 5 - F, q ** 4)
    return q, d.get('c', 1), N, F, kap

def model(q, c, l3):
    chZ, ch = chiq(q, -3 * c), chiq(q, -3)
    m = [Fr(0)] * n
    m[i1] = m[i35] = Fr(1 + chZ); m[i84] = Fr(1); m[iL2] = Fr(ch); m[iL3] = l3
    return m
def norm(v): return float(np.sqrt(sum(float(x) ** 2 for x in v)))
def fmt(x): return '$0$' if x == 0 else f'${float(x):+.2f}$'

out = {'labels': {'1': lab(i1), '35': lab(i35), '84': lab(i84), 'L2V': lab(iL2), 'L3V': lab(iL3)}, 'c1': [], 'cfam': []}
QS = [5, 7, 11, 13, 17, 19, 23, 25, 29, 31, 37, 41]
rows_tex = []
for q in QS:
    q_, c, N, F, kap = kappas(f'classcounts_q{q}.json'); assert q_ == q and c == 1
    ch = chiq(q, -3); lamq = lam(q); m3 = M3(q)
    l3_lam = Fr(-ch * lamq, q); l3_m3 = Fr(m3, q * q)
    R = [kap[k] - model(q, 1, l3_lam)[k] for k in range(n)]
    R3 = [kap[k] - model(q, 1, l3_m3)[k] for k in range(n)]
    others = [k for k in range(n) if k not in NAMED]
    ko = max(others, key=lambda k: abs(kap[k]))
    rec = dict(q=q, q_mod_12=q % 12, chi_m3=ch, lambda_q=lamq, M3=m3, F5=F,
               kappa={nm: float(kap[k]) for nm, k in zip(['1', '35', '84', 'L2V', 'L3V'], NAMED)},
               kappa_all={lab(k) + f'#{k}': float(kap[k]) for k in range(n)},
               pred_L3V_lambda_form=float(l3_lam), pred_L3V_M3_form=float(l3_m3),
               max_other=float(abs(kap[ko])), max_other_irrep=lab(ko),
               R2_lambda_form=norm(R), R2_M3_form=norm(R3))
    out['c1'].append(rec)
    kk = rec['kappa']
    rows_tex.append(f"{q} & {q % 12} & " + " & ".join(fmt(kap[k]) for k in NAMED) + f" & {fmt(l3_lam)} & "
                    f"${rec['max_other']:.2f}$ & ${rec['R2_lambda_form']:.3f}$ \\\\")

cf_tex = []
for q, c in [(11, 2), (17, 3), (23, 5), (7, 3), (13, 2), (19, 2)]:
    q_, c_, N, F, kap = kappas(f'classcounts_q{q}_c{c}.json'); assert (q_, c_) == (q, c)
    chZ, ch = chiq(q, -3 * c), chiq(q, -3); assert chZ == -ch    # non-square c: the two signs differ
    l3 = Fr(M3(q, c), q * q)
    mo = model(q, c, l3)
    alt_inf = list(mo); alt_inf[iL2] = Fr(chZ)                    # Lambda^2 V sign taken from Z instead of infinity
    alt_Z = list(mo); alt_Z[i1] = alt_Z[i35] = Fr(1 + ch)          # Sym^2 V sign taken from infinity instead of Z
    r = lambda m: norm([kap[k] - m[k] for k in range(n)])
    rec = dict(q=q, c=c, chi_m3c=chZ, chi_m3=ch, F=F, kappa={nm: float(kap[k]) for nm, k in zip(['1', '35', '84', 'L2V', 'L3V'], NAMED)},
               pred_L3V=float(l3), R2=r(mo), R2_alt_Lambda2_from_Z=r(alt_inf), R2_alt_Sym2_from_infinity=r(alt_Z))
    out['cfam'].append(rec)
    kk = rec['kappa']
    cf_tex.append(f"{q} & {c} & ${chZ:+d}$ & ${ch:+d}$ & " + " & ".join(fmt(kap[k]) for k in NAMED) + f" & {fmt(l3)} & "
                  f"${rec['R2']:.2f}$ & ${rec['R2_alt_Lambda2_from_Z']:.2f}$ & ${rec['R2_alt_Sym2_from_infinity']:.2f}$ \\\\")

# rank statistics: data against the conjectured law (lambda form, |F|-normalised), as in the pre-registered predictions
haar = [Fr(int(size[i]), W) for i in range(n)]
mult1 = [c['mult1'] for c in cls]; trc = [c['tr'] for c in cls]
def stats(law):
    P = lambda r: sum(law[i] for i in range(n) if mult1[i] == r)
    M = lambda r: -sum(law[i] * trc[i] for i in range(n) if mult1[i] == r) / P(r)
    return P(0), M(0), M(1)
PW0, lim0, lim1 = stats(haar)
out['rank_stats'] = []
for q in QS:
    q_, c, N, F, kap = kappas(f'classcounts_q{q}.json')
    law = [Fr(N[i], F) for i in range(n)]
    ch = chiq(q, -3); nu = Fr(lam(q), q)
    cC = [pi120[i] + ch * (p1[i] * p1[i] - nu * irr[iL3, i]) for i in range(n)]
    pl = [haar[i] * (1 - cC[i] / q) for i in range(n)]; s = sum(pl); pl = [x / s for x in pl]
    res = {}
    for tag, L in (('data', law), ('pred', pl)):
        P0, M0, M1 = stats(L)
        res[tag] = dict(qTV=float(q * sum(abs(L[i] - haar[i]) for i in range(n)) / 2), qdM0=float(q * (M0 - lim0)),
                        qdM1=float(q * (M1 - lim1)), qdP0=float(q * (P0 - PW0)))
    out['rank_stats'].append(dict(q=q, **res))
# first-order coefficients of the rank statistics under the conjectured law: gamma = A + chi_Z*S + chi*L + (M3/q^2)*E with
# A = pi_120, S = chi_{Sym^2 V}, L = chi_{Lambda^2 V}, E = chi_{Lambda^3 V}.  To first order, q(M_r(q) + mu_r) -> Cov_W(tr, gamma | mult1 = r)
# and q(P_r(q) - P_W(r)) -> -P_W(r) (E_W[gamma | r] - E_W[gamma])  (|F|-normalised law).
comp = {'A': pi120, 'S': (p1 * p1 + p2) // 2, 'L': (p1 * p1 - p2) // 2, 'E': irr[iL3]}
out['stat_coeffs'] = {}
for r in range(5):
    idx = [i for i in range(n) if mult1[i] == r]; P = sum(haar[i] for i in idx)
    Etr = sum(haar[i] * trc[i] for i in idx) / P
    rec = {}
    for nm, X in comp.items():
        EX = sum(haar[i] * X[i] for i in idx) / P; EXall = sum(haar[i] * X[i] for i in range(n))
        cov = sum(haar[i] * trc[i] * X[i] for i in idx) / P - Etr * EX
        rec[nm] = dict(M=str(cov), M_float=float(cov), P=str(-P * (EX - EXall)), P_float=float(-P * (EX - EXall)))
    out['stat_coeffs'][r] = rec
json.dump(out, open(os.path.join(HERE, 'kappa_results.json'), 'w'), indent=1)
TAB = os.path.join(HERE, '..', 'tables')
with open(os.path.join(TAB, 'finite_q_kappa.tex'), 'w') as fh:
    fh.write("\\begin{tabular}{@{}rr rrrr rr rr@{}}\n\\toprule\n"
             "$q$ & $q\\bmod12$ & $\\kappa_{1}$ & $\\kappa_{35}$ & $\\kappa_{84}$ & $\\kappa_{\\Lambda^2V}$ & $\\kappa_{\\Lambda^3V}$ & pred. & "
             "$\\max_{\\text{other}}|\\kappa_\\rho|$ & $\\|R\\|_2$ \\\\\n\\midrule\n" + "\n".join(rows_tex) + "\n\\bottomrule\n\\end{tabular}\n")
with open(os.path.join(TAB, 'finite_q_cfamily.tex'), 'w') as fh:
    fh.write("\\begin{tabular}{@{}rr rr rrrrr r rrr@{}}\n\\toprule\n"
             "$q$ & $c$ & $\\chi_q(-3c)$ & $\\chi_q(-3)$ & $\\kappa_{1}$ & $\\kappa_{35}$ & $\\kappa_{84}$ & $\\kappa_{\\Lambda^2V}$ & "
             "$\\kappa_{\\Lambda^3V}$ & $M_3^{(c)}/q^2$ & $\\|R\\|_2$ & alt.\\ 1 & alt.\\ 2 \\\\\n\\midrule\n" + "\n".join(cf_tex) + "\n\\bottomrule\n\\end{tabular}\n")

print("irreducibles:", out['labels'], " pi240 constituents:", [lab(k) for k in range(n) if m240[k]])
print(" q  mod12 |  k1    k35   k84   kL2   kL3  (lam-form, M3-form) | max other (irrep) | ||R|| lam-form, M3-form")
for r in out['c1']:
    k = r['kappa']
    print(f"{r['q']:2d} {r['q_mod_12']:3d} | {k['1']:+.2f} {k['35']:+.2f} {k['84']:+.2f} {k['L2V']:+.2f} {k['L3V']:+.3f} "
          f"({r['pred_L3V_lambda_form']:+.3f}, {r['pred_L3V_M3_form']:+.3f}) | {r['max_other']:.2f} ({r['max_other_irrep']}) | "
          f"{r['R2_lambda_form']:.3f} {r['R2_M3_form']:.3f}")
print("rank statistics (data / conjectured law, lambda form):  q*TV, q(M0-lim), q(M1-lim), q(P0-PW0)")
for r in out['rank_stats']:
    d, p = r['data'], r['pred']
    print(f"q={r['q']:2d}: " + "  ".join(f"{d[k]:+.3f}/{p[k]:+.3f}" for k in ('qTV', 'qdM0', 'qdM1', 'qdP0')))
print("first-order coefficients of q(M_r + mu_r) [A, S, L, E]:", {r: [round(out['stat_coeffs'][r][k]['M_float'], 4) for k in 'ASLE'] for r in (0, 1)})
print("c-families:")
for r in out['cfam']:
    k = r['kappa']
    print(f"q={r['q']:2d} c={r['c']} chi(-3c)={r['chi_m3c']:+d} chi(-3)={r['chi_m3']:+d} | {k['1']:+.2f} {k['35']:+.2f} {k['84']:+.2f} "
          f"{k['L2V']:+.2f} {k['L3V']:+.3f} (pred {r['pred_L3V']:+.3f}) | ||R|| {r['R2']:.2f}, alt {r['R2_alt_Lambda2_from_Z']:.2f}, "
          f"{r['R2_alt_Sym2_from_infinity']:.2f}")


==> anc/data/finite_q/kappa_table_output.txt <==
irreducibles: {'1': '1+(s=1)', '35': '35+(s=21)', '84': '84+(s=42)', 'L2V': '28+(s=14)', 'L3V': '56-(s=14)'}  pi240 constituents: ['1+(s=1)', '8-(s=6)', '35+(s=21)', '84+(s=42)', '112-(s=56)']
 q  mod12 |  k1    k35   k84   kL2   kL3  (lam-form, M3-form) | max other (irrep) | ||R|| lam-form, M3-form
 5   5 | +0.16 -0.02 +1.09 -1.01 -1.168 (-1.200, -1.200) | 0.88 (70+(s=0)) | 2.120 2.120
 7   7 | +1.87 +1.31 +0.47 +0.78 +0.000 (+0.000, +0.000) | 0.64 (567+(s=189)) | 1.499 1.499
11  11 | +0.08 +0.00 +1.08 -0.98 +0.000 (+0.000, +0.000) | 0.64 (1+(s=-1)) | 1.655 1.655
13   1 | +1.93 +1.59 +0.69 +0.87 -0.674 (-0.769, -0.462) | 0.44 (567+(s=189)) | 1.142 1.158
17   5 | +0.06 -0.00 +1.05 -1.00 -1.761 (-1.765, -1.765) | 0.17 (5670+(s=0)) | 0.610 0.610
19   7 | +1.95 +1.71 +0.78 +0.91 +0.000 (+0.000, +0.000) | 0.33 (567+(s=189)) | 0.679 0.679
23  11 | +0.04 -0.00 +1.04 -1.00 +0.000 (+0.000, +0.000) | 0.14 (1050+(s=-210)) | 0.369 0.369
25   1 | +1.96 +1.78 +0.82 +0.93 +0.515 (+0.560, +0.720) | 0.26 (567+(s=189)) | 0.702 0.730
29   5 | +0.03 -0.00 +1.03 -1.00 +1.446 (+1.448, +1.448) | 0.31 (70+(s=0)) | 0.519 0.519
31   7 | +1.97 +1.81 +0.84 +0.94 +0.000 (+0.000, +0.000) | 0.25 (1050+(s=-210)) | 0.895 0.895
37   1 | +1.97 +1.85 +0.88 +0.95 +1.796 (+1.892, +1.784) | 0.19 (567+(s=189)) | 0.475 0.466
41   5 | +0.02 -0.00 +1.02 -1.00 +0.440 (+0.439, +0.439) | 0.20 (4200+(s=0)) | 0.764 0.764
rank statistics (data / conjectured law, lambda form):  q*TV, q(M0-lim), q(M1-lim), q(P0-PW0)
q= 5: +1.012/+0.538  +0.653/-0.074  -0.842/-0.088  +0.185/+0.101
q= 7: +1.048/+1.093  -0.926/-1.254  -0.379/-0.738  +0.271/+0.292
q=11: +0.718/+0.435  +0.026/+0.046  -0.235/-0.073  +0.445/+0.146
q=13: +0.975/+0.966  -0.947/-1.232  -0.337/-0.656  +0.213/+0.213
q=17: +0.774/+0.698  -0.116/-0.136  -0.169/-0.097  +0.131/+0.080
q=19: +0.861/+0.873  -0.970/-1.093  -0.496/-0.616  +0.244/+0.234
q=23: +0.479/+0.435  +0.043/+0.047  -0.064/-0.074  +0.159/+0.146
q=25: +0.851/+0.876  -0.869/-1.008  -0.398/-0.594  +0.225/+0.250
q=29: +0.694/+0.608  +0.123/+0.197  -0.019/-0.055  +0.197/+0.201
q=31: +0.878/+0.835  -1.083/-1.062  -0.496/-0.593  +0.216/+0.223
q=37: +1.098/+1.099  -0.861/-0.841  -0.531/-0.562  +0.302/+0.296
q=41: +0.518/+0.454  +0.290/+0.094  -0.230/-0.068  +0.219/+0.163
first-order coefficients of q(M_r + mu_r) [A, S, L, E]: {0: [-0.484, -0.3388, -0.1936, 0.1059], 1: [-0.3178, -0.178, -0.0654, 0.0131]}
c-families:
q=11 c=2 chi(-3c)=+1 chi(-3)=-1 | +1.92 +1.53 +0.71 -0.83 +0.000 (pred +0.000) | ||R|| 1.66, alt 2.46, 2.92
q=17 c=3 chi(-3c)=+1 chi(-3)=-1 | +1.94 +1.68 +0.75 -0.89 -0.829 (pred -0.706) | ||R|| 0.83, alt 2.05, 2.68
q=23 c=5 chi(-3c)=+1 chi(-3)=-1 | +1.96 +1.76 +0.81 -0.92 +0.000 (pred +0.000) | ||R|| 0.52, alt 1.99, 2.67
q= 7 c=3 chi(-3c)=-1 chi(-3)=+1 | +0.12 -0.01 +1.08 +0.98 +0.000 (pred +0.000) | ||R|| 1.10, alt 2.26, 2.96
q=13 c=2 chi(-3c)=-1 chi(-3)=+1 | +0.07 -0.00 +1.06 +0.99 +1.841 (pred +1.846) | ||R|| 1.16, alt 2.31, 3.01
q=19 c=2 chi(-3c)=-1 chi(-3)=+1 | +0.05 -0.00 +1.04 +1.00 +0.000 (pred +0.000) | ||R|| 0.54, alt 2.07, 2.85


==> anc/data/finite_q/theorem_M/R_table.json <==
[
{
"q": 5,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.8,
"Rb": -1.12,
"Rc": 0.0,
"Rd": -0.64,
"Re": -0.72,
"Rf": 0.0
},
{
"q": 11,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.9090909090909091,
"Rb": -1.7355371900826446,
"Rc": 0.0,
"Rd": -1.0743801652892562,
"Re": -0.743801652892562,
"Rf": 0.0
},
{
"q": 17,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.9377162629757786,
"Rb": -1.7439446366782008,
"Rc": 0.0,
"Rd": -0.9411764705882353,
"Re": -0.8512110726643599,
"Rf": -0.20761245674740483
},
{
"q": 23,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.9546313799621928,
"Rb": -1.7844990548204158,
"Rc": 0.0,
"Rd": -0.9376181474480151,
"Re": -0.8960302457466919,
"Rf": 0.0
},
{
"q": 29,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.9643281807372176,
"Rb": -1.812128418549346,
"Rc": 0.0,
"Rd": -0.9702734839476813,
"Re": -0.901307966706302,
"Rf": 0.18549346016646848
},
{
"q": 41,
"c": 1,
"chi": -1,
"chiZ": -1,
"Ra": -0.9726353361094586,
"Rb": -1.8798334324806663,
"Rc": 0.0,
"Rd": -0.8685306365258775,
"Re": -0.8804283164782868,
"Rf": 0.0
},
{
"q": 5,
"c": 2,
"chi": -1,
"chiZ": 1,
"Ra": 0.88,
"Rb": 7.84,
"Rc": -1.44,
"Rd": 3.84,
"Re": 7.12,
"Rf": 0.24
},
{
"q": 11,
"c": 2,
"chi": -1,
"chiZ": 1,
"Ra": 0.9090909090909091,
"Rb": 9.289256198347108,
"Rc": 0.0,
"Rd": 4.132231404958677,
"Re": 7.966942148760331,
"Rf": 0.0
},
{
"q": 17,
"c": 3,
"chi": -1,
"chiZ": 1,
"Ra": 0.9515570934256056,
"Rb": 9.038062283737025,
"Rc": -1.8131487889273357,
"Rd": 4.442906574394463,
"Re": 8.33910034602076,
"Rf": -6.318339100346021
},
{
"q": 23,
"c": 5,
"chi": -1,
"chiZ": 1,
"Ra": 0.9621928166351607,
"Rb": 10.948960302457467,
"Rc": 0.0,
"Rd": 4.6351606805293,
"Re": 8.457466918714555,
"Rf": 0.0
},
{
"q": 29,
"c": 2,
"chi": -1,
"chiZ": 1,
"Ra": 0.9690844233055886,
"Rb": 12.67538644470868,
"Rc": 1.8739595719381688,
"Rd": 4.594530321046373,
"Re": 8.592152199762188,
"Rf": 7.560047562425684
},
{
"q": 41,
"c": 3,
"chi": -1,
"chiZ": 1,
"Ra": 0.966686496133254,
"Rb": 9.544318857822725,
"Rc": -1.8631766805472934,
"Rd": 4.753123140987507,
"Re": 8.72932778108269,
"Rf": -2.0773349196906605
},
{
"q": 7,
"c": 3,
"chi": 1,
"chiZ": -1,
"Ra": -0.8367346938775511,
"Rb": -1.346938775510204,
"Rc": 0.0,
"Rd": -0.6530612244897959,
"Re": -0.9387755102040817,
"Rf": 0.0
},
{
"q": 13,
"c": 2,
"chi": 1,
"chiZ": -1,
"Ra": -0.9171597633136095,
"Rb": -1.5384615384615385,
"Rc": 0.0,
"Rd": -0.8047337278106509,
"Re": -0.9585798816568047,
"Rf": 0.4260355029585799
},
{
"q": 19,
"c": 2,
"chi": 1,
"chiZ": -1,
"Ra": -0.9445983379501385,
"Rb": -1.739612188365651,
"Rc": 0.0,
"Rd": -0.8642659279778393,
"Re": -0.925207756232687,
"Rf": 0.0
},
{
"q": 25,
"c": 5,
"chi": 1,
"chiZ": -1,
"Ra": -0.96,
"Rb": -1.9072,
"Rc": 0.0,
"Rd": -0.896,
"Re": -0.9568,
"Rf": -0.384
},
{
"q": 31,
"c": 3,
"chi": 1,
"chiZ": -1,
"Ra": -0.9625390218522373,
"Rb": -1.841831425598335,
"Rc": 0.0,
"Rd": -0.8740894901144641,
"Re": -0.8636836628511967,
"Rf": 0.0
},
{
"q": 37,
"c": 2,
"chi": 1,
"chiZ": -1,
"Ra": -0.9722425127830533,
"Rb": -1.7794010226442658,
"Rc": 0.0,
"Rd": -0.9174579985390796,
"Re": -0.9831994156318481,
"Rf": 0.10518626734842951
},
{
"q": 43,
"c": 3,
"chi": 1,
"chiZ": -1,
"Ra": -0.9762033531638724,
"Rb": -1.885343428880476,
"Rc": 0.0,
"Rd": -0.9302325581395349,
"Re": -0.9810708491076258,
"Rf": 0.0
},
{
"q": 7,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9183673469387755,
"Rb": 9.46938775510204,
"Rc": 0.0,
"Rd": 7.3061224489795915,
"Re": 4.244897959183674,
"Rf": 0.0
},
{
"q": 13,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9408284023668639,
"Rb": 8.733727810650887,
"Rc": -1.7396449704142012,
"Rd": 7.940828402366864,
"Re": 4.520710059171598,
"Rf": -4.544378698224852
},
{
"q": 19,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9556786703601108,
"Rb": 10.637119113573407,
"Rc": 0.0,
"Rd": 8.171745152354571,
"Re": 4.631578947368421,
"Rf": 0.0
},
{
"q": 25,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9632,
"Rb": 9.3888,
"Rc": -1.8496,
"Rd": 8.3968,
"Re": 4.7584,
"Rf": -3.376
},
{
"q": 31,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 1.0093652445369408,
"Rb": 11.97086368366285,
"Rc": 0.0,
"Rd": 8.938605619146722,
"Re": 5.123829344432883,
"Rf": 0.0
},
{
"q": 37,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9751643535427319,
"Rb": 13.08400292184076,
"Rc": 1.8845872899926954,
"Rd": 8.596055514974434,
"Re": 4.816654492330168,
"Rf": 8.445580715850985
},
{
"q": 43,
"c": 1,
"chi": 1,
"chiZ": 1,
"Ra": 0.9783666846944294,
"Rb": 11.383450513791239,
"Rc": 0.0,
"Rd": 8.63277447268794,
"Re": 4.84586262844781,
"Rf": 0.0
}
]

==> anc/data/finite_q/theorem_M/analyze.py <==
import json
from fractions import Fraction as Fr
rows=[json.loads(l) for l in open('results.jsonl')]
print("exact identities over A^5 (sumT=0, sumT^2=q^5 M2, sumT^3=q^5 M3, M2 closed form, d=2 A^5 closed form, M1(q^2)=0, bad a2=1):")
for d in rows:
    q,chi,cz=d['q'],d['chi'],d['chiZ']
    ok=[d['A_T1']==0, d['A_T2']==q**5*d['M2'], d['A_T3']==q**5*d['M3'],
        d['M2']==q*q-q-q*(chi+cz),
        d['A_T2q']==q**5*(d['M2']-2*q*q+2*q*(1+cz)),
        d['M1_q2']==0, d['a2_badchk_fail']==0, d['bad_mod']==0, d['nsolTot']==(q-1)*q**4, d['nbad']==1+cz]
    if not all(ok): print("FAIL",q,d['c'],ok)
print("all checked:",len(rows))
print()
hdr="q   c  chi chiZ | R_a    R_b    R_c    R_d    R_e    R_f   | M3/q^2  (f)err/q^3"
print(hdr)
out=[]
for d in sorted(rows,key=lambda d:(d['chi'],d['chiZ'],d['q'])):
    q,chi,cz=d['q'],d['chi'],d['chiZ']
    F=d['F_N']; fix=d['F_fix']
    s1=Fr(-d['F_T1'],q); s2=Fr(d['F_T2'],q*q); s3=Fr(-d['F_T3'],q**3); p2=Fr(-d['F_T2q'],q*q)
    Ra=Fr(F-(q**5-(1+cz)*q**4),q**3)
    Rb=Fr(fix-(q**5-(3+2*cz)*q**4),q**3)
    Rc=s1/q**3
    Rd=(s2-(q**5-(2+chi+2*cz)*q**4))/q**3
    Re=(p2-(q**5-(2-chi+2*cz)*q**4))/q**3
    Rf=(s3-(-q*q*d['M3']))/q**3
    print(f"{q:3d} {d['c']:2d} {chi:+d}  {cz:+d}  | {float(Ra):6.2f} {float(Rb):6.2f} {float(Rc):6.2f} {float(Rd):6.2f} {float(Re):6.2f} {float(Rf):6.2f} | {d['M3']/q**2:6.2f}")
    out.append(dict(q=q,c=d['c'],chi=chi,chiZ=cz,Ra=float(Ra),Rb=float(Rb),Rc=float(Rc),Rd=float(Rd),Re=float(Re),Rf=float(Rf)))
json.dump(out,open('R_table.json','w'),indent=0)


==> anc/data/finite_q/theorem_M/analyze_output.txt <==
exact identities over A^5 (sumT=0, sumT^2=q^5 M2, sumT^3=q^5 M3, M2 closed form, d=2 A^5 closed form, M1(q^2)=0, bad a2=1):
all checked: 26

q   c  chi chiZ | R_a    R_b    R_c    R_d    R_e    R_f   | M3/q^2  (f)err/q^3
  5  1 -1  -1  |  -0.80  -1.12   0.00  -0.64  -0.72   0.00 |  -1.20
 11  1 -1  -1  |  -0.91  -1.74   0.00  -1.07  -0.74   0.00 |   0.00
 17  1 -1  -1  |  -0.94  -1.74   0.00  -0.94  -0.85  -0.21 |  -1.76
 23  1 -1  -1  |  -0.95  -1.78   0.00  -0.94  -0.90   0.00 |   0.00
 29  1 -1  -1  |  -0.96  -1.81   0.00  -0.97  -0.90   0.19 |   1.45
 41  1 -1  -1  |  -0.97  -1.88   0.00  -0.87  -0.88   0.00 |   0.44
  5  2 -1  +1  |   0.88   7.84  -1.44   3.84   7.12   0.24 |   2.40
 11  2 -1  +1  |   0.91   9.29   0.00   4.13   7.97   0.00 |   0.00
 17  3 -1  +1  |   0.95   9.04  -1.81   4.44   8.34  -6.32 |  -0.71
 23  5 -1  +1  |   0.96  10.95   0.00   4.64   8.46   0.00 |   0.00
 29  2 -1  +1  |   0.97  12.68   1.87   4.59   8.59   7.56 |   1.24
 41  3 -1  +1  |   0.97   9.54  -1.86   4.75   8.73  -2.08 |   2.05
  7  3 +1  -1  |  -0.84  -1.35   0.00  -0.65  -0.94   0.00 |   0.00
 13  2 +1  -1  |  -0.92  -1.54   0.00  -0.80  -0.96   0.43 |   1.85
 19  2 +1  -1  |  -0.94  -1.74   0.00  -0.86  -0.93   0.00 |   0.00
 25  5 +1  -1  |  -0.96  -1.91   0.00  -0.90  -0.96  -0.38 |  -1.92
 31  3 +1  -1  |  -0.96  -1.84   0.00  -0.87  -0.86   0.00 |   0.00
 37  2 +1  -1  |  -0.97  -1.78   0.00  -0.92  -0.98   0.11 |   0.65
 43  3 +1  -1  |  -0.98  -1.89   0.00  -0.93  -0.98   0.00 |   0.00
  7  1 +1  +1  |   0.92   9.47   0.00   7.31   4.24   0.00 |   0.00
 13  1 +1  +1  |   0.94   8.73  -1.74   7.94   4.52  -4.54 |  -0.46
 19  1 +1  +1  |   0.96  10.64   0.00   8.17   4.63   0.00 |   0.00
 25  1 +1  +1  |   0.96   9.39  -1.85   8.40   4.76  -3.38 |   0.72
 31  1 +1  +1  |   1.01  11.97   0.00   8.94   5.12   0.00 |   0.00
 37  1 +1  +1  |   0.98  13.08   1.88   8.60   4.82   8.45 |   1.78
 43  1 +1  +1  |   0.98  11.38   0.00   8.63   4.85   0.00 |   0.00


==> anc/data/finite_q/theorem_M/mom.c <==
/* Independent verifier for Theorem M moments.
   Usage: mom p f cidx slice brute dumpfile
   q = p^f (f=1,2). c = field element index cidx (for f=1: integer mod p).
   slice=1: enumerate a4=0 only (valid for p!=5, translation t->t+u), multiply by q.
   brute=1: count sections by brute force over all (x,y), deg<=2,<=3 (full enumeration only).
   Outputs sums over A^5, over F(q) (sqf), and over Z (complement). */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef long long ll;
static int p,f,q,Q2;
static int *ADD,*MUL,*NEG,*INV,*CHI;
#define A(x,y) ADD[(x)*q+(y)]
#define M(x,y) MUL[(x)*q+(y)]
static int S(int x,int y){return A(x,NEG[y]);}
static int emb(ll k){k%=p; if(k<0)k+=p; return (int)k;} /* prime field element index */
static int rq; /* nonresidue mod p for F_{p^2} construction */
static void build_field(void){
  q=1; for(int i=0;i<f;i++) q*=p;
  ADD=malloc(sizeof(int)*q*q); MUL=malloc(sizeof(int)*q*q); NEG=malloc(sizeof(int)*q); INV=malloc(sizeof(int)*q); CHI=malloc(sizeof(int)*q);
  if(f==1){ for(int x=0;x<q;x++)for(int y=0;y<q;y++){ADD[x*q+y]=(x+y)%p; MUL[x*q+y]=(int)(((ll)x*y)%p);} }
  else { /* f==2: element a+b*th, index a+b*p, th^2=rq nonresidue mod p */
    for(rq=2;rq<p;rq++){int sq=0; for(int z=1;z<p;z++) if((z*z)%p==rq) sq=1; if(!sq) break;}
    for(int x=0;x<q;x++)for(int y=0;y<q;y++){int a=x%p,b=x/p,c=y%p,d=y/p;
      ADD[x*q+y]=((a+c)%p)+p*((b+d)%p);
      int r0=(int)(((ll)a*c+(ll)b*d%p*rq)%p), r1=(int)(((ll)a*d+(ll)b*c)%p);
      MUL[x*q+y]=r0+p*r1; }
  }
  for(int x=0;x<q;x++){for(int y=0;y<q;y++){ if(A(x,y)==0) NEG[x]=y; if(M(x,y)==1) INV[x]=y;} }
  INV[0]=0;
  for(int x=0;x<q;x++) CHI[x]=-1; CHI[0]=0; for(int x=1;x<q;x++) CHI[M(x,x)]=1;
}
/* F_{q^2} = F_q[i]/(i^2-n), n nonsquare in F_q; element u+q*v */
static int nq;
static int add2(int z,int w){return A(z%q,w%q)+q*A(z/q,w/q);}
static int mul2(int z,int w){int u1=z%q,v1=z/q,u2=w%q,v2=w/q;
  int r0=A(M(u1,u2),M(nq,M(v1,v2))), r1=A(M(u1,v2),M(u2,v1)); return r0+q*r1;}
static int chi2(int z){int u=z%q,v=z/q; return CHI[S(M(u,u),M(nq,M(v,v)))];}
/* poly gcd degree over F_q; a[0..da], b[0..db] (copied) */
static int trim(int *a,int d){while(d>=0&&a[d]==0)d--;return d;}
static int gcddeg(int *a0,int da,int *b0,int db){int a[16],b[16];memcpy(a,a0,sizeof(int)*16);memcpy(b,b0,sizeof(int)*16);
  da=trim(a,da); db=trim(b,db);
  while(db>=0){ /* a = a mod b */
    int ib=INV[b[db]];
    while(da>=db){int co=M(a[da],ib); int sh=da-db; for(int k=0;k<=db;k++) a[k+sh]=S(a[k+sh],M(co,b[k])); da=trim(a,da-1+1); if(a[da]!=0){} da=trim(a,da);} 
    int t[16]; memcpy(t,a,sizeof(int)*16); memcpy(a,b,sizeof(int)*16); memcpy(b,t,sizeof(int)*16); int td=da; da=db; db=td; }
  return da; }
int main(int argc,char**argv){
  p=atoi(argv[1]); f=atoi(argv[2]); int cidx=atoi(argv[3]); int slice=atoi(argv[4]); int brute=atoi(argv[5]); const char*dump=argc>6?argv[6]:NULL;
  build_field(); Q2=q*q; int c=cidx;
  for(nq=1;nq<q;nq++) if(CHI[nq]==-1) break;
  /* chi = (-3/q), chiZ = (-3c/q) */
  int m3=NEG[emb(3)]; int chi=CHI[m3], chiZ=CHI[M(m3,c)];
  /* a_b over F_q */
  int *a1=malloc(sizeof(int)*q); ll M1=0,M2=0,M3=0;
  for(int b=0;b<q;b++){int s=0; for(int x=0;x<q;x++){int v=A(A(M(M(x,x),x),M(c,x)),b); s+=CHI[v];} a1[b]=-s; M1+=a1[b]; M2+=(ll)a1[b]*a1[b]; M3+=(ll)a1[b]*a1[b]*a1[b];}
  /* bad b: 4c^3+27b^2=0 */
  int c3=M(M(c,c),c); ll badsum=0; int nbad=0; int isbad[4096]; for(int b=0;b<q;b++){ isbad[b]=(A(M(emb(4),c3),M(emb(27),M(b,b)))==0); if(isbad[b]){nbad++; badsum+=a1[b];} }
  /* a_b over F_{q^2} */
  int *a2=malloc(sizeof(int)*Q2); int *wv=malloc(sizeof(int)*Q2); ll M1b=0;
  int cz=c; /* c in F_q embeds as c+q*0 */
  for(int x=0;x<Q2;x++){ int x3=mul2(mul2(x,x),x); wv[x]=add2(x3,mul2(cz,x)); }
  for(int z=0;z<Q2;z++){int s=0; for(int x=0;x<Q2;x++) s+=chi2(add2(wv[x],z)); a2[z]=-s; M1b+=a2[z];}
  /* check a2 on bad b in F_q equals 1 and on good b equals a^2-2q */
  int badchk=0; for(int b=0;b<q;b++){ int e= isbad[b]? 1 : a1[b]*a1[b]-2*q; if(a2[b]!=e) badchk++; }
  /* powers of t in F_{q^2} */
  int *pw[6]; for(int k=0;k<6;k++) pw[k]=malloc(sizeof(int)*Q2);
  for(int t=0;t<Q2;t++){pw[0][t]=1; for(int k=1;k<6;k++) pw[k][t]=mul2(pw[k-1][t],t);}
  /* shifted a2 tables: a2s[a0][z] = a2[z + a0] */
  int *a2s=malloc(sizeof(int)*q*Q2); for(int a0=0;a0<q;a0++) for(int z=0;z<Q2;z++) a2s[a0*Q2+z]=a2[add2(z,a0)];
  /* section histogram */
  ll nD = slice? (ll)q*q*q*q : (ll)q*q*q*q*q; /* index a0 + q a1 + q^2 a2 + q^3 a3 (+ q^4 a4) */
  unsigned short *sol=calloc(nD,sizeof(unsigned short));
  ll nsolTot=0;
  if(brute){ /* all (x,y) */
    for(int x0=0;x0<q;x0++)for(int x1=0;x1<q;x1++)for(int x2=0;x2<q;x2++){
      int X[3]={x0,x1,x2}; int X2[5]={0},X3[7]={0};
      for(int i=0;i<3;i++)for(int j=0;j<3;j++) X2[i+j]=A(X2[i+j],M(X[i],X[j]));
      for(int i=0;i<5;i++)for(int j=0;j<3;j++) X3[i+j]=A(X3[i+j],M(X2[i],X[j]));
      int F[7]; for(int k=0;k<7;k++) F[k]=X3[k]; for(int k=0;k<3;k++) F[k]=A(F[k],M(c,X[k]));
      for(int y0=0;y0<q;y0++)for(int y1=0;y1<q;y1++)for(int y2=0;y2<q;y2++)for(int y3=0;y3<q;y3++){
        int Y[4]={y0,y1,y2,y3}; int Y2[7]={0};
        for(int i=0;i<4;i++)for(int j=0;j<4;j++) Y2[i+j]=A(Y2[i+j],M(Y[i],Y[j]));
        int Dc[7]; for(int k=0;k<7;k++) Dc[k]=S(Y2[k],F[k]);
        if(Dc[6]!=0||Dc[5]!=1) continue;
        if(slice && Dc[4]!=0) continue;
        ll idx=Dc[0]+(ll)q*(Dc[1]+(ll)q*(Dc[2]+(ll)q*(Dc[3]+(slice?0:(ll)q*Dc[4]))));
        sol[idx]++; nsolTot++; }
    }
  } else { /* parametrised: x2=s^2,y3=s^3,y2=(1+3 s^4 x1)/(2 s^3) */
    for(int s=1;s<q;s++){int s2=M(s,s),s3=M(s2,s),s4=M(s2,s2); int inv2s3=INV[M(emb(2),s3)];
     for(int x1=0;x1<q;x1++){int y2=M(A(1,M(emb(3),M(s4,x1))),inv2s3);
      for(int x0=0;x0<q;x0++){int X[3]={x0,x1,s2}; int X2[5]={0},X3[7]={0};
        for(int i=0;i<3;i++)for(int j=0;j<3;j++) X2[i+j]=A(X2[i+j],M(X[i],X[j]));
        for(int i=0;i<5;i++)for(int j=0;j<3;j++) X3[i+j]=A(X3[i+j],M(X2[i],X[j]));
        int F[7]; for(int k=0;k<7;k++) F[k]=X3[k]; for(int k=0;k<3;k++) F[k]=A(F[k],M(c,X[k]));
        for(int y1=0;y1<q;y1++)for(int y0=0;y0<q;y0++){int Y[4]={y0,y1,y2,s3}; int Y2[7]={0};
          for(int i=0;i<4;i++)for(int j=0;j<4;j++) Y2[i+j]=A(Y2[i+j],M(Y[i],Y[j]));
          int Dc[7]; for(int k=0;k<7;k++) Dc[k]=S(Y2[k],F[k]);
          if(Dc[6]!=0||Dc[5]!=1){fprintf(stderr,"param error\n");exit(1);}
          if(slice && Dc[4]!=0) continue;
          ll idx=Dc[0]+(ll)q*(Dc[1]+(ll)q*(Dc[2]+(ll)q*(Dc[3]+(slice?0:(ll)q*Dc[4]))));
          sol[idx]++; nsolTot++; }}}}
  }
  FILE*fd= dump? fopen(dump,"w"):NULL;
  ll AT1=0,AT2=0,AT3=0,AT2q=0,FN=0,FT1=0,FT2=0,FT3=0,FT2q=0,Ffix=0,ZT1=0,ZT2=0,ZT3=0,ZT2q=0,Zfix=0,ZN=0; int bad_mod=0;
  int *base2=malloc(sizeof(int)*Q2), *base1=malloc(sizeof(int)*q);
  int a4max= slice?1:q;
  int Dc[6]; int P[16],Pd[16];
  for(int a4=0;a4<a4max;a4++)for(int a3=0;a3<q;a3++)for(int a2c=0;a2c<q;a2c++)for(int a1c=0;a1c<q;a1c++){
    for(int t=0;t<Q2;t++){int v=pw[5][t]; v=add2(v,mul2(a4,pw[4][t])); v=add2(v,mul2(a3,pw[3][t])); v=add2(v,mul2(a2c,pw[2][t])); v=add2(v,mul2(a1c,pw[1][t])); base2[t]=v;}
    for(int t=0;t<q;t++) base1[t]=base2[t]; /* t in F_q has v=0 so index t, value in F_q */
    for(int a0=0;a0<q;a0++){
      ll T=0; for(int t=0;t<q;t++) T+=a1[A(base1[t],a0)];
      ll T2=0; const int *tab=a2s+(ll)a0*Q2; for(int t=0;t<Q2;t++) T2+=tab[base2[t]];
      /* squarefree test of P=27D^2+4c^3 */
      Dc[0]=a0;Dc[1]=a1c;Dc[2]=a2c;Dc[3]=a3;Dc[4]=a4;Dc[5]=1;
      memset(P,0,sizeof P); memset(Pd,0,sizeof Pd);
      for(int i=0;i<6;i++)for(int j=0;j<6;j++) P[i+j]=A(P[i+j],M(Dc[i],Dc[j]));
      for(int k=0;k<11;k++) P[k]=M(emb(27),P[k]); P[0]=A(P[0],M(emb(4),c3));
      for(int k=1;k<11;k++) Pd[k-1]=M(emb(k),P[k]);
      int g=gcddeg(P,10,Pd,9); int sqf=(g==0);
      ll idx=a0+(ll)q*(a1c+(ll)q*(a2c+(ll)q*(a3+(slice?0:(ll)q*a4))));
      int ns=sol[idx];
      AT1+=T; AT2+=T*T; AT3+=T*T*T; AT2q+=T2;
      if(sqf){FN++;FT1+=T;FT2+=T*T;FT3+=T*T*T;FT2q+=T2;Ffix+=ns; if(T%q!=0 || T2%((ll)q*q)!=0) bad_mod++;}
      else {ZN++;ZT1+=T;ZT2+=T*T;ZT3+=T*T*T;ZT2q+=T2;Zfix+=ns;}
      if(fd) fprintf(fd,"%d %d %d %d %d %d %lld %lld %d\n",a0,a1c,a2c,a3,a4,sqf,T,T2,ns);
    }}
  if(fd) fclose(fd);
  ll mult= slice? q:1;
  printf("{\"p\":%d,\"f\":%d,\"q\":%d,\"c\":%d,\"slice\":%d,\"brute\":%d,\"chi\":%d,\"chiZ\":%d,\"M1\":%lld,\"M2\":%lld,\"M3\":%lld,\"nbad\":%d,\"badsum\":%lld,\"M1_q2\":%lld,\"a2_badchk_fail\":%d,",p,f,q,c,slice,brute,chi,chiZ,M1,M2,M3,nbad,badsum,M1b,badchk);
  printf("\"nsolTot\":%lld,\"A_T1\":%lld,\"A_T2\":%lld,\"A_T3\":%lld,\"A_T2q\":%lld,\"F_N\":%lld,\"F_T1\":%lld,\"F_T2\":%lld,\"F_T3\":%lld,\"F_T2q\":%lld,\"F_fix\":%lld,\"Z_N\":%lld,\"Z_T1\":%lld,\"Z_T2\":%lld,\"Z_T3\":%lld,\"Z_T2q\":%lld,\"Z_fix\":%lld,\"bad_mod\":%d}\n",
    nsolTot*mult,AT1*mult,AT2*mult,AT3*mult,AT2q*mult,FN*mult,FT1*mult,FT2*mult,FT3*mult,FT2q*mult,Ffix*mult,ZN*mult,ZT1*mult,ZT2*mult,ZT3*mult,ZT2q*mult,Zfix*mult,bad_mod);
  return 0;
}


==> anc/data/finite_q/theorem_M/results.jsonl <==
{"p":5,"f":1,"q":5,"c":1,"slice":0,"brute":1,"chi":-1,"chiZ":-1,"M1":0,"M2":30,"M3":-30,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":2500,"A_T1":0,"A_T2":93750,"A_T3":-93750,"A_T2q":-62500,"F_N":3025,"F_T1":0,"F_T2":91750,"F_T3":-93750,"F_T2q":-60250,"F_fix":2360,"Z_N":100,"Z_T1":0,"Z_T2":2000,"Z_T3":0,"Z_T2q":-2250,"Z_fix":140,"bad_mod":0}
{"p":5,"f":1,"q":5,"c":2,"slice":0,"brute":1,"chi":-1,"chiZ":1,"M1":0,"M2":20,"M3":60,"nbad":2,"badsum":-2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":2500,"A_T1":0,"A_T2":62500,"A_T3":187500,"A_T2q":-31250,"F_N":1985,"F_T1":900,"F_T2":43250,"F_T3":183750,"F_T2q":-22250,"F_fix":980,"Z_N":1140,"Z_T1":-900,"Z_T2":19250,"Z_T3":3750,"Z_T2q":-9000,"Z_fix":1520,"bad_mod":0}
{"p":7,"f":1,"q":7,"c":1,"slice":0,"brute":1,"chi":1,"chiZ":1,"M1":0,"M2":28,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":14406,"A_T1":0,"A_T2":470596,"A_T3":0,"A_T2q":-705894,"F_N":12320,"F_T1":0,"F_T2":358092,"F_T3":0,"F_T2q":-541940,"F_fix":8050,"Z_N":4487,"Z_T1":0,"Z_T2":112504,"Z_T3":0,"Z_T2q":-163954,"Z_fix":6356,"bad_mod":0}
{"p":7,"f":1,"q":7,"c":3,"slice":0,"brute":1,"chi":1,"chiZ":-1,"M1":0,"M2":42,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":14406,"A_T1":0,"A_T2":705894,"A_T3":0,"A_T2q":-941192,"F_N":16520,"F_T1":0,"F_T2":694918,"F_T3":0,"F_T2q":-925414,"F_fix":13944,"Z_N":287,"Z_T1":0,"Z_T2":10976,"Z_T3":0,"Z_T2q":-15778,"Z_fix":462,"bad_mod":0}
{"p":11,"f":1,"q":11,"c":1,"slice":0,"brute":1,"chi":-1,"chiZ":-1,"M1":0,"M2":132,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":146410,"A_T1":0,"A_T2":21258732,"A_T3":0,"A_T2q":-17715610,"F_N":159841,"F_T1":0,"F_T2":21085702,"F_T3":0,"F_T2q":-17595820,"F_fix":144100,"Z_N":1210,"Z_T1":0,"Z_T2":173030,"Z_T3":0,"Z_T2q":-119790,"Z_fix":2310,"bad_mod":0}
{"p":11,"f":1,"q":11,"c":2,"slice":0,"brute":1,"chi":-1,"chiZ":1,"M1":0,"M2":110,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":146410,"A_T1":0,"A_T2":17715610,"A_T3":0,"A_T2q":-14172488,"F_N":132979,"F_T1":0,"F_T2":14837988,"F_T3":0,"F_T2q":-11912450,"F_fix":100210,"Z_N":28072,"Z_T1":0,"Z_T2":2877622,"Z_T3":0,"Z_T2q":-2260038,"Z_fix":46200,"bad_mod":0}
{"p":13,"f":1,"q":13,"c":1,"slice":0,"brute":1,"chi":1,"chiZ":1,"M1":0,"M2":130,"M3":-78,"nbad":2,"badsum":-2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":342732,"A_T1":0,"A_T2":48268090,"A_T3":-28960854,"A_T2q":-57921708,"F_N":316238,"F_T1":49686,"F_T2":41562846,"F_T3":-7026006,"F_T2q":-49946598,"F_fix":247676,"Z_N":55055,"Z_T1":-49686,"Z_T2":6705244,"Z_T3":-21934848,"Z_T2q":-7975110,"Z_fix":95056,"bad_mod":0}
{"p":13,"f":1,"q":13,"c":2,"slice":0,"brute":1,"chi":1,"chiZ":-1,"M1":0,"M2":156,"M3":312,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":342732,"A_T1":0,"A_T2":57921708,"A_T3":115843416,"A_T2q":-67575326,"F_N":369278,"F_T1":0,"F_T2":57622916,"F_T3":113787024,"F_T2q":-67219412,"F_fix":339352,"Z_N":2015,"Z_T1":0,"Z_T2":298792,"Z_T3":2056392,"Z_T2q":-355914,"Z_fix":3380,"bad_mod":0}
{"p":17,"f":1,"q":17,"c":1,"slice":1,"brute":0,"chi":-1,"chiZ":-1,"M1":0,"M2":306,"M3":-510,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":1336336,"A_T1":0,"A_T2":434476242,"A_T3":-724127070,"A_T2q":-386201104,"F_N":1415250,"F_T1":0,"F_T2":433139906,"F_T3":-719115810,"F_T2q":-384992506,"F_fix":1327768,"Z_N":4607,"Z_T1":0,"Z_T2":1336336,"Z_T3":-5011260,"Z_T2q":-1208598,"Z_fix":8568,"bad_mod":0}
{"p":17,"f":1,"q":17,"c":3,"slice":1,"brute":0,"chi":-1,"chiZ":1,"M1":0,"M2":272,"M3":-204,"nbad":2,"badsum":-2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":1336336,"A_T1":0,"A_T2":386201104,"A_T3":-289650828,"A_T2q":-337925966,"F_N":1257490,"F_T1":151436,"F_T2":344234258,"F_T3":-137141482,"F_T2q":-301491158,"F_fix":1046656,"Z_N":162367,"Z_T1":-151436,"Z_T2":41966846,"Z_T3":-152509346,"Z_T2q":-36434808,"Z_fix":289680,"bad_mod":0}
{"p":19,"f":1,"q":19,"c":1,"slice":1,"brute":0,"chi":1,"chiZ":1,"M1":0,"M2":304,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":2345778,"A_T1":0,"A_T2":752734096,"A_T3":0,"A_T2q":-846825858,"F_N":2222012,"F_T1":0,"F_T2":678876384,"F_T3":0,"F_T2q":-764202344,"F_fix":1897454,"Z_N":254087,"Z_T1":0,"Z_T2":73857712,"Z_T3":0,"Z_T2q":-82623514,"Z_fix":448324,"bad_mod":0}
{"p":19,"f":1,"q":19,"c":2,"slice":1,"brute":0,"chi":1,"chiZ":-1,"M1":0,"M2":342,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":2345778,"A_T1":0,"A_T2":846825858,"A_T3":0,"A_T2q":-940917620,"F_N":2469620,"F_T1":0,"F_T2":844685850,"F_T3":0,"F_T2q":-938626714,"F_fix":2333846,"Z_N":6479,"Z_T1":0,"Z_T2":2140008,"Z_T3":0,"Z_T2q":-2290906,"Z_fix":11932,"bad_mod":0}
{"p":23,"f":1,"q":23,"c":1,"slice":1,"brute":0,"chi":-1,"chiZ":-1,"M1":0,"M2":552,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":6156502,"A_T1":0,"A_T2":3552861336,"A_T3":0,"A_T2q":-3256789558,"F_N":6424728,"F_T1":0,"F_T2":3546826504,"F_T3":0,"F_T2q":-3251022400,"F_fix":6134790,"Z_N":11615,"Z_T1":0,"Z_T2":6034832,"Z_T3":0,"Z_T2q":-5767158,"Z_fix":21712,"bad_mod":0}
{"p":23,"f":1,"q":23,"c":5,"slice":1,"brute":0,"chi":-1,"chiZ":1,"M1":0,"M2":506,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":6156502,"A_T1":0,"A_T2":3256789558,"A_T3":0,"A_T2q":-2960717780,"F_N":5888368,"F_T1":0,"F_T2":2990551264,"F_T3":0,"F_T2q":-2719081160,"F_fix":5170354,"Z_N":547975,"Z_T1":0,"Z_T2":266238294,"Z_T3":0,"Z_T2q":-241636620,"Z_fix":986148,"bad_mod":0}
{"p":29,"f":1,"q":29,"c":1,"slice":1,"brute":0,"chi":-1,"chiZ":-1,"M1":0,"M2":870,"M3":1218,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":19803868,"A_T1":0,"A_T2":17844699630,"A_T3":24982579482,"A_T2q":-16655052988,"F_N":20487630,"F_T1":0,"F_T2":17824798206,"F_T3":24872243646,"F_T2q":-16636566126,"F_fix":19759672,"Z_N":23519,"Z_T1":0,"Z_T2":19901424,"Z_T3":110335836,"Z_T2q":-18486862,"Z_fix":44196,"bad_mod":0}
{"p":29,"f":1,"q":29,"c":2,"slice":1,"brute":0,"chi":-1,"chiZ":1,"M1":0,"M2":812,"M3":1044,"nbad":2,"badsum":2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":19803868,"A_T1":0,"A_T2":16655052988,"A_T3":21413639556,"A_T2q":-15465406346,"F_N":19120222,"F_T1":-1325416,"F_T2":15559645442,"F_T3":16916746958,"F_T2q":-14451994618,"F_fix":17283884,"Z_N":1390927,"Z_T1":1325416,"Z_T2":1095407546,"Z_T3":4496892598,"Z_T2q":-1013411728,"Z_fix":2519984,"bad_mod":0}
{"p":31,"f":1,"q":31,"c":1,"slice":1,"brute":0,"chi":1,"chiZ":1,"M1":0,"M2":868,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":27705630,"A_T1":0,"A_T2":24850103068,"A_T3":0,"A_T2q":-26625110430,"F_N":26812179,"F_T1":0,"F_T2":23331000396,"F_T3":0,"F_T2q":-24996793952,"F_fix":24368170,"Z_N":1816972,"Z_T1":0,"Z_T2":1519102672,"Z_T3":0,"Z_T2q":-1628316478,"Z_fix":3337460,"bad_mod":0}
{"p":31,"f":1,"q":31,"c":3,"slice":1,"brute":0,"chi":1,"chiZ":-1,"M1":0,"M2":930,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":27705630,"A_T1":0,"A_T2":26625110430,"A_T3":0,"A_T2q":-28400117792,"F_N":28600476,"F_T1":0,"F_T2":26600085990,"F_T3":0,"F_T2q":-28375391262,"F_fix":27650760,"Z_N":28675,"Z_T1":0,"Z_T2":25024440,"Z_T3":0,"Z_T2q":-24726530,"Z_fix":54870,"bad_mod":0}
{"p":37,"f":1,"q":37,"c":1,"slice":1,"brute":0,"chi":1,"chiZ":1,"M1":0,"M2":1258,"M3":2442,"nbad":2,"badsum":2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":67469796,"A_T1":0,"A_T2":87234697906,"A_T3":169337942994,"A_T2q":-92366150724,"F_N":65645030,"F_T1":-3532020,"F_T2":82699329592,"F_T3":147668893512,"F_T2q":-87568703788,"F_fix":60635896,"Z_N":3698927,"Z_T1":3532020,"Z_T2":4535368314,"Z_T3":21669049482,"Z_T2q":-4797446936,"Z_fix":6833900,"bad_mod":0}
{"p":37,"f":1,"q":37,"c":2,"slice":1,"brute":0,"chi":1,"chiZ":-1,"M1":0,"M2":1332,"M3":888,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":67469796,"A_T1":0,"A_T2":92366150724,"A_T3":61577433816,"A_T2q":-97497603542,"F_N":69294710,"F_T1":0,"F_T2":92302530556,"F_T3":61307554632,"F_T2q":-97429424604,"F_fix":67379664,"Z_N":49247,"Z_T1":0,"Z_T2":63620168,"Z_T3":269879184,"Z_T2q":-68178938,"Z_fix":90132,"bad_mod":0}
{"p":41,"f":1,"q":41,"c":1,"slice":1,"brute":0,"chi":-1,"chiZ":-1,"M1":0,"M2":1722,"M3":738,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":113030440,"A_T1":0,"A_T2":199504378122,"A_T3":85501876338,"A_T2q":-190004169640,"F_N":115789166,"F_T1":0,"F_T2":199403753462,"F_T3":85501876338,"F_T2q":-189902166560,"F_fix":112900880,"Z_N":67035,"Z_T1":0,"Z_T2":100624660,"Z_T3":0,"Z_T2q":-102003080,"Z_fix":129560,"bad_mod":0}
{"p":41,"f":1,"q":41,"c":3,"slice":1,"brute":0,"chi":-1,"chiZ":1,"M1":0,"M2":1640,"M3":3444,"nbad":2,"badsum":-2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":113030440,"A_T1":0,"A_T2":190004169640,"A_T3":399008756244,"A_T2q":-180503961158,"F_N":110271304,"F_T1":5264892,"F_T2":181054639948,"F_T3":408876313656,"F_T2q":-172015099430,"F_fix":102385200,"Z_N":5584897,"Z_T1":-5264892,"Z_T2":8949529692,"Z_T3":-9867557412,"Z_T2q":-8488861728,"Z_fix":10645240,"bad_mod":0}
{"p":43,"f":1,"q":43,"c":1,"slice":1,"brute":0,"chi":1,"chiZ":1,"M1":0,"M2":1720,"M3":0,"nbad":2,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":143589642,"A_T1":0,"A_T2":252854521960,"A_T3":0,"A_T2q":-265497248058,"F_N":140248628,"F_T1":0,"F_T2":241480886596,"F_T3":0,"F_T2q":-253566904680,"F_fix":130819502,"Z_N":6759815,"Z_T1":0,"Z_T2":11373635364,"Z_T3":0,"Z_T2q":-11930343378,"Z_fix":12770140,"bad_mod":0}
{"p":43,"f":1,"q":43,"c":3,"slice":1,"brute":0,"chi":1,"chiZ":-1,"M1":0,"M2":1806,"M3":0,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":143589642,"A_T1":0,"A_T2":265497248058,"A_T3":0,"A_T2q":-278139974156,"F_N":146930828,"F_T1":0,"F_T2":265360496018,"F_T3":0,"F_T2q":-277995748458,"F_fix":143439744,"Z_N":77615,"Z_T1":0,"Z_T2":136752040,"Z_T3":0,"Z_T2q":-144225698,"Z_fix":149898,"bad_mod":0}
{"p":5,"f":2,"q":25,"c":1,"slice":0,"brute":0,"chi":1,"chiZ":1,"M1":0,"M2":550,"M3":450,"nbad":2,"badsum":-2,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":9375000,"A_T1":0,"A_T2":5371093750,"A_T3":4394531250,"A_T2q":-5859375000,"F_N":8999425,"F_T1":722500,"F_T2":4964812500,"F_T3":5218750000,"F_T2q":-5417562500,"F_fix":7959200,"Z_N":766200,"Z_T1":-722500,"Z_T2":406281250,"Z_T3":-824218750,"Z_T2q":-441812500,"Z_fix":1415800,"bad_mod":0}
{"p":5,"f":2,"q":25,"c":5,"slice":0,"brute":0,"chi":1,"chiZ":-1,"M1":0,"M2":600,"M3":-1200,"nbad":0,"badsum":0,"M1_q2":0,"a2_badchk_fail":0,"nsolTot":9375000,"A_T1":0,"A_T2":5859375000,"A_T3":-11718750000,"A_T2q":-6347656250,"F_N":9750625,"F_T1":0,"F_T2":5850625000,"F_T3":-11625000000,"F_T2q":-6338312500,"F_fix":9345200,"Z_N":15000,"Z_T1":0,"Z_T2":8750000,"Z_T3":-93750000,"Z_T2q":-9343750,"Z_fix":29800,"bad_mod":0}


==> anc/data/finite_q/theorem_M/runall.sh <==
#!/bin/bash
# q c slice brute
run(){ ./mom $1 $2 $3 $4 $5 >> results.jsonl; }
: > results.jsonl
run 5 1 1 0 1; run 5 1 2 0 1
run 7 1 1 0 1; run 7 1 3 0 1
run 11 1 1 0 1; run 11 1 2 0 1
run 13 1 1 0 1; run 13 1 2 0 1
for pc in "17 3" "19 2" "23 5" "29 2" "31 3" "37 2" "41 3" "43 3"; do set -- $pc; run $1 1 1 1 0; run $1 1 $2 1 0; done
run 5 2 1 0 0; run 5 2 5 0 0


==> anc/data/finite_q/theorem_M/zpairs.py <==
# Count pairs (section, beta), beta in F_q, with y^2-f(x) = 0 mod (t-beta)^2, f(X)=X^3+cX+a, 27a^2=-4c^3, a in F_q.
# Predicted exactly: q(q-1)q^2 [through node] + q(q-1)q(q-1-chi(r-e)) [tangency], r double root, e simple root.
import numpy as np, itertools, sys
def leg(v,p):
    v%=p; return 0 if v==0 else (1 if pow(v,(p-1)//2,p)==1 else -1)
for p,c in [(7,1),(13,1),(11,2),(19,1)]:
    roots=[a for a in range(p) if (27*a*a+4*c**3)%p==0]
    if not roots: continue
    a=roots[0]
    # roots of X^3+cX+a
    rr=[X for X in range(p) if (X**3+c*X+a)%p==0]
    r=[X for X in rr if (3*X*X+c)%p==0][0]; e=[X for X in rr if X!=r][0]
    s,x1,x0,y1,y0=np.meshgrid(*[np.arange(1,p)]+[np.arange(p)]*4,indexing='ij')
    s,x1,x0,y1,y0=[v.ravel().astype(np.int64) for v in (s,x1,x0,y1,y0)]
    s2=s*s%p; s3=s2*s%p; s4=s2*s2%p
    inv=lambda v: pow(int(v),p-2,p)
    inv2s3=np.array([inv(2*v%p) for v in range(p)])[s3]
    y2=(1+3*s4*x1)%p*inv2s3%p
    tot=0
    for b in range(p):
        xb=(s2*b*b+x1*b+x0)%p; xpb=(2*s2*b+x1)%p
        yb=(s3*b**3+y2*b*b+y1*b+y0)%p; ypb=(3*s3*b*b+2*y2*b+y1)%p
        v=(yb*yb-(xb**3+c*xb+a))%p; d=(2*yb*ypb-(3*xb*xb+c)*xpb)%p
        tot+=int(np.sum((v==0)&(d==0)))
    q=p; pred=q*(q-1)*q*q+q*(q-1)*q*(q-1-leg(r-e,p))
    print(p,c,"pairs",tot,"pred",pred,tot==pred)


==> anc/data/finite_q/theorem_M/zpairs_output.txt <==
7 1 pairs 4116 pred 4116 True
13 1 pairs 52728 pred 52728 True
11 2 pairs 26620 pred 26620 True
19 1 pairs 246924 pred 246924 True


==> anc/data/finite_q/we8_character_table.json <==
{"n": 112, "classes": [{"gap_index": 1, "type": "Phi_1^8", "ct_roots": "1^240", "size": 1, "order": 1, "tr": 8, "mult1": 8, "det": 1, "fix_roots": 240, "neg_roots": 0, "pi120": 120, "word": [], "neg_class": 2}, {"gap_index": 2, "type": "Phi_2^8", "ct_roots": "2^120", "size": 1, "order": 2, "tr": -8, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 240, "pi120": 120, "word": [1, 2, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8], "neg_class": 1}, {"gap_index": 3, "type": "Phi_1^2 * Phi_2^6", "ct_roots": "2^118 1^4", "size": 3780, "order": 2, "tr": -4, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 60, "pi120": 32, "word": [3, 1, 4, 2, 3, 1, 5, 4, 2, 3, 4, 6, 5, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 7], "neg_class": 4}, {"gap_index": 4, "type": "Phi_1^6 * Phi_2^2", "ct_roots": "2^90 1^60", "size": 3780, "order": 2, "tr": 4, "mult1": 6, "det": 1, "fix_roots": 60, "neg_roots": 4, "pi120": 32, "word": [1, 2, 4, 3, 5, 4, 2, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5], "neg_class": 3}, {"gap_index": 5, "type": "Phi_1^6 * Phi_3", "ct_roots": "3^56 1^72", "size": 2240, "order": 3, "tr": 5, "mult1": 6, "det": 1, "fix_roots": 72, "neg_roots": 0, "pi120": 36, "word": [2, 4, 3, 1, 5, 4, 2, 3, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7, 8, 7, 6], "neg_class": 6}, {"gap_index": 6, "type": "Phi_2^6 * Phi_6", "ct_roots": "6^28 2^36", "size": 2240, "order": 6, "tr": -5, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 72, "pi120": 36, "word": [1, 3, 1, 4, 3, 1, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5], "neg_class": 5}, {"gap_index": 7, "type": "Phi_1^4 * Phi_2^2 * Phi_4", "ct_roots": "4^45 2^23 1^14", "size": 907200, "order": 4, "tr": 2, "mult1": 4, "det": 1, "fix_roots": 14, "neg_roots": 2, "pi120": 8, "word": [3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 1, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4], "neg_class": 8}, {"gap_index": 8, "type": "Phi_1^2 * Phi_2^4 * Phi_4", "ct_roots": "4^45 2^29 1^2", "size": 907200, "order": 4, "tr": -2, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 14, "pi120": 8, "word": [1, 2, 4, 2, 3, 1, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 8, 7], "neg_class": 7}, {"gap_index": 9, "type": "Phi_1^4 * Phi_2^2 * Phi_3", "ct_roots": "6^20 3^16 2^30 1^12", "size": 604800, "order": 6, "tr": 1, "mult1": 4, "det": 1, "fix_roots": 12, "neg_roots": 4, "pi120": 8, "word": [1, 2, 4, 3, 1, 5, 4, 3, 6, 5, 4, 2, 3, 1, 4, 5, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 3, 8, 7, 6, 5, 4, 2], "neg_class": 10}, {"gap_index": 10, "type": "Phi_1^2 * Phi_2^4 * Phi_6", "ct_roots": "6^28 2^34 1^4", "size": 604800, "order": 6, "tr": -1, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 12, "pi120": 8, "word": [3, 1, 4, 3, 1, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 3, 1, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 3, 8, 7, 6, 5, 4], "neg_class": 9}, {"gap_index": 11, "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "ct_roots": "12^10 6^6 4^15 3^4 2^5 1^2", "size": 7257600, "order": 12, "tr": -1, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 2, "pi120": 2, "word": [1, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3], "neg_class": 12}, {"gap_index": 12, "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "ct_roots": "12^10 6^8 4^15 2^5 1^2", "size": 7257600, "order": 12, "tr": 1, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 2, "pi120": 2, "word": [2, 5, 4, 6, 5, 4, 2, 3, 1, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2], "neg_class": 11}, {"gap_index": 13, "type": "Phi_1^4 * Phi_2^4", "ct_roots": "2^108 1^24", "size": 3150, "order": 2, "tr": 0, "mult1": 4, "det": 1, "fix_roots": 24, "neg_roots": 24, "pi120": 24, "word": [3, 1, 4, 3, 1, 5, 4, 2, 3, 4, 5, 6, 5, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4], "neg_class": 13}, {"gap_index": 14, "type": "Phi_1 * Phi_2^3 * Phi_4^2", "ct_roots": "4^54 2^11 1^2", "size": 453600, "order": 4, "tr": -2, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 6, "pi120": 4, "word": [3, 4, 2, 3, 5, 4, 2, 3, 4, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1], "neg_class": 15}, {"gap_index": 15, "type": "Phi_1^3 * Phi_2 * Phi_4^2", "ct_roots": "4^54 2^9 1^6", "size": 453600, "order": 4, "tr": 2, "mult1": 3, "det": -1, "fix_roots": 6, "neg_roots": 2, "pi120": 4, "word": [1, 2, 3, 4, 2, 3, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 8, 7, 6], "neg_class": 14}, {"gap_index": 16, "type": "Phi_1^2 * Phi_3^3", "ct_roots": "3^78 1^6", "size": 89600, "order": 3, "tr": -1, "mult1": 2, "det": 1, "fix_roots": 6, "neg_roots": 0, "pi120": 3, "word": [1, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4], "neg_class": 17}, {"gap_index": 17, "type": "Phi_2^2 * Phi_6^3", "ct_roots": "6^39 2^3", "size": 89600, "order": 6, "tr": 1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 6, "pi120": 3, "word": [2, 4, 2, 3, 1, 5, 4, 2, 6, 5, 4, 2, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 8], "neg_class": 16}, {"gap_index": 18, "type": "Phi_2^4 * Phi_4^2", "ct_roots": "4^54 2^12", "size": 37800, "order": 4, "tr": -4, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 24, "pi120": 12, "word": [1, 2, 3, 4, 2, 3, 1, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 4, 5, 6], "neg_class": 19}, {"gap_index": 19, "type": "Phi_1^4 * Phi_4^2", "ct_roots": "4^54 1^24", "size": 37800, "order": 4, "tr": 4, "mult1": 4, "det": 1, "fix_roots": 24, "neg_roots": 0, "pi120": 12, "word": [3, 4, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7], "neg_class": 18}, {"gap_index": 20, "type": "Phi_1^2 * Phi_3 * Phi_6^2", "ct_roots": "6^36 3^6 1^6", "size": 806400, "order": 6, "tr": 3, "mult1": 2, "det": 1, "fix_roots": 6, "neg_roots": 0, "pi120": 3, "word": [1, 3, 1, 4, 2, 3, 1, 4, 5, 4, 2, 3, 1, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5], "neg_class": 21}, {"gap_index": 21, "type": "Phi_2^2 * Phi_3^2 * Phi_6", "ct_roots": "6^35 3^8 2^3", "size": 806400, "order": 6, "tr": -3, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 6, "pi120": 3, "word": [2, 4, 5, 4, 2, 3, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3], "neg_class": 20}, {"gap_index": 22, "type": "Phi_2^2 * Phi_6 * Phi_12", "ct_roots": "12^18 6^3 2^3", "size": 4838400, "order": 12, "tr": -1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 6, "pi120": 3, "word": [1, 2, 3, 1, 4, 2, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 8, 7, 6], "neg_class": 23}, {"gap_index": 23, "type": "Phi_1^2 * Phi_3 * Phi_12", "ct_roots": "12^18 3^6 1^6", "size": 4838400, "order": 12, "tr": 1, "mult1": 2, "det": 1, "fix_roots": 6, "neg_roots": 0, "pi120": 3, "word": [4, 2, 3, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 7, 6, 5, 4, 3, 1, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4], "neg_class": 22}, {"gap_index": 24, "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "ct_roots": "12^18 6^2 3^2 2^3", "size": 14515200, "order": 12, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 2, 3, 1, 4, 5, 4, 2, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6], "neg_class": 25}, {"gap_index": 25, "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "ct_roots": "12^18 6^3 2^2 1^2", "size": 14515200, "order": 12, "tr": 1, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [4, 2, 3, 1, 4, 5, 4, 2, 3, 4, 6, 5, 4, 2, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7], "neg_class": 24}, {"gap_index": 26, "type": "Phi_1^7 * Phi_2", "ct_roots": "2^57 1^126", "size": 120, "order": 2, "tr": 6, "mult1": 7, "det": -1, "fix_roots": 126, "neg_roots": 2, "pi120": 64, "word": [2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3], "neg_class": 27}, {"gap_index": 27, "type": "Phi_1 * Phi_2^7", "ct_roots": "2^119 1^2", "size": 120, "order": 2, "tr": -6, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 126, "pi120": 64, "word": [1, 3, 4, 2, 3, 1, 4, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4], "neg_class": 26}, {"gap_index": 28, "type": "Phi_1 * Phi_2^5 * Phi_6", "ct_roots": "6^28 2^35 1^2", "size": 80640, "order": 6, "tr": -3, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 30, "pi120": 16, "word": [1, 2, 3, 4, 3, 5, 4, 2, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 3, 1], "neg_class": 29}, {"gap_index": 29, "type": "Phi_1^5 * Phi_2 * Phi_3", "ct_roots": "6^12 3^32 2^21 1^30", "size": 80640, "order": 6, "tr": 3, "mult1": 5, "det": -1, "fix_roots": 30, "neg_roots": 2, "pi120": 16, "word": [3, 4, 2, 3, 1, 5, 4, 2, 3, 1, 4, 6, 5, 4, 3, 7, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 3], "neg_class": 28}, {"gap_index": 30, "type": "Phi_1 * Phi_2^5 * Phi_4", "ct_roots": "4^45 2^30", "size": 45360, "order": 4, "tr": -4, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 40, "pi120": 20, "word": [1, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7], "neg_class": 31}, {"gap_index": 31, "type": "Phi_1^5 * Phi_2 * Phi_4", "ct_roots": "4^45 2^10 1^40", "size": 45360, "order": 4, "tr": 4, "mult1": 5, "det": -1, "fix_roots": 40, "neg_roots": 0, "pi120": 20, "word": [2, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4], "neg_class": 30}, {"gap_index": 32, "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "ct_roots": "12^10 6^8 4^15 2^6", "size": 3628800, "order": 12, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 4, "pi120": 2, "word": [3, 1, 4, 5, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1], "neg_class": 33}, {"gap_index": 33, "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "ct_roots": "12^10 6^2 4^15 3^12 2^4 1^4", "size": 3628800, "order": 12, "tr": 1, "mult1": 3, "det": -1, "fix_roots": 4, "neg_roots": 0, "pi120": 2, "word": [1, 2, 4, 2, 3, 1, 4, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 3, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 8, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8], "neg_class": 32}, {"gap_index": 34, "type": "Phi_2^4 * Phi_6^2", "ct_roots": "6^38 2^6", "size": 268800, "order": 6, "tr": -2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 12, "pi120": 6, "word": [3, 1, 4, 2, 3, 1, 5, 4, 2, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7], "neg_class": 35}, {"gap_index": 35, "type": "Phi_1^4 * Phi_3^2", "ct_roots": "3^76 1^12", "size": 268800, "order": 3, "tr": 2, "mult1": 4, "det": 1, "fix_roots": 12, "neg_roots": 0, "pi120": 6, "word": [1, 2, 4, 3, 5, 4, 2, 3, 1, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6], "neg_class": 34}, {"gap_index": 36, "type": "Phi_1^3 * Phi_2^3 * Phi_4", "ct_roots": "4^45 2^24 1^12", "size": 151200, "order": 4, "tr": 0, "mult1": 3, "det": -1, "fix_roots": 12, "neg_roots": 12, "pi120": 12, "word": [1, 3, 1, 5, 4, 2, 6, 5, 4, 2, 3, 1, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8], "neg_class": 36}, {"gap_index": 37, "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "ct_roots": "6^28 3^20 2^6", "size": 2419200, "order": 6, "tr": -2, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 4, "pi120": 2, "word": [3, 1, 4, 2, 3, 1, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7], "neg_class": 38}, {"gap_index": 38, "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "ct_roots": "6^38 2^4 1^4", "size": 2419200, "order": 6, "tr": 2, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 0, "pi120": 2, "word": [1, 2, 4, 3, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6], "neg_class": 37}, {"gap_index": 39, "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "ct_roots": "12^14 6^8 4^3 3^4", "size": 9676800, "order": 12, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7], "neg_class": 39}, {"gap_index": 40, "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4", "ct_roots": "12^10 6^6 4^15 3^4 2^6", "size": 1209600, "order": 12, "tr": -3, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 12, "pi120": 6, "word": [1, 2, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 6, 5, 4, 2, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8], "neg_class": 41}, {"gap_index": 41, "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "ct_roots": "12^10 6^8 4^15 1^12", "size": 1209600, "order": 12, "tr": 3, "mult1": 3, "det": -1, "fix_roots": 12, "neg_roots": 0, "pi120": 6, "word": [5, 4, 2, 3, 1, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6], "neg_class": 40}, {"gap_index": 42, "type": "Phi_1^3 * Phi_2^3 * Phi_4", "ct_roots": "4^45 2^28 1^4", "size": 2721600, "order": 4, "tr": 0, "mult1": 3, "det": -1, "fix_roots": 4, "neg_roots": 4, "pi120": 4, "word": [1, 2, 3, 4, 2, 5, 4, 2, 3, 1, 4, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5], "neg_class": 42}, {"gap_index": 43, "type": "Phi_1^4 * Phi_2^4", "ct_roots": "2^116 1^8", "size": 113400, "order": 2, "tr": 0, "mult1": 4, "det": 1, "fix_roots": 8, "neg_roots": 8, "pi120": 8, "word": [1, 4, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 6], "neg_class": 43}, {"gap_index": 44, "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "ct_roots": "6^34 3^8 2^6", "size": 3225600, "order": 6, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3], "neg_class": 44}, {"gap_index": 45, "type": "Phi_1^4 * Phi_2^2 * Phi_6", "ct_roots": "6^28 2^24 1^24", "size": 100800, "order": 6, "tr": 3, "mult1": 4, "det": 1, "fix_roots": 24, "neg_roots": 0, "pi120": 12, "word": [3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4], "neg_class": 46}, {"gap_index": 46, "type": "Phi_1^2 * Phi_2^4 * Phi_3", "ct_roots": "6^24 3^8 2^36", "size": 100800, "order": 6, "tr": -3, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 24, "pi120": 12, "word": [1, 2, 4, 2, 3, 1, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6], "neg_class": 45}, {"gap_index": 47, "type": "Phi_1^3 * Phi_2 * Phi_8", "ct_roots": "8^27 2^6 1^12", "size": 1814400, "order": 8, "tr": 2, "mult1": 3, "det": -1, "fix_roots": 12, "neg_roots": 0, "pi120": 6, "word": [2, 3, 4, 2, 3, 1, 4, 6, 5, 4, 7, 8, 7, 6, 5], "neg_class": 48}, {"gap_index": 48, "type": "Phi_1 * Phi_2^3 * Phi_8", "ct_roots": "8^27 2^12", "size": 1814400, "order": 8, "tr": -2, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 12, "pi120": 6, "word": [1, 3, 4, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4], "neg_class": 47}, {"gap_index": 49, "type": "Phi_1^2 * Phi_3 * Phi_4^2", "ct_roots": "12^12 4^18 3^8", "size": 1209600, "order": 12, "tr": 1, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 2, 3, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7], "neg_class": 50}, {"gap_index": 50, "type": "Phi_2^2 * Phi_4^2 * Phi_6", "ct_roots": "12^12 6^4 4^18", "size": 1209600, "order": 12, "tr": -1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [3, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 3, 1], "neg_class": 49}, {"gap_index": 51, "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "ct_roots": "24^6 8^9 6^4", "size": 14515200, "order": 24, "tr": 1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 3, 5, 4, 2, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 7, 8], "neg_class": 52}, {"gap_index": 52, "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "ct_roots": "24^6 8^9 6^2 3^4", "size": 14515200, "order": 24, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 4, 2, 3, 1, 5, 4, 2, 3, 1, 4, 6, 5, 4, 2, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5], "neg_class": 51}, {"gap_index": 53, "type": "Phi_1^2 * Phi_7", "ct_roots": "7^34 1^2", "size": 24883200, "order": 7, "tr": 1, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [2, 3, 1, 4, 2, 3, 4, 5, 4, 3, 6, 5, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 8, 7, 6], "neg_class": 54}, {"gap_index": 54, "type": "Phi_2^2 * Phi_14", "ct_roots": "14^17 2", "size": 24883200, "order": 14, "tr": -1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 4, 2, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3], "neg_class": 53}, {"gap_index": 55, "type": "Phi_1 * Phi_2 * Phi_14", "ct_roots": "14^17 1^2", "size": 24883200, "order": 14, "tr": 1, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [4, 5, 6, 5, 4, 2, 3, 4, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7], "neg_class": 56}, {"gap_index": 56, "type": "Phi_1 * Phi_2 * Phi_7", "ct_roots": "14^8 7^18 2", "size": 24883200, "order": 14, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 2, 3, 1, 4, 2, 3, 1, 4, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4], "neg_class": 55}, {"gap_index": 57, "type": "Phi_1^3 * Phi_2^5", "ct_roots": "2^117 1^6", "size": 37800, "order": 2, "tr": -2, "mult1": 3, "det": -1, "fix_roots": 6, "neg_roots": 26, "pi120": 16, "word": [1, 2, 3, 1, 4, 2, 3, 5, 6, 5, 4, 2, 3, 1, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 8, 7, 6], "neg_class": 58}, {"gap_index": 58, "type": "Phi_1^5 * Phi_2^3", "ct_roots": "2^107 1^26", "size": 37800, "order": 2, "tr": 2, "mult1": 5, "det": -1, "fix_roots": 26, "neg_roots": 6, "pi120": 16, "word": [4, 2, 3, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4], "neg_class": 57}, {"gap_index": 59, "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "ct_roots": "6^37 3^2 2^6", "size": 4838400, "order": 6, "tr": -2, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 8, "pi120": 4, "word": [3, 1, 4, 2, 3, 4, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2], "neg_class": 60}, {"gap_index": 60, "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "ct_roots": "6^35 3^6 2^2 1^8", "size": 4838400, "order": 6, "tr": 2, "mult1": 3, "det": -1, "fix_roots": 8, "neg_roots": 0, "pi120": 4, "word": [1, 2, 4, 2, 5, 4, 2, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 3], "neg_class": 59}, {"gap_index": 61, "type": "Phi_1^3 * Phi_2 * Phi_3^2", "ct_roots": "6^18 3^40 2^3 1^6", "size": 1612800, "order": 6, "tr": 0, "mult1": 3, "det": -1, "fix_roots": 6, "neg_roots": 2, "pi120": 4, "word": [3, 1, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 8, 7], "neg_class": 62}, {"gap_index": 62, "type": "Phi_1 * Phi_2^3 * Phi_6^2", "ct_roots": "6^38 2^5 1^2", "size": 1612800, "order": 6, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 6, "pi120": 4, "word": [1, 2, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3], "neg_class": 61}, {"gap_index": 63, "type": "Phi_1^3 * Phi_2^3 * Phi_6", "ct_roots": "6^28 2^33 1^6", "size": 1209600, "order": 6, "tr": 1, "mult1": 3, "det": -1, "fix_roots": 6, "neg_roots": 2, "pi120": 4, "word": [3, 1, 4, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 3], "neg_class": 64}, {"gap_index": 64, "type": "Phi_1^3 * Phi_2^3 * Phi_3", "ct_roots": "6^24 3^8 2^35 1^2", "size": 1209600, "order": 6, "tr": -1, "mult1": 3, "det": -1, "fix_roots": 2, "neg_roots": 6, "pi120": 4, "word": [1, 2, 4, 2, 3, 1, 4, 5, 4, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 8, 7, 6], "neg_class": 63}, {"gap_index": 65, "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "ct_roots": "4^54 2^10 1^4", "size": 680400, "order": 4, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 4, "pi120": 4, "word": [1, 3, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 8, 7], "neg_class": 65}, {"gap_index": 66, "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "ct_roots": "8^27 4^5 2 1^2", "size": 10886400, "order": 8, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 2, "pi120": 2, "word": [1, 2, 4, 2, 3, 1, 4, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3, 1], "neg_class": 66}, {"gap_index": 67, "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "ct_roots": "4^58 2^4", "size": 5443200, "order": 4, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 8], "neg_class": 67}, {"gap_index": 68, "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "ct_roots": "8^29 4^2", "size": 43545600, "order": 8, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6], "neg_class": 68}, {"gap_index": 69, "type": "Phi_1 * Phi_2 * Phi_4^3", "ct_roots": "4^59 2^2", "size": 907200, "order": 4, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 4, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 8, 7, 6], "neg_class": 69}, {"gap_index": 70, "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "ct_roots": "12^19 4^2 2^2", "size": 29030400, "order": 12, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [3, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4], "neg_class": 70}, {"gap_index": 71, "type": "Phi_4^4", "ct_roots": "4^60", "size": 15120, "order": 4, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 5, 4, 2, 3, 4, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2], "neg_class": 71}, {"gap_index": 72, "type": "Phi_6^4", "ct_roots": "6^40", "size": 4480, "order": 6, "tr": 4, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 2, 3, 1, 4, 3, 1, 5, 4, 2, 3, 1, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6], "neg_class": 73}, {"gap_index": 73, "type": "Phi_3^4", "ct_roots": "3^80", "size": 4480, "order": 3, "tr": -4, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [4, 3, 1, 5, 4, 2, 3, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7], "neg_class": 72}, {"gap_index": 74, "type": "Phi_8^2", "ct_roots": "8^30", "size": 3628800, "order": 8, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 4, 5, 4, 2, 3, 4, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 8, 7, 6], "neg_class": 74}, {"gap_index": 75, "type": "Phi_12^2", "ct_roots": "12^20", "size": 2419200, "order": 12, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 2, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 4, 5, 6, 7, 6, 5, 4, 3, 1, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4], "neg_class": 75}, {"gap_index": 76, "type": "Phi_24", "ct_roots": "24^10", "size": 29030400, "order": 24, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7], "neg_class": 76}, {"gap_index": 77, "type": "Phi_4^2 * Phi_12", "ct_roots": "12^19 4^3", "size": 9676800, "order": 12, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 2, 3, 1, 4, 2, 3, 5, 4, 2, 3, 4, 5, 6, 5, 4, 2, 3, 1, 7, 6, 5, 4, 3, 1, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7], "neg_class": 77}, {"gap_index": 78, "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "ct_roots": "6^37 3^2 2^5 1^2", "size": 14515200, "order": 6, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 2, "pi120": 2, "word": [2, 3, 1, 4, 2, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 5], "neg_class": 78}, {"gap_index": 79, "type": "Phi_3^2 * Phi_6^2", "ct_roots": "6^36 3^8", "size": 403200, "order": 6, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 3, 1, 5, 4, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3], "neg_class": 79}, {"gap_index": 80, "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "ct_roots": "6^35 3^6 2^3 1^6", "size": 1612800, "order": 6, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 6, "neg_roots": 6, "pi120": 6, "word": [3, 1, 4, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 8, 7, 6], "neg_class": 80}, {"gap_index": 81, "type": "Phi_1^4 * Phi_5", "ct_roots": "5^44 1^20", "size": 580608, "order": 5, "tr": 3, "mult1": 4, "det": 1, "fix_roots": 20, "neg_roots": 0, "pi120": 10, "word": [3, 4, 2, 3, 1, 5, 4, 6, 5, 4, 2, 3, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4], "neg_class": 82}, {"gap_index": 82, "type": "Phi_2^4 * Phi_10", "ct_roots": "10^22 2^10", "size": 580608, "order": 10, "tr": -3, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 20, "pi120": 10, "word": [1, 2, 3, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5], "neg_class": 81}, {"gap_index": 83, "type": "Phi_2^2 * Phi_6 * Phi_10", "ct_roots": "30^5 10^7 6^3 2", "size": 11612160, "order": 30, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 2, 3, 1, 4, 2, 5, 4, 2, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6], "neg_class": 84}, {"gap_index": 84, "type": "Phi_1^2 * Phi_3 * Phi_5", "ct_roots": "15^10 5^14 3^6 1^2", "size": 11612160, "order": 15, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [4, 2, 3, 4, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 3, 1], "neg_class": 83}, {"gap_index": 85, "type": "Phi_1^3 * Phi_2 * Phi_5", "ct_roots": "10^10 5^24 2^7 1^6", "size": 5806080, "order": 10, "tr": 1, "mult1": 3, "det": -1, "fix_roots": 6, "neg_roots": 2, "pi120": 4, "word": [3, 4, 2, 3, 5, 4, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7, 8], "neg_class": 86}, {"gap_index": 86, "type": "Phi_1 * Phi_2^3 * Phi_10", "ct_roots": "10^22 2^9 1^2", "size": 5806080, "order": 10, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 6, "pi120": 4, "word": [1, 2, 3, 4, 2, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 7, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5], "neg_class": 85}, {"gap_index": 87, "type": "Phi_1^2 * Phi_2^2 * Phi_5", "ct_roots": "10^16 5^12 2^10", "size": 8709120, "order": 10, "tr": -1, "mult1": 2, "det": 1, "fix_roots": 0, "neg_roots": 4, "pi120": 2, "word": [3, 1, 4, 2, 3, 1, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5], "neg_class": 88}, {"gap_index": 88, "type": "Phi_1^2 * Phi_2^2 * Phi_10", "ct_roots": "10^22 2^8 1^4", "size": 8709120, "order": 10, "tr": 1, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 0, "pi120": 2, "word": [1, 2, 4, 3, 5, 4, 3, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6], "neg_class": 87}, {"gap_index": 89, "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "ct_roots": "30^5 10^7 6^3 1^2", "size": 11612160, "order": 30, "tr": 2, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [1, 3, 4, 2, 5, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6], "neg_class": 90}, {"gap_index": 90, "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "ct_roots": "30^2 15^6 10^4 6^2 5^6 3^2 2", "size": 11612160, "order": 30, "tr": -2, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [2, 3, 4, 2, 3, 4, 5, 4, 2, 3, 1, 4, 3, 6, 5, 4, 2, 3, 1, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5], "neg_class": 89}, {"gap_index": 91, "type": "Phi_3 * Phi_9", "ct_roots": "9^26 3^2", "size": 12902400, "order": 9, "tr": -1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 4, 5, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 8, 7, 6], "neg_class": 92}, {"gap_index": 92, "type": "Phi_6 * Phi_18", "ct_roots": "18^13 6", "size": 12902400, "order": 18, "tr": 1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3], "neg_class": 91}, {"gap_index": 93, "type": "Phi_1 * Phi_2 * Phi_6^3", "ct_roots": "6^39 2^2 1^2", "size": 268800, "order": 6, "tr": 3, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [2, 3, 1, 5, 4, 2, 3, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3, 1], "neg_class": 94}, {"gap_index": 94, "type": "Phi_1 * Phi_2 * Phi_3^3", "ct_roots": "6^18 3^42 2^3", "size": 268800, "order": 6, "tr": -3, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2], "neg_class": 93}, {"gap_index": 95, "type": "Phi_2^2 * Phi_18", "ct_roots": "18^13 2^3", "size": 6451200, "order": 18, "tr": -2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 6, "pi120": 3, "word": [1, 3, 4, 2, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 7, 6, 5, 4, 2, 3, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7], "neg_class": 96}, {"gap_index": 96, "type": "Phi_1^2 * Phi_9", "ct_roots": "9^26 1^6", "size": 6451200, "order": 9, "tr": 2, "mult1": 2, "det": 1, "fix_roots": 6, "neg_roots": 0, "pi120": 3, "word": [2, 3, 4, 2, 3, 4, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6], "neg_class": 95}, {"gap_index": 97, "type": "Phi_1 * Phi_2 * Phi_18", "ct_roots": "18^13 2^2 1^2", "size": 19353600, "order": 18, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [3, 4, 2, 3, 1, 4, 5, 4, 3, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 4, 5], "neg_class": 98}, {"gap_index": 98, "type": "Phi_1 * Phi_2 * Phi_9", "ct_roots": "18^6 9^14 2^3", "size": 19353600, "order": 18, "tr": 0, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [1, 2, 3, 4, 5, 4, 2, 3, 1, 4, 5, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6], "neg_class": 97}, {"gap_index": 99, "type": "Phi_2^2 * Phi_4 * Phi_8", "ct_roots": "8^27 4^5 2^2", "size": 5443200, "order": 8, "tr": -2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 4, "pi120": 2, "word": [1, 3, 1, 4, 2, 3, 4, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 4, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3], "neg_class": 100}, {"gap_index": 100, "type": "Phi_1^2 * Phi_4 * Phi_8", "ct_roots": "8^27 4^5 1^4", "size": 5443200, "order": 8, "tr": 2, "mult1": 2, "det": 1, "fix_roots": 4, "neg_roots": 0, "pi120": 2, "word": [2, 4, 2, 5, 4, 2, 3, 4, 5, 6, 5, 4, 2, 3, 4, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2], "neg_class": 99}, {"gap_index": 101, "type": "Phi_1^2 * Phi_2^2 * Phi_8", "ct_roots": "8^27 2^11 1^2", "size": 10886400, "order": 8, "tr": 0, "mult1": 2, "det": 1, "fix_roots": 2, "neg_roots": 2, "pi120": 2, "word": [3, 1, 4, 2, 5, 4, 2, 3, 1, 6, 5, 4, 2, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5], "neg_class": 101}, {"gap_index": 102, "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "ct_roots": "6^35 3^8 2^2 1^2", "size": 2419200, "order": 6, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 2, "neg_roots": 0, "pi120": 1, "word": [1, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 1, 4, 5, 6, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7], "neg_class": 103}, {"gap_index": 103, "type": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2", "ct_roots": "6^38 3^2 2^3", "size": 2419200, "order": 6, "tr": 1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 2, "pi120": 1, "word": [2, 3, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6], "neg_class": 102}, {"gap_index": 104, "type": "Phi_6^2 * Phi_12", "ct_roots": "12^18 6^4", "size": 2419200, "order": 12, "tr": 2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 3, 1, 4, 2, 3, 5, 4, 2, 3, 1, 6, 5, 4, 7, 6, 5, 4, 3, 1, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2], "neg_class": 105}, {"gap_index": 105, "type": "Phi_3^2 * Phi_12", "ct_roots": "12^18 3^8", "size": 2419200, "order": 12, "tr": -2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 4, 2, 3, 5, 4, 2, 3, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 3, 1], "neg_class": 104}, {"gap_index": 106, "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "ct_roots": "20^8 10^6 4^5", "size": 17418240, "order": 20, "tr": 1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 3, 1, 4, 2, 3, 1, 4, 3, 5, 6, 5, 4, 2, 3, 4, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 8, 7], "neg_class": 107}, {"gap_index": 107, "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "ct_roots": "20^8 10^2 5^8 4^5", "size": 17418240, "order": 20, "tr": -1, "mult1": 1, "det": -1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5, 4, 2, 3, 1, 4, 3, 5, 6, 7, 6, 5, 4, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3], "neg_class": 106}, {"gap_index": 108, "type": "Phi_10^2", "ct_roots": "10^24", "size": 1161216, "order": 10, "tr": 2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [3, 1, 4, 2, 3, 1, 4, 3, 5, 4, 2, 3, 1, 4, 5, 6, 5, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 8, 7, 6, 5, 4, 2], "neg_class": 109}, {"gap_index": 109, "type": "Phi_5^2", "ct_roots": "5^48", "size": 1161216, "order": 5, "tr": -2, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 2, 5, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 3, 8, 7], "neg_class": 108}, {"gap_index": 110, "type": "Phi_15", "ct_roots": "15^16", "size": 23224320, "order": 15, "tr": 1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [1, 2, 3, 1, 4, 3, 5, 4, 2, 3, 4, 5, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 6, 5], "neg_class": 111}, {"gap_index": 111, "type": "Phi_30", "ct_roots": "30^8", "size": 23224320, "order": 30, "tr": -1, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [4, 2, 3, 1, 5, 4, 3, 1, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 7], "neg_class": 110}, {"gap_index": 112, "type": "Phi_20", "ct_roots": "20^12", "size": 34836480, "order": 20, "tr": 0, "mult1": 0, "det": 1, "fix_roots": 0, "neg_roots": 0, "pi120": 0, "word": [2, 5, 4, 3, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 7, 6, 5, 4, 2, 3, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5, 4, 3, 1, 7, 6, 5, 4, 2, 3, 4, 5, 6, 7, 8, 7, 6, 5, 4, 2, 3, 1, 4, 3, 5, 4, 2, 6, 5], "neg_class": 112}], "irr": [[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1], [8, -8, -4, 4, 5, -5, 2, -2, 1, -1, -1, 1, 0, 2, -2, -1, 1, -4, 4, 3, -3, -1, 1, 1, -1, -6, 6, 3, -3, 4, -4, 1, -1, -2, 2, 0, -2, 2, 0, 3, -3, 0, 0, 0, 3, -3, -2, 2, 1, -1, -1, 1, 1, -1, -1, 1, 2, -2, 2, -2, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, -1, 1, -1, 1, -2, 2, -1, 1, -3, 3, -2, 2, 0, 0, -2, 2, 0, 1, -1, 2, -2, -1, 1, 2, -2, 1, -1, 0], [8, -8, -4, 4, 5, -5, 2, -2, 1, -1, -1, 1, 0, -2, 2, -1, 1, -4, 4, 3, -3, -1, 1, -1, 1, 6, -6, -3, 3, -4, 4, -1, 1, -2, 2, 0, -2, 2, 0, -3, 3, 0, 0, 0, 3, -3, 2, -2, 1, -1, 1, -1, 1, -1, 1, -1, -2, 2, -2, 2, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 1, -1, -1, 1, 2, -2, -1, 1, 3, -3, -2, 2, 0, 0, -2, 2, 0, -1, 1, 2, -2, 1, -1, 2, -2, 1, -1, 0], [28, 28, 4, 4, 10, 10, 0, 0, -2, -2, 0, 0, -4, -2, -2, 1, 1, 8, 8, 5, 5, -1, -1, 1, 1, -14, -14, -2, -2, -6, -6, 0, 0, 1, 1, 2, 1, 1, -1, -4, -4, 2, -4, -1, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 2, 2, -1, -1, 1, 1, 2, 2, 0, 0, 0, 0, -2, 1, 4, 10, 10, 0, -2, 0, 1, -1, 2, -1, 3, 3, 0, 0, 1, 1, -1, -1, -2, -2, 1, 1, -5, -5, 1, 1, 1, 1, 2, 2, -2, -1, -1, 2, 2, -1, -1, 3, 3, 0, 0, -1], [28, 28, 4, 4, 10, 10, 0, 0, -2, -2, 0, 0, -4, 2, 2, 1, 1, 8, 8, 5, 5, -1, -1, -1, -1, 14, 14, 2, 2, 6, 6, 0, 0, 1, 1, -2, 1, 1, 1, 4, 4, -2, -4, -1, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, -2, -2, 1, 1, -1, -1, -2, -2, 0, 0, 0, 0, 2, -1, 4, 10, 10, 0, -2, 0, 1, -1, 2, -1, 3, 3, 0, 0, -1, -1, -1, -1, 2, 2, 1, 1, 5, 5, 1, 1, -1, -1, 2, 2, -2, 1, 1, 2, 2, 1, 1, 3, 3, 0, 0, -1], [35, 35, 11, 11, 14, 14, 3, 3, 2, 2, 0, 0, 3, -1, -1, -1, -1, 7, 7, 3, 3, 1, 1, -1, -1, -21, -21, -6, -6, -9, -9, 0, 0, 2, 2, -1, 2, 2, 2, -4, -4, -1, 3, 0, 6, 6, -3, -3, -2, -2, 0, 0, 0, 0, 0, 0, -5, -5, -2, -2, 0, 0, -2, -2, -1, 1, -1, 1, 3, 0, -5, 5, 5, -1, 1, -1, -2, 0, -3, 0, 5, 5, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -3, -3, 2, 2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], [35, 35, 11, 11, 14, 14, 3, 3, 2, 2, 0, 0, 3, 1, 1, -1, -1, 7, 7, 3, 3, 1, 1, 1, 1, 21, 21, 6, 6, 9, 9, 0, 0, 2, 2, 1, 2, 2, -2, 4, 4, 1, 3, 0, 6, 6, 3, 3, -2, -2, 0, 0, 0, 0, 0, 0, 5, 5, 2, 2, 0, 0, 2, 2, -1, -1, -1, -1, -3, 0, -5, 5, 5, -1, 1, -1, -2, 0, -3, 0, 5, 5, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, -1, 1, 1, -1, -1, 0, 0, 0, 0, 0], [50, 50, 10, 10, 5, 5, 2, 2, 1, 1, -1, -1, 18, 0, 0, -4, -4, -2, -2, 0, 0, -2, -2, 0, 0, -20, -20, -5, -5, 0, 0, -3, -3, 5, 5, -8, 1, 1, 1, 1, 1, 0, 2, 3, -3, -3, 2, 2, 1, 1, -1, -1, 1, 1, 1, 1, -4, -4, -1, -1, 1, 1, -1, -1, 6, -2, 2, 0, -4, -1, 10, 5, 5, 2, 1, -1, 1, -1, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, -2, -1, -1, 1, 1, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0], [50, 50, 10, 10, 5, 5, 2, 2, 1, 1, -1, -1, 18, 0, 0, -4, -4, -2, -2, 0, 0, -2, -2, 0, 0, 20, 20, 5, 5, 0, 0, 3, 3, 5, 5, 8, 1, 1, -1, -1, -1, 0, 2, 3, -3, -3, -2, -2, 1, 1, 1, 1, 1, 1, -1, -1, 4, 4, 1, 1, -1, -1, 1, 1, 6, 2, 2, 0, 4, 1, 10, 5, 5, 2, 1, -1, 1, -1, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 2, 2, -1, -1, -1, -1, 0, 0, 0, -2, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0], [56, -56, 4, -4, 11, -11, -2, 2, -1, 1, 1, -1, 0, 2, -2, 2, -2, -12, 12, 6, -6, 0, 0, -2, 2, -14, 14, -1, 1, 4, -4, 1, -1, -2, 2, 0, 2, -2, 0, 3, -3, 0, 0, 0, -3, 3, 2, -2, 3, -3, 1, -1, 0, 0, 0, 0, -6, 6, 0, 0, -2, 2, 3, -3, 0, 0, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -4, 4, 1, -1, -1, 1, -2, 2, 0, 0, 0, 0, 0, -1, 1, 4, -4, -1, 1, 0], [56, -56, 4, -4, 11, -11, -2, 2, -1, 1, 1, -1, 0, -2, 2, 2, -2, -12, 12, 6, -6, 0, 0, 2, -2, 14, -14, 1, -1, -4, 4, -1, 1, -2, 2, 0, 2, -2, 0, -3, 3, 0, 0, 0, -3, 3, -2, 2, 3, -3, -1, 1, 0, 0, 0, 0, 6, -6, 0, 0, 2, -2, -3, 3, 0, 0, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 4, -4, 1, -1, 1, -1, -2, 2, 0, 0, 0, 0, 0, 1, -1, 4, -4, -1, 1, 0], [70, 70, -10, -10, 10, 10, -2, -2, 2, 2, -2, -2, 6, 0, 0, -2, -2, 14, 14, 6, 6, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, -4, -4, 0, 0, 0, 0, 6, 0, -6, -6, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 6, 19, 19, 2, 3, -1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, -2, 0, 0, 2, 2, 2, 0, 0, -1, -1, 0, 0, 5, 5, -1, -1, 1], [84, 84, 20, 20, 21, 21, 4, 4, 5, 5, 1, 1, 20, -2, -2, 3, 3, 4, 4, -1, -1, 1, 1, 1, 1, -42, -42, -9, -9, -10, -10, -1, -1, 3, 3, -10, -1, -1, -1, -1, -1, -2, 4, -1, 5, 5, -2, -2, 1, 1, 1, 1, 0, 0, 0, 0, -10, -10, -1, -1, -3, -3, -1, -1, 4, -2, 0, 0, -2, 1, 4, -6, -6, 0, -2, 0, 1, 1, 2, 5, 4, 4, 1, 1, -2, -2, 0, 0, 1, 1, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, -2, 0, 0, -1, -1, -1, -1, -1], [84, 84, 20, 20, 21, 21, 4, 4, 5, 5, 1, 1, 20, 2, 2, 3, 3, 4, 4, -1, -1, 1, 1, -1, -1, 42, 42, 9, 9, 10, 10, 1, 1, 3, 3, 10, -1, -1, 1, 1, 1, 2, 4, -1, 5, 5, 2, 2, 1, 1, -1, -1, 0, 0, 0, 0, 10, 10, 1, 1, 3, 3, 1, 1, 4, 2, 0, 0, 2, -1, 4, -6, -6, 0, -2, 0, 1, 1, 2, 5, 4, 4, 1, 1, 2, 2, 0, 0, -1, -1, 0, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, -2, 0, 0, -1, -1, -1, -1, -1], [112, -112, -24, 24, 31, -31, 4, -4, 3, -3, 1, -1, 0, 0, 0, 4, -4, -8, 8, 0, 0, -2, 2, 0, 0, -56, 56, 11, -11, 16, -16, 1, -1, -4, 4, 0, 0, 0, 0, 3, -3, 0, 0, 0, 9, -9, -4, 4, -1, 1, 1, -1, 0, 0, 0, 0, 8, -8, 2, -2, -2, 2, -1, 1, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 7, -7, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 2, -2, -1, 1, -1, 1, 0, 0, 0, -2, 2, -2, 2, 1, -1, -2, 2, -1, 1, 0], [112, -112, -24, 24, 31, -31, 4, -4, 3, -3, 1, -1, 0, 0, 0, 4, -4, -8, 8, 0, 0, -2, 2, 0, 0, 56, -56, -11, 11, -16, 16, -1, 1, -4, 4, 0, 0, 0, 0, -3, 3, 0, 0, 0, 9, -9, 4, -4, -1, 1, -1, 1, 0, 0, 0, 0, -8, 8, -2, 2, 2, -2, 1, -1, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 7, -7, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -2, 2, -1, 1, 1, -1, 0, 0, 0, 2, -2, -2, 2, -1, 1, -2, 2, -1, 1, 0], [160, -160, -16, 16, 34, -34, 0, 0, -2, 2, 0, 0, 0, 0, 0, -2, 2, -16, 16, 6, -6, 2, -2, 0, 0, 64, -64, -4, 4, -16, 16, 2, -2, 2, -2, 0, -2, 2, 0, -6, 6, 0, 0, 0, 6, -6, 0, 0, -2, 2, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, -20, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 8, -8, -1, 1, -1, 1, 0, 0, 0, 0, 0, 2, -2, -1, 1, 0, 0, 0, 0, 0], [160, -160, -16, 16, 34, -34, 0, 0, -2, 2, 0, 0, 0, 0, 0, -2, 2, -16, 16, 6, -6, 2, -2, 0, 0, -64, 64, 4, -4, 16, -16, -2, 2, 2, -2, 0, -2, 2, 0, 6, -6, 0, 0, 0, 6, -6, 0, 0, -2, 2, 0, 0, -1, 1, 1, -1, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, -20, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -8, 8, -1, 1, 1, -1, 0, 0, 0, 0, 0, 2, -2, 1, -1, 0, 0, 0, 0, 0], [168, 168, 8, 8, -12, -12, 0, 0, -4, -4, 0, 0, 40, 0, 0, 6, 6, 8, 8, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, 2, 2, 0, 0, 0, 0, 8, 4, 4, 4, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 24, 15, 15, 4, 3, 1, 0, 2, 7, -2, -2, -2, -2, -2, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 3, 3, 0, 0, -1], [175, 175, 15, 15, -5, -5, -1, -1, 3, 3, -1, -1, -17, 5, 5, 13, 13, -1, -1, 1, 1, -1, -1, -1, -1, -35, -35, -5, -5, 5, 5, -1, -1, 4, 4, 5, 0, 0, 2, -1, -1, -3, -1, -2, -5, -5, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, -3, -3, 0, 0, -2, -2, 3, 3, -1, 1, 3, -1, -3, 0, 15, -5, -5, -1, 3, -1, 0, 2, -5, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -3, -3, -1, -1, 0, 0, 0, 0, 0, 0, 0], [175, 175, 15, 15, -5, -5, -1, -1, 3, 3, -1, -1, -17, -5, -5, 13, 13, -1, -1, 1, 1, -1, -1, 1, 1, 35, 35, 5, 5, -5, -5, 1, 1, 4, 4, -5, 0, 0, -2, 1, 1, 3, -1, -2, -5, -5, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 3, 3, 0, 0, 2, 2, -3, -3, -1, -1, 3, 1, 3, 0, 15, -5, -5, -1, 3, -1, 0, 2, -5, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 3, 3, -1, -1, 0, 0, 0, 0, 0, 0, 0], [210, 210, 26, 26, 39, 39, 2, 2, -1, -1, -1, -1, -14, 0, 0, -6, -6, 6, 6, -2, -2, 0, 0, 0, 0, -84, -84, -9, -9, -16, -16, -1, -1, 3, 3, 8, -1, -1, -1, -1, -1, 0, 2, 1, 7, 7, -2, -2, 3, 3, 1, 1, 0, 0, 0, 0, -4, -4, -1, -1, 3, 3, -1, -1, -2, 2, 2, 0, -4, -1, 10, -15, -15, -2, 1, 1, 1, -1, 1, -5, 5, 5, -1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 2, 2, -3, -3, -1, -1, 0, 0, 0, 0, 0], [210, 210, 26, 26, 39, 39, 2, 2, -1, -1, -1, -1, -14, 0, 0, -6, -6, 6, 6, -2, -2, 0, 0, 0, 0, 84, 84, 9, 9, 16, 16, 1, 1, 3, 3, -8, -1, -1, 1, 1, 1, 0, 2, 1, 7, 7, 2, 2, 3, 3, -1, -1, 0, 0, 0, 0, 4, 4, 1, 1, -3, -3, 1, 1, -2, -2, 2, 0, 4, 1, 10, -15, -15, -2, 1, 1, 1, -1, 1, -5, 5, 5, -1, -1, -1, -1, 1, 1, -1, -1, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, -2, -2, -3, -3, 1, 1, 0, 0, 0, 0, 0], [300, 300, 20, 20, 30, 30, 0, 0, 2, 2, 0, 0, 12, -2, -2, 3, 3, 8, 8, 3, 3, -1, -1, 1, 1, 90, 90, 0, 0, 10, 10, -2, -2, -6, -6, 2, 2, 2, 2, 2, 2, 2, 12, 0, 6, 6, 0, 0, 2, 2, 0, 0, -1, -1, -1, -1, 10, 10, -2, -2, 0, 0, 4, 4, 0, 0, 0, 0, 6, 0, 20, 30, 30, 0, 2, 0, 2, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 0, 0, 0, 0, -2, -2, 2, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0], [300, 300, 20, 20, 30, 30, 0, 0, 2, 2, 0, 0, 12, 2, 2, 3, 3, 8, 8, 3, 3, -1, -1, -1, -1, -90, -90, 0, 0, -10, -10, 2, 2, -6, -6, -2, 2, 2, -2, -2, -2, -2, 12, 0, 6, 6, 0, 0, 2, 2, 0, 0, -1, -1, 1, 1, -10, -10, 2, 2, 0, 0, -4, -4, 0, 0, 0, 0, -6, 0, 20, 30, 30, 0, 2, 0, 2, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, -9, 0, 0, 0, 0, -2, -2, 2, -1, -1, 2, 2, 0, 0, 0, 0, 0, 0, 0], [350, 350, -10, -10, 35, 35, -2, -2, -1, -1, 1, 1, -2, -2, -2, -1, -1, 26, 26, 7, 7, -1, -1, 1, 1, -70, -70, 5, 5, -10, -10, -1, -1, -1, -1, -2, -1, -1, 1, -5, -5, -2, -2, 1, -5, -5, 4, 4, -1, -1, 1, 1, 0, 0, 0, 0, 10, 10, 1, 1, -1, -1, 1, 1, 2, 0, 2, 0, 2, -1, -10, 35, 35, -2, -1, 1, -1, 1, -5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -7, -7, -1, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0], [350, 350, -10, -10, 35, 35, -2, -2, -1, -1, 1, 1, -2, 2, 2, -1, -1, 26, 26, 7, 7, -1, -1, -1, -1, 70, 70, -5, -5, 10, 10, 1, 1, -1, -1, 2, -1, -1, -1, 5, 5, 2, -2, 1, -5, -5, -4, -4, -1, -1, -1, -1, 0, 0, 0, 0, -10, -10, -1, -1, 1, 1, -1, -1, 2, 0, 2, 0, -2, 1, -10, 35, 35, -2, -1, 1, -1, 1, -5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 7, 7, -1, -1, 1, 1, 0, 0, 0, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0], [400, -400, -40, 40, 25, -25, 4, -4, 1, -1, 1, -1, 0, 0, 0, 4, -4, 8, -8, 0, 0, 2, -2, 0, 0, 120, -120, -15, 15, 0, 0, -3, 3, -10, 10, 0, -2, 2, 0, 3, -3, 0, 0, 0, -9, 9, -4, 4, 1, -1, 1, -1, 1, -1, -1, 1, -8, 8, -2, 2, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 20, -20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 6, -6, 2, -2, 0, 0, 0, 0, 0, 2, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0], [400, -400, -40, 40, 25, -25, 4, -4, 1, -1, 1, -1, 0, 0, 0, 4, -4, 8, -8, 0, 0, 2, -2, 0, 0, -120, 120, 15, -15, 0, 0, 3, -3, -10, 10, 0, -2, 2, 0, -3, 3, 0, 0, 0, -9, 9, 4, -4, 1, -1, -1, 1, 1, -1, 1, -1, 8, -8, 2, -2, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 20, -20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -6, 6, 2, -2, 0, 0, 0, 0, 0, -2, 2, 2, -2, 0, 0, 0, 0, 0, 0, 0], [420, 420, 20, 20, -30, -30, -4, -4, 2, 2, 2, 2, -28, 0, 0, -12, -12, 12, 12, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, 2, 2, 0, 0, 0, 0, 4, -4, 2, 2, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 4, 0, 0, 0, 36, 24, 24, 0, 0, 0, 0, -2, 8, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, -1, -1, 1], [448, -448, 32, -32, 28, -28, 0, 0, 4, -4, 0, 0, 0, 0, 0, -2, 2, -32, 32, 6, -6, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 0, 4, -4, 0, 0, 0, 0, 0, 0, -12, 12, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, -44, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2, -2, 0, 0, -2, 2, 0, 0, 1, -1, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 2, -2, 1, -1, 0], [448, -448, -32, 32, 16, -16, 0, 0, 8, -8, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, 0, 0, -112, 112, 4, -4, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, -16, -2, 2, -4, 4, 4, -4, 0, 0, 0, 0, 0, 0, 0, -16, 16, 0, 0, 0, 0, 0, 0, 0, -2, 2, -1, 1, -2, 2, 2, -2, -1, 1, 1, -1, 4, -4, -1, 1, 1, -1, 0, 0, 0, -4, 4, 0, 0, 0, 0, 2, -2, 1, -1, 0], [448, -448, -32, 32, 16, -16, 0, 0, 8, -8, 0, 0, 0, 0, 0, 16, -16, 0, 0, 0, 0, 0, 0, 0, 0, 112, -112, -4, 4, 0, 0, 0, 0, 2, -2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 16, 2, -2, 4, -4, -4, 4, 0, 0, 0, 0, 0, 0, 0, -16, 16, 0, 0, 0, 0, 0, 0, 0, -2, 2, -1, 1, 2, -2, 2, -2, 1, -1, 1, -1, -4, 4, -1, 1, -1, 1, 0, 0, 0, 4, -4, 0, 0, 0, 0, 2, -2, 1, -1, 0], [525, 525, 5, 5, 30, 30, -3, -3, 2, 2, 0, 0, 45, -3, -3, 12, 12, -7, -7, 0, 0, 2, 2, 0, 0, 105, 105, 0, 0, 5, 5, 2, 2, 3, 3, 13, -1, -1, 1, -2, -2, -3, -19, 3, 6, 6, 3, 3, 2, 2, 0, 0, 0, 0, 0, 0, -7, -7, -1, -1, 3, 3, -4, -4, 1, -1, 1, -1, 1, 1, 5, 30, 30, -3, 2, 0, -1, -1, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, 0, 0, 0, -1, -1, -1, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0], [525, 525, 5, 5, 30, 30, -3, -3, 2, 2, 0, 0, 45, 3, 3, 12, 12, -7, -7, 0, 0, 2, 2, 0, 0, -105, -105, 0, 0, -5, -5, -2, -2, 3, 3, -13, -1, -1, -1, 2, 2, 3, -19, 3, 6, 6, -3, -3, 2, 2, 0, 0, 0, 0, 0, 0, 7, 7, 1, 1, -3, -3, 4, 4, 1, 1, 1, 1, -1, -1, 5, 30, 30, -3, 2, 0, -1, -1, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, 0, 0, 0, 0, -1, -1, -1, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0], [560, -560, -56, 56, 74, -74, 4, -4, 2, -2, -2, 2, 0, -4, 4, -7, 7, -8, 8, -3, 3, 1, -1, 1, -1, 196, -196, -16, 16, -24, 24, 0, 0, -2, 2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, -12, 12, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -7, 7, 1, -1, -1, 1, 0, 0, 0, -3, 3, -2, 2, 1, -1, 0, 0, 0, 0, 0], [560, -560, -56, 56, 74, -74, 4, -4, 2, -2, -2, 2, 0, 4, -4, -7, 7, -8, 8, -3, 3, 1, -1, -1, 1, -196, 196, 16, -16, 24, -24, 0, 0, -2, 2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 12, -12, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 7, -7, 1, -1, 1, -1, 0, 0, 0, 3, -3, -2, 2, -1, 1, 0, 0, 0, 0, 0], [567, 567, 39, 39, 81, 81, -1, -1, -3, -3, -1, -1, -9, -3, -3, 0, 0, 15, 15, 0, 0, 0, 0, 0, 0, 189, 189, 9, 9, 29, 29, -1, -1, 0, 0, -3, 0, 0, 0, 3, 3, -3, -9, 0, 9, 9, 1, 1, -3, -3, 1, 1, 0, 0, 0, 0, -3, -3, 0, 0, 0, 0, -3, -3, -1, 1, -1, 1, -3, 0, -9, 0, 0, 3, 0, 0, 0, 0, 0, 0, 7, 7, 1, 1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, -1, -1, -3, -3, 0, 0, 1], [567, 567, 39, 39, 81, 81, -1, -1, -3, -3, -1, -1, -9, 3, 3, 0, 0, 15, 15, 0, 0, 0, 0, 0, 0, -189, -189, -9, -9, -29, -29, 1, 1, 0, 0, 3, 0, 0, 0, -3, -3, 3, -9, 0, 9, 9, -1, -1, -3, -3, -1, -1, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 3, 3, -1, -1, -1, -1, 3, 0, -9, 0, 0, 3, 0, 0, 0, 0, 0, 0, 7, 7, 1, 1, 1, 1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 1, 1, -3, -3, 0, 0, 1], [700, 700, 60, 60, 55, 55, 4, 4, 3, 3, 1, 1, -4, -2, -2, 7, 7, -4, -4, -1, -1, -1, -1, 1, 1, -210, -210, -15, -15, -10, -10, -1, -1, 4, 4, 6, 0, 0, 0, 3, 3, -2, 12, 2, -1, -1, 2, 2, -1, -1, -1, -1, 0, 0, 0, 0, -18, -18, 0, 0, 0, 0, -3, -3, -4, 2, 0, 0, 6, 0, -20, 10, 10, 0, -2, 0, -2, 0, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -3, -3, -2, -2, 0, 0, 0, 0, 0, -3, -3, 2, 2, 0, 0, 0, 0, 0, 0, 0], [700, 700, 60, 60, 55, 55, 4, 4, 3, 3, 1, 1, -4, 2, 2, 7, 7, -4, -4, -1, -1, -1, -1, -1, -1, 210, 210, 15, 15, 10, 10, 1, 1, 4, 4, -6, 0, 0, 0, -3, -3, 2, 12, 2, -1, -1, -2, -2, -1, -1, 1, 1, 0, 0, 0, 0, 18, 18, 0, 0, 0, 0, 3, 3, -4, -2, 0, 0, -6, 0, -20, 10, 10, 0, -2, 0, -2, 0, 2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 3, -2, -2, 0, 0, 0, 0, 0, 3, 3, 2, 2, 0, 0, 0, 0, 0, 0, 0], [700, 700, 20, 20, -20, -20, 0, 0, -4, -4, 0, 0, 92, -6, -6, -2, -2, 0, 0, 2, 2, 0, 0, 0, 0, 70, 70, 10, 10, -10, -10, 2, 2, 7, 7, 14, -1, -1, -1, 2, 2, -2, -4, -1, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, -10, -1, -1, -5, -5, 2, 2, 8, 0, 0, 0, 2, -1, 20, -20, -20, 0, -4, 0, -1, -1, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, -2, 1, 1, 1, 1, -2, -2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [700, 700, 20, 20, -20, -20, 0, 0, -4, -4, 0, 0, 92, 6, 6, -2, -2, 0, 0, 2, 2, 0, 0, 0, 0, -70, -70, -10, -10, 10, 10, -2, -2, 7, 7, -14, -1, -1, 1, -2, -2, 2, -4, -1, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 10, 1, 1, 5, 5, -2, -2, 8, 0, 0, 0, -2, 1, 20, -20, -20, 0, -4, 0, -1, -1, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 1, 1, -1, -1, -2, -2, 2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [840, -840, -4, 4, 21, -21, 2, -2, 1, -1, -1, 1, 0, -2, 2, 3, -3, -20, 20, 3, -3, 1, -1, -1, 1, 126, -126, 9, -9, -4, 4, -1, 1, 6, -6, 0, -2, 2, 0, -3, 3, 0, 0, 0, 3, -3, -2, 2, 5, -5, -1, 1, 0, 0, 0, 0, -10, 10, 2, -2, 0, 0, 5, -5, 0, 0, 0, 0, 0, 0, 0, 60, -60, 0, 0, 0, 0, 0, 0, 0, -5, 5, -1, 1, 1, -1, -1, 1, -1, 1, 0, 0, 9, -9, 0, 0, 0, 0, 2, -2, 0, 1, -1, -2, 2, 1, -1, 0, 0, 0, 0, 0], [840, -840, -4, 4, 21, -21, 2, -2, 1, -1, -1, 1, 0, 2, -2, 3, -3, -20, 20, 3, -3, 1, -1, 1, -1, -126, 126, -9, 9, 4, -4, 1, -1, 6, -6, 0, -2, 2, 0, 3, -3, 0, 0, 0, 3, -3, 2, -2, 5, -5, 1, -1, 0, 0, 0, 0, 10, -10, -2, 2, 0, 0, -5, 5, 0, 0, 0, 0, 0, 0, 0, 60, -60, 0, 0, 0, 0, 0, 0, 0, -5, 5, -1, 1, -1, 1, -1, 1, 1, -1, 0, 0, -9, 9, 0, 0, 0, 0, 2, -2, 0, -1, 1, -2, 2, -1, 1, 0, 0, 0, 0, 0], [840, 840, 24, 24, -24, -24, 0, 0, 0, 0, 0, 0, 8, -4, -4, 3, 3, 16, 16, -1, -1, 1, 1, -1, -1, -84, -84, 6, 6, 4, 4, -2, -2, 3, 3, 4, 3, 3, 1, -2, -2, 4, 8, -1, 8, 8, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, -20, -20, 1, 1, -3, -3, -2, -2, 0, 0, 0, 0, 4, 1, -40, 30, 30, 0, 2, 0, -1, -1, -10, -1, -5, -5, 1, 1, 1, 1, -1, -1, 1, 1, 0, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, -2, -1, -1, 0, 0, 0, 0, 0], [840, 840, 24, 24, -24, -24, 0, 0, 0, 0, 0, 0, 8, 4, 4, 3, 3, 16, 16, -1, -1, 1, 1, 1, 1, 84, 84, -6, -6, -4, -4, 2, 2, 3, 3, -4, 3, 3, -1, 2, 2, -4, 8, -1, 8, 8, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 20, 20, -1, -1, 3, 3, 2, 2, 0, 0, 0, 0, -4, -1, -40, 30, 30, 0, 2, 0, -1, -1, -10, -1, -5, -5, 1, 1, -1, -1, -1, -1, -1, -1, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, -2, 1, 1, 0, 0, 0, 0, 0], [972, 972, 36, 36, 0, 0, 0, 0, 0, 0, 0, 0, 108, -6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -162, -162, 0, 0, 6, 6, 0, 0, 0, 0, -18, 0, 0, 0, 0, 0, -2, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -18, -18, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, -6, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, 3, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -2, 0, 0, 0, 0, 1, 1, -3, -3, 0, 0, 1], [972, 972, 36, 36, 0, 0, 0, 0, 0, 0, 0, 0, 108, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162, 162, 0, 0, -6, -6, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 2, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 1, 18, 18, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 6, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, -3, -3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -2, 0, 0, 0, 0, -1, -1, -3, -3, 0, 0, 1], [1008, -1008, -24, 24, 90, -90, -4, 4, -6, 6, 2, -2, 0, -4, 4, 9, -9, -8, 8, -3, 3, 1, -1, 1, -1, -252, 252, 0, 0, 24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, -12, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36, 36, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 3, -3, -1, 1, 0, 0, 0, 0, 9, -9, 0, 0, 0, 0, 0, 0, 0, -3, 3, -2, 2, -1, 1, 2, -2, 1, -1, 0], [1008, -1008, -24, 24, 90, -90, -4, 4, -6, 6, 2, -2, 0, 4, -4, 9, -9, -8, 8, -3, 3, 1, -1, -1, 1, 252, -252, 0, 0, -24, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 12, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36, 36, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, -3, 3, -1, 1, 0, 0, 0, 0, -9, 9, 0, 0, 0, 0, 0, 0, 0, 3, -3, -2, 2, 1, -1, 2, -2, 1, -1, 0], [1050, 1050, 50, 50, 15, 15, 2, 2, -1, -1, -1, -1, 58, 2, 2, -3, -3, -10, -10, 1, 1, -1, -1, -1, -1, -210, -210, -15, -15, 10, 10, 1, 1, 6, 6, -14, 2, 2, -2, 1, 1, 2, -6, -2, -17, -17, 4, 4, -1, -1, 1, 1, 0, 0, 0, 0, -2, -2, -2, -2, 0, 0, 1, 1, -2, 0, -2, 0, 6, 0, -30, 15, 15, -2, 3, 1, 0, 0, 7, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0], [1050, 1050, 50, 50, 15, 15, 2, 2, -1, -1, -1, -1, 58, -2, -2, -3, -3, -10, -10, 1, 1, -1, -1, 1, 1, 210, 210, 15, 15, -10, -10, -1, -1, 6, 6, 14, 2, 2, 2, -1, -1, -2, -6, -2, -17, -17, -4, -4, -1, -1, -1, -1, 0, 0, 0, 0, 2, 2, 2, 2, 0, 0, -1, -1, -2, 0, -2, 0, -6, 0, -30, 15, 15, -2, 3, 1, 0, 0, 7, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0], [1134, 1134, -18, -18, 0, 0, 6, 6, 0, 0, 0, 0, -18, 0, 0, 0, 0, 30, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 30, 81, 81, 2, -3, -1, 0, 0, 9, 0, -6, -6, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, 0, 0, -3, -3, 0, 0, 4, 4, 1, 1, 0], [1296, -1296, 24, -24, 81, -81, -4, 4, -3, 3, -1, 1, 0, 0, 0, 0, 0, -24, 24, 0, 0, 0, 0, 0, 0, -216, 216, -9, 9, 16, -16, 1, -1, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 0, -9, 9, 4, -4, -3, 3, -1, 1, 1, -1, -1, 1, -24, 24, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -6, 6, 0, 0, 0], [1296, -1296, 24, -24, 81, -81, -4, 4, -3, 3, -1, 1, 0, 0, 0, 0, 0, -24, 24, 0, 0, 0, 0, 0, 0, 216, -216, 9, -9, -16, 16, -1, 1, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, -9, 9, -4, 4, -3, 3, 1, -1, 1, -1, 1, -1, 24, -24, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -6, 6, 0, 0, 0], [1344, 1344, 64, 64, 84, 84, 0, 0, 4, 4, 0, 0, 64, 0, 0, -6, -6, 0, 0, -2, -2, 0, 0, 0, 0, 336, 336, 6, 6, 16, 16, -2, -2, -6, -6, 16, -2, -2, -2, -2, -2, 0, 0, -2, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 16, -2, -2, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, -8, 4, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 1, 1, 4, 4, 1, 1, 0], [1344, 1344, 64, 64, 84, 84, 0, 0, 4, 4, 0, 0, 64, 0, 0, -6, -6, 0, 0, -2, -2, 0, 0, 0, 0, -336, -336, -6, -6, -16, -16, 2, 2, -6, -6, -16, -2, -2, 2, 2, 2, 0, 0, -2, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, -16, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, -8, 4, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, -1, -1, 4, 4, 1, 1, 0], [1344, -1344, -32, 32, -60, 60, 0, 0, -4, 4, 0, 0, 0, 0, 0, -6, 6, -32, 32, -6, 6, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 12, 0, -4, 4, 0, 0, 0, 0, 0, 0, 12, -12, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, -60, 0, 0, 0, 0, 0, 0, 0, -6, 6, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 6, -6, 0, 0, 0], [1400, -1400, -60, 60, -25, 25, -2, 2, 3, -3, 1, -1, 0, -10, 10, -13, 13, 4, -4, 3, -3, 1, -1, 1, -1, -210, 210, 15, -15, -20, 20, 1, -1, -8, 8, 0, 0, 0, 0, 3, -3, 0, 0, 0, -15, 15, 2, -2, -1, 1, 1, -1, 0, 0, 0, 0, 6, -6, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 3, -3, -2, 2, 0, 0, 2, -2, 0, 3, -3, -2, 2, 0, 0, 0, 0, 0, 0, 0], [1400, -1400, -60, 60, -25, 25, -2, 2, 3, -3, 1, -1, 0, 10, -10, -13, 13, 4, -4, 3, -3, 1, -1, -1, 1, 210, -210, -15, 15, 20, -20, -1, 1, -8, 8, 0, 0, 0, 0, -3, 3, 0, 0, 0, -15, 15, -2, 2, -1, 1, -1, 1, 0, 0, 0, 0, -6, 6, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -3, 3, -2, 2, 0, 0, 2, -2, 0, -3, 3, -2, 2, 0, 0, 0, 0, 0, 0, 0], [1400, 1400, 40, 40, 50, 50, 0, 0, -2, -2, 0, 0, -72, 0, 0, -4, -4, -16, -16, 0, 0, 2, 2, 0, 0, -280, -280, -10, -10, 0, 0, 0, 0, 5, 5, 16, 1, 1, 1, 4, 4, 0, -8, -3, -6, -6, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 8, 8, -1, -1, -1, -1, 2, 2, 0, 0, 0, 0, -8, 1, 40, 50, 50, 0, -2, 0, 1, 1, -6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -10, -10, -1, -1, -1, -1, 0, 0, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0], [1400, 1400, 40, 40, 50, 50, 0, 0, -2, -2, 0, 0, -72, 0, 0, -4, -4, -16, -16, 0, 0, 2, 2, 0, 0, 280, 280, 10, 10, 0, 0, 0, 0, 5, 5, -16, 1, 1, -1, -4, -4, 0, -8, -3, -6, -6, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, -8, -8, 1, 1, 1, 1, -2, -2, 0, 0, 0, 0, 8, -1, 40, 50, 50, 0, -2, 0, 1, 1, -6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 10, 10, -1, -1, 1, 1, 0, 0, 0, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0], [1400, -1400, -60, 60, 95, -95, -2, 2, 3, -3, 1, -1, 0, -6, 6, -4, 4, 4, -4, 0, 0, -2, 2, 0, 0, -350, 350, 5, -5, 20, -20, -1, 1, 4, -4, 0, 0, 0, 0, -3, 3, 0, 0, 0, 9, -9, -2, 2, -1, 1, -1, 1, 0, 0, 0, 0, 10, -10, -2, 2, -2, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 40, -40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -10, 10, 1, -1, -1, 1, 2, -2, 0, 2, -2, 4, -4, 0, 0, 0, 0, 0, 0, 0], [1400, -1400, -60, 60, 95, -95, -2, 2, 3, -3, 1, -1, 0, 6, -6, -4, 4, 4, -4, 0, 0, -2, 2, 0, 0, 350, -350, -5, 5, -20, 20, 1, -1, 4, -4, 0, 0, 0, 0, 3, -3, 0, 0, 0, 9, -9, 2, -2, -1, 1, 1, -1, 0, 0, 0, 0, -10, 10, 2, -2, 2, -2, -1, 1, 0, 0, 0, 0, 0, 0, 0, 40, -40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 10, -10, 1, -1, 1, -1, 2, -2, 0, -2, 2, 4, -4, 0, 0, 0, 0, 0, 0, 0], [1400, 1400, -40, -40, 20, 20, 0, 0, -4, -4, 0, 0, -8, 0, 0, 14, 14, -8, -8, -2, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, -4, -4, 0, 0, 0, 0, 24, -2, 4, 4, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 40, 65, 65, 4, 1, 1, -2, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0], [1575, 1575, 15, 15, 90, 90, -1, -1, -6, -6, 2, 2, -57, -7, -7, 9, 9, 11, 11, -3, -3, -1, -1, -1, -1, -315, -315, 0, 0, -15, -15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 1, -9, 0, -6, -6, 3, 3, 2, 2, 0, 0, 0, 0, 0, 0, 21, 21, 0, 0, 0, 0, 0, 0, 3, -1, -1, 1, -3, 0, 15, -45, -45, -1, 3, -1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 0, 0, 0, 0, 1, 1, 1, -3, -3, -1, -1, 0, 0, 0, 0, 0, 0, 0], [1575, 1575, 15, 15, 90, 90, -1, -1, -6, -6, 2, 2, -57, 7, 7, 9, 9, 11, 11, -3, -3, -1, -1, 1, 1, 315, 315, 0, 0, 15, 15, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, -1, -9, 0, -6, -6, -3, -3, 2, 2, 0, 0, 0, 0, 0, 0, -21, -21, 0, 0, 0, 0, 0, 0, 3, 1, -1, -1, 3, 0, 15, -45, -45, -1, 3, -1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, -9, 0, 0, 0, 0, 1, 1, 1, 3, 3, -1, -1, 0, 0, 0, 0, 0, 0, 0], [1680, 1680, -80, -80, 60, 60, 0, 0, 4, 4, 0, 0, 16, 0, 0, 6, 6, 32, 32, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, -2, -2, 0, 0, 0, 0, 16, -2, -20, -20, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 6, 6, 0, 2, 0, 2, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, -5, -5, 1, 1, -1], [2016, -2016, -48, 48, -90, 90, -8, 8, 6, -6, -2, 2, 0, 0, 0, 18, -18, -16, 16, -6, 6, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 6, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36, -36, 0, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 4, -4, -1, 1, 0], [2100, 2100, -60, -60, 75, 75, -4, -4, 3, 3, -1, -1, 52, 6, 6, -6, -6, 12, 12, -2, -2, 0, 0, 0, 0, -210, -210, 15, 15, -10, -10, -1, -1, 3, 3, -10, 3, 3, -1, -1, -1, -2, 4, 1, -5, -5, 2, 2, 3, 3, -1, -1, 0, 0, 0, 0, 14, 14, -1, -1, -3, -3, -1, -1, -4, 2, 0, 0, -2, 1, 20, -60, -60, 0, -4, 0, -1, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2100, 2100, -60, -60, 75, 75, -4, -4, 3, 3, -1, -1, 52, -6, -6, -6, -6, 12, 12, -2, -2, 0, 0, 0, 0, 210, 210, -15, -15, 10, 10, 1, 1, 3, 3, 10, 3, 3, 1, 1, 1, 2, 4, 1, -5, -5, -2, -2, 3, 3, 1, 1, 0, 0, 0, 0, -14, -14, 1, 1, 3, 3, 1, 1, -4, -2, 0, 0, 2, -1, 20, -60, -60, 0, -4, 0, -1, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2100, 2100, -60, -60, 30, 30, -4, -4, 6, 6, 2, 2, 116, 0, 0, -6, -6, -20, -20, 2, 2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, 0, 0, 0, 0, 0, 0, 0, -12, 2, 14, 14, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 20, 30, 30, 0, 2, 0, 2, 0, -10, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0], [2240, 2240, 64, 64, -4, -4, 0, 0, 4, 4, 0, 0, -64, 0, 0, -10, -10, 0, 0, 2, 2, 0, 0, 0, 0, -336, -336, -6, -6, 16, 16, -2, -2, 2, 2, 16, -2, -2, -2, -2, -2, 0, 0, 2, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, -16, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, -40, -40, 0, 0, 0, 0, 0, 8, -4, -5, -5, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 6, 6, 2, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0], [2240, 2240, 64, 64, -4, -4, 0, 0, 4, 4, 0, 0, -64, 0, 0, -10, -10, 0, 0, 2, 2, 0, 0, 0, 0, 336, 336, 6, 6, -16, -16, 2, 2, 2, 2, -16, -2, -2, 2, 2, 2, 0, 0, 2, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 16, -2, -2, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, -40, -40, 0, 0, 0, 0, 0, 8, -4, -5, -5, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -6, -6, 2, 2, 0, 0, 0, 0, 0, -2, -2, 0, 0, -1, -1, 0, 0, 0, 0, 0], [2268, 2268, 12, 12, 81, 81, -4, -4, -3, -3, -1, -1, -36, -6, -6, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, 378, 378, -9, -9, 10, 10, 1, 1, 0, 0, -6, 0, 0, 0, -3, -3, 2, 12, 0, 9, 9, 2, 2, -3, -3, -1, -1, 0, 0, 0, 0, -6, -6, 0, 0, 0, 0, 3, 3, 4, 2, 0, 0, -6, 0, -36, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 1, 1, -2, -2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, -1], [2268, 2268, 12, 12, 81, 81, -4, -4, -3, -3, -1, -1, -36, 6, 6, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, -378, -378, 9, 9, -10, -10, -1, -1, 0, 0, 6, 0, 0, 0, 3, 3, -2, 12, 0, 9, 9, -2, -2, -3, -3, 1, 1, 0, 0, 0, 0, 6, 6, 0, 0, 0, 0, -3, -3, 4, -2, 0, 0, 6, 0, -36, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 1, 1, 2, 2, 2, 2, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, -1], [2400, -2400, 80, -80, 60, -60, 0, 0, 4, -4, 0, 0, 0, -8, 8, -3, 3, -16, 16, -3, 3, -1, 1, -1, 1, 120, -120, 0, 0, 0, 0, 0, 0, -6, 6, 0, -2, 2, 0, 0, 0, 0, 0, 0, -12, 12, 0, 0, 4, -4, 0, 0, -1, 1, -1, 1, 24, -24, 0, 0, 6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -60, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, -3, 3, 2, -2, 0, 0, 0, 0, 0, 0, 0], [2400, -2400, 80, -80, 60, -60, 0, 0, 4, -4, 0, 0, 0, 8, -8, -3, 3, -16, 16, -3, 3, -1, 1, 1, -1, -120, 120, 0, 0, 0, 0, 0, 0, -6, 6, 0, -2, 2, 0, 0, 0, 0, 0, 0, -12, 12, 0, 0, 4, -4, 0, 0, -1, 1, 1, -1, -24, 24, 0, 0, -6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -60, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 3, -3, 2, -2, 0, 0, 0, 0, 0, 0, 0], [2688, 2688, 0, 0, -48, -48, 0, 0, 0, 0, 0, 0, 128, 0, 0, -12, -12, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, 0, 0, 2, -16, -16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64, 60, 60, 0, 4, 0, -2, 0, -4, -4, 8, 8, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, -1], [2800, -2800, 40, -40, 55, -55, -4, 4, -1, 1, -1, 1, 0, 0, 0, -8, 8, 24, -24, 0, 0, 0, 0, 0, 0, -280, 280, -5, 5, 0, 0, 3, -3, -10, 10, 0, 2, -2, 0, -3, 3, 0, 0, 0, 9, -9, -4, 4, 3, -3, 1, -1, 0, 0, 0, 0, -24, 24, 0, 0, 2, -2, 3, -3, 0, 0, 0, 0, 0, 0, 0, 80, -80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -8, 8, -1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2800, -2800, 40, -40, 55, -55, -4, 4, -1, 1, -1, 1, 0, 0, 0, -8, 8, 24, -24, 0, 0, 0, 0, 0, 0, 280, -280, 5, -5, 0, 0, -3, 3, -10, 10, 0, 2, -2, 0, 3, -3, 0, 0, 0, 9, -9, 4, -4, 3, -3, -1, 1, 0, 0, 0, 0, 24, -24, 0, 0, -2, 2, -3, 3, 0, 0, 0, 0, 0, 0, 0, 80, -80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 8, -8, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2835, 2835, 51, 51, -81, -81, -5, -5, 3, 3, 1, 1, -45, -3, -3, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 189, 189, 9, 9, -19, -19, -1, -1, 0, 0, -3, 0, 0, 0, 3, 3, 5, 3, 0, -9, -9, 1, 1, 3, 3, 1, 1, 0, 0, 0, 0, -3, -3, 0, 0, 0, 0, -3, -3, 3, 1, -1, -1, -3, 0, -45, 0, 0, 3, 0, 0, 0, 0, 0, 0, 5, 5, -1, -1, -1, -1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0], [2835, 2835, 51, 51, -81, -81, -5, -5, 3, 3, 1, 1, -45, 3, 3, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, -189, -189, -9, -9, 19, 19, 1, 1, 0, 0, 3, 0, 0, 0, -3, -3, -5, 3, 0, -9, -9, -1, -1, 3, 3, -1, -1, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 3, 3, 3, -1, -1, 1, 3, 0, -45, 0, 0, 3, 0, 0, 0, 0, 0, 0, 5, 5, -1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0], [3150, 3150, 30, 30, -90, -90, -2, -2, 6, 6, -2, -2, -114, 0, 0, 18, 18, 22, 22, -6, -6, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -18, 0, 6, 6, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, -2, 0, 0, 0, 30, 45, 45, -2, -3, 1, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0], [3200, 3200, 0, 0, -40, -40, 0, 0, 0, 0, 0, 0, 128, 0, 0, 14, 14, 0, 0, 2, 2, 0, 0, 0, 0, -160, -160, 20, 20, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, -4, 8, 8, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, -32, -32, -2, -2, 2, 2, 4, 4, 0, 0, 0, 0, 0, 0, 0, -40, -40, 0, 0, 0, 0, 0, 8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 2, 2, -1, -1, -1, -1, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [3200, 3200, 0, 0, -40, -40, 0, 0, 0, 0, 0, 0, 128, 0, 0, 14, 14, 0, 0, 2, 2, 0, 0, 0, 0, 160, 160, -20, -20, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, -4, 8, 8, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 32, 32, 2, 2, -2, -2, -4, -4, 0, 0, 0, 0, 0, 0, 0, -40, -40, 0, 0, 0, 0, 0, 8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, -2, -1, -1, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0], [3240, -3240, -84, 84, 81, -81, 2, -2, -3, 3, -1, 1, 0, -6, 6, 0, 0, 12, -12, 0, 0, 0, 0, 0, 0, 594, -594, -9, 9, 4, -4, 1, -1, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 0, -9, 9, -2, 2, -3, 3, -1, 1, -1, 1, 1, -1, -6, 6, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 5, -1, 1, -1, 1, -1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0], [3240, -3240, -84, 84, 81, -81, 2, -2, -3, 3, -1, 1, 0, 6, -6, 0, 0, 12, -12, 0, 0, 0, 0, 0, 0, -594, 594, 9, -9, -4, 4, -1, 1, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, -9, 9, 2, -2, -3, 3, 1, -1, -1, 1, -1, 1, 6, -6, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 5, -1, 1, 1, -1, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0], [3360, -3360, -16, 16, -6, 6, 0, 0, -2, 2, 0, 0, 0, 0, 0, 12, -12, 16, -16, 0, 0, -2, 2, 0, 0, -336, 336, 6, -6, -16, 16, -4, 4, 6, -6, 0, -2, 2, 0, 0, 0, 0, 0, 0, -18, 18, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, -16, 16, 2, -2, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 60, -60, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, -1, 1, 1, -1, 1, -1, 0, 0, -6, 6, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 2, -1, 1, 0, 0, 0, 0, 0], [3360, -3360, -16, 16, -6, 6, 0, 0, -2, 2, 0, 0, 0, 0, 0, 12, -12, 16, -16, 0, 0, -2, 2, 0, 0, 336, -336, -6, 6, 16, -16, 4, -4, 6, -6, 0, -2, 2, 0, 0, 0, 0, 0, 0, -18, 18, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 16, -16, -2, 2, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 60, -60, 0, 0, 0, 0, 0, 0, 0, 5, -5, 1, -1, 1, -1, 1, -1, -1, 1, 0, 0, 6, -6, 0, 0, 0, 0, 0, 0, 0, 2, -2, -2, 2, 1, -1, 0, 0, 0, 0, 0], [4096, 4096, 0, 0, 64, 64, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 512, 512, -16, -16, 0, 0, 0, 0, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64, 64, 0, 0, 0, 0, 0, 0, 0, -4, -4, -1, -1, 2, 2, 0, 0, -1, -1, 1, 1, 8, 8, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -1, -1, 0], [4096, 4096, 0, 0, 64, 64, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, -512, -512, 16, 16, 0, 0, 0, 0, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64, 64, 0, 0, 0, 0, 0, 0, 0, -4, -4, -1, -1, -2, -2, 0, 0, 1, 1, 1, 1, -8, -8, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -1, -1, 0], [4096, -4096, 0, 0, 64, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, 0, 0, 0, 0, 0, 0, 0, 0, -512, 512, -16, 16, 0, 0, 0, 0, 8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 64, 0, 0, 0, 0, 0, 0, 0, -4, 4, 1, -1, -2, 2, 0, 0, -1, 1, 1, -1, 8, -8, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, -1, 1, 0], [4096, -4096, 0, 0, 64, -64, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 512, -512, 16, -16, 0, 0, 0, 0, 8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64, 64, 0, 0, 0, 0, 0, 0, 0, -4, 4, 1, -1, 2, -2, 0, 0, 1, -1, 1, -1, -8, 8, -1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, -1, 1, 0], [4200, 4200, 40, 40, -30, -30, 0, 0, -2, -2, 0, 0, -24, 4, 4, 15, 15, -8, -8, 3, 3, 1, 1, 1, 1, -420, -420, 0, 0, 20, 20, 2, 2, -3, -3, 4, 1, 1, 1, -2, -2, 4, 8, 3, -6, -6, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, -4, -4, -1, -1, -3, -3, -4, -4, -8, 0, 0, 0, -4, -1, 40, -30, -30, 0, -2, 0, 1, -1, -6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, -1, -1, -2, -2, 0, 0, 0, 0, 0, 0, 0], [4200, 4200, 40, 40, -30, -30, 0, 0, -2, -2, 0, 0, -24, -4, -4, 15, 15, -8, -8, 3, 3, 1, 1, -1, -1, 420, 420, 0, 0, -20, -20, -2, -2, -3, -3, -4, 1, 1, -1, 2, 2, -4, 8, 3, -6, -6, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 4, 4, 1, 1, 3, 3, 4, 4, -8, 0, 0, 0, 4, 1, 40, -30, -30, 0, -2, 0, 1, -1, -6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, -2, 0, 0, 0, 0, 0, 0, 0], [4200, -4200, -20, 20, -75, 75, 2, -2, -7, 7, -1, 1, 0, 2, -2, 15, -15, -4, 4, 3, -3, -1, 1, 1, -1, 210, -210, -15, 15, 20, -20, -1, 1, -6, 6, 0, 2, -2, 0, -3, 3, 0, 0, 0, 3, -3, 2, -2, 1, -1, 1, -1, 0, 0, 0, 0, 26, -26, 2, -2, 0, 0, 5, -5, 0, 0, 0, 0, 0, 0, 0, -60, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 2, -2, 0, 1, -1, 2, -2, 0, 0, 0, 0, 0, 0, 0], [4200, -4200, -20, 20, -75, 75, 2, -2, -7, 7, -1, 1, 0, -2, 2, 15, -15, -4, 4, 3, -3, -1, 1, -1, 1, -210, 210, 15, -15, -20, 20, 1, -1, -6, 6, 0, 2, -2, 0, 3, -3, 0, 0, 0, 3, -3, -2, 2, 1, -1, -1, 1, 0, 0, 0, 0, -26, 26, -2, 2, 0, 0, -5, 5, 0, 0, 0, 0, 0, 0, 0, -60, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 2, -2, 0, -1, 1, 2, -2, 0, 0, 0, 0, 0, 0, 0], [4200, 4200, 40, 40, -120, -120, 0, 0, -8, -8, 0, 0, 104, 0, 0, -12, -12, 24, 24, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, 0, -2, -2, 0, 0, 0, 0, 8, 2, 8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, -40, 15, 15, -4, -1, -1, 2, 2, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0], [4480, 4480, 0, 0, -80, -80, 0, 0, 0, 0, 0, 0, -128, 0, 0, -20, -20, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, -2, 16, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64, -44, -44, 0, 4, 0, -2, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, -5, 1, 1, -1], [4536, -4536, -60, 60, -81, 81, -2, 2, 3, -3, 1, -1, 0, 6, -6, 0, 0, -12, 12, 0, 0, 0, 0, 0, 0, -378, 378, -9, 9, -20, 20, 1, -1, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, 0, 9, -9, -2, 2, 3, -3, -1, 1, 0, 0, 0, 0, 30, -30, 0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 1, -1, 2, -2, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, -6, 6, 0, 0, 0], [4536, -4536, -60, 60, -81, 81, -2, 2, 3, -3, 1, -1, 0, -6, 6, 0, 0, -12, 12, 0, 0, 0, 0, 0, 0, 378, -378, 9, -9, 20, -20, -1, 1, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, 9, -9, 2, -2, 3, -3, 1, -1, 0, 0, 0, 0, -30, 30, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 4, 1, -1, -2, 2, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, -6, 6, 0, 0, 0], [4536, 4536, -72, -72, 0, 0, 0, 0, 0, 0, 0, 0, -72, 0, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, -24, 81, 81, -4, -3, -1, 0, 0, 9, 0, 6, 6, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, 1, 1, 1, 1, 1], [5600, -5600, 80, -80, -10, 10, 8, -8, -2, 2, 2, -2, 0, 0, 0, 2, -2, -16, 16, -6, 6, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 4, -4, 0, 0, 0, 0, 0, 0, -6, 6, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, -100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0], [5600, -5600, 80, -80, 20, -20, 0, 0, 4, -4, 0, 0, 0, 8, -8, 11, -11, 16, -16, 3, -3, 1, -1, 1, -1, 280, -280, 20, -20, 0, 0, 0, 0, -2, 2, 0, -2, 2, 0, 0, 0, 0, 0, 0, 12, -12, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, -8, 8, -2, 2, 4, -4, 4, -4, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -1, 1, 0, 0, 0, -1, 1, -2, 2, 0, 0, 0, 0, 0, 0, 0], [5600, -5600, 80, -80, 20, -20, 0, 0, 4, -4, 0, 0, 0, -8, 8, 11, -11, 16, -16, 3, -3, 1, -1, -1, 1, -280, 280, -20, 20, 0, 0, 0, 0, -2, 2, 0, -2, 2, 0, 0, 0, 0, 0, 0, 12, -12, 0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 8, -8, 2, -2, -4, 4, -4, 4, 0, 0, 0, 0, 0, 0, 0, -20, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, -1, 1, -1, 0, 0, 0, 1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0], [5670, 5670, -90, -90, 0, 0, 6, 6, 0, 0, 0, 0, -90, 0, 0, 0, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, -2, 0, 0, 0, 6, -81, -81, -2, 3, 1, 0, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, 0, 0, 3, 3, 0, 0, 5, 5, -1, -1, 1], [6075, 6075, -45, -45, 0, 0, 3, 3, 0, 0, 0, 0, 27, -9, -9, 0, 0, -9, -9, 0, 0, 0, 0, 0, 0, -405, -405, 0, 0, 15, 15, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, -1, -21, 0, 0, 0, -3, -3, 0, 0, 0, 0, -1, -1, 1, 1, 27, 27, 0, 0, 0, 0, 0, 0, -1, 1, 3, -1, 3, 0, -45, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [6075, 6075, -45, -45, 0, 0, 3, 3, 0, 0, 0, 0, 27, 9, 9, 0, 0, -9, -9, 0, 0, 0, 0, 0, 0, 405, 405, 0, 0, -15, -15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 1, -21, 0, 0, 0, 3, 3, 0, 0, 0, 0, -1, -1, -1, -1, -27, -27, 0, 0, 0, 0, 0, 0, -1, -1, 3, 1, -3, 0, -45, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [7168, -7168, 0, 0, -128, 128, 0, 0, 0, 0, 0, 0, 0, 0, 0, -32, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 16, 0, 0, 0, 0, 0, 0, 0, 8, -8, -2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 1, -1, 0]], "pi120_gap": [120, 120, 32, 32, 36, 36, 8, 8, 8, 8, 2, 2, 24, 4, 4, 3, 3, 12, 12, 3, 3, 3, 3, 1, 1, 64, 64, 16, 16, 20, 20, 2, 2, 6, 6, 12, 2, 2, 0, 6, 6, 4, 8, 0, 12, 12, 6, 6, 0, 0, 0, 0, 1, 1, 1, 1, 16, 16, 4, 4, 4, 4, 4, 4, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 6, 10, 10, 1, 1, 4, 4, 2, 2, 1, 1, 0, 0, 1, 1, 3, 3, 1, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], "c_h": [4480, 4480, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 128, 0, 0, 52, 52, 64, 64, 20, 20, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 16, 0, 0, 0, 0, 0, 0, 0, 0, 8, 32, 32, 0, 0, 16, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160, 322, 322, 8, 10, 2, 4, 0, 50, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 10, 10, 0, 0, 20, 20, 2, 2, 0], "n_h": [2240, 2240, 0, 0, 80, 80, 0, 0, 0, 0, 0, 0, 64, 0, 0, 26, 26, 32, 32, 10, 10, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, 0, 0, 0, 0, 0, 0, 64, 4, 16, 16, 0, 0, 8, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112, 161, 161, 12, 13, 3, 4, 4, 25, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 2, 0, 0, 0, 0, 8, 0, 0, 5, 5, 0, 0, 10, 10, 1, 1, 2], "idx_h": 72, "idx_g": 73, "C_s_order": 5806080, "C_h_order": 155520, "N_h_order": 311040}

==> anc/data/inputs/PROVENANCE.md <==
# data/inputs — inputs of data/scripts/analysis_F5.py produced by the recomputation of the first version's data set (copied 2026-09-26)

> **Size note (arXiv version):** four large files (the per-curve tables curves_q11_F5.csv.gz and curves_q13_F5.csv.gz, and the recomputation data agg_q11_K5.pkl.gz and agg_q13_K5.pkl.gz; about 283 MB uncompressed) are not included because of arXiv's size limit. They are listed with checksums in NOT_SHIPPED.md (top of anc/), are available from the author on request, and are regenerated by the included scripts. References to them below describe the full package.


| file | origin | produced by | content |
|---|---|---|---|
| agg_q11_K5.pkl.gz (50.6 MB uncompressed) | output of the recomputation (2026-09-23 02:19) | v1_recomputation/ff_code/audit_run.py + aggregate.py (SageMath 10.8, PARI 2.17; K = 5 places, FE + root-number fallback) | one row per monic squarefree D over F_11 of degree <= 5 (161,051 rows, 47 columns: D, n, inf_type, c_inf, prod_c_fin, sqfree, degN, L_degree, chi, eps, eps_src, cyc, L1, rank, tors, sha (exact Fraction), br (Artin-Tate), p1, p2, mav1..mav4, comparison columns csv_*/m_* vs the v1 CSVs) |
| agg_q13_K5.pkl.gz (117 MB uncompressed) | output of the recomputation (2026-09-23 02:27) | same | same for F_13 (371,293 rows) |
| weyl_e8_charpolys.json | output of the recomputation (2026-09-23 02:16) | v1_recomputation/ff_code/weyl_e8.py (GAP via Sage) | the 106 characteristic polynomials of W(E_8) with the total class size of each |

analysis_F5.py uses the degree-5 rows with sqfree = True of the two pickles (145,255 resp. 291,655 curves) together with
data/agg_q{11,13}_extra.pkl (the non-squarefree D, run 2026-09-26; not shipped) to form F5(11) (159,841) and F5(13) (316,238).
The CSV versions shipped as ancillary files (data/curves_q11_F5.csv.gz, curves_q13_F5.csv.gz) are the F5 rows only,
with the essential columns; the pickles are the primary files.

The two pickles are shipped gzip-compressed. `gunzip -k agg_q11_K5.pkl.gz agg_q13_K5.pkl.gz` restores the files whose
MD5 sums are listed in md5sums.txt (analysis_F5.py expects the uncompressed names; `pandas.read_pickle` also reads the
.gz files directly). They are pandas pickles (pandas 2.x); load them only in an environment you trust.


==> anc/data/inputs/md5sums.txt <==
MD5 (data/inputs/agg_q11_K5.pkl) = cc5c15a35fef5ab0a80a56b4a9a1e742
MD5 (data/inputs/agg_q13_K5.pkl) = 916c21f3b893d5b2027d59cd60e3c5b7
MD5 (data/inputs/weyl_e8_charpolys.json) = f8835b9ffb049137c7c46339e6274491


==> anc/data/inputs/weyl_e8_charpolys.json <==
{
 "Phi_1^8": 1,
 "Phi_2^8": 1,
 "Phi_1^2 * Phi_2^6": 3780,
 "Phi_1^6 * Phi_2^2": 3780,
 "Phi_2^6 * Phi_6": 2240,
 "Phi_1^6 * Phi_3": 2240,
 "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
 "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
 "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
 "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600,
 "Phi_1^7 * Phi_2": 120,
 "Phi_1 * Phi_2^7": 120,
 "Phi_1 * Phi_2^5 * Phi_6": 80640,
 "Phi_1^5 * Phi_2 * Phi_3": 80640,
 "Phi_1^3 * Phi_2^3 * Phi_4": 2872800,
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 1209600,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 1209600,
 "Phi_1^4 * Phi_2^4": 116550,
 "Phi_2^4 * Phi_6^2": 268800,
 "Phi_1^4 * Phi_3^2": 268800,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
 "Phi_2^2 * Phi_6^3": 89600,
 "Phi_1^2 * Phi_3^3": 89600,
 "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
 "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
 "Phi_1^3 * Phi_2 * Phi_3^2": 1612800,
 "Phi_1 * Phi_2^3 * Phi_6^2": 1612800,
 "Phi_1^3 * Phi_2^5": 37800,
 "Phi_1^5 * Phi_2^3": 37800,
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2419200,
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2419200,
 "Phi_1^4 * Phi_4^2": 37800,
 "Phi_2^4 * Phi_4^2": 37800,
 "Phi_1^2 * Phi_3 * Phi_12": 4838400,
 "Phi_2^2 * Phi_6 * Phi_12": 4838400,
 "Phi_1 * Phi_2^3 * Phi_4^2": 453600,
 "Phi_1^3 * Phi_2 * Phi_4^2": 453600,
 "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": 54432000,
 "Phi_1^4 * Phi_5": 580608,
 "Phi_2^4 * Phi_10": 580608,
 "Phi_1 * Phi_2^3 * Phi_10": 5806080,
 "Phi_1^3 * Phi_2 * Phi_5": 5806080,
 "Phi_1^2 * Phi_3 * Phi_5": 11612160,
 "Phi_2^2 * Phi_6 * Phi_10": 11612160,
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": 11612160,
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": 11612160,
 "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
 "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
 "Phi_4^4": 15120,
 "Phi_4^2 * Phi_12": 9676800,
 "Phi_1^5 * Phi_2 * Phi_4": 45360,
 "Phi_1 * Phi_2^5 * Phi_4": 45360,
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3628800,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3628800,
 "Phi_1^3 * Phi_2^3 * Phi_3": 1209600,
 "Phi_1^3 * Phi_2^3 * Phi_6": 1209600,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 4838400,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 4838400,
 "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
 "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
 "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
 "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
 "Phi_3^4": 4480,
 "Phi_6^4": 4480,
 "Phi_3^2 * Phi_6^2": 403200,
 "Phi_6^2 * Phi_12": 2419200,
 "Phi_3^2 * Phi_12": 2419200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": 14515200,
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": 14515200,
 "Phi_1 * Phi_2 * Phi_4^3": 907200,
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": 29030400,
 "Phi_2^2 * Phi_4 * Phi_8": 5443200,
 "Phi_1^2 * Phi_4 * Phi_8": 5443200,
 "Phi_1 * Phi_2^3 * Phi_8": 1814400,
 "Phi_1^3 * Phi_2 * Phi_8": 1814400,
 "Phi_1^2 * Phi_7": 24883200,
 "Phi_2^2 * Phi_14": 24883200,
 "Phi_1 * Phi_2 * Phi_7": 24883200,
 "Phi_1 * Phi_2 * Phi_14": 24883200,
 "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
 "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": 17418240,
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": 17418240,
 "Phi_8^2": 3628800,
 "Phi_12^2": 2419200,
 "Phi_24": 29030400,
 "Phi_1 * Phi_2 * Phi_3^3": 268800,
 "Phi_1 * Phi_2 * Phi_6^3": 268800,
 "Phi_1^2 * Phi_9": 6451200,
 "Phi_2^2 * Phi_18": 6451200,
 "Phi_1 * Phi_2 * Phi_18": 19353600,
 "Phi_1 * Phi_2 * Phi_9": 19353600,
 "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
 "Phi_3 * Phi_9": 12902400,
 "Phi_6 * Phi_18": 12902400,
 "Phi_10^2": 1161216,
 "Phi_5^2": 1161216,
 "Phi_15": 23224320,
 "Phi_30": 23224320,
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 9676800,
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": 14515200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": 14515200,
 "Phi_20": 34836480
}

==> anc/data/k6_check_extra_q11.json <==
{
 "q": 11,
 "tag": "extra_q11",
 "K2": 6,
 "n_K5": 14641,
 "n_K2": 14641,
 "n_common": 14641,
 "L_agree": 14641,
 "eps_agree": 14641,
 "K5_rootnumber_cases": 5225,
 "K5_rootnumber_cases_L_agree": 5225,
 "K5_rootnumber_cases_eps_from_coefficients_at_K2": 2145,
 "K2_still_rootnumber": 3080,
 "K2_FE_ok": 14641,
 "K2_tail_ok": 14641,
 "K2_fe_violations": 0,
 "K2_S_match_engine": 14641,
 "K2_p_prefix_of_K5": 14641,
 "mismatch_examples": []
}

==> anc/data/k6_check_extra_q13.json <==
{
 "q": 13,
 "tag": "extra_q13",
 "K2": 6,
 "n_K5": 28561,
 "n_K2": 28561,
 "n_common": 28561,
 "L_agree": 28561,
 "eps_agree": 28561,
 "K5_rootnumber_cases": 8437,
 "K5_rootnumber_cases_L_agree": 8437,
 "K5_rootnumber_cases_eps_from_coefficients_at_K2": 3185,
 "K2_still_rootnumber": 5252,
 "K2_FE_ok": 28561,
 "K2_tail_ok": 28561,
 "K2_fe_violations": 0,
 "K2_S_match_engine": 28561,
 "K2_p_prefix_of_K5": 28561,
 "mismatch_examples": []
}

==> anc/data/lefschetz_check_q11.json <==
{
 "q": 11,
 "n_curves": 300,
 "dmax": 5,
 "S_equals_minus_qd_pd_w": 300,
 "S_equals_pipeline_power_sums": 300,
 "mismatches": [],
 "seconds": 3.1645147800445557
}

==> anc/data/lefschetz_check_q13.json <==
{
 "q": 13,
 "n_curves": 300,
 "dmax": 5,
 "S_equals_minus_qd_pd_w": 300,
 "S_equals_pipeline_power_sums": 300,
 "mismatches": [],
 "seconds": 6.591844797134399
}

==> anc/data/lefschetz_check_q23.json <==
{
 "q": 23,
 "n_curves": 300,
 "dmax": 5,
 "S_equals_minus_qd_pd_w": 300,
 "S_equals_pipeline_power_sums": 300,
 "mismatches": [],
 "seconds": 117.55666899681091
}

==> anc/data/lists/extra_q11.txt <==
0
26
29
70
73
81
84
92
95
114
117
121
128
140
165
166
170
200
214
217
219
230
240
242
246
253
259
263
265
267
270
278
298
332
361
363
370
384
387
426
438
445
448
450
462
463
467
484
491
515
517
518
522
538
555
558
560
574
591
605
612
648
657
660
661
665
673
691
720
723
725
726
730
760
773
781
787
791
801
805
837
839
842
847
851
871
880
886
890
892
914
916
919
944
949
968
972
980
999
1026
1036
1046
1048
1051
1067
1073
1077
1089
1096
1100
1101
1105
1116
1119
1121
1130
1154
1186
1201
1210
1214
1224
1254
1260
1264
1296
1299
1301
1304
1310
1322
1331
1343
1352
1364
1369
1370
1409
1418
1422
1427
1452
1454
1455
1457
1470
1475
1478
1490
1491
1513
1523
1573
1613
1624
1657
1660
1671
1676
1682
1688
1691
1692
1694
1709
1713
1740
1748
1753
1762
1782
1791
1801
1815
1824
1830
1843
1846
1868
1872
1887
1891
1903
1925
1936
1937
1940
1968
1975
1980
1999
2000
2007
2016
2045
2049
2057
2064
2067
2080
2095
2101
2114
2115
2129
2142
2157
2175
2178
2180
2196
2202
2205
2224
2242
2245
2249
2266
2288
2299
2313
2317
2344
2352
2361
2374
2387
2389
2401
2420
2457
2468
2498
2501
2509
2520
2526
2532
2533
2536
2541
2547
2549
2550
2556
2570
2573
2579
2580
2601
2613
2662
2665
2670
2673
2697
2704
2733
2734
2776
2779
2783
2806
2809
2810
2815
2828
2869
2871
2889
2891
2902
2904
2923
2935
2939
2951
2953
2963
2965
2991
3006
3023
3025
3044
3080
3087
3097
3098
3108
3109
3113
3138
3146
3151
3156
3157
3162
3180
3202
3233
3241
3247
3259
3260
3267
3277
3280
3310
3314
3336
3340
3357
3359
3372
3385
3388
3389
3408
3422
3440
3458
3462
3483
3485
3492
3501
3509
3510
3515
3520
3526
3552
3574
3587
3601
3617
3626
3627
3630
3644
3685
3689
3700
3701
3711
3712
3718
3748
3751
3765
3775
3793
3801
3803
3811
3813
3829
3858
3863
3872
3895
3900
3901
3904
3926
3951
3960
3973
3975
3984
3993
4048
4053
4054
4062
4067
4082
4091
4093
4102
4114
4129
4149
4157
4166
4180
4189
4217
4221
4226
4235
4242
4245
4248
4249
4265
4268
4280
4295
4313
4331
4351
4356
4380
4381
4384
4393
4401
4407
4415
4423
4445
4448
4477
4479
4480
4482
4494
4537
4538
4555
4558
4583
4592
4598
4607
4611
4620
4640
4664
4681
4684
4701
4714
4718
4719
4721
4739
4741
4754
4785
4798
4801
4825
4830
4834
4840
4846
4848
4849
4856
4900
4901
4924
4927
4943
4956
4961
4988
4991
4992
5001
5009
5015
5023
5037
5056
5059
5082
5083
5086
5101
5102
5107
5115
5136
5143
5169
5173
5197
5203
5221
5237
5245
5250
5269
5271
5305
5309
5322
5324
5347
5356
5368
5373
5374
5380
5389
5404
5409
5445
5454
5480
5504
5511
5522
5539
5543
5553
5561
5564
5566
5580
5606
5624
5628
5643
5645
5663
5666
5674
5687
5689
5690
5692
5726
5736
5737
5749
5780
5798
5801
5808
5809
5812
5829
5833
5849
5850
5858
5877
5901
5907
5928
5929
5941
5947
5952
5955
5977
5997
5998
6001
6007
6032
6050
6065
6071
6079
6082
6101
6121
6124
6125
6137
6156
6171
6178
6181
6183
6201
6206
6207
6220
6245
6265
6270
6282
6292
6298
6300
6301
6330
6341
6342
6351
6386
6409
6412
6413
6432
6450
6472
6476
6490
6499
6503
6514
6522
6534
6536
6576
6596
6600
6611
6623
6627
6635
6646
6649
6655
6680
6685
6689
6698
6754
6759
6760
6766
6775
6776
6777
6780
6787
6828
6829
6841
6852
6858
6867
6881
6889
6897
6903
6905
6906
6934
6946
6970
6973
6980
7001
7002
7018
7027
7038
7040
7055
7064
7090
7093
7101
7105
7106
7139
7154
7162
7195
7201
7229
7230
7233
7242
7250
7253
7260
7273
7281
7282
7291
7297
7301
7308
7323
7339
7381
7393
7401
7403
7405
7417
7421
7432
7439
7467
7502
7520
7534
7561
7567
7595
7598
7599
7608
7619
7622
7623
7625
7636
7645
7663
7676
7691
7694
7701
7705
7711
7744
7746
7747
7749
7784
7794
7811
7814
7826
7848
7849
7865
7872
7875
7876
7911
7912
7921
7932
7948
7961
7969
7983
7986
7989
7994
8012
8015
8043
8050
8085
8101
8102
8107
8118
8125
8132
8173
8201
8202
8214
8223
8224
8228
8229
8253
8269
8277
8284
8301
8303
8336
8342
8346
8349
8365
8367
8373
8388
8390
8401
8413
8428
8438
8451
8470
8501
8504
8521
8523
8536
8548
8551
8552
8557
8567
8591
8596
8601
8603
8616
8617
8637
8647
8664
8689
8690
8695
8712
8713
8718
8733
8741
8742
8765
8777
8782
8801
8811
8817
8833
8857
8876
8879
8881
8899
8911
8916
8917
8920
8923
8954
8969
8971
8985
8990
8992
9001
9011
9040
9052
9061
9075
9085
9105
9111
9125
9140
9143
9145
9176
9188
9192
9196
9207
9211
9226
9262
9288
9289
9298
9310
9311
9317
9320
9325
9330
9337
9344
9345
9361
9398
9401
9438
9458
9479
9485
9499
9501
9505
9517
9528
9542
9544
9559
9560
9565
9580
9601
9603
9609
9626
9643
9644
9668
9673
9680
9690
9701
9705
9709
9719
9726
9738
9765
9792
9794
9801
9829
9830
9853
9873
9874
9881
9900
9907
9911
9922
9962
9964
9978
9997
10008
10011
10014
10015
10020
10032
10043
10078
10080
10108
10111
10122
10132
10137
10138
10141
10153
10164
10190
10191
10211
10234
10235
10249
10263
10267
10274
10285
10286
10297
10311
10315
10323
10338
10348
10365
10402
10404
10406
10411
10416
10418
10441
10450
10455
10482
10486
10487
10506
10523
10527
10540
10563
10579
10585
10587
10603
10613
10624
10630
10632
10648
10651
10656
10694
10701
10703
10718
10721
10741
10742
10769
10774
10779
10782
10801
10803
10814
10824
10829
10838
10839
10853
10890
10916
10917
10923
10927
10948
10964
10967
10982
10983
11011
11029
11031
11042
11086
11088
11111
11122
11125
11126
11131
11132
11142
11149
11186
11189
11206
11211
11213
11223
11227
11234
11253
11272
11276
11291
11293
11306
11311
11321
11358
11360
11365
11374
11388
11406
11411
11413
11420
11437
11449
11476
11478
11493
11495
11496
11511
11540
11559
11564
11579
11581
11587
11591
11602
11616
11629
11631
11640
11684
11693
11725
11727
11732
11733
11736
11737
11765
11766
11770
11777
11800
11806
11814
11831
11832
11858
11859
11864
11878
11881
11901
11912
11913
11919
11931
11932
11939
11979
11990
11995
11996
12024
12033
12046
12055
12092
12097
12100
12115
12134
12140
12159
12167
12170
12179
12180
12183
12211
12221
12223
12244
12248
12272
12278
12298
12311
12314
12329
12331
12342
12343
12346
12359
12369
12385
12397
12411
12422
12440
12449
12450
12463
12487
12504
12511
12515
12520
12528
12566
12573
12582
12584
12586
12587
12589
12600
12601
12611
12635
12673
12676
12689
12705
12711
12713
12714
12721
12722
12733
12753
12800
12803
12809
12826
12857
12862
12873
12877
12882
12890
12932
12936
12938
12947
12954
12957
12963
12975
12981
13002
13021
13032
13036
13048
13049
13068
13077
13096
13100
13116
13132
13145
13162
13165
13169
13178
13189
13207
13226
13232
13251
13262
13265
13271
13274
13275
13309
13310
13313
13318
13343
13392
13393
13402
13405
13411
13418
13431
13441
13445
13455
13457
13466
13492
13511
13515
13527
13540
13552
13573
13574
13609
13611
13619
13624
13625
13628
13642
13664
13673
13678
13683
13702
13706
13711
13718
13730
13764
13765
13773
13793
13794
13811
13813
13830
13843
13845
13857
13862
13884
13902
13905
13915
13937
13956
13959
13966
13998
13999
14006
14031
14032
14036
14058
14072
14080
14084
14117
14118
14132
14150
14151
14157
14171
14173
14198
14205
14207
14215
14232
14254
14258
14277
14278
14279
14284
14304
14311
14317
14332
14342
14373
14374
14387
14389
14399
14411
14421
14461
14463
14466
14469
14470
14475
14496
14518
14520
14521
14539
14549
14551
14562
14580
14601
14605
14611
14620
14641
14649
14670
14686
14687
14690
14705
14726
14740
14756
14761
14762
14763
14770
14773
14799
14821
14829
14834
14846
14849
14864
14883
14898
14901
14902
14912
14917
14931
14932
14943
14964
14991
14994
15004
15024
15025
15032
15061
15083
15091
15093
15099
15101
15102
15125
15127
15138
15147
15155
15174
15180
15205
15227
15234
15246
15255
15280
15307
15320
15329
15339
15343
15349
15358
15361
15367
15372
15377
15380
15382
15402
15407
15446
15474
15476
15488
15495
15507
15513
15516
15525
15527
15556
15576
15592
15601
15609
15631
15656
15660
15682
15684
15689
15698
15701
15729
15730
15766
15791
15794
15799
15801
15802
15804
15832
15840
15841
15851
15870
15873
15880
15881
15888
15901
15915
15916
15922
15948
15968
15972
15981
16041
16042
16047
16055
16057
16065
16086
16091
16093
16111
16123
16129
16139
16146
16147
16155
16190
16191
16201
16210
16214
16216
16222
16224
16247
16268
16280
16288
16296
16313
16314
16335
16357
16360
16370
16377
16380
16416
16418
16425
16436
16449
16456
16463
16464
16474
16480
16483
16499
16501
16518
16545
16551
16577
16580
16596
16598
16600
16604
16620
16622
16645
16690
16698
16722
16771
16778
16781
16789
16791
16801
16805
16814
16819
16831
16839
16841
16857
16869
16896
16901
16929
16932
16933
16940
16956
16967
16989
16992
16997
17001
17016
17043
17045
17054
17061
17069
17082
17100
17101
17116
17118
17124
17126
17158
17166
17182
17193
17194
17201
17214
17243
17244
17251
17260
17274
17285
17302
17303
17324
17327
17353
17361
17367
17380
17385
17390
17398
17404
17405
17424
17460
17480
17497
17509
17511
17525
17535
17540
17541
17544
17545
17554
17557
17571
17573
17580
17599
17613
17623
17641
17662
17666
17678
17680
17716
17726
17730
17732
17742
17758
17773
17785
17787
17798
17808
17813
17822
17826
17839
17878
17900
17901
17908
17916
17941
17948
17986
18000
18001
18007
18012
18015
18029
18053
18054
18064
18082
18083
18085
18101
18105
18106
18150
18154
18166
18167
18187
18201
18207
18223
18227
18229
18267
18271
18280
18291
18301
18323
18331
18342
18368
18371
18373
18388
18392
18395
18396
18401
18409
18438
18465
18477
18481
18483
18503
18513
18518
18519
18529
18540
18541
18557
18576
18580
18601
18616
18622
18634
18636
18649
18659
18668
18680
18682
18704
18711
18739
18754
18755
18769
18780
18785
18786
18793
18810
18821
18827
18851
18855
18856
18876
18880
18888
18904
18914
18937
18969
18971
18975
18976
18995
18997
19007
19013
19035
19039
19048
19057
19081
19082
19101
19118
19138
19163
19172
19184
19201
19210
19220
19222
19225
19226
19239
19248
19263
19275
19284
19297
19298
19301
19303
19320
19329
19360
19385
19392
19401
19410
19432
19433
19449
19479
19480
19481
19491
19501
19506
19513
19523
19525
19544
19568
19599
19601
19602
19608
19625
19638
19639
19665
19669
19681
19682
19687
19692
19722
19723
19738
19740
19763
19774
19793
19807
19811
19813
19827
19835
19844
19851
19856
19857
19880
19911
19914
19954
19957
19962
19965
19978
19980
19988
19995
20008
20029
20030
20032
20066
20083
20086
20089
20091
20096
20099
20110
20112
20119
20166
20184
20201
20207
20214
20233
20248
20254
20269
20270
20301
20325
20326
20328
20372
20377
20382
20389
20401
20408
20417
20427
20433
20443
20444
20449
20452
20455
20497
20501
20508
20521
20524
20540
20541
20570
20583
20589
20601
20602
20603
20648
20653
20654
20665
20671
20682
20691
20701
20724
20746
20747
20762
20766
20783
20797
20809
20812
20821
20832
20868
20879
20909
20911
20916
20918
20921
20926
20933
20948
20962
20964
20972
20976
20981
21006
21007
21011
21053
21054
21056
21070
21077
21094
21107
21109
21111
21122
21136
21144
21175
21189
21191
21207
21211
21221
21253
21255
21268
21279
21291
21296
21307
21310
21323
21334
21343
21345
21362
21366
21386
21401
21417
21424
21425
21428
21447
21450
21480
21492
21501
21506
21524
21525
21538
21545
21549
21552
21601
21604
21606
21615
21646
21650
21659
21662
21673
21696
21698
21699
21701
21710
21711
21719
21739
21780
21781
21801
21817
21859
21867
21874
21893
21895
21896
21898
21901
21904
21946
21959
21961
21968
21995
22009
22011
22018
22022
22023
22045
22048
22049
22063
22073
22077
22105
22111
22131
22133
22143
22147
22170
22184
22204
22211
22219
22224
22231
22249
22251
22264
22272
22279
22282
22283
22311
22321
22337
22352
22358
22384
22385
22390
22402
22411
22416
22417
22448
22450
22466
22468
22506
22511
22532
22541
22549
22552
22559
22560
22585
22604
22606
22627
22637
22638
22649
22663
22668
22669
22690
22695
22701
22714
22722
22748
22767
22792
22801
22804
22807
22808
22813
22830
22848
22859
22869
22897
22901
22905
22923
22940
22941
22946
22965
22967
22976
22990
22994
23013
23018
23021
23048
23089
23090
23100
23108
23111
23113
23131
23153
23168
23172
23182
23193
23211
23212
23224
23232
23233
23236
23238
23257
23286
23293
23301
23311
23342
23351
23353
23368
23373
23374
23388
23401
23406
23411
23421
23460
23461
23467
23474
23485
23487
23497
23511
23529
23545
23557
23565
23580
23582
23595
23605
23611
23632
23633
23646
23664
23681
23689
23693
23716
23745
23757
23763
23767
23794
23795
23807
23832
23833
23837
23839
23856
23860
23889
23902
23908
23918
23930
23932
23953
23958
23964
23965
23982
23989
24001
24002
24035
24056
24061
24064
24066
24079
24090
24091
24095
24109
24125
24127
24133
24148
24163
24180
24184
24200
24216
24244
24250
24253
24261
24265
24291
24309
24310
24311
24315
24321
24327
24329
24335
24339
24374
24385
24390
24391
24397
24398
24411
24442
24443
24449
24453
24476
24482
24484
24497
24511
24530
24537
24557
24563
24566
24572
24588
24589
24595
24607
24611
24628
24634
24666
24674
24684
24688
24697
24698
24702
24711
24714
24716
24723
24743
24780
24802
24805
24811
24815
24841
24853
24855
24858
24862
24872
24883
24890
24902
24926
24929
24955
24958
24960
24982
24985
25029
25032
25038
25041
25047
25082
25088
25089
25117
25129
25132
25134
25143
25151
25158
25162
25168
25207
25232
25236
25243
25247
25251
25252
25256
25262
25264
25273
25289
25290
25293
25307
25338
25347
25382
25385
25391
25400
25406
25410
25420
25438
25448
25498
25504
25506
25507
25511
25523
25526
25531
25533
25544
25549
25579
25587
25589
25611
25612
25617
25652
25654
25660
25662
25665
25679
25682
25692
25693
25711
25719
25773
25811
25814
25823
25832
25837
25839
25840
25847
25851
25885
25894
25903
25911
25932
25938
25945
25978
25981
25992
25999
26015
26026
26029
26058
26060
26073
26077
26096
26114
26132
26134
26136
26137
26153
26160
26185
26198
26204
26205
26208
26232
26237
26251
26257
26273
26281
26284
26285
26304
26317
26332
26343
26344
26345
26356
26378
26386
26404
26420
26425
26432
26449
26467
26478
26487
26492
26499
26521
26530
26542
26557
26569
26573
26602
26605
26609
26620
26621
26626
26635
26641
26660
26678
26705
26711
26726
26736
26737
26741
26763
26770
26787
26789
26800
26811
26822
26823
26834
26860
26862
26864
26880
26887
26904
26905
26911
26932
26948
26962
26966
26983
26989
27011
27029
27049
27061
27075
27082
27083
27095
27096
27101
27104
27111
27124
27125
27133
27134
27138
27164
27176
27188
27225
27239
27257
27258
27277
27282
27299
27301
27307
27309
27332
27346
27351
27352
27355
27373
27403
27421
27423
27432
27441
27448
27467
27468
27513
27516
27526
27529
27532
27538
27558
27565
27588
27599
27621
27622
27627
27629
27647
27682
27693
27698
27700
27709
27721
27730
27731
27740
27753
27775
27790
27801
27818
27828
27830
27831
27844
27865
27882
27888
27934
27938
27942
27943
27951
27974
27982
27985
28011
28013
28041
28045
28056
28067
28072
28077
28078
28084
28089
28109
28111
28118
28120
28148
28193
28197
28211
28218
28231
28255
28258
28262
28281
28283
28314
28326
28336
28349
28374
28390
28406
28416
28419
28420
28431
28432
28435
28464
28467
28490
28514
28521
28522
28532
28538
28544
28550
28556
28571
28573
28574
28576
28586
28622
28632
28646
28649
28670
28677
28717
28721
28724
28748
28759
28763
28771
28773
28784
28791
28798
28801
28821
28835
28839
28843
28845
28861
28872
28883
28908
28919
28921
28922
28924
28938
28974
28975
28997
29005
29020
29031
29040
29045
29057
29069
29084
29087
29126
29141
29142
29149
29160
29161
29192
29196
29197
29200
29213
29214
29217
29234
29242
29258
29280
29282
29285
29293
29307
29317
29349
29354
29387
29390
29391
29396
29403
29407
29420
29452
29454
29461
29477
29480
29500
29518
29521
29524
29547
29555
29566
29580
29581
29602
29603
29605
29611
29639
29645
29679
29680
29696
29703
29715
29724
29739
29749
29755
29758
29759
29766
29767
29772
29778
29780
29797
29814
29819
29828
29830
29887
29900
29916
29926
29941
29945
29946
29949
29963
29992
29993
30001
30008
30027
30043
30046
30060
30074
30084
30099
30101
30102
30104
30129
30131
30147
30156
30167
30183
30201
30204
30208
30212
30220
30250
30253
30260
30269
30273
30276
30290
30301
30305
30343
30348
30371
30401
30438
30455
30458
30461
30463
30474
30478
30481
30492
30501
30504
30511
30522
30525
30556
30597
30602
30605
30613
30622
30629
30635
30667
30675
30680
30708
30719
30721
30731
30734
30735
30757
30770
30780
30791
30801
30803
30833
30845
30852
30855
30856
30872
30880
30881
30894
30901
30905
30916
30958
30976
30980
31028
31040
31041
31042
31045
31050
31071
31074
31097
31144
31164
31165
31184
31189
31190
31201
31208
31215
31218
31225
31229
31239
31256
31268
31283
31286
31299
31301
31333
31339
31356
31365
31387
31399
31401
31414
31416
31425
31434
31442
31460
31462
31489
31495
31497
31500
31501
31512
31546
31569
31579
31581
31601
31602
31614
31631
31644
31661
31669
31674
31693
31694
31699
31702
31707
31727
31732
31733
31738
31753
31754
31769
31788
31800
31822
31823
31836
31837
31840
31842
31850
31880
31907
31911
31923
31932
31944
31945
31967
31980
31990
31991
31996
31999
32025
32035
32041
32054
32065
32078
32080
32092
32098
32116
32120
32129
32150
32159
32185
32186
32193
32197
32207
32227
32252
32255
32298
32301
32306
32307
32316
32336
32341
32365
32378
32388
32390
32401
32409
32427
32428
32441
32442
32469
32481
32484
32485
32490
32501
32525
32529
32534
32549
32563
32571
32601
32627
32629
32642
32643
32649
32660
32664
32670
32701
32702
32717
32740
32741
32755
32773
32777
32784
32791
32796
32798
32801
32822
32829
32857
32859
32887
32891
32909
32912
32933
32940
32946
32951
32952
32955
32970
32988
33011
33013
33033
33034
33057
33083
33084
33094
33111
33115
33129
33136
33154
33163
33174
33175
33182
33192
33196
33200
33211
33228
33248
33275
33280
33285
33290
33300
33316
33323
33331
33337
33345
33346
33360
33396
33406
33430
33433
33436
33474
33481
33490
33501
33504
33517
33522
33528
33538
33549
33586
33591
33592
33601
33605
33625
33632
33638
33648
33651
33655
33679
33691
33701
33712
33713
33740
33759
33761
33764
33765
33778
33781
33783
33801
33840
33849
33875
33880
33889
33897
33901
33904
33925
33926
33939
33975
33985
33998
34001
34013
34030
34057
34066
34069
34085
34089
34100
34111
34113
34122
34136
34148
34150
34164
34166
34185
34211
34213
34224
34233
34243
34271
34272
34283
34311
34326
34338
34349
34351
34353
34357
34364
34380
34404
34408
34411
34413
34418
34419
34430
34439
34446
34485
34489
34511
34524
34539
34541
34542
34578
34598
34599
34606
34608
34631
34633
34674
34679
34689
34696
34701
34702
34727
34749
34755
34777
34784
34792
34793
34800
34801
34831
34837
34848
34868
34875
34877
34894
34901
34921
34934
34957
34958
34966
34969
34987
35001
35006
35007
35024
35027
35034
35036
35053
35065
35080
35090
35104
35108
35117
35120
35161
35173
35175
35182
35209
35211
35212
35214
35220
35222
35232
35239
35255
35299
35302
35311
35332
35335
35348
35365
35366
35368
35374
35380
35381
35388
35411
35453
35461
35498
35509
35511
35527
35550
35562
35569
35573
35574
35587
35611
35626
35633
35644
35652
35653
35674
35675
35682
35687
35695
35711
35713
35733
35737
35756
35768
35784
35797
35800
35811
35816
35819
35820
35853
35861
35875
35897
35903
35925
35932
35935
35937
35957
35971
35972
35982
35999
36001
36006
36035
36050
36057
36058
36060
36069
36070
36073
36075
36101
36115
36131
36137
36156
36179
36190
36195
36209
36217
36250
36251
36266
36271
36278
36279
36284
36300
36317
36330
36332
36352
36361
36363
36371
36383
36408
36411
36421
36422
36436
36454
36464
36465
36490
36505
36511
36515
36542
36546
36578
36579
36589
36610
36611
36624
36649
36659
36663
36672
36691
36696
36705
36711
36724
36749
36760
36764
36783
36784
36804
36810
36811
36816
36828
36842
36848
36859
36865
36895
36896
36905
36906
36911
36913
36935
36949
36969
36977
36983
37022
37024
37026
37058
37071
37075
37088
37093
37117
37118
37132
37138
37140
37147
37152
37155
37187
37231
37232
37237
37240
37249
37253
37268
37272
37273
37281
37283
37286
37290
37313
37346
37367
37380
37387
37389
37390
37394
37414
37421
37431
37441
37468
37487
37490
37493
37495
37510
37513
37515
37532
37545
37569
37573
37596
37599
37605
37606
37611
37631
37647
37657
37658
37662
37666
37680
37708
37711
37713
37721
37728
37752
37759
37792
37801
37811
37815
37816
37821
37832
37863
37865
37868
37873
37885
37907
37911
37934
37939
37945
37949
37958
37972
37974
37977
37994
38011
38017
38019
38022
38040
38041
38047
38066
38070
38074
38089
38115
38117
38123
38133
38149
38191
38209
38214
38221
38226
38232
38233
38236
38252
38256
38262
38291
38297
38301
38332
38336
38342
38344
38349
38357
38365
38372
38375
38397
38400
38411
38429
38432
38468
38471
38478
38482
38488
38511
38524
38526
38532
38533
38550
38555
38559
38574
38599
38615
38636
38638
38653
38670
38681
38685
38711
38719
38720
38728
38745
38756
38767
38771
38786
38811
38827
38829
38840
38841
38856
38857
38860
38880
38894
38906
38910
38911
38925
38930
38951
38962
38991
39005
39011
39014
39015
39030
39041
39054
39063
39064
39074
39083
39097
39107
39111
39131
39156
39163
39165
39177
39182
39190
39204
39211
39238
39241
39254
39263
39281
39290
39300
39322
39325
39331
39337
39344
39345
39349
39385
39392
39424
39432
39439
39446
39503
39505
39506
39508
39519
39529
39532
39534
39535
39559
39567
39572
39573
39616
39618
39627
39632
39656
39673
39675
39688
39694
39696
39697
39708
39712
39720
39721
39731
39746
39763
39809
39821
39827
39832
39833
39840
39842
39881
39888
39920
39923
39930
39949
39950
39952
39953
39958
39965
39971
39986
40011
40034
40049
40051
40058
40073
40082
40093
40102
40111
40112
40121
40143
40154
40172
40186
40207
40211
40235
40237
40240
40256
40260
40261
40276
40293
40298
40299
40305
40311
40329
40354
40370
40391
40392
40408
40409
40414
40436
40457
40467
40503
40507
40514
40515
40532
40533
40535
40537
40567
40588
40600
40605
40615
40632
40635
40650
40652
40656
40658
40663
40664
40681
40716
40732
40741
40743
40748
40764
40777
40780
40788
40791
40794
40809
40821
40825
40860
40861
40898
40918
40921
40923
40941
40950
40965
40968
40969
40974
40990
41019
41021
41038
41040
41058
41076
41089
41098
41113
41121
41132
41140
41189
41193
41195
41196
41213
41214
41225
41242
41257
41261
41277
41311
41316
41324
41347
41349
41356
41366
41368
41377
41382
41389
41395
41397
41411
41420
41429
41459
41471
41479
41498
41503
41511
41533
41542
41549
41551
41552
41554
41566
41605
41606
41624
41630
41645
41655
41669
41677
41702
41724
41725
41732
41741
41745
41755
41757
41772
41778
41792
41821
41832
41848
41861
41862
41865
41866
41870
41879
41888
41902
41921
41929
41941
41954
41963
41987
41993
42014
42016
42021
42023
42047
42098
42099
42104
42108
42116
42121
42147
42149
42174
42178
42190
42206
42217
42229
42232
42233
42242
42243
42255
42265
42273
42284
42316
42319
42342
42350
42353
42392
42408
42409
42412
42417
42427
42432
42442
42457
42471
42481
42494
42502
42522
42527
42540
42542
42543
42545
42553
42592
42599
42602
42611
42633
42651
42662
42668
42672
42675
42697
42713
42723
42733
42750
42773
42785
42793
42806
42809
42810
42818
42832
42834
42835
42837
42843
42874
42881
42882
42898
42932
42947
42950
42955
42970
42973
42996
43000
43021
43046
43050
43065
43067
43076
43087
43105
43113
43117
43121
43131
43139
43144
43146
43185
43197
43206
43221
43226
43227
43238
43240
43256
43261
43303
43318
43321
43330
43339
43364
43391
43405
43412
43418
43425
43435
43439
43441
43455
43462
43465
43489
43499
43517
43538
43542
43560
43561
43580
43610
43631
43634
43637
43639
43640
43642
43675
43681
43692
43704
43705
43720
43742
43758
43771
43788
43796
43797
43800
43802
43834
43837
43842
43849
43852
43877
43890
43893
43900
43906
43923
43931
43956
43979
43980
43983
43997
44005
44010
44018
44031
44044
44058
44069
44071
44072
44074
44080
44121
44122
44149
44152
44165
44172
44180
44182
44189
44203
44217
44245
44256
44259
44275
44286
44295
44298
44316
44323
44358
44365
44368
44391
44401
44405
44407
44460
44461
44475
44483
44501
44508
44518
44524
44526
44527
44528
44529
44536
44543
44551
44556
44564
44572
44601
44604
44631
44649
44664
44676
44701
44710
44733
44737
44744
44745
44757
44758
44768
44770
44799
44801
44828
44832
44839
44857
44858
44881
44884
44891
44896
44901
44904
44909
44932
44934
44937
44939
44959
45012
45014
45048
45055
45058
45072
45081
45100
45108
45111
45133
45145
45175
45181
45184
45185
45192
45193
45203
45211
45228
45237
45254
45270
45276
45280
45293
45298
45301
45312
45314
45347
45366
45375
45380
45425
45445
45447
45467
45472
45473
45482
45484
45496
45500
45515
45520
45528
45536
45538
45566
45589
45601
45606
45617
45620
45640
45659
45673
45694
45701
45719
45721
45733
45738
45741
45753
45755
45756
45758
45785
45800
45801
45807
45842
45859
45866
45867
45870
45890
45900
45901
45903
45932
45955
45966
45970
45980
45985
45993
46001
46014
46037
46044
46045
46048
46072
46100
46101
46109
46130
46149
46152
46153
46159
46188
46202
46211
46217
46222
46223
46241
46265
46284
46294
46300
46311
46314
46315
46321
46333
46343
46344
46358
46397
46411
46419
46423
46425
46426
46428
46459
46464
46471
46486
46488
46506
46508
46511
46530
46543
46571
46585
46597
46624
46668
46674
46682
46689
46691
46697
46701
46706
46711
46741
46742
46749
46756
46761
46764
46781
46793
46801
46827
46830
46842
46846
46857
46883
46885
46901
46904
46916
46934
46948
46970
46980
46996
46998
46999
47001
47029
47044
47060
47063
47069
47082
47101
47105
47108
47109
47114
47153
47154
47157
47173
47183
47190
47195
47196
47205
47207
47222
47235
47240
47247
47249
47311
47324
47325
47328
47340
47374
47375
47381
47397
47408
47411
47430
47432
47434
47435
47437
47467
47484
47499
47507
47511
47531
47532
47553
47571
47580
47594
47608
47611
47624
47628
47634
47669
47671
47674
47711
47717
47742
47749
47750
47756
47769
47772
47773
47793
47795
47799
47811
47820
47846
47886
47901
47904
47905
47907
47916
47937
47939
47951
47962
47964
48001
48005
48012
48024
48025
48037
48039
48055
48061
48086
48101
48108
48126
48136
48138
48149
48158
48167
48181
48191
48196
48198
48201
48211
48239
48258
48277
48279
48290
48314
48325
48331
48346
48351
48352
48358
48376
48377
48396
48400
48429
48433
48439
48455
48460
48465
48469
48482
48483
48505
48511
48521
48524
48526
48531
48532
48567
48590
48603
48611
48613
48641
48642
48656
48680
48689
48691
48699
48709
48711
48725
48740
48757
48763
48780
48784
48792
48793
48811
48822
48830
48850
48858
48860
48884
48894
48895
48911
48915
48924
48969
48983
48984
48998
49005
49008
49011
49033
49036
49064
49068
49108
49118
49119
49126
49133
49145
49184
49211
49212
49218
49232
49233
49242
49247
49248
49253
49265
49287
49295
49301
49321
49330
49331
49349
49360
49368
49390
49411
49413
49422
49423
49438
49454
49456
49465
49482
49489
49490
49516
49546
49549
49592
49595
49598
49602
49609
49610
49621
49640
49642
49651
49657
49673
49681
49683
49708
49711
49731
49737
49753
49764
49765
49788
49798
49810
49811
49816
49825
49845
49852
49878
49909
49911
49922
49923
49938
49940
49947
49955
49967
49973
49974
49986
50011
50015
50020
50036
50052
50053
50075
50094
50105
50106
50111
50113
50133
50138
50171
50173
50197
50210
50215
50220
50221
50224
50246
50251
50281
50290
50308
50316
50332
50336
50343
50348
50364
50389
50390
50409
50431
50432
50440
50457
50459
50477
50478
50483
50491
50495
50508
50517
50532
50548
50578
50580
50590
50604
50617
50626
50635
50637
50644
50665
50669
50699
50717
50725
50737
50747
50749
50761
50772
50778
50809
50811
50820
50830
50840
50873
50875
50896
50905
50907
50911
50918
50927
50941
50950
50955
50997
51011
51031
51043
51044
51047
51049
51053
51062
51072
51078
51082
51100
51111
51124
51135
51136
51166
51183
51199
51205
51211
51217
51218
51230
51274
51279
51280
51282
51301
51304
51311
51318
51327
51330
51349
51350
51381
51384
51389
51425
51431
51439
51440
51448
51493
51494
51499
51512
51514
51532
51537
51546
51565
51574
51575
51607
51632
51633
51637
51644
51657
51667
51689
51703
51705
51708
51709
51720
51723
51732
51739
51781
51788
51792
51804
51821
51822
51833
51874
51882
51893
51903
51905
51909
51910
51913
51945
51960
51969
51987
51993
52011
52024
52027
52030
52038
52050
52057
52064
52073
52088
52095
52111
52122
52141
52151
52152
52175
52176
52179
52186
52201
52211
52233
52241
52257
52269
52272
52281
52288
52311
52322
52327
52334
52345
52348
52392
52393
52395
52401
52403
52411
52412
52416
52439
52486
52489
52496
52514
52524
52530
52549
52594
52597
52608
52624
52630
52632
52633
52635
52656
52661
52665
52672
52675
52712
52723
52732
52737
52756
52787
52789
52805
52814
52831
52832
52846
52849
52850
52860
52866
52877
52898
52910
52921
52924
52933
52947
52961
52963
52979
52983
52998
53014
53017
53020
53021
53028
53059
53065
53077
53101
53106
53119
53121
53165
53170
53178
53188
53189
53194
53219
53221
53240
53275
53276
53294
53301
53306
53311
53316
53330
53342
53348
53357
53361
53364
53365
53370
53390
53411
53418
53435
53439
53472
53474
53482
53486
53497
53511
53531
53532
53544
53548
53550
53566
53583
53603
53611
53614
53621
53636
53641
53644
53670
53717
53718
53724
53746
53756
53765
53769
53771
53785
53810
53828
53832
53838
53845
53859
53874
53880
53919
53921
53923
53928
53929
53932
53945
53966
53971
53972
53989
54003
54009
54015
54021
54059
54060
54073
54076
54087
54096
54114
54121
54123
54140
54150
54171
54183
54191
54206
54208
54221
54236
54240
54272
54273
54274
54298
54299
54308
54329
54342
54346
54373
54383
54392
54409
54410
54421
54442
54450
54459
54463
54474
54495
54515
54517
54534
54542
54544
54568
54571
54577
54578
54592
54608
54611
54613
54626
54637
54661
54668
54691
54692
54705
54711
54712
54718
54730
54763
54766
54768
54770
54774
54810
54813
54819
54823
54827
54836
54872
54874
54877
54880
54887
54914
54932
54934
54937
54943
54961
54971
54989
54993
55012
55025
55026
55032
55043
55055
55061
55063
55080
55081
55087
55102
55106
55119
55121
55163
55167
55176
55201
55211
55215
55220
55221
55225
55233
55235
55241
55249
55272
55297
55314
55321
55328
55336
55365
55369
55370
55405
55407
55413
55415
55418
55421
55430
55455
55458
55497
55500
55513
55516
55518
55521
55539
55543
55556
55585
55586
55590
55624
55632
55635
55637
55642
55657
55660
55661
55667
55672
55678
55680
55685
55704
55742
55759
55770
55777
55781
55824
55830
55836
55842
55845
55858
55859
55863
55886
55890
55894
55902
55911
55927
55928
55933
55974
55976
55983
55988
56017
56023
56031
56040
56041
56062
56077
56122
56124
56130
56132
56142
56144
56160
56189
56197
56205
56210
56215
56221
56224
56225
56232
56265
56268
56286
56289
56317
56319
56321
56345
56354
56358
56386
56399
56406
56421
56442
56456
56458
56467
56474
56477
56498
56507
56521
56549
56558
56564
56571
56572
56591
56603
56613
56626
56627
56628
56653
56665
56672
56673
56680
56695
56715
56726
56733
56734
56742
56749
56781
56786
56788
56798
56809
56812
56830
56842
56850
56854
56870
56899
56907
56911
56939
56942
56953
56960
56983
56985
56991
56998
56999
57012
57042
57047
57081
57084
57097
57102
57108
57112
57114
57120
57122
57123
57134
57142
57145
57146
57177
57183
57233
57243
57247
57252
57253
57257
57263
57277
57309
57321
57340
57350
57354
57373
57412
57416
57421
57422
57437
57438
57449
57467
57475
57490
57502
57515
57517
57519
57521
57547
57564
57574
57588
57596
57597
57600
57602
57621
57661
57664
57673
57682
57687
57701
57717
57721
57750
57751
57794
57802
57806
57811
57814
57819
57838
57872
57890
57893
57902
57909
57916
57938
57941
57942
57947
57959
57961
57986
58011
58022
58029
58042
58048
58068
58074
58076
58080
58090
58095
58096
58105
58129
58142
58155
58196
58200
58201
58214
58225
58242
58243
58249
58254
58255
58260
58265
58282
58303
58322
58324
58342
58349
58356
58357
58375
58393
58402
58423
58427
58443
58457
58470
58471
58484
58508
58509
58537
58541
58561
58563
58564
58572
58576
58577
58580
58617
58619
58637
58657
58662
58682
58685
58694
58712
58716
58735
58744
58770
58775
58778
58785
58801
58806
58823
58837
58847
58859
58860
58872
58879
58880
58888
58901
58909
58927
58929
58943
58962
58971
58985
58992
58993
59001
59040
59048
59098
59101
59106
59128
59130
59131
59133
59136
59137
59150
59169
59192
59198
59200
59201
59211
59212
59215
59241
59281
59289
59290
59304
59308
59313
59316
59356
59374
59376
59388
59403
59411
59426
59427
59448
59451
59452
59460
59475
59484
59500
59511
59525
59532
59539
59554
59573
59592
59601
59604
59611
59623
59635
59637
59653
59654
59661
59686
59701
59711
59731
59736
59756
59770
59773
59774
59779
59784
59809
59811
59837
59839
59875
59880
59886
59895
59896
59901
59920
59932
59938
59942
59957
59989
59990
60001
60013
60016
60035
60052
60062
60079
60092
60101
60103
60115
60131
60133
60137
60138
60156
60173
60184
60197
60201
60227
60228
60238
60258
60265
60300
60301
60307
60331
60332
60341
60358
60375
60379
60390
60405
60413
60422
60444
60445
60454
60456
60476
60493
60500
60506
60513
60526
60555
60556
60572
60577
60590
60591
60596
60611
60621
60649
60654
60669
60682
60709
60711
60720
60721
60726
60728
60742
60744
60758
60782
60798
60802
60811
60823
60850
60851
60861
60863
60864
60876
60879
60888
60895
60911
60914
60917
60945
60984
60997
60999
61011
61032
61050
61057
61065
61081
61098
61099
61105
61110
61111
61114
61134
61151
61163
61176
61191
61215
61224
61226
61232
61233
61237
61258
61285
61288
61290
61294
61301
61335
61336
61347
61350
61356
61358
61362
61401
61406
61416
61417
61423
61429
61436
61468
61490
61496
61498
61521
61529
61547
61554
61573
61580
61584
61585
61589
61590
61596
61611
61618
61622
61633
61669
61682
61689
61695
61697
61710
61740
61770
61791
61799
61803
61811
61817
61818
61825
61828
61830
61831
61837
61839
61851
61855
61867
61871
61884
61911
61912
61918
61941
61952
61955
61997
62000
62011
62014
62025
62028
62042
62045
62052
62073
62084
62090
62093
62098
62111
62123
62127
62138
62161
62162
62166
62194
62200
62204
62209
62211
62214
62225
62240
62272
62296
62305
62312
62315
62328
62330
62336
62348
62349
62353
62372
62376
62389
62395
62432
62436
62440
62466
62471
62472
62476
62484
62507
62510
62512
62532
62541
62557
62571
62573
62581
62590
62593
62618
62628
62634
62638
62661
62678
62681
62690
62706
62725
62727
62742
62756
62766
62773
62799
62804
62812
62819
62820
62831
62855
62869
62900
62908
62911
62920
62921
62948
62963
63011
63013
63014
63016
63023
63032
63040
63041
63046
63080
63093
63095
63111
63116
63117
63155
63157
63162
63165
63180
63181
63198
63211
63265
63267
63268
63270
63275
63283
63291
63297
63305
63311
63320
63323
63324
63329
63367
63381
63404
63411
63437
63440
63456
63468
63481
63483
63494
63514
63525
63529
63547
63575
63587
63589
63596
63604
63612
63632
63639
63646
63653
63654
63669
63679
63698
63709
63710
63720
63732
63745
63763
63767
63768
63785
63790
63811
63832
63834
63837
63838
63856
63874
63883
63888
63890
63901
63903
63925
63949
63957
63969
63986
63988
63998
64009
64018
64021
64033
64056
64057
64060
64062
64077
64111
64123
64130
64137
64164
64165
64208
64211
64218
64221
64226
64232
64251
64263
64272
64277
64293
64309
64311
64314
64315
64328
64367
64372
64390
64394
64396
64409
64411
64432
64453
64462
64478
64489
64493
64503
64511
64531
64542
64553
64597
64601
64610
64611
64614
64620
64638
64666
64681
64692
64712
64716
64717
64726
64727
64732
64735
64739
64762
64764
64769
64785
64790
64791
64807
64832
64839
64856
64866
64867
64898
64908
64925
64932
64952
64954
64964
64976
64977
65007
65013
65021
65033
65034
65046
65051
65052
65054
65060
65081
65098
65115
65121
65167
65174
65181
65182
65195
65196
65205
65219
65228
65246
65299
65300
65305
65311
65316
65335
65337
65340
65343
65352
65381
65383
65407
65411
65419
65431
65449
65461
65487
65494
65495
65502
65511
65512
65520
65537
65541
65559
65572
65582
65589
65590
65594
65605
65611
65622
65633
65650
65653
65691
65703
65711
65734
65746
65747
65749
65755
65757
65764
65808
65809
65824
65836
65848
65881
65890
65893
65916
65925
65932
65938
65940
65945
65961
65964
65983
65991
65995
66004
66006
66016
66032
66037
66066
66068
66074
66076
66087
66121
66122
66143
66151
66165
66181
66187
66204
66221
66229
66253
66275
66278
66279
66291
66297
66302
66308
66321
66328
66329
66339
66340
66348
66359
66372
66382
66403
66410
66429
66454
66456
66488
66492
66497
66513
66523
66542
66545
66550
66574
66578
66599
66601
66611
66617
66625
66644
66650
66671
66695
66698
66708
66710
66711
66713
66745
66748
66758
66763
66792
66811
66812
66823
66837
66867
66876
66889
66893
66894
66897
66906
66913
66944
66957
66972
66978
66986
66989
67006
67025
67032
67033
67034
67039
67045
67048
67073
67091
67092
67099
67107
67132
67153
67155
67181
67189
67204
67213
67216
67217
67221
67242
67250
67251
67256
67276
67278
67279
67281
67317
67320
67321
67333
67366
67387
67395
67397
67401
67419
67421
67437
67448
67451
67466
67477
67501
67518
67521
67530
67532
67570
67585
67603
67606
67621
67625
67636
67639
67644
67645
67652
67654
67673
67678
67726
67742
67744
67760
67771
67774
67788
67790
67823
67842
67852
67866
67875
67879
67881
67882
67885
67897
67908
67911
67921
67928
67939
67970
67976
68002
68011
68013
68020
68034
68041
68063
68106
68119
68122
68123
68170
68182
68185
68189
68198
68204
68208
68211
68232
68244
68261
68292
68297
68321
68322
68329
68334
68348
68351
68355
68365
68373
68379
68386
68388
68421
68430
68435
68447
68457
68473
68486
68488
68494
68496
68521
68534
68557
68560
68564
68592
68593
68607
68621
68629
68645
68656
68662
68675
68678
68679
68693
68726
68727
68728
68730
68743
68763
68768
68773
68775
68841
68842
68847
68849
68850
68865
68879
68888
68900
68906
68917
68928
68929
68932
68942
68970
68980
68992
68998
69000
69001
69027
69042
69061
69064
69074
69091
69103
69124
69127
69138
69142
69146
69186
69188
69200
69205
69212
69222
69241
69245
69264
69278
69291
69297
69314
69319
69320
69332
69333
69334
69337
69339
69354
69383
69402
69413
69421
69430
69445
69454
69456
69473
69481
69483
69495
69508
69521
69536
69548
69568
69575
69577
69617
69621
69625
69631
69632
69657
69666
69683
69690
69696
69710
69714
69721
69769
69790
69791
69803
69807
69808
69817
69821
69864
69872
69873
69884
69889
69892
69905
69913
69938
69948
69956
69966
69970
69976
70018
70041
70042
70057
70059
70080
70089
70091
70122
70131
70135
70141
70142
70161
70169
70180
70205
70213
70215
70224
70242
70244
70247
70262
70283
70296
70301
70312
70321
70342
70346
70349
70350
70355
70357
70390
70416
70422
70437
70442
70459
70464
70465
70469
70485
70486
70501
70514
70523
70543
70578
70580
70596
70597
70600
70610
70617
70621
70639
70652
70664
70693
70699
70705
70721
70739
70740
70754
70763
70775
70780
70781
70785
70798
70812
70821
70823
70845
70861
70879
70887
70896
70898
70906
70909
70912
70921
70925
70931
70932
70954
70989
70992
71027
71029
71047
71051
71065
71071
71073
71094
71106
71133
71142
71148
71159
71164
71169
71171
71198
71203
71209
71232
71241
71242
71261
71269
71284
71306
71342
71344
71353
71354
71367
71374
71378
71380
71390
71397
71404
71418
71441
71442
71460
71486
71487
71497
71511
71520
71542
71553
71556
71566
71571
71573
71576
71589
71603
71632
71635
71637
71642
71664
71667
71700
71702
71725
71731
71745
71753
71763
71779
71797
71798
71815
71835
71839
71849
71852
71874
71891
71903
71917
71921
71927
71931
71932
71942
71984
71989
71994
71995
72003
72021
72022
72050
72055
72058
72094
72101
72106
72116
72121
72122
72127
72138
72154
72168
72175
72181
72187
72188
72194
72237
72256
72262
72270
72280
72307
72328
72329
72338
72342
72358
72361
72362
72367
72371
72381
72383
72397
72442
72447
72476
72479
72496
72505
72513
72515
72528
72532
72542
72556
72566
72576
72600
72609
72619
72631
72642
72649
72656
72658
72674
72682
72695
72721
72730
72742
72751
72755
72791
72793
72800
72816
72822
72832
72842
72846
72860
72880
72881
72888
72926
72937
72945
72952
72954
72963
73008
73020
73047
73052
73057
73058
73061
73065
73081
73083
73084
73104
73105
73129
73152
73153
73167
73171
73185
73194
73205
73213
73225
73232
73237
73239
73240
73243
73249
73289
73301
73326
73339
73393
73399
73401
73402
73409
73416
73424
73434
73435
73447
73452
73457
73499
73501
73504
73509
73537
73548
73550
73568
73585
73588
73590
73591
73615
73626
73681
73683
73684
73686
73689
73690
73697
73704
73736
73748
73784
73787
73788
73800
73805
73810
73812
73821
73848
73857
73864
73887
73895
73901
73911
73931
73938
73956
73980
73990
73992
73997
74011
74014
74038
74043
74052
74072
74073
74081
74091
74111
74127
74129
74136
74137
74159
74167
74173
74189
74196
74210
74211
74226
74229
74257
74265
74276
74279
74280
74294
74303
74311
74318
74321
74342
74350
74365
74369
74388
74412
74415
74447
74451
74455
74482
74485
74492
74506
74532
74534
74536
74556
74557
74566
74582
74601
74614
74621
74637
74639
74647
74657
74674
74684
74685
74690
74695
74700
74701
74707
74724
74748
74774
74778
74788
74789
74790
74808
74829
74833
74848
74893
74897
74899
74901
74910
74912
74941
74961
74967
74977
74992
75003
75011
75020
75023
75025
75030
75047
75075
75096
75099
75101
75111
75121
75141
75144
75147
75156
75178
75182
75210
75211
75257
75260
75262
75271
75274
75288
75306
75311
75313
75316
75337
75370
75373
75383
75411
75418
75432
75441
75454
75470
75472
75474
75485
75487
75504
75511
75522
75523
75534
75535
75540
75567
75576
75585
75625
75649
75671
75680
75698
75711
75712
75714
75719
75720
75726
75732
75746
75778
75783
75807
75811
75830
75832
75835
75849
75863
75864
75867
75868
75871
75881
75890
75896
75905
75914
75938
75941
75973
75988
75990
75996
75998
76003
76050
76051
76070
76073
76089
76099
76109
76123
76127
76138
76140
76143
76153
76174
76201
76208
76211
76230
76238
76256
76266
76273
76275
76284
76294
76297
76311
76345
76351
76361
76376
76379
76397
76411
76417
76423
76425
76426
76434
76472
76487
76492
76496
76511
76532
76535
76561
76582
76583
76590
76593
76594
76611
76620
76631
76639
76667
76672
76698
76705
76706
76709
76714
76728
76736
76762
76765
76779
76791
76800
76828
76832
76835
76837
76847
76849
76872
76926
76927
76932
76936
76941
76956
76965
76989
76996
77006
77016
77032
77051
77054
77061
77077
77093
77113
77121
77143
77156
77159
77160
77174
77175
77181
77196
77198
77207
77224
77229
77269
77292
77294
77311
77312
77317
77319
77345
77353
77365
77376
77383
77387
77396
77399
77411
77413
77440
77468
77488
77492
77509
77511
77519
77531
77534
77557
77561
77569
77572
77574
77580
77582
77611
77622
77623
77636
77670
77682
77700
77711
77717
77724
77725
77735
77740
77757
77758
77767
77788
77803
77810
77811
77821
77837
77868
77870
77876
77882
77885
77909
77924
77946
77949
77950
77963
77984
78001
78012
78017
78024
78032
78045
78062
78063
78077
78093
78115
78132
78134
78144
78145
78152
78158
78166
78168
78174
78176
78209
78210
78211
78221
78259
78276
78284
78287
78290
78312
78321
78352
78365
78369
78394
78396
78399
78408
78421
78425
78434
78446
78449
78456
78458
78490
78512
78528
78529
78565
78567
78579
78589
78597
78611
78628
78631
78639
78643
78650
78653
78666
78690
78691
78709
78711
78712
78714
78741
78752
78771
78772
78782
78794
78811
78825
78834
78838
78849
78852
78853
78865
78892
78897
78911
78913
78973
78978
78979
78984
78986
78997
79013
79020
79021
79032
79065
79066
79068
79080
79098
79108
79112
79132
79134
79135
79159
79161
79162
79164
79193
79206
79224
79232
79243
79255
79259
79272
79306
79308
79318
79321
79337
79347
79367
79375
79376
79381
79411
79418
79419
79421
79433
79441
79452
79457
79466
79497
79504
79516
79521
79550
79585
79596
79599
79607
79609
79618
79621
79632
79634
79640
79647
79652
79671
79690
79729
79739
79747
79752
79771
79775
79805
79811
79842
79845
79846
79856
79860
79861
79866
79874
79888
79889
79911
79922
79929
79956
79963
79969
79981
79987
80005
80006
80011
80016
80025
80026
80051
80064
80070
80091
80102
80107
80108
80111
80115
80149
80175
80184
80190
80199
80221
80223
80254
80256
80277
80293
80300
80309
80315
80323
80332
80333
80344
80359
80375
80379
80381
80415
80421
80428
80436
80437
80458
80465
80472
80481
80521
80549
80550
80560
80573
80574
80581
80586
80587
80601
80604
80607
80621
80624
80655
80662
80701
80707
80708
80721
80731
80732
80748
80756
80760
80764
80809
80828
80830
80866
80873
80877
80892
80893
80908
80925
80934
80942
80949
80962
80990
81001
81004
81036
81042
81044
81051
81067
81069
81070
81085
81092
81094
81120
81125
81126
81131
81133
81142
81169
81191
81205
81211
81230
81237
81238
81264
81270
81279
81284
81289
81300
81312
81328
81332
81343
81351
81364
81382
81412
81414
81422
81432
81433
81445
81475
81476
81490
81512
81513
81521
81549
81553
81554
81557
81558
81563
81577
81589
81621
81623
81650
81659
81671
81675
81687
81698
81703
81704
81707
81721
81733
81771
81773
81792
81796
81821
81822
81837
81853
81857
81865
81877
81895
81905
81917
81921
81930
81946
81957
81976
82005
82007
82021
82022
82034
82038
82043
82044
82057
82071
82086
82092
82104
82120
82121
82142
82149
82159
82168
82188
82202
82216
82233
82240
82242
82248
82259
82271
82280
82288
82324
82329
82332
82335
82342
82350
82351
82369
82401
82410
82417
82430
82442
82446
82448
82476
82486
82509
82516
82522
82532
82541
82580
82585
82586
82595
82599
82620
82621
82634
82640
82643
82647
82657
82665
82673
82687
82688
82721
82726
82729
82764
82778
82790
82801
82806
82816
82817
82821
82867
82872
82873
82876
82885
82913
82914
82921
82925
82948
82954
82969
82974
82975
83006
83018
83021
83022
83027
83029
83039
83048
83051
83099
83113
83127
83129
83140
83144
83152
83172
83173
83191
83220
83235
83242
83248
83259
83299
83301
83307
83317
83326
83342
83347
83349
83363
83369
83371
83390
83397
83410
83440
83442
83447
83461
83476
83484
83490
83533
83542
83548
83564
83566
83573
83577
83578
83605
83606
83611
83612
83615
83617
83628
83633
83642
83654
83691
83701
83724
83732
83742
83772
83791
83792
83804
83808
83829
83836
83845
83853
83869
83871
83881
83903
83909
83921
83925
83931
83939
83974
83990
84003
84004
84021
84024
84025
84031
84044
84051
84074
84094
84095
84121
84128
84131
84147
84157
84167
84169
84188
84192
84210
84216
84221
84248
84249
84252
84262
84263
84270
84300
84313
84321
84337
84342
84343
84372
84374
84396
84398
84437
84442
84457
84458
84469
84485
84506
84512
84533
84542
84545
84548
84555
84556
84579
84582
84598
84601
84613
84615
84638
84642
84657
84675
84697
84700
84712
84731
84741
84742
84757
84758
84761
84775
84786
84792
84817
84821
84825
84839
84842
84881
84887
84889
84901
84927
84934
84942
84968
85010
85013
85027
85045
85047
85048
85050
85052
85062
85063
85065
85066
85068
85074
85075
85087
85109
85152
85160
85170
85184
85186
85216
85219
85221
85234
85240
85264
85272
85287
85298
85305
85315
85321
85345
85354
85365
85369
85400
85401
85409
85426
85457
85458
85465
85489
85493
85506
85513
85542
85543
85547
85571
85587
85596
85609
85613
85615
85642
85650
85652
85661
85668
85679
85713
85714
85728
85742
85748
85753
85754
85770
85778
85784
85789
85823
85832
85836
85838
85841
85842
85859
85883
85897
85899
85910
85920
85929
85940
85942
85943
85974
85990
85997
86008
86018
86031
86038
86053
86056
86061
86089
86131
86132
86142
86145
86152
86156
86169
86183
86196
86197
86212
86223
86225
86235
86252
86273
86282
86287
86288
86291
86293
86307
86331
86341
86352
86365
86394
86400
86413
86426
86452
86453
86462
86472
86484
86485
86490
86505
86515
86521
86522
86548
86563
86566
86568
86580
86591
86594
86601
86603
86636
86642
86644
86656
86678
86704
86724
86738
86742
86749
86750
86756
86757
86761
86772
86787
86818
86831
86839
86842
86844
86858
86859
86863
86878
86901
86905
86927
86935
86941
86942
86952
86971
86974
86976
86992
86999
87034
87036
87042
87045
87049
87084
87094
87098
87099
87103
87112
87120
87121
87127
87131
87147
87176
87182
87184
87186
87193
87219
87233
87241
87247
87251
87254
87278
87280
87283
87299
87316
87330
87337
87352
87362
87382
87412
87423
87428
87434
87436
87452
87456
87457
87474
87481
87483
87500
87504
87505
87506
87510
87516
87522
87525
87537
87552
87587
87604
87607
87613
87625
87627
87637
87641
87652
87684
87685
87691
87719
87725
87728
87737
87740
87749
87752
87773
87776
87781
87809
87812
87846
87849
87859
87869
87874
87885
87888
87889
87890
87927
87937
87967
87990
88004
88008
88040
88043
88044
88063
88079
88081
88088
88090
88104
88116
88119
88139
88153
88156
88160
88181
88201
88209
88226
88241
88248
88249
88255
88274
88290
88304
88311
88312
88315
88330
88342
88343
88356
88368
88392
88398
88407
88410
88411
88432
88446
88451
88455
88481
88501
88511
88513
88517
88533
88536
88553
88570
88572
88581
88583
88611
88617
88624
88649
88652
88668
88680
88693
88696
88703
88711
88745
88755
88782
88785
88792
88808
88813
88814
88827
88830
88836
88846
88866
88877
88927
88929
88930
88932
88935
88936
88941
88980
88982
88994
88999
89032
89041
89043
89056
89076
89123
89124
89126
89132
89138
89145
89153
89156
89157
89177
89189
89190
89202
89230
89233
89257
89264
89283
89285
89297
89298
89321
89338
89354
89358
89377
89379
89396
89404
89411
89412
89419
89450
89472
89474
89489
89497
89498
89511
89512
89517
89521
89527
89540
89544
89554
89555
89564
89565
89581
89598
89611
89624
89661
89688
89703
89711
89724
89733
89739
89757
89759
89766
89768
89782
89784
89803
89811
89826
89827
89830
89832
89850
89883
89902
89903
89908
89911
89921
89939
89943
89976
89977
90015
90018
90024
90025
90030
90032
90052
90079
90091
90108
90110
90120
90132
90145
90154
90156
90165
90180
90204
90220
90232
90239
90250
90264
90266
90267
90277
90287
90291
90314
90321
90339
90378
90382
90387
90403
90414
90415
90420
90421
90426
90431
90436
90463
90483
90501
90508
90515
90518
90527
90534
90540
90547
90560
90577
90580
90611
90629
90646
90670
90673
90695
90711
90712
90715
90718
90719
90734
90741
90750
90752
90783
90787
90799
90811
90817
90839
90842
90854
90871
90880
90890
90892
90911
90961
90966
90967
90974
90979
90992
91011
91014
91040
91043
91048
91069
91071
91105
91109
91113
91123
91128
91141
91152
91166
91182
91199
91217
91228
91231
91232
91234
91247
91252
91265
91272
91292
91295
91332
91344
91347
91354
91355
91356
91382
91385
91408
91416
91421
91423
91424
91426
91437
91476
91479
91505
91510
91517
91521
91530
91533
91552
91560
91592
91597
91612
91616
91621
91623
91640
91641
91653
91692
91696
91704
91718
91719
91721
91727
91736
91776
91777
91798
91801
91826
91838
91839
91841
91863
91868
91911
91930
91932
91951
91956
91957
91960
91976
91980
91989
91996
91999
92009
92011
92043
92065
92071
92081
92089
92111
92124
92137
92164
92168
92181
92183
92200
92202
92203
92205
92211
92236
92246
92256
92257
92296
92312
92315
92323
92338
92339
92346
92374
92396
92401
92421
92422
92425
92432
92441
92444
92466
92473
92474
92482
92505
92521
92532
92538
92545
92553
92565
92568
92569
92580
92608
92621
92635
92641
92648
92651
92668
92686
92701
92712
92720
92721
92728
92732
92749
92753
92754
92766
92789
92807
92810
92818
92819
92821
92827
92856
92866
92867
92875
92907
92928
92955
92975
92979
93000
93002
93014
93021
93024
93042
93049
93078
93092
93102
93106
93113
93124
93126
93134
93142
93144
93170
93209
93211
93219
93231
93245
93253
93269
93277
93280
93287
93291
93294
93311
93314
93332
93357
93362
93393
93394
93397
93405
93412
93420
93429
93431
93434
93438
93455
93458
93483
93532
93533
93537
93547
93564
93579
93621
93632
93640
93643
93652
93654
93660
93688
93689
93696
93708
93710
93718
93721
93738
93751
93775
93782
93791
93821
93823
93833
93841
93858
93870
93886
93894
93896
93906
93921
93923
93924
93926
93958
93967
93985
93993
93996
94017
94020
94021
94031
94063
94064
94072
94093
94097
94109
94116
94129
94138
94144
94150
94152
94216
94217
94222
94231
94233
94242
94259
94269
94270
94291
94296
94304
94317
94335
94342
94343
94346
94352
94380
94388
94397
94416
94417
94437
94439
94440
94442
94476
94487
94501
94506
94511
94520
94527
94528
94549
94560
94575
94592
94601
94607
94622
94640
94644
94653
94671
94677
94680
94682
94687
94693
94721
94743
94763
94779
94790
94798
94821
94835
94837
94850
94854
94856
94864
94873
94903
94914
94918
94920
94921
94949
94954
94967
94981
94985
94995
95004
95015
95016
95021
95031
95035
95049
95092
95106
95116
95118
95121
95124
95145
95148
95173
95180
95222
95227
95231
95244
95292
95307
95308
95319
95327
95328
95342
95348
95366
95372
95388
95390
95420
95425
95429
95442
95443
95465
95469
95493
95502
95514
95542
95546
95548
95564
95569
95578
95579
95590
95592
95595
95596
95610
95642
95660
95673
95678
95680
95702
95711
95716
95736
95741
95742
95753
95755
95765
95784
95793
95809
95821
95832
95845
95851
95870
95884
95885
95902
95918
95920
95921
95926
95932
95953
95955
95970
95979
95989
96005
96007
96021
96033
96054
96069
96074
96077
96118
96121
96124
96129
96133
96146
96147
96172
96195
96197
96221
96229
96259
96264
96277
96279
96293
96304
96314
96316
96321
96322
96330
96349
96361
96367
96382
96398
96399
96421
96436
96437
96444
96457
96463
96474
96499
96525
96534
96541
96542
96551
96558
96587
96588
96594
96618
96622
96632
96642
96657
96658
96679
96700
96702
96705
96706
96711
96732
96742
96768
96770
96793
96800
96802
96807
96808
96832
96842
96874
96876
96891
96904
96914
96921
96942
96955
96956
96985
97006
97007
97009
97032
97036
97042
97055
97059
97066
97080
97089
97115
97149
97151
97152
97153
97163
97164
97177
97220
97221
97226
97233
97240
97252
97262
97276
97282
97284
97285
97321
97345
97346
97351
97355
97374
97389
97402
97405
97410
97412
97415
97421
97427
97429
97439
97490
97502
97523
97526
97560
97573
97589
97593
97595
97604
97608
97614
97641
97642
97647
97656
97659
97674
97683
97717
97719
97734
97742
97749
97763
97768
97779
97814
97816
97830
97842
97855
97861
97867
97876
97884
97889
97898
97905
97909
97919
97942
97943
97946
97983
97990
98005
98010
98022
98027
98028
98031
98042
98043
98045
98064
98104
98112
98131
98157
98158
98168
98172
98189
98205
98212
98228
98229
98252
98271
98281
98287
98292
98298
98299
98316
98352
98353
98358
98371
98373
98380
98392
98395
98398
98417
98427
98452
98455
98460
98494
98509
98511
98521
98543
98559
98565
98569
98573
98581
98615
98621
98623
98624
98626
98636
98646
98668
98705
98713
98717
98736
98765
98808
98811
98816
98837
98839
98840
98842
98846
98847
98857
98864
98869
98872
98918
98923
98932
98942
98960
98975
98978
98999
99002
99013
99014
99038
99041
99042
99046
99057
99073
99092
99099
99107
99113
99121
99140
99142
99157
99161
99186
99190
99212
99220
99231
99248
99265
99271
99288
99298
99301
99309
99310
99317
99341
99346
99347
99381
99383
99401
99403
99445
99450
99452
99462
99468
99485
99495
99503
99507
99514
99515
99543
99552
99566
99583
99612
99616
99624
99630
99642
99652
99654
99673
99677
99699
99704
99721
99729
99730
99752
99753
99756
99768
99777
99781
99813
99815
99825
99834
99848
99865
99867
99874
99890
99910
99913
99931
99942
99946
99951
99960
99969
100008
100009
100021
100033
100037
100042
100043
100066
100067
100069
100080
100082
100085
100086
100110
100130
100142
100153
100162
100188
100195
100204
100212
100232
100242
100249
100258
100260
100270
100297
100309
100313
100331
100334
100339
100372
100417
100418
100426
100429
100430
100431
100444
100453
100455
100463
100487
100508
100515
100519
100531
100551
100585
100594
100597
100598
100601
100603
100624
100644
100652
100661
100672
100683
100725
100726
100733
100741
100751
100752
100757
100779
100782
100787
100793
100824
100830
100843
100852
100859
100868
100885
100897
100899
100910
100914
100937
100938
100952
100972
100990
100992
100999
101028
101029
101035
101036
101052
101072
101085
101092
101096
101126
101127
101140
101156
101160
101161
101189
101202
101204
101207
101212
101223
101235
101242
101244
101277
101285
101295
101298
101305
101308
101325
101328
101342
101355
101358
101398
101400
101406
101410
101430
101431
101438
101449
101476
101482
101483
101514
101519
101531
101535
101541
101547
101551
101552
101554
101557
101564
101593
101624
101640
101653
101689
101700
101706
101709
101711
101732
101733
101737
101752
101759
101761
101762
101766
101781
101796
101799
101801
101824
101829
101852
101859
101881
101882
101886
101892
101893
101910
101939
101941
101947
101948
101952
101981
102000
102003
102037
102043
102045
102052
102056
102083
102095
102102
102108
102112
102121
102124
102152
102156
102174
102181
102182
102188
102193
102213
102215
102218
102241
102245
102252
102263
102270
102305
102314
102323
102325
102328
102348
102352
102353
102366
102369
102371
102379
102401
102441
102454
102469
102473
102477
102483
102484
102487
102490
102504
102507
102508
102533
102542
102557
102576
102581
102600
102608
102609
102614
102648
102650
102664
102666
102711
102716
102727
102729
102732
102739
102762
102780
102792
102811
102816
102835
102840
102843
102850
102854
102872
102886
102911
102921
102924
102936
102946
102954
102956
102971
102988
102989
103007
103008
103011
103021
103028
103041
103069
103080
103088
103092
103107
103111
103121
103124
103158
103171
103173
103181
103210
103213
103236
103237
103239
103245
103247
103248
103266
103284
103324
103332
103334
103380
103383
103397
103414
103416
103417
103419
103422
103432
103441
103455
103464
103472
103497
103499
103511
103518
103521
103524
103573
103576
103592
103600
103612
103621
103622
103642
103645
103646
103659
103668
103682
103697
103699
103721
103725
103746
103759
103777
103791
103794
103806
103812
103818
103823
103828
103848
103852
103858
103870
103877
103910
103911
103921
103931
103939
103941
103944
103945
103965
103992
104002
104011
104018
104049
104051
104060
104078
104080
104088
104111
104126
104130
104144
104150
104176
104177
104181
104191
104198
104201
104204
104211
104226
104229
104232
104264
104302
104311
104319
104339
104363
104367
104376
104386
104402
104403
104414
104423
104450
104456
104474
104483
104511
104520
104522
104525
104527
104532
104544
104549
104564
104573
104599
104609
104615
104621
104635
104640
104641
104664
104665
104676
104694
104699
104708
104721
104731
104733
104742
104755
104782
104786
104790
104820
104821
104836
104855
104856
104868
104895
104900
104907
104917
104921
104948
104959
104964
104968
105003
105004
105015
105028
105042
105069
105081
105086
105095
105106
105108
105127
105142
105144
105149
105153
105154
105160
105172
105206
105208
105211
105217
105224
105249
105259
105270
105277
105295
105307
105311
105312
105321
105337
105339
105342
105361
105374
105391
105403
105409
105411
105424
105430
105434
105451
105455
105460
105476
105505
105512
105513
105517
105525
105528
105530
105536
105565
105599
105619
105625
105632
105633
105644
105646
105649
105663
105672
105678
105682
105689
105721
105727
105731
105754
105762
105805
105808
105813
105816
105821
105824
105848
105851
105863
105875
105878
105880
105888
105906
105912
105916
105921
105953
105959
105960
105985
105996
106021
106057
106080
106090
106094
106097
106098
106104
106107
106109
106112
106117
106121
106127
106139
106143
106150
106161
106202
106211
106218
106220
106226
106238
106260
106263
106265
106284
106298
106317
106324
106342
106352
106353
106357
106359
106361
106367
106370
106377
106404
106421
106426
106432
106433
106442
106457
106480
106497
106499
106511
106513
106521
106540
106552
106557
106564
106585
106601
106611
106616
106633
106645
106657
106673
106674
106677
106699
106703
106716
106722
106725
106726
106754
106755
106769
106779
106780
106791
106801
106821
106836
106843
106850
106865
106892
106900
106902
106915
106921
106929
106945
106960
106964
106968
106997
107005
107011
107021
107041
107050
107061
107074
107085
107088
107104
107107
107112
107121
107122
107125
107138
107166
107174
107206
107214
107220
107221
107247
107256
107307
107309
107310
107312
107324
107327
107333
107365
107372
107374
107394
107395
107400
107442
107444
107448
107458
107475
107482
107539
107541
107542
107544
107554
107559
107567
107569
107575
107581
107582
107589
107592
107634
107642
107669
107677
107688
107690
107698
107711
107717
107740
107742
107747
107777
107778
107782
107811
107820
107829
107831
107851
107871
107885
107895
107900
107920
107921
107932
107948
107964
107999
108006
108013
108014
108021
108022
108034
108053
108078
108094
108097
108117
108118
108121
108122
108127
108130
108135
108158
108174
108175
108185
108209
108221
108241
108248
108263
108265
108275
108285
108295
108302
108321
108323
108338
108344
108350
108360
108366
108385
108400
108416
108421
108447
108463
108492
108503
108505
108522
108523
108529
108534
108535
108537
108538
108552
108576
108587
108598
108638
108642
108650
108651
108658
108673
108680
108689
108696
108698
108719
108742
108755
108761
108772
108779
108791
108800
108808
108814
108836
108837
108840
108842
108856
108894
108900
108904
108942
108943
108984
108987
108988
108991
108996
109007
109021
109023
109042
109052
109067
109069
109072
109073
109096
109128
109138
109142
109144
109170
109221
109226
109227
109232
109237
109255
109257
109263
109291
109293
109321
109325
109338
109344
109356
109378
109381
109384
109396
109397
109404
109407
109408
109421
109432
109441
109453
109476
109491
109505
109521
109540
109548
109571
109593
109600
109601
109610
109615
109621
109626
109627
109629
109635
109638
109681
109691
109703
109706
109725
109742
109747
109761
109764
109786
109796
109800
109807
109809
109819
109825
109842
109868
109889
109899
109932
109934
109942
109963
109969
109976
109983
109985
109989
109992
110013
110023
110033
110034
110036
110042
110049
110092
110093
110110
110113
110114
110131
110136
110142
110147
110158
110182
110185
110210
110231
110260
110264
110267
110274
110279
110280
110293
110298
110316
110320
110351
110352
110360
110373
110386
110388
110424
110428
110438
110448
110452
110473
110500
110504
110521
110523
110533
110541
110549
110566
110582
110594
110605
110613
110619
110621
110652
110677
110689
110697
110706
110710
110715
110720
110721
110733
110735
110753
110758
110793
110819
110821
110836
110844
110855
110857
110883
110912
110916
110924
110938
110942
110949
110957
110964
110979
110988
110994
111002
111005
111031
111042
111062
111078
111084
111086
111087
111114
111122
111132
111142
111175
111190
111198
111199
111228
111242
111249
111258
111259
111262
111265
111277
111290
111291
111307
111320
111326
111331
111339
111358
111376
111383
111384
111390
111409
111432
111441
111465
111485
111497
111503
111508
111511
111535
111552
111553
111560
111562
111575
111576
111586
111616
111630
111643
111652
111666
111669
111670
111679
111683
111711
111714
111718
111720
111721
111723
111752
111760
111761
111778
111804
111811
111814
111821
111829
111832
111841
111856
111867
111896
111902
111925
111946
111958
111966
111973
111977
111980
112015
112017
112025
112042
112046
112047
112068
112070
112071
112073
112110
112117
112139
112142
112151
112167
112177
112184
112192
112205
112215
112231
112242
112249
112252
112253
112261
112288
112297
112306
112325
112330
112340
112342
112400
112405
112406
112409
112428
112431
112448
112459
112464
112480
112481
112484
112488
112520
112521
112530
112531
112533
112539
112572
112581
112599
112602
112617
112632
112633
112651
112654
112663
112670
112683
112707
112716
112724
112734
112746
112752
112772
112788
112818
112823
112849
112852
112859
112869
112874
112877
112892
112893
112945
112952
112955
112959
112961
112973
112977
112981
112993
113014
113016
113025
113029
113037
113052
113074
113119
113125
113128
113135
113136
113161
113168
113182
113201
113215
113221
113236
113237
113242
113246
113256
113269
113274
113290
113291
113296
113308
113313
113314
113342
113351
113364
113377
113388
113390
113413
113422
113427
113428
113431
113442
113475
113493
113498
113528
113531
113540
113542
113555
113557
113574
113581
113604
113613
113619
113631
113642
113644
113677
113686
113690
113701
113702
113726
113729
113740
113741
113755
113763
113767
113779
113825
113845
113846
113852
113861
113868
113913
113916
113926
113929
113932
113937
113949
113952
113982
113997
114001
114012
114052
114074
114075
114084
114101
114102
114103
114112
114138
114152
114156
114167
114168
114186
114199
114204
114219
114224
114233
114238
114250
114252
114260
114269
114300
114307
114317
114341
114345
114350
114352
114355
114357
114394
114419
114430
114433
114435
114464
114466
114506
114508
114511
114512
114530
114535
114542
114553
114557
114566
114587
114588
114616
114631
114641
114646
114666
114670
114678
114686
114708
114709
114714
114716
114731
114750
114781
114783
114802
114807
114826
114829
114831
114853
114864
114883
114884
114885
114888
114890
114916
114924
114950
114954
114969
114977
114997
114998
115023
115040
115041
115052
115071
115089
115111
115139
115141
115151
115152
115160
115171
115175
115191
115192
115203
115204
115209
115224
115241
115247
115252
115273
115285
115286
115310
115313
115322
115326
115344
115352
115357
115366
115389
115399
115416
115429
115434
115439
115442
115448
115452
115463
115464
115485
115513
115516
115555
115575
115583
115594
115596
115616
115622
115648
115662
115673
115675
115676
115702
115712
115718
115740
115743
115744
115773
115775
115790
115791
115796
115797
115813
115823
115831
115843
115849
115860
115861
115872
115907
115908
115913
115918
115930
115931
115972
115992
115993
115996
116000
116026
116028
116039
116093
116103
116120
116128
116131
116132
116137
116146
116150
116152
116160
116167
116175
116198
116199
116213
116241
116252
116266
116270
116279
116281
116283
116293
116306
116324
116352
116354
116367
116373
116389
116401
116402
116404
116416
116426
116437
116452
116465
116467
116471
116485
116494
116523
116539
116552
116564
116566
116569
116573
116581
116600
116601
116613
116644
116646
116651
116652
116664
116674
116676
116682
116725
116742
116757
116765
116779
116795
116798
116799
116838
116860
116861
116869
116873
116886
116891
116892
116897
116908
116925
116933
116942
116948
116957
116958
116973
117007
117010
117035
117036
117062
117065
117068
117106
117110
117127
117128
117131
117161
117189
117192
117193
117197
117206
117211
117220
117229
117249
117270
117284
117296
117297
117300
117310
117311
117322
117336
117341
117354
117370
117379
117404
117411
117423
117431
117444
117458
117461
117469
117491
117492
117497
117506
117511
117525
117527
117542
117544
117566
117612
117636
117638
117671
117675
117686
117690
117700
117729
117732
117733
117751
117761
117780
117793
117814
117821
117824
117825
117833
117834
117845
117854
117857
117864
117872
117881
117886
117895
117898
117921
117924
117960
117975
118020
118021
118042
118050
118068
118083
118086
118087
118089
118095
118096
118098
118117
118121
118136
118167
118179
118182
118200
118208
118212
118217
118221
118233
118235
118248
118256
118264
118302
118310
118313
118327
118338
118357
118363
118365
118366
118368
118379
118415
118425
118439
118442
118459
118476
118481
118488
118497
118503
118511
118520
118522
118553
118578
118580
118584
118602
118611
118615
118624
118632
118646
118666
118682
118701
118711
118719
118746
118768
118776
118781
118783
118784
118786
118816
118822
118832
118836
118856
118881
118893
118909
118916
118917
118920
118921
118942
118943
118946
118969
118990
118991
118994
119006
119021
119051
119053
119058
119064
119070
119076
119084
119107
119120
119121
119128
119139
119159
119175
119185
119188
119189
119196
119209
119220
119221
119229
119255
119276
119287
119305
119306
119314
119319
119321
119322
119324
119358
119364
119365
119380
119411
119427
119435
119459
119462
119492
119504
119508
119532
119534
119542
119548
119555
119562
119571
119579
119583
119585
119621
119642
119652
119658
119669
119675
119718
119740
119742
119758
119759
119764
119769
119771
119790
119811
119828
119872
119880
119888
119893
119895
119905
119909
119911
119918
119928
119941
119959
120007
120011
120014
120021
120030
120032
120066
120072
120099
120100
120107
120115
120121
120124
120131
120144
120153
120168
120181
120189
120208
120216
120221
120225
120237
120266
120268
120274
120280
120282
120283
120316
120321
120342
120350
120360
120373
120383
120395
120411
120414
120415
120421
120452
120453
120468
120474
120485
120504
120507
120516
120521
120522
120532
120534
120539
120565
120570
120578
120580
120637
120657
120660
120674
120675
120678
120691
120717
120718
120725
120742
120754
120758
120780
120781
120804
120806
120807
120809
120842
120849
120874
120877
120879
120887
120893
120897
120904
120942
120944
120948
120956
120977
120981
121000
121006
121034
121041
121042
121049
121055
121063
121068
121078
121092
121121
121133
121153
121163
121172
121174
121201
121212
121219
121221
121222
121242
121246
121256
121305
121321
121322
121337
121344
121345
121357
121363
121368
121371
121387
121390
121421
121425
121469
121480
121481
121484
121485
121495
121508
121512
121521
121564
121583
121593
121601
121605
121617
121621
121630
121631
121656
121667
121681
121683
121695
121697
121726
121745
121765
121776
121778
121790
121800
121802
121808
121815
121842
121847
121848
121853
121855
121858
121900
121921
121930
121942
121944
121958
121968
121994
122001
122006
122023
122024
122029
122042
122050
122051
122072
122088
122089
122100
122131
122136
122142
122159
122160
122165
122175
122178
122179
122203
122210
122212
122242
122243
122244
122247
122249
122256
122294
122319
122322
122331
122340
122346
122362
122381
122388
122403
122429
122430
122439
122450
122452
122457
122462
122467
122489
122497
122503
122521
122533
122534
122559
122570
122573
122582
122585
122586
122602
122612
122616
122621
122634
122641
122669
122694
122698
122715
122721
122739
122740
122764
122785
122786
122799
122815
122817
122820
122821
122839
122856
122881
122883
122909
122923
122929
122936
122947
122950
122952
122957
122974
122980
123013
123022
123042
123051
123057
123067
123077
123092
123096
123109
123115
123142
123143
123164
123178
123207
123240
123242
123250
123251
123257
123266
123270
123284
123294
123299
123304
123321
123332
123342
123363
123375
123379
123384
123385
123392
123416
123420
123431
123443
123445
123456
123472
123478
123490
123492
123509
123528
123541
123551
123569
123602
123605
123641
123644
123647
123652
123659
123662
123684
123696
123707
123716
123717
123735
123741
123750
123752
123779
123783
123792
123804
123812
123821
123834
123845
123847
123849
123861
123879
123904
123911
123921
123937
123947
123958
123983
123997
124008
124018
124020
124025
124047
124060
124061
124064
124066
124071
124081
124090
124096
124142
124146
124160
124172
124173
124206
124224
124225
124235
124242
124266
124267
124272
124285
124286
124299
124336
124341
124342
124345
124365
124369
124386
124388
124392
124407
124417
124420
124441
124442
124465
124468
124473
124509
124526
124531
124536
124551
124552
124561
124599
124600
124605
124608
124622
124630
124631
124643
124647
124669
124680
124689
124699
124700
124735
124751
124753
124770
124816
124824
124848
124852
124854
124857
124858
124870
124872
124873
124885
124918
124927
124939
124950
124952
124961
124968
124974
124993
125008
125022
125032
125042
125044
125052
125063
125079
125103
125112
125114
125121
125124
125155
125162
125175
125195
125201
125221
125227
125230
125235
125244
125283
125288
125297
125303
125308
125309
125342
125344
125356
125370
125373
125378
125381
125388
125416
125432
125442
125457
125462
125477
125489
125510
125521
125529
125542
125550
125556
125558
125580
125584
125598
125622
125631
125648
125661
125665
125666
125691
125692
125695
125703
125708
125719
125731
125744
125748
125756
125759
125796
125807
125809
125826
125840
125841
125857
125882
125922
125925
125933
125950
125952
125953
125955
125961
125962
125964
125970
125975
125976
125993
126014
126052
126055
126067
126082
126084
126099
126120
126131
126137
126141
126149
126152
126193
126203
126213
126230
126233
126234
126245
126252
126264
126286
126300
126306
126316
126324
126327
126337
126352
126358
126367
126380
126387
126408
126419
126444
126445
126486
126487
126490
126505
126511
126512
126517
126542
126546
126552
126559
126566
126568
126586
126597
126620
126622
126642
126647
126659
126661
126679
126687
126703
126707
126731
126732
126745
126771
126772
126782
126805
126808
126828
126831
126835
126864
126865
126874
126904
126905
126917
126929
126931
126957
126970
126972
126975
126987
127010
127020
127034
127041
127050
127055
127056
127082
127084
127090
127100
127105
127143
127144
127152
127160
127171
127190
127197
127213
127238
127240
127249
127252
127253
127258
127280
127292
127314
127315
127328
127344
127346
127352
127371
127393
127397
127409
127413
127416
127424
127428
127446
127449
127452
127489
127529
127530
127534
127541
127552
127560
127583
127584
127593
127600
127609
127615
127642
127655
127657
127662
127663
127681
127704
127719
127724
127742
127773
127775
127776
127780
127781
127788
127811
127813
127816
127831
127842
127866
127873
127887
127897
127931
127947
127952
127954
127957
127974
127980
127984
127997
128001
128015
128018
128022
128028
128031
128033
128039
128048
128062
128101
128117
128128
128132
128139
128146
128155
128187
128191
128192
128219
128228
128230
128233
128245
128252
128260
128268
128281
128297
128300
128343
128346
128349
128352
128366
128369
128381
128397
128405
128412
128419
128451
128452
128456
128482
128491
128494
128496
128502
128532
128540
128544
128546
128552
128556
128558
128564
128566
128572
128593
128623
128626
128628
128646
128652
128653
128671
128675
128680
128689
128724
128742
128744
128746
128752
128772
128784
128799
128806
128831
128833
128839
128840
128844
128865
128866
128870
128884
128897
128922
128925
128927
128934
128941
128973
128977
128986
128999
129000
129006
129015
129025
129053
129055
129058
129069
129073
129099
129107
129109
129131
129136
129137
129176
129178
129186
129191
129223
129228
129229
129231
129237
129239
129250
129253
129261
129271
129284
129300
129349
129352
129353
129361
129397
129414
129443
129446
129452
129463
129469
129470
129496
129506
129510
129541
129544
129552
129567
129586
129588
129591
129614
129629
129631
129641
129649
129652
129675
129685
129695
129699
129712
129742
129752
129756
129759
129766
129788
129790
129801
129815
129816
129829
129833
129852
129868
129881
129889
129890
129897
129914
129924
129936
129944
129945
129954
129967
129974
129996
130019
130025
130027
130038
130042
130050
130073
130075
130083
130087
130106
130120
130122
130140
130160
130169
130173
130196
130213
130242
130250
130256
130262
130268
130273
130280
130281
130284
130317
130320
130332
130333
130355
130362
130416
130417
130419
130425
130429
130438
130439
130451
130452
130457
130463
130469
130482
130505
130526
130540
130552
130559
130578
130586
130587
130595
130615
130625
130648
130652
130670
130672
130680
130689
130693
130708
130722
130723
130726
130752
130765
130784
130788
130801
130821
130832
130836
130837
130846
130847
130852
130858
130863
130885
130908
130922
130923
130939
130940
130952
130972
130981
130990
131033
131037
131043
131052
131071
131090
131101
131116
131125
131141
131143
131157
131159
131164
131207
131211
131219
131221
131236
131251
131264
131269
131270
131273
131285
131292
131318
131328
131362
131365
131375
131378
131383
131392
131406
131411
131413
131416
131436
131462
131481
131483
131485
131502
131510
131527
131545
131555
131562
131564
131571
131580
131598
131625
131626
131645
131648
131662
131707
131711
131723
131724
131729
131730
131740
131766
131769
131777
131780
131799
131811
131840
131845
131869
131870
131873
131886
131890
131892
131904
131911
131915
131923
131947
131994
132000
132008
132011
132036
132087
132089
132092
132106
132108
132113
132117
132121
132132
132133
132140
132146
132161
132164
132169
132180
132187
132221
132226
132253
132262
132268
132281
132292
132298
132321
132324
132335
132339
132349
132374
132388
132413
132416
132421
132440
132441
132465
132467
132468
132470
132495
132515
132521
132533
132540
132554
132557
132558
132562
132598
132599
132612
132616
132621
132626
132635
132637
132640
132662
132667
132673
132675
132737
132779
132780
132785
132800
132810
132823
132830
132842
132847
132854
132855
132858
132882
132890
132893
132922
132923
132936
132942
132944
132945
132974
132979
132986
132995
133027
133029
133042
133048
133056
133069
133092
133095
133100
133102
133117
133122
133145
133159
133176
133192
133201
133203
133213
133221
133235
133237
133240
133241
133249
133285
133302
133309
133321
133330
133342
133348
133366
133367
133372
133383
133389
133390
133418
133421
133431
133453
133463
133475
133476
133496
133512
133521
133548
133551
133557
133576
133581
133582
133584
133593
133610
133620
133621
133624
133626
133631
133663
133684
133696
133705
133721
133734
133756
133764
133766
133773
133782
133784
133797
133811
133826
133830
133837
133838
133865
133875
133882
133901
133908
133910
133942
133947
133999
134022
134023
134025
134041
134042
134052
134060
134067
134068
134075
134115
134124
134125
134134
134137
134142
134157
134160
134189
134199
134205
134218
134219
134227
134238
134242
134249
134295
134310
134320
134342
134351
134363
134374
134384
134386
134409
134423
134430
134431
134441
134463
134472
134478
134483
134484
134486
134515
134521
134527
134541
134552
134554
134564
134565
134579
134587
134591
134605
134616
134621
134645
134673
134683
134704
134721
134722
134733
134756
134760
134764
134779
134794
134806
134821
134828
134831
134832
134837
134857
134861
134893
134902
134915
134916
134919
134921
134939
134954
134981
134990
135006
135024
135028
135036
135059
135060
135088
135108
135109
135116
135138
135142
135153
135157
135176
135179
135204
135242
135244
135250
135251
135266
135273
135277
135278
135297
135298
135314
135324
135337
135342
135343
135348
135368
135381
135386
135399
135401
135425
135442
135462
135471
135481
135483
135492
135506
135510
135520
135524
135531
135532
135556
135586
135594
135631
135636
135639
135641
135659
135661
135669
135674
135689
135696
135698
135721
135734
135752
135762
135763
135768
135780
135792
135798
135813
135821
135827
135834
135835
135842
135883
135890
135912
135921
135928
135947
135948
135977
136000
136001
136004
136021
136041
136048
136049
136054
136056
136059
136070
136072
136087
136125
136151
136152
136162
136200
136207
136217
136226
136228
136235
136242
136246
136265
136273
136275
136281
136290
136304
136342
136344
136353
136366
136367
136388
136393
136423
136432
136442
136448
136455
136466
136477
136486
136488
136490
136500
136504
136519
136541
136542
136550
136580
136592
136601
136609
136614
136615
136618
136623
136631
136640
136644
136693
136706
136724
136730
136731
136746
136750
136766
136776
136788
136798
136799
136837
136851
136857
136862
136863
136874
136919
136920
136925
136932
136939
136952
136967
136972
136973
137009
137012
137015
137052
137059
137065
137073
137076
137093
137102
137121
137123
137163
137168
137175
137184
137185
137190
137214
137221
137222
137254
137268
137276
137292
137298
137314
137326
137329
137335
137350
137352
137370
137374
137395
137405
137433
137439
137442
137450
137456
137476
137496
137503
137518
137529
137542
137543
137557
137564
137565
137574
137577
137580
137631
137640
137642
137646
137667
137677
137688
137692
137698
137706
137715
137731
137733
137739
137741
137748
137749
137763
137784
137819
137821
137827
137829
137830
137831
137846
137863
137907
137915
137928
137940
137955
137959
137965
137968
138012
138020
138022
138035
138052
138061
138076
138084
138100
138101
138116
138117
138124
138137
138142
138152
138181
138182
138195
138208
138210
138228
138235
138252
138261
138282
138292
138295
138303
138325
138330
138352
138359
138367
138369
138372
138373
138408
138413
138424
138437
138466
138467
138478
138481
138483
138498
138513
138535
138542
138545
138548
138551
138582
138625
138626
138639
138642
138648
138652
138666
138689
138716
138720
138725
138742
138761
138762
138769
138783
138785
138787
138790
138792
138797
138812
138831
138844
138858
138874
138899
138901
138908
138921
138931
138936
138937
138952
138965
138971
138976
138992
139027
139028
139029
139031
139056
139062
139064
139080
139089
139108
139119
139137
139140
139150
139157
139190
139191
139202
139224
139225
139233
139252
139264
139271
139281
139289
139304
139305
139315
139345
139352
139364
139368
139392
139408
139415
139417
139439
139450
139452
139464
139474
139493
139512
139513
139524
139530
139538
139552
139584
139585
139591
139608
139612
139617
139622
139634
139643
139645
139650
139652
139655
139668
139698
139704
139720
139723
139755
139761
139762
139770
139773
139775
139777
139809
139842
139854
139867
139874
139876
139877
139883
139909
139921
139927
139929
139931
139947
139953
139960
139967
139997
140000
140012
140015
140031
140034
140042
140065
140068
140114
140117
140118
140131
140135
140147
140173
140174
140178
140209
140219
140221
140227
140236
140239
140242
140248
140254
140282
140306
140332
140338
140342
140352
140353
140359
140360
140376
140387
140390
140392
140406
140412
140413
140427
140431
140445
140452
140481
140502
140520
140524
140541
140547
140548
140552
140561
140580
140586
140589
140602
140606
140639
140652
140659
140660
140664
140676
140687
140717
140720
140722
140723
140740
140747
140751
140752
140765
140773
140800
140806
140808
140813
140820
140844
140850
140852
140866
140886
140902
140906
140923
140935
140936
140942
140952
140965
140971
140975
140988
140995
141000
141012
141051
141054
141068
141070
141073
141086
141103
141124
141126
141131
141158
141165
141169
141197
141205
141207
141222
141228
141231
141238
141239
141240
141278
141293
141324
141327
141328
141330
141331
141333
141341
141351
141359
141361
141362
141391
141396
141449
141454
141455
141497
141499
141505
141510
141547
141550
141552
141570
141629
141631
141632
141634
141640
141649
141652
141658
141668
141688
141691
141696
141704
141705
141712
141722
141752
141767
141790
141793
141808
141812
141816
141852
141855
141861
141874
141889
141891
141903
141925
141933
141952
141960
141964
141984
142003
142016
142018
142026
142032
142035
142054
142080
142088
142100
142101
142104
142129
142140
142149
142161
142162
142173
142175
142189
142192
142193
142213
142221
142231
142248
142249
142256
142273
142285
142296
142299
142326
142337
142344
142348
142362
142392
142396
142398
142407
142417
142430
142431
142439
142444
142449
142453
142459
142482
142501
142522
142529
142538
142584
142588
142593
142603
142607
142608
142618
142645
142652
142659
142668
142671
142673
142697
142723
142732
142745
142752
142766
142777
142780
142793
142810
142812
142814
142827
142847
142852
142853
142856
142875
142901
142909
142912
142917
142920
142924
142945
142952
142982
142983
143022
143025
143026
143031
143052
143083
143089
143100
143102
143117
143123
143143
143152
143166
143189
143199
143216
143228
143233
143252
143257
143259
143264
143286
143298
143310
143358
143362
143372
143373
143376
143377
143385
143390
143391
143400
143406
143426
143445
143462
143474
143484
143500
143501
143506
143525
143544
143548
143562
143564
143581
143587
143594
143604
143611
143627
143631
143649
143651
143662
143675
143687
143688
143700
143722
143733
143748
143765
143797
143803
143806
143827
143836
143840
143850
143852
143863
143869
143870
143893
143901
143917
143934
143938
143940
143941
143943
143952
143990
143998
144025
144049
144052
144053
144066
144067
144073
144085
144092
144111
144118
144119
144130
144131
144140
144152
144155
144166
144189
144208
144229
144232
144235
144252
144268
144270
144298
144305
144315
144321
144332
144353
144358
144379
144381
144394
144396
144414
144467
144472
144473
144474
144481
144494
144496
144515
144529
144532
144542
144562
144564
144595
144596
144616
144623
144628
144647
144662
144673
144701
144706
144709
144710
144716
144721
144728
144740
144762
144770
144803
144817
144824
144825
144830
144837
144840
144862
144875
144885
144887
144888
144890
144895
144943
144944
144958
144962
144976
144978
144984
144997
145010
145035
145048
145056
145073
145079
145080
145083
145093
145115
145141
145146
145152
145161
145164
145183
145200
145223
145237
145242
145249
145252
145268
145288
145289
145296
145305
145321
145332
145352
145353
145359
145381
145398
145418
145423
145433
145436
145437
145442
145452
145455
145491
145511
145514
145519
145525
145527
145528
145558
145563
145572
145580
145592
145595
145612
145624
145650
145662
145669
145684
145692
145696
145705
145737
145754
145762
145777
145786
145793
145798
145805
145807
145830
145831
145836
145839
145841
145862
145867
145908
145926
145937
145952
145962
145966
145980
145981
145984
145999
146001
146026
146047
146062
146065
146083
146101
146113
146139
146143
146157
146166
146168
146170
146176
146178
146205
146219
146220
146225
146257
146283
146286
146289
146290
146302
146329
146350
146360
146374
146379
146380
146383
146393
146401
146410
146413
146436
146460
146463
146464
146467
146490
146509
146521
146526
146531
146545
146553
146556
146557
146571
146580
146587
146588
146603
146621
146645
146652
146693
146709
146712
146721
146723
146724
146726
146759
146762
146772
146773
146795
146821
146825
146841
146843
146858
146868
146871
146884
146894
146898
146908
146921
146924
146932
146934
146969
146982
146999
147012
147015
147016
147021
147033
147035
147052
147057
147101
147115
147117
147136
147138
147179
147196
147205
147218
147226
147230
147242
147252
147255
147257
147266
147277
147279
147282
147307
147312
147342
147357
147364
147378
147390
147391
147405
147442
147456
147464
147467
147468
147470
147476
147499
147513
147514
147517
147525
147542
147549
147550
147560
147583
147600
147619
147620
147623
147630
147631
147660
147682
147691
147696
147698
147701
147727
147741
147743
147809
147814
147815
147821
147823
147835
147853
147858
147862
147873
147876
147883
147885
147921
147922
147936
147949
147957
147968
147973
147983
147986
147995
148020
148021
148038
148039
148041
148047
148073
148087
148104
148121
148132
148151
148154
148164
148168
148171
148208
148210
148221
148225
148238
148246
148247
148264
148274
148302
148308
148335
148342
148343
148346
148377
148416
148428
148431
148440
148442
148448
148452
148461
148467
148475
148479
148481
148495
148499
148501
148521
148542
148585
148588
148591
148592
148603
148616
148619
148622
148642
148647
148680
148686
148709
148731
148739
148744
148751
148763
148791
148793
148806
148817
148826
148830
148831
148833
148839
148863
148875
148896
148899
148913
148929
148939
148951
148966
148976
148992
148996
148997
149004
149010
149040
149041
149052
149065
149072
149084
149103
149121
149129
149135
149149
149150
149155
149164
149179
149180
149193
149198
149199
149210
149220
149221
149237
149251
149269
149281
149293
149299
149314
149316
149321
149322
149330
149367
149384
149394
149410
149412
149434
149435
149437
149448
149460
149482
149496
149507
149525
149542
149544
149549
149556
149563
149572
149573
149596
149604
149620
149626
149633
149642
149670
149677
149707
149708
149719
149722
149723
149742
149744
149748
149754
149798
149801
149831
149835
149885
149892
149893
149897
149900
149903
149919
149930
149931
149948
149957
149961
149966
150015
150036
150037
150040
150059
150061
150089
150097
150101
150106
150107
150135
150142
150152
150161
150163
150182
150188
150190
150203
150206
150236
150248
150252
150275
150282
150323
150347
150352
150360
150362
150390
150393
150396
150397
150402
150403
150412
150421
150433
150446
150454
150456
150476
150480
150507
150514
150524
150528
150544
150545
150565
150597
150600
150634
150637
150642
150645
150661
150663
150682
150693
150718
150726
150733
150742
150750
150764
150766
150771
150798
150806
150807
150824
150842
150846
150851
150852
150863
150877
150887
150888
150900
150910
150917
150922
150931
150945
150965
150998
151000
151008
151031
151038
151044
151057
151078
151079
151106
151119
151120
151129
151131
151160
151170
151183
151186
151188
151191
151192
151213
151226
151250
151263
151295
151304
151316
151332
151345
151351
151352
151355
151357
151371
151372
151388
151406
151410
151419
151432
151451
151452
151476
151492
151499
151513
151519
151531
151552
151584
151586
151591
151601
151604
151613
151632
151637
151638
151643
151652
151668
151679
151684
151704
151721
151722
151734
151752
151754
151759
151766
151768
151790
151791
151810
151842
151847
151855
151872
151874
151878
151896
151908
151940
151942
151949
151960
151970
151976
151985
151993
152008
152013
152022
152031
152040
152051
152059
152073
152097
152115
152121
152123
152131
152135
152148
152166
152167
152184
152208
152218
152220
152231
152283
152294
152308
152317
152318
152321
152323
152335
152339
152340
152372
152394
152404
152407
152411
152434
152442
152452
152460
152474
152480
152483
152484
152493
152541
152542
152547
152552
152568
152579
152581
152586
152589
152628
152632
152643
152649
152652
152676
152677
152702
152746
152747
152752
152762
152772
152787
152800
152801
152806
152817
152818
152823
152827
152852
152859
152875
152881
152882
152916
152935
152936
152944
152945
152950
152952
152964
152973
152975
152977
153029
153033
153060
153065
153076
153084
153093
153104
153115
153117
153131
153138
153162
153169
153186
153192
153215
153220
153228
153231
153232
153239
153272
153275
153295
153307
153313
153323
153330
153331
153336
153363
153365
153389
153391
153428
153431
153442
153443
153446
153480
153492
153498
153516
153521
153539
153549
153556
153577
153585
153609
153616
153624
153633
153637
153650
153652
153670
153680
153698
153699
153702
153706
153718
153725
153752
153768
153770
153790
153791
153799
153845
153852
153854
153867
153884
153892
153901
153905
153912
153922
153924
153952
153990
153998
154005
154025
154027
154028
154030
154033
154041
154052
154068
154070
154071
154073
154080
154081
154094
154118
154154
154158
154165
154173
154212
154220
154229
154231
154255
154273
154275
154278
154279
154286
154300
154308
154333
154343
154356
154373
154376
154377
154396
154397
154407
154418
154431
154432
154437
154454
154465
154471
154474
154488
154517
154526
154531
154549
154564
154573
154589
154601
154609
154611
154632
154638
154664
154674
154686
154690
154724
154725
154734
154752
154753
154759
154760
154776
154798
154799
154807
154833
154838
154848
154852
154880
154891
154900
154912
154920
154935
154952
154962
154976
154981
154983
155001
155013
155014
155019
155043
155047
155052
155064
155076
155102
155103
155118
155122
155127
155129
155132
155152
155167
155182
155196
155208
155232
155234
155243
155252
155256
155278
155303
155307
155315
155326
155351
155352
155361
155364
155371
155388
155391
155396
155427
155463
155473
155474
155477
155485
155508
155512
155526
155530
155556
155557
155562
155574
155576
155587
155606
155620
155650
155652
155662
155667
155668
155671
155689
155715
155726
155727
155731
155732
155751
155758
155761
155771
155804
155816
155828
155830
155833
155848
155886
155905
155916
155923
155929
155930
155934
155936
155939
155941
155952
155969
156004
156005
156011
156042
156047
156049
156052
156060
156074
156085
156089
156090
156098
156113
156116
156133
156152
156155
156193
156196
156206
156209
156211
156212
156216
156252
156257
156260
156262
156275
156287
156291
156298
156301
156332
156339
156347
156351
156352
156355
156357
156360
156370
156394
156423
156445
156453
156455
156461
156476
156482
156483
156497
156504
156509
156525
156559
156573
156574
156578
156584
156585
156609
156611
156617
156629
156648
156662
156666
156690
156695
156698
156700
156710
156714
156741
156752
156762
156768
156769
156772
156792
156816
156833
156860
156862
156865
156872
156876
156912
156916
156926
156932
156936
156937
156948
156954
156958
156962
156982
156988
156990
157011
157018
157041
157045
157058
157065
157068
157073
157108
157121
157149
157152
157165
157172
157178
157179
157201
157203
157213
157242
157248
157252
157282
157285
157289
157300
157303
157329
157335
157345
157352
157372
157398
157400
157409
157417
157421
157438
157448
157449
157452
157473
157482
157489
157499
157500
157509
157520
157542
157552
157558
157573
157592
157601
157613
157616
157617
157633
157650
157658
157663
157674
157682
157697
157717
157722
157726
157747
157762
157775
157777
157784
157786
157800
157823
157828
157832
157862
157865
157873
157888
157905
157941
157944
157954
157962
157967
157971
157974
157981
157992
158024
158026
158027
158029
158035
158046
158051
158054
158062
158063
158088
158102
158147
158156
158162
158167
158198
158210
158212
158226
158231
158232
158268
158269
158295
158307
158356
158358
158359
158361
158376
158383
158386
158389
158394
158399
158401
158407
158426
158452
158469
158485
158492
158503
158504
158510
158520
158529
158552
158557
158573
158611
158615
158628
158629
158631
158643
158652
158653
158655
158675
158697
158715
158726
158731
158743
158752
158763
158785
158788
158790
158795
158814
158845
158856
158862
158871
158873
158883
158923
158926
158929
158932
158935
158945
158962
158969
158994
158996
158999
159000
159022
159058
159062
159071
159073
159086
159101
159115
159134
159138
159148
159162
159179
159182
159184
159196
159198
159217
159236
159240
159248
159249
159261
159262
159279
159297
159307
159317
159357
159362
159384
159410
159423
159444
159452
159456
159466
159470
159475
159476
159478
159487
159493
159508
159512
159513
159528
159551
159557
159583
159587
159599
159621
159625
159650
159652
159661
159672
159682
159683
159693
159711
159720
159744
159752
159763
159779
159781
159813
159817
159824
159835
159841
159865
159879
159882
159883
159887
159888
159906
159911
159925
159931
159953
159962
159968
159978
159988
160006
160014
160041
160062
160069
160070
160073
160083
160089
160091
160092
160097
160138
160148
160162
160170
160191
160202
160204
160212
160236
160240
160244
160256
160258
160262
160273
160284
160314
160325
160362
160369
160377
160397
160404
160408
160416
160418
160427
160442
160446
160459
160461
160462
160464
160471
160512
160513
160540
160543
160563
160567
160590
160593
160622
160645
160646
160653
160657
160667
160673
160683
160688
160709
160710
160730
160749
160755
160783
160791
160792
160795
160801
160802
160809
160816
160824
160839
160848
160865
160868
160883
160897
160906
160930
160935
160936
160946
160951
160968
160970
160981
160983
160997


==> anc/data/lists/extra_q13.txt <==
0
92
96
99
103
108
110
111
113
145
146
153
154
169
197
201
204
233
235
239
240
249
250
252
262
278
309
318
329
338
356
368
383
396
397
415
426
457
473
476
496
505
507
532
540
550
563
568
580
596
634
638
649
666
673
676
683
684
687
689
694
715
721
770
781
793
795
828
845
874
878
880
902
911
918
919
924
926
934
939
950
977
997
1007
1014
1015
1017
1023
1027
1039
1053
1057
1107
1123
1131
1141
1163
1183
1187
1193
1195
1196
1197
1222
1231
1285
1295
1300
1303
1333
1352
1382
1384
1388
1412
1421
1422
1429
1432
1440
1442
1453
1468
1493
1499
1515
1521
1523
1526
1527
1534
1542
1560
1567
1622
1637
1638
1649
1668
1690
1704
1722
1738
1746
1751
1760
1770
1810
1821
1832
1849
1856
1859
1880
1894
1905
1917
1918
1925
1940
1987
1994
1997
2017
2026
2028
2058
2061
2065
2081
2100
2101
2105
2114
2116
2117
2130
2140
2161
2178
2193
2197
2238
2247
2268
2269
2327
2328
2339
2341
2343
2350
2352
2354
2365
2366
2388
2404
2407
2408
2412
2415
2426
2448
2465
2472
2475
2535
2555
2556
2557
2595
2596
2601
2605
2633
2644
2658
2661
2682
2704
2710
2712
2730
2732
2769
2784
2802
2831
2857
2858
2869
2873
2884
2901
2925
2949
2976
2988
2994
3009
3013
3032
3038
3041
3042
3047
3062
3080
3101
3115
3125
3126
3155
3157
3170
3173
3185
3201
3211
3212
3236
3241
3254
3263
3299
3301
3305
3308
3334
3336
3351
3380
3392
3394
3415
3428
3432
3459
3461
3478
3481
3502
3504
3513
3549
3557
3568
3576
3607
3619
3634
3635
3655
3657
3668
3691
3692
3715
3718
3720
3755
3770
3785
3810
3824
3844
3851
3855
3875
3878
3884
3887
3892
3894
3913
3924
3952
3976
3984
4007
4032
4033
4047
4056
4073
4074
4075
4112
4113
4129
4133
4153
4168
4177
4180
4208
4225
4242
4252
4267
4270
4274
4275
4282
4312
4321
4337
4340
4394
4398
4403
4407
4423
4425
4428
4430
4476
4481
4512
4523
4551
4562
4563
4572
4574
4597
4612
4615
4621
4627
4654
4688
4699
4715
4718
4732
4753
4806
4809
4817
4834
4840
4847
4868
4885
4891
4901
4909
4913
4914
4917
4932
4955
4959
4976
5013
5021
5029
5041
5065
5070
5079
5105
5111
5121
5170
5173
5174
5176
5196
5207
5209
5224
5239
5244
5264
5266
5283
5286
5303
5304
5311
5328
5333
5340
5403
5405
5408
5432
5436
5448
5482
5487
5488
5493
5532
5558
5559
5567
5577
5592
5614
5628
5646
5661
5666
5667
5700
5725
5726
5743
5746
5754
5760
5784
5790
5793
5799
5811
5817
5826
5840
5847
5905
5907
5915
5919
5945
5955
5965
6007
6010
6019
6030
6036
6049
6051
6060
6084
6085
6089
6097
6107
6118
6143
6147
6152
6193
6203
6211
6217
6245
6253
6271
6319
6322
6337
6346
6359
6366
6390
6399
6419
6422
6424
6426
6453
6464
6474
6475
6481
6513
6544
6559
6566
6569
6591
6610
6611
6646
6653
6674
6677
6698
6699
6704
6705
6747
6750
6757
6760
6777
6779
6781
6782
6798
6835
6853
6857
6878
6901
6914
6929
6969
6973
7009
7010
7022
7045
7047
7054
7057
7060
7070
7080
7098
7103
7109
7130
7141
7151
7163
7169
7176
7206
7209
7249
7267
7274
7318
7320
7328
7329
7338
7352
7365
7397
7420
7427
7428
7436
7438
7464
7467
7482
7497
7511
7525
7528
7534
7540
7561
7574
7595
7605
7608
7630
7635
7641
7649
7655
7682
7732
7735
7753
7757
7765
7774
7784
7788
7803
7809
7815
7821
7840
7894
7904
7921
7925
7939
7943
7954
7977
7980
7988
7999
8011
8023
8040
8046
8047
8065
8078
8109
8112
8118
8152
8167
8168
8176
8184
8196
8209
8242
8258
8276
8277
8281
8283
8289
8314
8329
8345
8346
8353
8359
8391
8394
8429
8450
8497
8501
8538
8539
8552
8555
8569
8572
8579
8582
8592
8598
8619
8636
8637
8639
8641
8646
8687
8717
8721
8748
8751
8764
8788
8817
8824
8840
8846
8847
8884
8885
8886
8887
8906
8917
8924
8925
8957
8961
8971
8992
8999
9015
9026
9032
9042
9048
9092
9101
9102
9116
9126
9129
9130
9144
9152
9192
9204
9205
9222
9229
9240
9267
9295
9310
9318
9325
9327
9336
9337
9343
9397
9402
9442
9453
9460
9464
9471
9480
9481
9509
9521
9534
9535
9544
9571
9576
9583
9620
9633
9683
9700
9717
9741
9751
9755
9758
9760
9777
9785
9793
9802
9803
9826
9829
9862
9864
9892
9913
9934
9937
9939
9946
9958
9971
9983
9986
10009
10026
10028
10050
10081
10107
10109
10112
10126
10127
10140
10181
10216
10225
10253
10260
10262
10265
10269
10287
10295
10305
10309
10315
10331
10332
10355
10369
10381
10382
10398
10418
10423
10437
10465
10478
10494
10502
10511
10513
10521
10527
10528
10571
10592
10630
10638
10645
10647
10656
10657
10668
10673
10724
10725
10737
10739
10746
10754
10779
10816
10825
10841
10846
10865
10875
10884
10890
10900
10907
10954
10970
10971
10982
10985
10988
10995
11002
11007
11024
11053
11060
11064
11069
11070
11075
11119
11124
11154
11157
11162
11174
11208
11239
11248
11249
11258
11283
11310
11312
11314
11323
11352
11353
11369
11377
11399
11426
11435
11454
11474
11476
11492
11496
11499
11506
11513
11530
11531
11532
11556
11576
11629
11642
11650
11653
11661
11664
11677
11716
11724
11742
11760
11768
11769
11782
11783
11804
11809
11830
11836
11856
11867
11873
11903
11917
11935
11946
11953
11954
11967
11972
11990
11999
12023
12028
12046
12069
12073
12075
12082
12097
12101
12125
12130
12168
12183
12204
12212
12235
12237
12241
12254
12261
12265
12289
12310
12337
12344
12363
12365
12385
12407
12419
12442
12453
12460
12461
12468
12473
12502
12506
12516
12529
12560
12568
12594
12602
12619
12620
12631
12632
12649
12657
12675
12681
12684
12693
12700
12702
12714
12726
12728
12760
12811
12824
12839
12842
12844
12879
12880
12889
12907
12911
12936
12953
12986
12990
12992
13013
13018
13023
13032
13076
13097
13113
13114
13117
13131
13169
13178
13180
13182
13183
13194
13209
13220
13224
13231
13237
13244
13249
13251
13256
13258
13299
13351
13352
13358
13368
13401
13427
13456
13465
13481
13486
13491
13494
13512
13520
13554
13581
13599
13608
13618
13623
13628
13648
13670
13681
13689
13699
13700
13735
13737
13752
13756
13771
13791
13806
13815
13824
13825
13849
13858
13859
13877
13881
13898
13924
13949
13955
13969
14002
14011
14015
14022
14027
14029
14042
14051
14060
14083
14090
14095
14105
14113
14154
14167
14174
14179
14196
14212
14225
14228
14230
14243
14257
14267
14275
14308
14311
14320
14365
14388
14396
14398
14401
14409
14421
14437
14455
14471
14474
14488
14534
14545
14549
14558
14566
14588
14595
14609
14612
14617
14654
14667
14681
14686
14703
14715
14719
14723
14754
14780
14794
14801
14813
14849
14858
14864
14871
14872
14874
14875
14915
14917
14926
14948
14959
14965
14989
14993
15009
15010
15037
15041
15072
15097
15122
15131
15133
15138
15154
15160
15190
15205
15210
15216
15222
15232
15251
15277
15317
15326
15340
15343
15348
15353
15374
15379
15384
15387
15410
15413
15420
15429
15433
15442
15447
15450
15451
15454
15496
15548
15558
15564
15571
15583
15603
15607
15615
15626
15627
15676
15689
15697
15698
15717
15719
15727
15760
15763
15779
15785
15801
15818
15834
15841
15848
15856
15879
15886
15913
15944
15969
15975
15985
15986
15997
16006
16038
16054
16055
16079
16090
16092
16093
16106
16114
16129
16141
16169
16171
16176
16224
16228
16232
16243
16273
16299
16330
16336
16354
16355
16356
16367
16381
16393
16398
16410
16417
16437
16463
16484
16488
16506
16541
16547
16550
16554
16562
16570
16577
16584
16609
16635
16653
16662
16670
16707
16713
16726
16730
16731
16736
16740
16751
16773
16799
16840
16846
16861
16872
16873
16874
16899
16900
16915
16927
16928
16930
16940
16958
16969
16983
17005
17007
17026
17069
17107
17128
17149
17155
17164
17165
17179
17196
17216
17226
17238
17241
17249
17283
17286
17293
17313
17323
17332
17355
17361
17372
17380
17401
17407
17410
17423
17430
17437
17465
17469
17483
17485
17497
17526
17539
17556
17557
17576
17578
17587
17595
17596
17615
17643
17652
17658
17659
17662
17663
17712
17713
17745
17749
17771
17774
17791
17811
17829
17854
17857
17866
17871
17883
17884
17908
17914
17918
17920
17935
17939
17945
17953
17961
17971
18001
18048
18061
18071
18073
18083
18111
18116
18131
18145
18151
18182
18188
18218
18227
18237
18252
18275
18289
18303
18318
18324
18327
18331
18347
18353
18376
18390
18421
18432
18433
18438
18476
18503
18518
18523
18525
18543
18577
18580
18583
18590
18592
18605
18644
18645
18670
18682
18696
18701
18714
18719
18733
18745
18759
18770
18783
18821
18822
18848
18862
18869
18874
18877
18882
18902
18903
18928
18929
18930
18950
18990
19015
19021
19026
19032
19053
19084
19091
19094
19097
19113
19125
19137
19165
19168
19174
19187
19191
19197
19220
19232
19266
19298
19303
19309
19321
19341
19362
19382
19404
19411
19421
19435
19442
19444
19449
19453
19469
19474
19479
19495
19517
19574
19587
19601
19603
19604
19613
19630
19640
19649
19681
19689
19713
19716
19725
19730
19738
19739
19766
19773
19801
19810
19825
19829
19834
19865
19868
19873
19876
19895
19898
19907
19912
19942
19984
20017
20024
20053
20060
20064
20070
20071
20090
20091
20105
20111
20126
20127
20143
20146
20153
20157
20161
20212
20226
20260
20270
20274
20280
20282
20287
20305
20306
20350
20358
20363
20379
20383
20395
20413
20449
20457
20472
20483
20503
20513
20532
20557
20580
20582
20583
20600
20605
20618
20624
20639
20651
20668
20679
20685
20689
20700
20709
20749
20764
20769
20785
20787
20796
20802
20807
20830
20851
20856
20864
20875
20892
20893
20914
20943
20956
20960
20975
20980
21004
21009
21022
21030
21037
21071
21072
21076
21112
21125
21132
21143
21157
21166
21181
21197
21201
21212
21216
21267
21273
21278
21283
21294
21299
21310
21325
21347
21357
21380
21407
21433
21434
21436
21442
21450
21463
21469
21474
21477
21489
21536
21541
21549
21555
21559
21569
21603
21632
21655
21656
21662
21665
21673
21677
21681
21726
21738
21782
21794
21798
21801
21850
21869
21888
21911
21919
21920
21926
21930
21951
21952
21963
21970
21987
21992
22024
22033
22049
22060
22076
22080
22081
22085
22126
22128
22137
22139
22149
22175
22177
22187
22197
22215
22220
22235
22239
22243
22257
22270
22297
22308
22309
22318
22343
22353
22368
22373
22382
22386
22416
22418
22463
22477
22521
22528
22557
22565
22578
22589
22595
22597
22599
22610
22612
22621
22646
22657
22664
22674
22678
22686
22695
22716
22765
22776
22790
22796
22808
22815
22834
22835
22837
22840
22846
22882
22909
22915
22940
22955
22968
22984
22993
23031
23041
23042
23047
23053
23071
23084
23114
23138
23147
23152
23153
23157
23197
23207
23212
23213
23227
23235
23248
23283
23298
23310
23315
23322
23336
23339
23341
23342
23356
23398
23417
23423
23444
23455
23468
23491
23493
23512
23524
23528
23533
23542
23564
23619
23621
23640
23646
23654
23660
23700
23707
23741
23749
23754
23769
23785
23787
23789
23798
23800
23815
23829
23832
23841
23859
23875
23886
23894
23898
23907
23940
23942
23973
23998
24001
24025
24027
24041
24057
24065
24086
24093
24097
24102
24127
24140
24165
24167
24173
24174
24180
24194
24195
24204
24205
24251
24252
24289
24292
24328
24331
24336
24348
24357
24367
24376
24387
24396
24401
24410
24417
24429
24438
24493
24503
24505
24510
24517
24518
24529
24532
24560
24566
24572
24621
24632
24633
24637
24673
24674
24688
24745
24747
24761
24768
24781
24785
24808
24828
24832
24843
24866
24872
24890
24915
24924
24925
24929
24964
24990
24998
25010
25012
25019
25022
25050
25053
25064
25069
25073
25103
25141
25151
25160
25162
25181
25187
25213
25228
25230
25278
25280
25285
25295
25304
25317
25320
25327
25350
25357
25383
25392
25394
25446
25448
25454
25457
25474
25484
25487
25503
25519
25522
25525
25546
25569
25571
25575
25579
25610
25637
25653
25668
25670
25688
25704
25724
25732
25759
25771
25775
25776
25814
25832
25840
25846
25857
25882
25927
25929
25939
25958
25967
25971
25996
26002
26024
26026
26027
26034
26039
26041
26064
26082
26088
26102
26131
26145
26146
26167
26183
26195
26196
26213
26229
26235
26246
26252
26260
26264
26283
26288
26297
26353
26363
26364
26406
26413
26433
26438
26494
26499
26502
26509
26512
26515
26518
26525
26528
26533
26545
26555
26567
26594
26599
26615
26623
26640
26643
26653
26668
26676
26691
26702
26711
26714
26728
26731
26767
26783
26797
26821
26847
26855
26865
26871
26885
26890
26893
26924
26929
26941
26948
26971
26987
26992
26994
27021
27040
27048
27058
27072
27085
27092
27120
27123
27140
27142
27166
27169
27172
27209
27229
27240
27250
27251
27252
27259
27273
27293
27312
27314
27316
27378
27381
27414
27430
27446
27477
27485
27502
27512
27519
27536
27540
27542
27547
27557
27576
27599
27622
27643
27661
27670
27679
27686
27708
27710
27714
27716
27735
27750
27757
27764
27765
27766
27769
27801
27808
27830
27832
27885
27890
27906
27918
27931
27937
27971
27974
27978
27980
28003
28006
28026
28054
28071
28074
28079
28113
28118
28120
28127
28149
28159
28178
28180
28203
28223
28224
28227
28249
28259
28288
28311
28323
28351
28369
28377
28385
28392
28393
28409
28423
28448
28469
28471
28479
28503
28506
28519
28530
28535
28559
28561
28567
28583
28597
28599
28600
28620
28624
28633
28637
28658
28706
28729
28730
28743
28745
28754
28762
28764
28774
28804
28836
28842
28876
28881
28889
28899
28908
28916
28939
28941
28983
29010
29011
29014
29031
29042
29061
29068
29079
29090
29101
29117
29120
29135
29139
29152
29159
29180
29208
29218
29221
29237
29246
29248
29256
29268
29273
29303
29312
29329
29331
29357
29361
29365
29366
29406
29427
29457
29460
29463
29489
29491
29509
29514
29527
29540
29550
29554
29566
29575
29608
29610
29640
29667
29670
29671
29695
29713
29723
29732
29736
29744
29750
29784
29792
29800
29819
29822
29824
29833
29843
29845
29849
29877
29913
29915
29928
29946
29950
29953
29962
29986
30041
30047
30056
30062
30069
30082
30103
30122
30136
30137
30139
30142
30156
30190
30213
30220
30241
30251
30292
30311
30320
30328
30329
30338
30374
30385
30392
30393
30399
30412
30420
30427
30432
30442
30458
30466
30499
30522
30529
30534
30540
30549
30578
30589
30596
30599
30601
30611
30651
30673
30679
30703
30709
30730
30756
30758
30780
30781
30784
30816
30823
30824
30831
30844
30846
30851
30878
30885
30900
30927
30931
30945
30954
30958
31021
31024
31031
31043
31056
31067
31079
31081
31093
31096
31098
31099
31108
31148
31149
31187
31197
31234
31237
31243
31244
31250
31258
31265
31268
31287
31288
31291
31309
31324
31326
31341
31350
31354
31365
31372
31381
31434
31435
31447
31473
31487
31494
31495
31501
31503
31512
31543
31549
31563
31597
31603
31618
31630
31639
31656
31671
31683
31702
31711
31761
31763
31772
31800
31817
31818
31822
31855
31879
31884
31899
31909
31927
31928
31941
31944
31947
31975
31986
31997
32001
32005
32042
32070
32075
32092
32094
32110
32113
32128
32154
32160
32176
32188
32199
32242
32244
32254
32257
32271
32279
32281
32295
32298
32310
32318
32328
32342
32361
32368
32384
32401
32403
32448
32452
32457
32494
32524
32535
32545
32547
32568
32571
32574
32598
32616
32617
32632
32648
32678
32685
32689
32690
32726
32747
32755
32769
32775
32786
32803
32813
32833
32884
32886
32891
32905
32922
32926
32954
32955
32963
33020
33025
33030
33035
33038
33041
33044
33046
33049
33062
33102
33109
33124
33154
33167
33178
33186
33206
33209
33227
33237
33253
33263
33268
33269
33286
33293
33306
33307
33316
33336
33339
33373
33384
33406
33433
33449
33457
33462
33473
33492
33514
33528
33531
33536
33573
33578
33579
33585
33605
33629
33631
33641
33645
33656
33672
33675
33686
33729
33734
33747
33756
33764
33779
33800
33807
33811
33812
33816
33839
33853
33865
33876
33941
33943
33962
33969
33979
34005
34024
34035
34069
34085
34097
34102
34109
34129
34133
34135
34138
34145
34170
34172
34176
34183
34186
34205
34231
34249
34273
34286
34303
34307
34324
34326
34393
34407
34417
34426
34427
34428
34432
34439
34474
34476
34503
34513
34515
34517
34543
34546
34561
34600
34605
34616
34623
34644
34645
34650
34653
34690
34695
34699
34705
34724
34742
34756
34758
34784
34807
34814
34819
34830
34845
34846
34849
34871
34874
34911
34929
34936
34967
34983
34993
35004
35010
35023
35042
35052
35053
35064
35086
35101
35117
35127
35135
35152
35175
35183
35184
35197
35216
35245
35256
35259
35282
35291
35301
35314
35321
35328
35339
35359
35362
35380
35388
35393
35400
35424
35460
35470
35472
35490
35501
35526
35544
35546
35553
35554
35559
35567
35583
35589
35644
35650
35659
35661
35669
35682
35688
35718
35733
35738
35753
35776
35778
35785
35803
35815
35820
35827
35828
35832
35888
35899
35912
35915
35937
35960
35961
35963
35969
35980
35981
35997
35998
36002
36008
36019
36020
36044
36048
36091
36109
36122
36125
36145
36166
36180
36204
36205
36231
36238
36240
36258
36270
36275
36276
36289
36291
36294
36297
36320
36335
36358
36365
36367
36387
36414
36417
36418
36425
36428
36433
36456
36462
36504
36512
36521
36539
36577
36583
36594
36608
36614
36632
36641
36654
36665
36673
36695
36701
36721
36722
36737
36747
36779
36794
36797
36816
36820
36839
36842
36865
36877
36897
36900
36904
36923
36937
36938
36942
36946
36948
36949
36970
36975
36999
37011
37012
37014
37022
37052
37053
37057
37058
37084
37167
37171
37174
37178
37180
37181
37189
37198
37199
37201
37206
37230
37251
37268
37274
37291
37313
37316
37322
37348
37349
37353
37359
37369
37371
37389
37416
37435
37465
37472
37486
37496
37500
37518
37542
37549
37560
37570
37578
37593
37606
37630
37639
37657
37658
37677
37679
37687
37689
37701
37704
37733
37735
37745
37785
37786
37792
37805
37826
37830
37856
37881
37898
37900
37912
37915
37939
37941
37958
37991
37992
38001
38017
38025
38030
38044
38060
38081
38101
38111
38112
38135
38137
38143
38161
38170
38188
38194
38203
38220
38226
38230
38237
38239
38264
38295
38305
38333
38342
38357
38363
38389
38417
38418
38440
38444
38449
38451
38471
38473
38510
38529
38532
38544
38547
38556
38583
38593
38597
38600
38631
38651
38663
38664
38665
38701
38719
38729
38732
38736
38737
38752
38772
38789
38800
38803
38858
38870
38877
38879
38881
38887
38889
38896
38935
38944
38968
38969
39027
39028
39029
39039
39042
39116
39120
39131
39143
39147
39150
39155
39156
39194
39206
39208
39212
39243
39249
39261
39271
39298
39323
39325
39326
39327
39364
39376
39377
39379
39427
39437
39450
39469
39498
39499
39518
39523
39525
39530
39546
39575
39576
39592
39610
39616
39628
39648
39672
39678
39685
39686
39715
39720
39721
39765
39780
39781
39793
39817
39827
39844
39853
39874
39884
39887
39901
39914
39921
39931
39940
39947
40006
40008
40019
40024
40033
40052
40053
40062
40082
40097
40100
40145
40148
40163
40165
40177
40185
40187
40204
40222
40253
40261
40269
40270
40274
40277
40293
40321
40325
40338
40377
40382
40390
40391
40406
40412
40433
40450
40465
40476
40489
40543
40546
40556
40560
40566
40572
40609
40630
40640
40655
40658
40683
40685
40687
40704
40723
40729
40742
40745
40747
40753
40799
40804
40833
40844
40881
40883
40886
40890
40894
40898
40908
40924
40926
40928
40952
40975
40979
40985
40986
41023
41047
41066
41067
41073
41104
41116
41130
41135
41151
41197
41200
41216
41228
41236
41284
41295
41300
41302
41329
41341
41342
41350
41353
41363
41376
41393
41402
41405
41419
41429
41471
41474
41483
41485
41500
41519
41521
41531
41549
41558
41574
41576
41587
41592
41607
41617
41629
41632
41644
41653
41660
41672
41679
41685
41743
41761
41768
41770
41783
41804
41825
41834
41836
41860
41863
41879
41898
41905
41912
41931
41935
41936
41947
41954
41975
42006
42017
42030
42031
42043
42049
42081
42083
42089
42117
42127
42138
42147
42154
42168
42190
42193
42226
42250
42253
42264
42301
42333
42337
42372
42373
42381
42405
42411
42414
42417
42419
42428
42449
42460
42481
42508
42510
42512
42520
42521
42525
42564
42588
42594
42615
42625
42640
42645
42646
42652
42694
42697
42704
42715
42729
42730
42757
42765
42767
42769
42781
42816
42837
42841
42865
42883
42891
42922
42926
42960
42998
43002
43036
43037
43044
43062
43069
43072
43079
43090
43093
43095
43105
43146
43165
43167
43172
43189
43208
43213
43226
43233
43241
43264
43286
43294
43337
43342
43357
43358
43368
43374
43410
43420
43428
43429
43433
43443
43456
43466
43475
43497
43501
43508
43515
43531
43539
43563
43581
43583
43602
43619
43622
43639
43645
43652
43654
43661
43684
43740
43751
43764
43768
43771
43789
43801
43805
43814
43823
43826
43848
43851
43858
43865
43871
43893
43940
43941
43947
44003
44006
44055
44058
44065
44075
44086
44094
44098
44100
44109
44110
44113
44129
44142
44178
44187
44199
44203
44209
44219
44247
44278
44302
44303
44309
44320
44329
44340
44353
44367
44372
44382
44389
44400
44415
44447
44448
44458
44459
44481
44483
44496
44497
44527
44553
44559
44578
44579
44585
44616
44635
44641
44646
44660
44702
44707
44719
44729
44734
44738
44756
44759
44774
44785
44801
44839
44859
44860
44866
44872
44885
44902
44941
44944
44945
44954
44967
44973
44992
44997
45002
45012
45014
45019
45025
45031
45072
45085
45123
45128
45143
45178
45193
45199
45210
45211
45229
45249
45257
45258
45275
45292
45317
45331
45345
45349
45353
45356
45373
45378
45389
45406
45441
45461
45497
45499
45517
45541
45565
45568
45570
45585
45592
45613
45614
45619
45630
45650
45651
45661
45679
45699
45701
45726
45747
45776
45778
45781
45790
45799
45803
45805
45808
45828
45833
45846
45858
45897
45922
45939
45957
45968
45996
46004
46018
46057
46065
46071
46082
46083
46109
46118
46125
46126
46137
46142
46145
46159
46201
46225
46236
46237
46248
46257
46293
46302
46304
46306
46311
46349
46352
46355
46364
46369
46389
46415
46421
46425
46427
46432
46433
46475
46476
46493
46513
46540
46542
46551
46554
46559
46562
46574
46606
46640
46644
46661
46691
46708
46730
46745
46747
46766
46798
46799
46810
46813
46820
46832
46841
46842
46861
46884
46930
46951
46957
46967
46973
46977
46980
46982
46987
47011
47014
47022
47067
47072
47088
47101
47117
47118
47126
47127
47151
47153
47166
47167
47180
47188
47214
47218
47224
47245
47247
47259
47292
47301
47320
47327
47331
47335
47349
47358
47376
47389
47425
47444
47457
47470
47489
47505
47531
47533
47537
47545
47560
47564
47591
47594
47632
47655
47658
47677
47683
47699
47701
47716
47741
47761
47785
47787
47788
47800
47803
47808
47827
47828
47856
47861
47887
47890
47895
47932
47937
47961
47977
47989
47990
47996
48053
48061
48074
48084
48090
48093
48097
48104
48110
48114
48133
48134
48143
48165
48178
48203
48218
48230
48266
48278
48280
48304
48329
48330
48334
48339
48344
48355
48368
48378
48384
48385
48396
48419
48448
48484
48488
48503
48511
48516
48531
48556
48575
48591
48615
48645
48662
48666
48672
48697
48707
48722
48740
48749
48753
48754
48781
48795
48796
48798
48829
48831
48841
48850
48874
48903
48924
48931
48933
48973
48977
48985
48992
49005
49006
49010
49018
49043
49045
49049
49053
49066
49092
49099
49112
49117
49125
49164
49172
49179
49182
49199
49250
49261
49272
49274
49282
49295
49304
49309
49325
49348
49361
49393
49396
49405
49457
49475
49478
49480
49483
49499
49506
49517
49549
49555
49558
49569
49574
49609
49630
49639
49644
49662
49664
49674
49683
49686
49693
49701
49702
49713
49717
49738
49767
49791
49797
49811
49845
49854
49855
49864
49879
49880
49897
49909
49911
49912
49950
49952
49969
49973
49992
50006
50024
50033
50043
50048
50059
50073
50093
50103
50116
50150
50178
50193
50222
50260
50269
50286
50289
50294
50307
50310
50323
50329
50335
50340
50362
50373
50374
50389
50391
50401
50408
50416
50422
50429
50431
50436
50438
50485
50531
50532
50551
50568
50590
50601
50610
50640
50661
50689
50695
50700
50723
50730
50761
50763
50776
50817
50836
50844
50845
50855
50866
50869
50902
50931
50960
50966
50987
50988
50989
51008
51017
51028
51032
51037
51038
51044
51055
51059
51067
51075
51081
51087
51104
51133
51157
51161
51174
51207
51248
51255
51260
51269
51277
51282
51286
51292
51314
51343
51364
51373
51376
51415
51421
51450
51451
51452
51460
51467
51481
51485
51489
51504
51529
51545
51547
51557
51565
51578
51584
51606
51631
51633
51647
51696
51706
51714
51734
51762
51786
51810
51816
51820
51821
51843
51855
51878
51883
51889
51903
51908
51927
51939
51941
51944
51974
51984
51989
52004
52022
52026
52052
52053
52092
52113
52125
52126
52148
52151
52159
52166
52181
52199
52203
52212
52221
52225
52242
52246
52249
52255
52258
52259
52310
52355
52360
52363
52379
52389
52390
52393
52404
52411
52418
52445
52454
52461
52468
52480
52515
52523
52539
52540
52559
52564
52585
52600
52602
52610
52641
52644
52655
52669
52680
52692
52718
52724
52728
52758
52768
52773
52783
52796
52834
52841
52844
52847
52848
52849
52861
52897
52947
52948
52963
52983
52992
52997
53005
53010
53027
53039
53056
53058
53066
53078
53092
53094
53113
53149
53150
53179
53188
53203
53208
53211
53219
53235
53251
53287
53290
53293
53301
53302
53303
53318
53356
53384
53398
53403
53404
53408
53411
53425
53430
53437
53456
53476
53508
53532
53539
53559
53573
53581
53587
53607
53622
53646
53661
53686
53698
53701
53728
53742
53744
53760
53762
53766
53775
53779
53790
53795
53803
53819
53844
53894
53902
53911
53919
53927
53928
53958
53969
53973
53989
53999
54003
54038
54041
54068
54071
54080
54081
54089
54090
54136
54137
54178
54180
54182
54194
54195
54217
54244
54248
54249
54285
54298
54316
54326
54333
54338
54345
54346
54373
54387
54391
54406
54416
54418
54425
54429
54432
54441
54446
54457
54462
54475
54508
54548
54569
54574
54576
54587
54601
54604
54632
54655
54663
54665
54687
54701
54722
54736
54756
54762
54788
54797
54839
54857
54866
54875
54899
54902
54906
54914
54925
54933
54952
54965
54981
54986
54996
55020
55021
55033
55080
55088
55092
55094
55102
55107
55120
55126
55139
55148
55165
55175
55186
55190
55209
55221
55257
55263
55292
55293
55295
55309
55325
55333
55338
55344
55354
55389
55392
55415
55432
55445
55453
55458
55467
55476
55500
55538
55540
55546
55549
55569
55601
55611
55617
55621
55625
55676
55683
55725
55732
55736
55747
55765
55766
55770
55785
55832
55854
55868
55894
55904
55908
55910
55911
55932
55933
55939
55942
55959
55964
55992
56019
56023
56046
56050
56054
56083
56086
56088
56091
56108
56140
56152
56153
56155
56159
56175
56176
56198
56199
56239
56275
56277
56281
56285
56329
56351
56383
56401
56405
56419
56429
56430
56441
56444
56446
56451
56457
56464
56473
56515
56531
56536
56538
56547
56558
56579
56615
56617
56618
56630
56643
56659
56664
56669
56688
56708
56711
56743
56758
56784
56835
56837
56845
56861
56864
56871
56887
56894
56906
56925
56930
56939
56949
56953
56966
56974
56980
57013
57014
57030
57057
57074
57078
57088
57093
57119
57122
57132
57149
57151
57163
57207
57208
57225
57236
57239
57259
57279
57281
57291
57315
57339
57354
57359
57360
57386
57388
57402
57415
57432
57445
57451
57459
57460
57483
57493
57497
57513
57519
57523
57525
57527
57555
57589
57594
57625
57629
57631
57679
57693
57704
57720
57751
57752
57769
57773
57775
57781
57798
57808
57832
57855
57863
57864
57875
57910
57911
57917
57921
57947
57965
57967
57970
57974
57975
57985
58008
58020
58039
58042
58098
58118
58131
58136
58137
58138
58150
58152
58154
58156
58168
58170
58185
58218
58222
58245
58246
58305
58333
58353
58363
58366
58428
58440
58459
58465
58466
58470
58473
58474
58502
58513
58514
58525
58561
58562
58570
58574
58595
58609
58626
58629
58643
58661
58669
58704
58723
58724
58738
58751
58753
58758
58777
58779
58812
58815
58819
58830
58832
58853
58883
58897
58917
58932
58954
58959
58963
58981
58982
59017
59019
59022
59041
59056
59062
59075
59080
59085
59106
59133
59137
59150
59162
59164
59185
59201
59213
59229
59231
59241
59251
59273
59275
59280
59319
59325
59349
59361
59371
59390
59398
59458
59461
59466
59478
59488
59502
59515
59516
59522
59563
59587
59592
59605
59615
59633
59635
59637
59657
59668
59703
59705
59711
59716
59720
59723
59736
59742
59744
59747
59794
59799
59826
59844
59845
59851
59880
59907
59921
59930
59940
59959
59961
59963
59990
59995
60015
60024
60037
60048
60100
60103
60114
60134
60143
60150
60164
60168
60188
60221
60232
60240
60242
60272
60288
60292
60293
60296
60299
60317
60333
60363
60367
60395
60401
60404
60452
60462
60469
60471
60481
60495
60497
60502
60508
60522
60530
60537
60602
60604
60610
60615
60625
60643
60650
60653
60660
60671
60684
60698
60718
60733
60760
60768
60769
60774
60809
60828
60829
60840
60847
60852
60882
60913
60914
60921
60940
60945
60957
60974
60998
61009
61014
61031
61045
61054
61057
61066
61074
61081
61099
61103
61110
61170
61172
61178
61188
61201
61203
61210
61226
61228
61240
61257
61261
61293
61303
61306
61347
61357
61371
61389
61393
61401
61438
61451
61459
61468
61502
61505
61513
61514
61516
61519
61522
61535
61538
61548
61572
61608
61612
61657
61658
61660
61673
61685
61698
61713
61719
61729
61752
61755
61791
61815
61820
61826
61853
61854
61867
61890
61891
61896
61902
61936
61949
61950
61954
61962
61979
61995
62023
62040
62057
62063
62069
62078
62089
62105
62132
62145
62147
62166
62169
62187
62192
62196
62207
62219
62222
62234
62248
62255
62259
62265
62285
62347
62353
62361
62414
62427
62447
62451
62455
62472
62475
62479
62497
62503
62505
62512
62530
62547
62549
62576
62579
62590
62604
62619
62621
62634
62641
62651
62672
62675
62699
62715
62757
62776
62784
62785
62792
62798
62841
62842
62846
62847
62866
62868
62874
62879
62905
62910
62929
62933
62940
62949
62974
62977
63021
63037
63056
63063
63070
63073
63076
63086
63095
63122
63156
63165
63202
63203
63206
63208
63216
63217
63229
63266
63289
63293
63313
63332
63348
63365
63375
63376
63381
63382
63433
63436
63439
63452
63461
63462
63493
63500
63527
63530
63544
63590
63614
63618
63645
63658
63661
63695
63702
63704
63706
63707
63713
63721
63724
63736
63751
63754
63755
63768
63787
63813
63815
63836
63863
63882
63884
63912
63936
63960
63968
63970
63977
63994
64009
64010
64015
64028
64051
64056
64064
64084
64121
64149
64161
64182
64194
64197
64201
64205
64220
64232
64239
64265
64270
64274
64311
64327
64333
64339
64340
64369
64386
64389
64396
64414
64415
64420
64429
64440
64446
64447
64453
64502
64513
64547
64558
64570
64575
64582
64593
64611
64653
64654
64657
64668
64676
64723
64727
64731
64746
64754
64776
64789
64794
64801
64807
64830
64860
64879
64880
64894
64896
64897
64898
64899
64922
64924
64945
64946
64974
65003
65009
65031
65032
65038
65065
65089
65099
65105
65119
65125
65138
65147
65187
65199
65200
65217
65221
65230
65234
65267
65304
65307
65308
65312
65336
65372
65387
65388
65395
65402
65403
65414
65416
65422
65428
65475
65483
65532
65533
65540
65547
65560
65565
65572
65618
65628
65634
65640
65641
65675
65677
65693
65694
65706
65731
65739
65741
65777
65784
65814
65821
65823
65827
65831
65846
65854
65865
65877
65910
65928
65931
65936
65942
65945
65951
65957
65969
65983
65984
65988
66026
66076
66079
66110
66130
66156
66163
66165
66192
66220
66221
66233
66241
66248
66250
66259
66263
66266
66271
66275
66315
66342
66361
66362
66368
66385
66417
66422
66424
66429
66470
66478
66509
66512
66519
66521
66529
66557
66573
66579
66586
66591
66596
66606
66649
66673
66685
66686
66698
66713
66749
66751
66753
66755
66780
66805
66815
66817
66839
66861
66862
66881
66892
66904
66924
66930
66944
66961
66962
66963
66989
67041
67057
67068
67071
67082
67086
67089
67093
67105
67109
67110
67137
67142
67159
67169
67175
67210
67218
67242
67250
67262
67273
67282
67305
67322
67344
67346
67354
67355
67371
67376
67400
67405
67412
67431
67452
67486
67500
67521
67529
67549
67551
67558
67561
67579
67583
67600
67629
67631
67635
67651
67652
67661
67682
67693
67742
67747
67758
67769
67774
67796
67810
67816
67835
67837
67847
67875
67890
67917
67919
67927
67928
67938
67943
67970
67981
68001
68002
68003
68004
68035
68040
68056
68059
68072
68107
68125
68131
68132
68138
68164
68196
68230
68234
68252
68257
68262
68268
68276
68285
68290
68298
68311
68321
68349
68363
68374
68401
68421
68445
68446
68448
68490
68492
68497
68517
68535
68545
68562
68566
68575
68587
68605
68614
68621
68631
68669
68673
68683
68689
68692
68704
68713
68717
68740
68759
68783
68792
68804
68827
68833
68835
68848
68856
68893
68909
68919
68924
68947
68949
68952
68962
68977
69021
69040
69043
69046
69048
69064
69081
69094
69105
69121
69124
69132
69135
69150
69169
69177
69199
69202
69219
69264
69277
69290
69306
69323
69328
69349
69351
69356
69365
69376
69398
69404
69415
69421
69426
69459
69491
69511
69518
69533
69565
69574
69577
69583
69593
69594
69604
69613
69628
69640
69661
69668
69670
69671
69707
69709
69721
69733
69747
69769
69786
69790
69797
69824
69828
69842
69847
69853
69862
69898
69903
69924
69948
69966
69990
69997
69998
70004
70010
70035
70067
70099
70103
70122
70127
70132
70135
70137
70141
70143
70190
70240
70241
70242
70272
70274
70279
70286
70295
70302
70304
70308
70313
70322
70345
70377
70410
70417
70434
70435
70436
70450
70467
70473
70477
70498
70529
70535
70541
70545
70556
70561
70570
70576
70596
70628
70642
70648
70673
70705
70725
70729
70736
70775
70782
70791
70795
70799
70807
70811
70817
70837
70838
70849
70854
70869
70878
70882
70886
70896
70924
70943
70980
70981
70983
70996
71017
71031
71035
71063
71065
71074
71129
71147
71149
71175
71188
71203
71234
71261
71281
71288
71293
71294
71311
71318
71321
71331
71354
71367
71379
71401
71408
71410
71415
71437
71449
71457
71459
71487
71507
71508
71533
71536
71539
71546
71556
71581
71590
71598
71615
71616
71653
71656
71660
71671
71677
71680
71681
71725
71776
71781
71784
71800
71803
71813
71822
71825
71837
71860
71863
71869
71876
71878
71904
71908
71919
71933
71934
71979
71982
71994
72013
72020
72049
72055
72059
72067
72096
72103
72106
72108
72145
72148
72154
72163
72180
72213
72237
72255
72261
72274
72275
72289
72301
72326
72332
72366
72368
72376
72423
72437
72451
72453
72454
72470
72481
72499
72501
72516
72531
72555
72561
72565
72577
72584
72590
72606
72621
72664
72670
72698
72718
72721
72738
72763
72768
72777
72792
72802
72829
72839
72852
72860
72871
72899
72955
72958
72975
72977
72988
72990
72994
72998
73002
73008
73013
73024
73025
73058
73064
73068
73087
73097
73109
73134
73145
73165
73175
73177
73207
73211
73216
73217
73220
73221
73269
73270
73309
73311
73313
73320
73321
73346
73358
73376
73385
73389
73417
73420
73427
73453
73474
73492
73495
73507
73512
73515
73551
73597
73613
73626
73628
73632
73634
73641
73652
73656
73665
73671
73676
73684
73694
73715
73736
73741
73759
73763
73785
73809
73818
73841
73853
73857
73863
73873
73879
73885
73914
73918
73958
73971
73988
74005
74022
74029
74032
74043
74044
74045
74052
74099
74119
74129
74137
74147
74155
74191
74206
74223
74228
74231
74236
74256
74268
74288
74290
74306
74341
74342
74360
74362
74376
74423
74424
74443
74460
74470
74475
74481
74486
74512
74513
74529
74537
74551
74562
74596
74599
74602
74607
74618
74619
74630
74666
74697
74698
74707
74724
74728
74732
74764
74767
74772
74775
74790
74800
74802
74807
74846
74867
74868
74870
74874
74893
74894
74911
74920
74958
74984
75007
75029
75036
75040
75045
75090
75107
75150
75154
75163
75176
75181
75182
75201
75204
75205
75244
75250
75252
75265
75282
75309
75325
75333
75335
75344
75350
75374
75377
75412
75430
75459
75461
75462
75469
75490
75493
75501
75506
75520
75543
75551
75562
75573
75580
75591
75606
75613
75627
75636
75640
75654
75666
75702
75712
75720
75734
75757
75758
75769
75807
75819
75823
75833
75841
75862
75873
75881
75897
75901
75911
75919
75941
75949
75960
75965
75983
75998
76010
76018
76050
76070
76104
76118
76126
76139
76147
76153
76161
76178
76190
76195
76214
76218
76219
76227
76233
76251
76276
76279
76305
76325
76357
76358
76360
76369
76380
76388
76392
76405
76432
76468
76470
76476
76487
76502
76532
76548
76553
76557
76558
76570
76580
76585
76589
76594
76646
76648
76688
76703
76707
76713
76726
76744
76748
76750
76751
76775
76776
76790
76800
76832
76857
76879
76895
76904
76931
76979
76993
77003
77010
77018
77026
77028
77049
77053
77062
77064
77080
77115
77117
77124
77125
77127
77139
77171
77197
77204
77228
77233
77238
77245
77247
77268
77284
77323
77324
77341
77349
77354
77358
77401
77402
77417
77422
77432
77436
77472
77485
77490
77491
77495
77506
77522
77566
77571
77602
77609
77629
77643
77659
77675
77692
77695
77697
77698
77702
77740
77762
77764
77773
77779
77788
77796
77800
77824
77878
77883
77898
77905
77909
77917
77925
77943
77949
77951
77953
77965
77967
77985
78005
78041
78048
78078
78079
78082
78115
78121
78135
78146
78150
78162
78188
78190
78230
78247
78256
78268
78283
78286
78317
78325
78335
78355
78357
78374
78380
78391
78415
78416
78421
78458
78462
78491
78493
78509
78513
78517
78518
78560
78562
78564
78578
78585
78602
78618
78638
78652
78662
78681
78683
78696
78709
78717
78738
78743
78747
78754
78767
78785
78793
78802
78809
78832
78834
78875
78905
78908
78909
78923
78932
78934
78937
78939
78951
78982
79016
79022
79054
79062
79078
79079
79092
79096
79100
79140
79160
79179
79184
79186
79210
79213
79216
79243
79256
79261
79266
79283
79297
79303
79313
79337
79357
79372
79376
79377
79411
79430
79432
79445
79467
79470
79479
79501
79510
79522
79540
79555
79599
79614
79615
79622
79630
79632
79645
79669
79675
79679
79717
79734
79735
79746
79768
79785
79789
79853
79856
79870
79871
79878
79897
79904
79906
79913
79924
79928
79937
79938
79944
79960
79964
79965
79974
79975
80020
80021
80054
80057
80102
80105
80106
80115
80172
80182
80186
80187
80198
80211
80223
80234
80246
80250
80254
80273
80275
80277
80294
80315
80321
80330
80375
80389
80390
80397
80426
80435
80442
80443
80444
80453
80473
80483
80503
80517
80534
80577
80579
80596
80606
80613
80634
80652
80665
80669
80677
80713
80732
80740
80755
80760
80773
80782
80795
80809
80820
80834
80841
80844
80865
80884
80890
80894
80898
80933
80951
80953
81013
81015
81020
81023
81032
81048
81051
81061
81083
81090
81115
81120
81123
81142
81164
81171
81190
81202
81204
81255
81257
81266
81269
81276
81289
81302
81307
81332
81335
81351
81365
81373
81387
81393
81405
81412
81429
81447
81458
81468
81479
81511
81517
81537
81542
81605
81608
81613
81614
81618
81621
81624
81627
81635
81658
81661
81674
81679
81703
81708
81721
81722
81734
81749
81782
81790
81796
81805
81808
81828
81831
81863
81882
81899
81916
81943
81948
81956
81965
81984
81992
81994
82027
82052
82056
82061
82064
82096
82104
82111
82118
82134
82151
82167
82177
82201
82211
82221
82223
82240
82243
82262
82290
82295
82303
82305
82369
82392
82406
82407
82408
82415
82419
82432
82458
82467
82472
82507
82513
82537
82561
82568
82581
82588
82602
82604
82611
82615
82625
82641
82660
82666
82681
82688
82690
82696
82699
82721
82750
82763
82790
82798
82810
82817
82818
82819
82825
82850
82873
82885
82887
82942
82964
82969
82979
83021
83029
83040
83055
83058
83080
83097
83107
83117
83119
83135
83138
83148
83153
83165
83171
83193
83206
83215
83217
83246
83272
83279
83282
83287
83317
83325
83336
83346
83347
83350
83375
83378
83413
83426
83441
83462
83486
83533
83538
83540
83568
83574
83587
83602
83613
83626
83629
83634
83649
83655
83656
83659
83661
83669
83677
83696
83702
83750
83764
83779
83781
83807
83824
83838
83871
83881
83894
83904
83930
83932
83939
83960
83967
83972
83979
83985
83988
83990
83993
83994
84026
84030
84079
84085
84106
84109
84134
84150
84156
84160
84161
84162
84183
84186
84209
84231
84233
84234
84238
84250
84251
84269
84278
84318
84331
84333
84337
84367
84374
84379
84380
84388
84390
84393
84404
84409
84440
84449
84468
84477
84500
84511
84536
84553
84556
84557
84564
84567
84575
84593
84599
84647
84665
84669
84685
84693
84697
84710
84759
84760
84771
84788
84794
84807
84824
84832
84838
84841
84867
84876
84881
84892
84909
84923
84938
84939
84949
84967
84997
85007
85021
85029
85030
85033
85035
85036
85052
85065
85092
85099
85117
85124
85150
85154
85160
85176
85177
85181
85182
85211
85296
85298
85302
85305
85306
85307
85309
85317
85345
85353
85357
85358
85360
85370
85373
85392
85416
85428
85442
85454
85475
85479
85482
85504
85514
85523
85528
85549
85564
85569
85585
85586
85594
85608
85648
85657
85667
85683
85685
85717
85720
85725
85765
85773
85779
85789
85800
85817
85847
85850
85852
85881
85891
85896
85899
85932
85937
85944
85950
85975
85983
86000
86002
86021
86024
86070
86078
86088
86112
86139
86147
86153
86171
86172
86175
86190
86198
86218
86221
86232
86254
86257
86279
86292
86293
86294
86319
86340
86346
86359
86362
86367
86373
86376
86380
86383
86394
86397
86400
86443
86449
86464
86472
86528
86551
86574
86590
86599
86604
86625
86628
86636
86649
86668
86681
86689
86690
86697
86711
86723
86756
86778
86786
86794
86807
86810
86811
86833
86836
86866
86868
86904
86919
86931
86936
86939
86977
86982
86986
86992
87018
87032
87035
87040
87056
87068
87079
87097
87121
87124
87126
87128
87161
87164
87165
87204
87233
87250
87263
87265
87330
87335
87357
87361
87365
87366
87367
87373
87388
87403
87409
87429
87433
87435
87438
87441
87470
87495
87509
87536
87542
87546
87553
87556
87559
87584
87616
87624
87654
87670
87677
87691
87697
87711
87715
87722
87723
87725
87753
87771
87778
87780
87849
87866
87879
87880
87931
87932
87935
87960
87964
87973
87989
87999
88012
88023
88024
88040
88049
88060
88080
88086
88094
88104
88123
88131
88142
88147
88157
88171
88216
88218
88226
88248
88254
88308
88317
88327
88329
88358
88378
88379
88382
88384
88387
88392
88399
88400
88403
88405
88416
88438
88461
88466
88487
88492
88517
88521
88523
88554
88556
88566
88584
88609
88613
88614
88616
88623
88624
88650
88659
88705
88719
88725
88731
88733
88734
88745
88746
88767
88776
88822
88830
88846
88849
88875
88894
88909
88914
88915
88920
88923
88931
88942
88955
88976
88993
89007
89011
89037
89039
89043
89063
89086
89088
89114
89132
89134
89137
89138
89143
89151
89172
89178
89219
89232
89239
89253
89265
89281
89295
89301
89306
89313
89334
89368
89375
89377
89401
89424
89425
89430
89443
89484
89492
89502
89521
89530
89543
89549
89561
89570
89591
89621
89623
89636
89651
89677
89680
89684
89709
89713
89714
89718
89727
89728
89738
89739
89740
89747
89748
89772
89857
89861
89863
89867
89869
89877
89879
89880
89908
89911
89917
89936
89949
89953
89954
89961
89962
89964
89985
89986
90013
90033
90042
90062
90077
90090
90091
90120
90122
90131
90152
90164
90172
90181
90186
90203
90209
90236
90246
90264
90268
90287
90293
90297
90307
90309
90327
90351
90364
90398
90410
90415
90420
90422
90448
90450
90483
90505
90511
90543
90564
90565
90577
90584
90585
90599
90603
90632
90645
90652
90655
90679
90705
90720
90721
90722
90753
90756
90826
90841
90849
90857
90862
90865
90869
90875
90901
90921
90922
90924
90947
90978
90982
91008
91009
91069
91070
91071
91078
91080
91082
91084
91091
91095
91098
91103
91107
91138
91153
91158
91161
91224
91244
91258
91260
91282
91294
91297
91314
91345
91351
91352
91363
91397
91398
91405
91414
91429
91441
91451
91459
91461
91466
91488
91490
91521
91534
91550
91575
91598
91631
91640
91663
91686
91690
91703
91707
91728
91731
91735
91741
91743
91767
91779
91794
91805
91818
91819
91842
91856
91864
91869
91882
91885
91915
91927
91936
91985
91986
91995
92011
92022
92029
92061
92063
92068
92078
92092
92103
92105
92124
92135
92150
92173
92175
92190
92193
92210
92212
92232
92261
92262
92274
92280
92286
92320
92350
92359
92373
92376
92395
92397
92399
92429
92442
92443
92450
92480
92482
92499
92520
92526
92574
92584
92593
92608
92612
92627
92628
92636
92639
92642
92655
92678
92687
92693
92737
92743
92751
92761
92781
92784
92835
92838
92850
92852
92870
92879
92881
92894
92914
92918
92949
92950
92957
93023
93025
93031
93039
93049
93062
93067
93077
93082
93094
93101
93116
93119
93120
93139
93147
93169
93171
93194
93211
93227
93228
93233
93266
93288
93313
93327
93340
93345
93346
93386
93407
93408
93423
93437
93450
93457
93476
93482
93537
93539
93553
93558
93570
93579
93596
93599
93603
93613
93619
93626
93637
93646
93666
93670
93692
93710
93713
93757
93760
93778
93780
93782
93795
93798
93817
93838
93842
93858
93893
93901
93909
93913
93950
93956
93957
93961
93964
93967
93980
94000
94005
94011
94038
94045
94063
94077
94093
94133
94146
94164
94167
94185
94187
94189
94212
94234
94242
94243
94249
94288
94302
94306
94310
94317
94331
94333
94336
94338
94381
94389
94419
94430
94463
94465
94471
94478
94499
94558
94566
94581
94585
94597
94609
94612
94624
94630
94637
94640
94647
94665
94668
94679
94706
94718
94720
94750
94753
94759
94781
94791
94801
94809
94825
94826
94841
94847
94875
94888
94889
94897
94903
94913
94937
94977
94978
94991
95005
95017
95024
95041
95056
95059
95101
95126
95131
95133
95147
95159
95171
95185
95187
95194
95197
95205
95208
95222
95239
95280
95284
95316
95340
95360
95375
95376
95378
95380
95383
95431
95448
95457
95484
95485
95486
95528
95535
95552
95555
95578
95579
95585
95586
95629
95636
95639
95650
95654
95681
95685
95715
95723
95734
95758
95773
95775
95777
95778
95792
95823
95830
95833
95844
95847
95852
95879
95917
95926
95960
95961
95971
95979
95992
95998
96000
96028
96037
96045
96061
96068
96079
96105
96108
96142
96161
96162
96166
96182
96194
96205
96244
96252
96270
96271
96284
96290
96322
96330
96349
96360
96390
96398
96400
96422
96425
96438
96451
96463
96475
96489
96495
96499
96519
96522
96529
96538
96545
96557
96563
96586
96641
96642
96658
96662
96668
96675
96694
96700
96706
96738
96739
96740
96741
96767
96769
96772
96773
96812
96837
96854
96892
96912
96913
96925
96933
96937
96945
96964
96969
96983
96998
97005
97006
97045
97054
97057
97070
97076
97110
97133
97134
97136
97143
97152
97175
97183
97188
97190
97204
97210
97211
97263
97266
97313
97322
97329
97331
97344
97356
97364
97387
97392
97397
97441
97452
97459
97466
97467
97491
97501
97513
97517
97521
97524
97539
97547
97553
97573
97604
97630
97645
97678
97682
97694
97703
97717
97735
97746
97772
97789
97819
97822
97824
97829
97839
97851
97862
97882
97909
97931
97933
97936
97948
97960
97970
97971
97984
98005
98020
98034
98038
98040
98043
98061
98069
98077
98092
98127
98158
98165
98189
98206
98213
98220
98221
98253
98265
98275
98276
98290
98306
98311
98323
98358
98364
98365
98413
98432
98464
98477
98483
98490
98504
98512
98519
98521
98527
98533
98546
98567
98607
98608
98611
98630
98633
98678
98689
98690
98696
98708
98718
98728
98732
98742
98758
98762
98783
98790
98796
98804
98822
98863
98865
98881
98897
98920
98922
98929
98940
98944
98953
98977
98993
99025
99034
99036
99040
99051
99060
99069
99093
99099
99146
99159
99165
99184
99203
99204
99222
99227
99252
99261
99267
99289
99291
99296
99327
99337
99367
99369
99372
99375
99396
99429
99434
99451
99470
99485
99486
99495
99496
99517
99522
99541
99569
99625
99636
99649
99652
99658
99661
99665
99675
99681
99688
99697
99698
99710
99739
99754
99756
99786
99804
99805
99825
99828
99843
99877
99879
99881
99883
99894
99899
99904
99911
99949
99979
99993
99994
100008
100020
100048
100080
100086
100087
100088
100093
100095
100142
100147
100181
100184
100187
100191
100199
100217
100229
100237
100247
100283
100285
100294
100295
100300
100305
100310
100351
100378
100386
100388
100413
100438
100439
100453
100472
100479
100515
100522
100550
100555
100568
100580
100590
100619
100664
100675
100694
100697
100703
100707
100710
100715
100722
100724
100740
100759
100760
100771
100772
100789
100794
100824
100827
100838
100871
100879
100893
100898
100925
100932
100938
100965
100967
100982
101008
101020
101045
101047
101050
101051
101062
101068
101069
101076
101104
101139
101169
101173
101192
101195
101200
101216
101222
101231
101237
101247
101249
101254
101256
101302
101358
101359
101360
101380
101382
101389
101395
101400
101409
101426
101431
101434
101445
101461
101467
101468
101474
101482
101511
101533
101569
101588
101618
101641
101664
101668
101677
101685
101693
101711
101729
101738
101749
101751
101766
101779
101797
101817
101821
101837
101838
101858
101875
101876
101878
101907
101913
101925
101961
101965
101976
101983
101986
101987
102003
102007
102033
102055
102076
102081
102107
102109
102116
102120
102136
102155
102162
102178
102181
102186
102229
102240
102245
102253
102256
102269
102281
102289
102308
102324
102327
102347
102397
102411
102414
102442
102452
102454
102505
102526
102532
102534
102537
102556
102566
102580
102583
102600
102608
102624
102626
102635
102639
102654
102679
102685
102691
102705
102710
102741
102752
102761
102779
102814
102831
102837
102854
102884
102893
102897
102904
102915
102916
102921
102943
102947
102980
102984
102986
102998
103022
103026
103027
103037
103074
103076
103083
103090
103116
103129
103145
103172
103206
103223
103227
103236
103241
103255
103259
103273
103277
103282
103286
103312
103347
103378
103385
103405
103406
103407
103416
103428
103463
103480
103484
103500
103535
103542
103549
103553
103559
103564
103574
103581
103597
103601
103616
103653
103660
103664
103668
103675
103680
103693
103700
103721
103743
103766
103789
103793
103797
103801
103806
103837
103859
103900
103907
103922
103923
103924
103935
103945
103946
103956
103972
103981
103993
104013
104024
104030
104078
104091
104104
104111
104124
104125
104137
104152
104181
104189
104199
104233
104250
104273
104278
104303
104318
104320
104323
104359
104362
104367
104385
104393
104413
104432
104438
104442
104449
104467
104482
104491
104494
104507
104519
104555
104566
104581
104582
104600
104610
104611
104614
104620
104623
104674
104718
104723
104726
104745
104748
104762
104766
104773
104777
104780
104804
104810
104811
104836
104839
104847
104853
104870
104886
104890
104909
104918
104919
104949
104957
104960
104997
105000
105001
105018
105032
105047
105066
105072
105079
105084
105111
105118
105145
105152
105166
105167
105176
105183
105211
105225
105237
105273
105287
105289
105305
105358
105367
105378
105379
105389
105403
105409
105422
105432
105456
105470
105481
105482
105489
105491
105498
105507
105512
105528
105533
105534
105565
105614
105625
105635
105642
105670
105689
105709
105712
105719
105724
105730
105731
105767
105768
105772
105794
105795
105798
105799
105853
105854
105891
105893
105895
105898
105910
105926
105950
105959
105963
105964
105997
106005
106014
106036
106039
106041
106070
106086
106107
106110
106122
106130
106132
106141
106149
106163
106168
106171
106197
106249
106273
106281
106283
106291
106295
106297
106301
106328
106345
106371
106388
106391
106412
106436
106441
106454
106466
106470
106495
106533
106541
106553
106565
106589
106595
106598
106600
106614
106620
106639
106640
106641
106656
106701
106724
106737
106742
106755
106758
106799
106802
106805
106808
106809
106843
106853
106865
106870
106873
106881
106908
106909
106931
106933
106944
106977
106982
106996
107001
107017
107018
107050
107052
107061
107094
107106
107129
107141
107146
107149
107156
107160
107161
107162
107180
107214
107248
107252
107257
107274
107280
107315
107342
107348
107352
107359
107367
107374
107399
107409
107450
107464
107474
107484
107502
107533
107538
107548
107571
107591
107599
107608
107618
107636
107653
107663
107665
107668
107684
107695
107703
107716
107725
107751
107754
107779
107800
107822
107845
107860
107869
107877
107886
107899
107906
107940
107953
107958
107972
107978
107985
107991
107996
108013
108039
108040
108046
108082
108102
108106
108111
108119
108143
108149
108160
108203
108214
108218
108231
108236
108256
108272
108278
108283
108296
108326
108327
108329
108335
108351
108363
108370
108383
108397
108401
108410
108425
108470
108474
108479
108495
108498
108501
108530
108553
108576
108578
108588
108595
108614
108617
108625
108639
108652
108667
108697
108733
108739
108744
108745
108768
108809
108812
108820
108824
108828
108836
108840
108854
108862
108863
108880
108883
108889
108893
108897
108947
108957
108995
109005
109033
109050
109082
109086
109088
109089
109095
109116
109117
109126
109144
109174
109177
109182
109185
109200
109203
109215
109223
109252
109285
109289
109305
109309
109313
109343
109344
109356
109373
109409
109438
109456
109481
109486
109490
109496
109497
109512
109522
109525
109530
109534
109581
109593
109634
109642
109646
109663
109676
109677
109681
109686
109700
109704
109714
109741
109773
109778
109784
109794
109806
109844
109850
109859
109861
109870
109872
109885
109908
109942
109949
109985
109990
110001
110014
110019
110028
110029
110055
110069
110078
110084
110088
110108
110124
110126
110164
110188
110207
110226
110231
110235
110251
110261
110272
110293
110306
110309
110331
110342
110356
110357
110361
110365
110366
110414
110416
110418
110427
110442
110447
110482
110486
110505
110507
110526
110545
110548
110567
110569
110590
110598
110614
110617
110630
110634
110649
110661
110672
110695
110708
110724
110733
110735
110761
110763
110802
110825
110826
110835
110856
110864
110886
110890
110892
110894
110903
110905
110925
110946
110984
110991
111022
111027
111033
111039
111049
111065
111067
111083
111091
111095
111101
111110
111127
111181
111190
111202
111245
111268
111274
111295
111308
111319
111357
111361
111362
111364
111367
111371
111395
111432
111441
111453
111461
111465
111474
111506
111514
111515
111520
111537
111540
111553
111568
111576
111586
111590
111624
111632
111637
111638
111650
111669
111680
111709
111711
111712
111719
111724
111773
111788
111794
111824
111833
111844
111876
111878
111938
111951
111961
111968
111980
111984
111986
112003
112013
112017
112029
112033
112047
112056
112079
112097
112099
112121
112133
112182
112184
112196
112214
112216
112229
112250
112267
112270
112304
112311
112312
112316
112358
112375
112380
112385
112399
112403
112407
112440
112474
112482
112489
112491
112516
112519
112526
112553
112554
112556
112569
112572
112589
112600
112603
112608
112633
112640
112668
112681
112683
112723
112755
112761
112777
112797
112799
112843
112845
112862
112865
112867
112888
112891
112892
112913
112921
112926
112930
112959
112995
112996
113009
113011
113038
113041
113044
113061
113065
113066
113111
113133
113138
113150
113159
113173
113178
113197
113220
113230
113247
113267
113280
113290
113340
113342
113350
113367
113374
113378
113399
113401
113422
113442
113449
113454
113490
113503
113515
113522
113547
113557
113558
113565
113568
113577
113585
113597
113601
113666
113669
113678
113679
113694
113708
113712
113723
113727
113737
113747
113780
113783
113792
113793
113799
113810
113819
113820
113822
113823
113871
113872
113906
113907
113926
113934
113952
113954
113959
113971
113975
113989
113999
114008
114063
114066
114075
114081
114098
114128
114150
114151
114153
114185
114196
114197
114202
114206
114208
114220
114244
114252
114257
114299
114312
114318
114327
114328
114355
114373
114379
114380
114395
114413
114416
114418
114422
114442
114447
114456
114471
114513
114542
114552
114575
114582
114585
114587
114600
114618
114624
114625
114641
114650
114682
114684
114711
114731
114751
114771
114777
114789
114798
114814
114830
114832
114866
114883
114908
114910
114913
114920
114943
114976
115010
115012
115039
115052
115054
115057
115061
115078
115086
115089
115096
115111
115112
115134
115141
115159
115160
115169
115193
115201
115213
115246
115258
115266
115281
115283
115284
115290
115291
115345
115359
115389
115403
115410
115418
115427
115470
115489
115490
115497
115504
115505
115542
115571
115580
115581
115585
115596
115612
115627
115633
115636
115649
115688
115710
115711
115715
115733
115737
115742
115753
115765
115771
115777
115807
115808
115809
115810
115839
115841
115852
115853
115890
115912
115918
115934
115940
115956
115968
116004
116019
116020
116027
116043
116047
116063
116064
116077
116099
116103
116115
116120
116126
116137
116163
116196
116199
116200
116207
116221
116266
116272
116296
116328
116339
116345
116362
116365
116370
116378
116380
116389
116395
116396
116441
116450
116452
116457
116460
116465
116472
116508
116541
116550
116551
116560
116580
116610
116613
116616
116623
116628
116657
116679
116685
116689
116694
116695
116700
116742
116747
116779
116818
116848
116863
116864
116879
116884
116929
116931
116933
116935
116938
116943
116948
116960
116970
116984
116999
117025
117027
117058
117071
117073
117101
117117
117129
117134
117166
117217
117223
117237
117240
117248
117254
117258
117261
117268
117278
117286
117291
117316
117327
117341
117342
117361
117362
117382
117387
117407
117410
117416
117455
117475
117503
117505
117516
117517
117523
117528
117558
117560
117566
117585
117596
117608
117624
117645
117649
117672
117683
117726
117730
117741
117765
117780
117787
117791
117793
117797
117820
117834
117879
117887
117901
117915
117937
117939
117943
117949
117962
117964
117975
117976
117989
117994
118022
118032
118039
118057
118059
118072
118093
118111
118131
118143
118160
118168
118185
118195
118201
118237
118245
118270
118284
118294
118295
118300
118319
118327
118330
118344
118347
118351
118356
118362
118377
118381
118382
118402
118420
118469
118471
118504
118525
118526
118541
118552
118562
118586
118609
118628
118638
118656
118665
118689
118704
118707
118727
118771
118787
118801
118803
118806
118807
118814
118821
118835
118843
118877
118896
118903
118908
118924
118935
118941
118945
118955
118976
119002
119009
119027
119055
119064
119070
119076
119089
119090
119099
119103
119120
119145
119170
119184
119193
119206
119207
119233
119243
119245
119246
119278
119280
119295
119310
119314
119322
119336
119348
119377
119385
119396
119426
119450
119470
119474
119483
119492
119513
119518
119521
119524
119538
119548
119549
119555
119564
119595
119620
119652
119714
119715
119716
119739
119741
119743
119749
119762
119768
119769
119773
119775
119780
119821
119824
119829
119843
119854
119862
119868
119869
119878
119910
119935
119965
119969
119990
120007
120021
120054
120080
120097
120106
120109
120114
120125
120138
120159
120172
120174
120184
120212
120214
120235
120245
120253
120266
120289
120293
120304
120305
120328
120340
120343
120352
120372
120397
120421
120427
120434
120472
120481
120485
120491
120497
120501
120512
120541
120547
120552
120563
120568
120609
120615
120628
120633
120662
120664
120666
120674
120677
120685
120692
120708
120722
120744
120754
120759
120815
120824
120835
120863
120870
120878
120883
120900
120913
120915
120923
120961
120964
120973
120985
120994
121004
121019
121050
121059
121079
121105
121122
121152
121159
121168
121169
121173
121232
121249
121253
121255
121256
121275
121289
121297
121315
121329
121331
121342
121343
121354
121360
121380
121385
121389
121393
121397
121426
121451
121487
121493
121511
121518
121524
121533
121538
121543
121555
121561
121587
121612
121632
121636
121647
121680
121684
121699
121704
121706
121712
121743
121768
121785
121794
121808
121837
121843
121849
121853
121857
121870
121891
121916
121955
121962
121980
121981
121982
122001
122006
122018
122036
122037
122039
122055
122066
122070
122090
122111
122113
122125
122179
122187
122220
122240
122246
122261
122262
122269
122279
122311
122327
122332
122356
122366
122369
122382
122398
122413
122435
122441
122453
122458
122473
122488
122496
122498
122525
122529
122549
122556
122557
122590
122609
122619
122620
122651
122654
122660
122667
122680
122694
122697
122698
122701
122754
122799
122804
122809
122824
122834
122837
122846
122852
122856
122863
122864
122905
122924
122938
122939
122954
122957
122973
122979
122991
123010
123014
123028
123032
123042
123068
123086
123091
123103
123121
123134
123154
123167
123188
123201
123212
123215
123217
123221
123228
123232
123241
123257
123265
123266
123300
123355
123361
123370
123374
123396
123399
123411
123442
123456
123479
123482
123489
123497
123503
123504
123530
123539
123540
123571
123594
123598
123606
123607
123610
123611
123658
123659
123696
123698
123707
123708
123718
123731
123750
123761
123788
123798
123803
123808
123813
123814
123850
123853
123862
123877
123885
123901
123917
123975
123981
123997
123999
124008
124015
124019
124020
124029
124045
124046
124071
124088
124100
124129
124141
124144
124168
124195
124200
124208
124215
124218
124222
124228
124243
124250
124278
124285
124321
124337
124357
124364
124384
124397
124405
124418
124429
124468
124471
124474
124485
124486
124487
124497
124527
124553
124573
124578
124584
124589
124614
124615
124640
124642
124648
124692
124693
124717
124722
124730
124736
124744
124768
124769
124791
124793
124810
124840
124841
124866
124886
124891
124934
124937
124940
124946
124947
124948
124961
125006
125030
125034
125042
125059
125060
125099
125121
125126
125144
125167
125171
125174
125186
125196
125202
125224
125229
125252
125256
125268
125272
125289
125304
125336
125349
125357
125371
125372
125379
125393
125398
125412
125431
125436
125448
125464
125465
125479
125526
125528
125532
125545
125553
125567
125581
125586
125594
125627
125628
125638
125679
125685
125689
125697
125702
125725
125736
125745
125753
125763
125806
125818
125823
125834
125845
125851
125862
125869
125884
125892
125905
125931
125957
125959
125969
125971
125985
125996
126004
126013
126034
126052
126055
126074
126083
126090
126123
126155
126157
126163
126177
126182
126221
126232
126240
126243
126292
126297
126301
126310
126326
126327
126339
126342
126347
126351
126356
126407
126412
126414
126415
126421
126445
126446
126463
126476
126504
126535
126547
126569
126581
126589
126629
126652
126656
126675
126679
126683
126711
126714
126719
126722
126740
126743
126750
126762
126770
126782
126816
126848
126861
126889
126893
126899
126900
126902
126919
126923
126935
126956
126957
126966
126969
126973
126977
126982
127026
127046
127085
127088
127090
127095
127106
127126
127162
127168
127176
127181
127190
127199
127229
127257
127274
127303
127306
127334
127358
127380
127382
127383
127393
127404
127418
127423
127426
127428
127454
127458
127459
127463
127504
127513
127515
127521
127531
127536
127569
127573
127595
127604
127618
127625
127644
127670
127674
127684
127709
127711
127714
127730
127741
127752
127764
127775
127814
127837
127840
127841
127861
127877
127885
127896
127905
127915
127933
127935
127944
127952
127954
127969
127993
128029
128036
128065
128070
128084
128101
128102
128115
128122
128133
128144
128146
128157
128173
128177
128187
128191
128207
128267
128271
128299
128311
128312
128314
128317
128329
128370
128389
128396
128426
128434
128440
128445
128461
128465
128504
128507
128508
128513
128525
128536
128555
128590
128607
128609
128618
128654
128662
128663
128670
128683
128697
128703
128743
128764
128769
128774
128778
128781
128783
128784
128791
128838
128856
128862
128882
128899
128918
128940
128947
128956
128967
128971
128988
129041
129062
129067
129074
129081
129093
129095
129107
129116
129122
129155
129163
129174
129182
129195
129204
129206
129210
129212
129220
129246
129285
129299
129303
129318
129337
129339
129388
129402
129411
129412
129428
129450
129454
129468
129481
129485
129496
129514
129520
129557
129565
129568
129591
129593
129600
129622
129623
129644
129646
129663
129666
129669
129689
129705
129717
129721
129726
129757
129783
129792
129800
129812
129829
129838
129851
129865
129891
129896
129900
129901
129944
129961
129982
129987
130043
130045
130061
130073
130079
130088
130116
130128
130130
130135
130136
130143
130154
130159
130182
130189
130202
130236
130256
130257
130271
130286
130299
130321
130331
130333
130343
130357
130361
130373
130380
130384
130450
130453
130457
130458
130468
130477
130478
130480
130522
130523
130565
130568
130599
130609
130616
130617
130623
130629
130637
130639
130652
130663
130672
130685
130690
130699
130755
130758
130775
130776
130790
130793
130806
130813
130831
130859
130876
130877
130887
130922
130928
130929
130934
130946
130948
130955
130975
130977
130997
131010
131016
131020
131042
131055
131078
131082
131102
131144
131145
131149
131189
131209
131214
131227
131235
131251
131263
131274
131311
131313
131350
131353
131368
131370
131395
131398
131401
131425
131434
131443
131447
131451
131482
131485
131497
131516
131519
131532
131547
131554
131585
131593
131595
131641
131643
131651
131667
131670
131679
131707
131714
131739
131743
131754
131795
131806
131807
131810
131820
131825
131830
131861
131869
131873
131879
131908
131917
131928
131930
131956
131987
131989
132008
132021
132048
132051
132061
132063
132086
132089
132098
132135
132140
132151
132158
132159
132166
132170
132173
132205
132217
132225
132227
132293
132306
132323
132327
132349
132366
132380
132403
132406
132413
132433
132435
132442
132446
132449
132481
132496
132529
132540
132555
132564
132570
132587
132591
132598
132609
132612
132627
132662
132665
132678
132693
132695
132765
132777
132785
132798
132805
132806
132807
132816
132834
132845
132869
132872
132885
132918
132923
132932
132950
132956
132968
132991
133001
133003
133017
133028
133052
133071
133081
133084
133089
133120
133128
133135
133141
133169
133172
133202
133210
133211
133224
133225
133228
133259
133262
133293
133309
133327
133341
133365
133369
133390
133391
133400
133407
133444
133445
133461
133466
133484
133487
133506
133510
133513
133516
133520
133529
133532
133543
133577
133584
133603
133608
133668
133673
133676
133679
133695
133696
133711
133729
133755
133766
133770
133775
133799
133802
133818
133826
133840
133848
133849
133858
133874
133877
133918
133927
133947
133970
133995
134003
134006
134017
134038
134077
134090
134093
134108
134112
134129
134143
134150
134167
134173
134185
134186
134196
134198
134205
134221
134241
134251
134272
134282
134305
134311
134314
134333
134345
134346
134350
134355
134359
134361
134365
134370
134372
134373
134375
134407
134408
134412
134413
134435
134524
134554
134569
134586
134601
134615
134619
134622
134650
134658
134662
134663
134668
134678
134679
134684
134693
134715
134718
134733
134737
134754
134765
134783
134791
134797
134798
134822
134826
134862
134864
134891
134898
134907
134925
134939
134942
134953
134961
134971
134980
135023
135031
135058
135060
135067
135068
135071
135079
135097
135104
135157
135161
135179
135181
135200
135213
135241
135245
135247
135268
135278
135283
135290
135291
135299
135302
135310
135327
135353
135366
135369
135375
135379
135380
135384
135385
135410
135414
135462
135484
135495
135498
135516
135538
135539
135572
135576
135624
135640
135651
135654
135670
135698
135700
135701
135705
135707
135714
135716
135743
135746
135753
135758
135759
135762
135770
135776
135797
135821
135833
135842
135854
135876
135882
135929
135950
135955
135957
135986
136007
136009
136012
136013
136021
136026
136045
136050
136065
136081
136113
136128
136130
136151
136157
136173
136180
136191
136213
136214
136216
136237
136271
136272
136289
136300
136306
136321
136345
136356
136358
136368
136383
136423
136424
136444
136458
136464
136474
136500
136502
136515
136525
136548
136550
136552
136568
136585
136590
136602
136616
136633
136651
136659
136660
136692
136694
136698
136714
136721
136725
136728
136743
136745
136766
136793
136801
136825
136845
136858
136871
136875
136890
136896
136901
136919
136921
136965
136969
136983
137018
137042
137043
137050
137059
137060
137061
137103
137104
137113
137117
137149
137157
137172
137175
137189
137218
137228
137243
137244
137249
137252
137257
137286
137301
137310
137313
137371
137394
137397
137401
137430
137431
137492
137493
137494
137502
137509
137511
137513
137517
137519
137537
137566
137600
137610
137623
137626
137690
137705
137714
137723
137724
137728
137731
137735
137744
137762
137779
137789
137799
137822
137843
137856
137857
137858
137901
137902
137904
137928
137943
137969
137981
137986
137996
138002
138004
138021
138023
138065
138073
138091
138103
138115
138124
138139
138142
138146
138160
138162
138189
138212
138216
138242
138244
138263
138272
138290
138299
138307
138315
138328
138339
138359
138379
138395
138396
138411
138413
138422
138446
138454
138463
138469
138475
138507
138540
138544
138556
138566
138580
138634
138644
138648
138658
138677
138683
138697
138720
138732
138748
138749
138775
138784
138798
138827
138841
138849
138854
138890
138896
138900
138901
138907
138910
138918
138928
138975
138978
138985
138987
139000
139017
139019
139027
139050
139054
139075
139087
139101
139107
139124
139129
139135
139196
139198
139207
139212
139225
139233
139243
139246
139256
139273
139280
139281
139317
139342
139343
139357
139360
139377
139387
139405
139425
139430
139431
139469
139493
139494
139504
139526
139534
139549
139556
139586
139594
139601
139663
139665
139674
139679
139686
139703
139715
139718
139730
139741
139748
139756
139763
139774
139786
139792
139794
139809
139832
139836
139861
139874
139877
139927
139930
139932
139937
139957
139971
139985
139986
139990
140001
140004
140018
140042
140046
140057
140090
140101
140116
140129
140151
140162
140208
140211
140219
140234
140247
140253
140270
140280
140304
140306
140308
140334
140338
140348
140354
140355
140398
140415
140436
140439
140450
140453
140457
140461
140476
140479
140485
140487
140490
140536
140541
140575
140577
140608
140609
140617
140631
140636
140655
140693
140702
140713
140714
140730
140737
140769
140777
140784
140796
140817
140827
140857
140885
140890
140892
140909
140930
140939
140946
140947
140966
140975
140985
140992
140995
140998
141001
141023
141043
141082
141086
141115
141119
141145
141154
141173
141196
141206
141207
141209
141211
141222
141268
141284
141289
141290
141296
141340
141343
141346
141349
141362
141374
141402
141409
141429
141432
141453
141469
141488
141515
141525
141527
141529
141530
141539
141581
141598
141602
141622
141625
141638
141668
141700
141704
141745
141746
141764
141767
141782
141785
141788
141791
141819
141821
141826
141852
141856
141872
141883
141890
141896
141925
141928
141960
141972
141974
141981
142017
142025
142033
142034
142049
142056
142075
142112
142128
142129
142140
142157
142167
142178
142186
142206
142213
142222
142228
142240
142254
142260
142293
142298
142315
142322
142329
142335
142361
142409
142418
142429
142433
142447
142462
142465
142467
142474
142485
142492
142516
142568
142571
142585
142594
142605
142612
142615
142635
142636
142653
142671
142676
142692
142699
142712
142723
142729
142759
142766
142768
142801
142804
142805
142809
142824
142839
142842
142844
142860
142866
142873
142879
142900
142958
142969
142974
142988
143021
143036
143038
143061
143064
143073
143085
143098
143111
143122
143129
143137
143143
143192
143196
143215
143216
143221
143227
143264
143276
143280
143281
143298
143311
143312
143318
143332
143353
143356
143394
143417
143419
143425
143452
143455
143472
143481
143485
143525
143526
143540
143557
143559
143562
143569
143573
143583
143590
143613
143650
143658
143659
143661
143669
143713
143732
143736
143765
143769
143783
143809
143819
143822
143825
143836
143856
143857
143889
143895
143912
143915
143938
143939
143944
143945
143988
144002
144032
144041
144042
144050
144052
144059
144099
144119
144123
144146
144157
144170
144173
144180
144184
144187
144208
144228
144262
144271
144301
144302
144315
144326
144358
144361
144391
144422
144424
144429
144445
144457
144481
144487
144494
144495
144503
144504
144514
144529
144543
144578
144589
144610
144611
144614
144620
144661
144664
144667
144683
144699
144714
144716
144733
144739
144746
144755
144769
144805
144816
144818
144833
144843
144856
144862
144868
144877
144883
144899
144953
144970
144976
144980
144989
145002
145003
145033
145046
145060
145061
145071
145100
145105
145113
145153
145161
145167
145171
145194
145234
145253
145271
145297
145302
145304
145308
145312
145331
145336
145340
145342
145350
145363
145376
145390
145391
145402
145406
145441
145443
145460
145483
145509
145537
145539
145542
145557
145572
145585
145586
145589
145600
145632
145634
145658
145678
145708
145718
145721
145725
145729
145745
145753
145764
145769
145813
145837
145847
145860
145861
145878
145900
145905
145920
145951
145965
145971
145988
145989
146014
146016
146027
146031
146032
146038
146092
146101
146142
146151
146158
146161
146173
146178
146185
146188
146197
146210
146216
146257
146271
146272
146281
146287
146290
146317
146354
146355
146367
146380
146384
146397
146416
146423
146434
146450
146457
146461
146482
146519
146523
146525
146544
146545
146580
146605
146611
146629
146630
146636
146670
146671
146672
146673
146692
146739
146749
146750
146765
146776
146780
146791
146800
146821
146825
146837
146843
146854
146861
146874
146875
146887
146893
146912
146928
146972
146975
146976
146978
147000
147030
147031
147037
147082
147101
147144
147150
147156
147168
147179
147184
147187
147189
147199
147232
147242
147243
147253
147266
147309
147311
147313
147318
147323
147326
147331
147368
147369
147386
147395
147418
147434
147457
147478
147486
147488
147519
147537
147540
147546
147555
147561
147573
147576
147588
147601
147623
147667
147681
147693
147703
147706
147714
147732
147742
147746
147788
147796
147816
147835
147844
147845
147859
147860
147875
147876
147890
147895
147915
147931
147938
147953
147964
147971
148003
148005
148036
148038
148044
148048
148074
148093
148134
148146
148152
148171
148187
148189
148196
148210
148213
148220
148222
148227
148239
148248
148265
148287
148317
148333
148355
148364
148382
148419
148432
148455
148457
148463
148464
148477
148485
148508
148513
148520
148541
148543
148551
148593
148598
148621
148630
148648
148649
148661
148662
148681
148689
148709
148719
148720
148730
148736
148742
148745
148749
148755
148765
148777
148778
148793
148814
148869
148883
148889
148907
148909
148932
148956
148957
148967
148986
149004
149031
149036
149058
149073
149110
149112
149114
149125
149128
149133
149148
149182
149205
149222
149223
149227
149232
149233
149238
149286
149291
149321
149324
149327
149334
149342
149366
149384
149391
149396
149401
149418
149425
149457
149473
149479
149512
149526
149553
149562
149565
149604
149608
149633
149636
149641
149647
149656
149674
149675
149681
149685
149719
149734
149741
149748
149755
149761
149763
149768
149770
149815
149870
149871
149872
149898
149900
149903
149938
149966
149994
149998
150022
150025
150030
150039
150058
150061
150067
150068
150072
150094
150117
150146
150166
150175
150178
150186
150197
150205
150229
150241
150253
150267
150287
150288
150290
150326
150328
150344
150349
150365
150373
150399
150403
150410
150455
150459
150467
150473
150486
150487
150493
150497
150516
150544
150571
150577
150579
150584
150623
150637
150645
150650
150671
150682
150685
150694
150704
150723
150729
150742
150748
150772
150781
150803
150806
150816
150865
150882
150896
150899
150901
150915
150917
150925
150927
150939
150952
150956
150975
150996
151006
151011
151061
151085
151086
151088
151100
151104
151122
151140
151146
151155
151164
151172
151204
151218
151233
151238
151255
151259
151269
151275
151283
151284
151301
151305
151325
151353
151376
151382
151389
151424
151428
151445
151446
151475
151480
151482
151483
151515
151526
151538
151548
151560
151567
151593
151604
151605
151607
151620
151635
151640
151644
151656
151680
151708
151739
151745
151762
151764
151784
151831
151847
151860
151861
151863
151874
151880
151892
151907
151931
151937
151947
151948
151963
151981
152003
152014
152027
152054
152077
152100
152121
152132
152142
152167
152173
152180
152185
152216
152221
152223
152226
152258
152261
152269
152299
152303
152318
152321
152333
152365
152379
152397
152398
152419
152422
152430
152436
152438
152441
152446
152466
152469
152477
152486
152491
152500
152506
152509
152510
152513
152559
152607
152608
152639
152642
152646
152653
152666
152688
152692
152701
152713
152714
152753
152767
152776
152782
152792
152797
152817
152835
152838
152840
152871
152874
152891
152898
152915
152920
152945
152946
152958
152981
153002
153019
153034
153050
153083
153103
153110
153114
153127
153157
153159
153178
153230
153242
153244
153254
153256
153258
153280
153283
153311
153351
153358
153384
153385
153386
153398
153400
153413
153417
153421
153433
153452
153458
153487
153515
153538
153542
153548
153586
153592
153596
153600
153609
153614
153621
153630
153636
153644
153652
153659
153673
153701
153730
153734
153739
153779
153785
153790
153791
153802
153809
153850
153879
153882
153887
153903
153909
153946
153949
153952
153959
153971
153987
153989
154003
154045
154046
154073
154086
154093
154101
154107
154112
154128
154133
154155
154156
154181
154183
154195
154236
154237
154265
154280
154288
154293
154297
154302
154322
154331
154362
154365
154372
154379
154380
154381
154389
154432
154459
154466
154469
154475
154489
154494
154500
154525
154538
154575
154592
154605
154618
154635
154648
154669
154692
154700
154737
154742
154745
154771
154792
154797
154804
154813
154821
154832
154840
154849
154873
154921
154935
154950
154952
154961
154963
154967
154973
154990
154994
155019
155022
155029
155063
155072
155098
155101
155103
155111
155125
155126
155142
155154
155188
155190
155192
155197
155198
155232
155249
155258
155265
155266
155269
155270
155311
155321
155326
155334
155339
155340
155366
155377
155386
155404
155414
155422
155444
155463
155480
155544
155545
155558
155569
155573
155575
155582
155591
155595
155602
155611
155619
155630
155649
155669
155689
155709
155728
155748
155751
155778
155795
155800
155816
155818
155833
155859
155863
155869
155877
155887
155894
155912
155927
155961
155985
155987
155992
155996
156042
156057
156094
156105
156109
156129
156132
156133
156150
156153
156156
156171
156218
156227
156232
156236
156240
156253
156273
156312
156314
156319
156325
156339
156347
156363
156375
156394
156397
156428
156442
156469
156470
156480
156488
156494
156510
156515
156532
156535
156541
156557
156570
156575
156587
156598
156607
156623
156633
156663
156675
156685
156717
156731
156740
156747
156752
156777
156786
156800
156805
156812
156832
156868
156869
156874
156913
156927
156931
156939
156947
156965
156984
156993
156998
157001
157018
157022
157034
157052
157080
157092
157100
157111
157123
157130
157142
157144
157167
157170
157204
157207
157229
157258
157274
157276
157286
157296
157305
157319
157324
157336
157339
157344
157346
157361
157374
157411
157417
157425
157432
157436
157447
157470
157508
157521
157525
157542
157553
157554
157561
157564
157573
157577
157581
157630
157643
157677
157681
157683
157684
157704
157705
157717
157738
157777
157798
157818
157843
157846
157849
157851
157854
157873
157883
157888
157896
157934
157951
157960
157977
157981
157986
158015
158036
158054
158072
158073
158075
158079
158094
158095
158110
158130
158162
158184
158205
158209
158215
158228
158242
158269
158275
158285
158301
158303
158318
158335
158344
158353
158357
158382
158384
158405
158409
158413
158417
158465
158467
158469
158481
158486
158491
158522
158533
158546
158557
158563
158582
158589
158598
158607
158622
158636
158652
158674
158677
158691
158692
158701
158728
158739
158755
158757
158761
158775
158796
158807
158844
158860
158887
158928
158934
158968
158973
158982
158994
159003
159005
159014
159017
159019
159029
159054
159056
159062
159075
159081
159083
159102
159113
159117
159122
159126
159158
159198
159204
159231
159247
159261
159279
159289
159292
159299
159300
159312
159351
159367
159386
159400
159433
159445
159460
159468
159471
159475
159512
159523
159524
159529
159536
159552
159553
159560
159568
159577
159591
159629
159645
159658
159663
159671
159675
159705
159706
159713
159716
159721
159766
159787
159793
159816
159828
159842
159867
159874
159894
159896
159903
159916
159920
159926
159935
159959
160005
160021
160034
160041
160043
160045
160061
160090
160127
160133
160164
160172
160178
160194
160200
160202
160211
160212
160223
160259
160285
160286
160289
160305
160322
160334
160343
160347
160357
160381
160409
160414
160429
160441
160458
160466
160475
160504
160517
160521
160522
160550
160564
160573
160591
160611
160621
160637
160650
160699
160701
160712
160719
160764
160779
160780
160789
160820
160828
160833
160834
160836
160847
160860
160880
160886
160888
160890
160908
160917
160921
160928
160943
160947
161014
161017
161029
161030
161035
161052
161057
161070
161072
161073
161082
161133
161134
161161
161164
161203
161206
161218
161219
161225
161226
161236
161239
161251
161261
161272
161280
161282
161303
161305
161309
161326
161335
161339
161395
161433
161434
161435
161440
161447
161449
161464
161487
161494
161507
161546
161558
161559
161564
161568
161593
161614
161619
161631
161646
161694
161696
161711
161732
161733
161737
161745
161775
161798
161803
161811
161827
161838
161858
161864
161891
161902
161906
161910
161952
161979
161990
162000
162002
162020
162023
162030
162050
162067
162071
162087
162089
162141
162143
162149
162159
162169
162183
162186
162194
162219
162225
162240
162246
162268
162280
162291
162336
162338
162345
162348
162366
162377
162380
162384
162409
162420
162435
162442
162445
162471
162482
162489
162493
162498
162527
162556
162573
162578
162585
162589
162597
162600
162622
162653
162657
162690
162699
162717
162722
162728
162747
162753
162773
162777
162784
162790
162793
162824
162849
162860
162883
162902
162912
162916
162918
162989
162996
163012
163020
163027
163028
163029
163033
163067
163075
163085
163095
163103
163105
163130
163133
163141
163177
163185
163194
163207
163221
163228
163254
163262
163270
163277
163301
163312
163319
163321
163346
163381
163386
163389
163394
163423
163433
163465
163476
163489
163519
163547
163552
163556
163568
163577
163578
163592
163604
163609
163624
163651
163660
163671
163676
163697
163700
163714
163726
163745
163757
163761
163764
163767
163770
163778
163781
163787
163826
163832
163853
163861
163919
163922
163927
163930
163946
163968
163971
163982
163983
164006
164019
164035
164054
164066
164071
164088
164098
164099
164125
164153
164161
164172
164178
164179
164188
164207
164210
164249
164266
164268
164275
164300
164317
164323
164325
164354
164375
164385
164390
164395
164424
164432
164437
164458
164478
164488
164496
164498
164524
164527
164531
164571
164579
164590
164605
164606
164631
164638
164642
164643
164644
164653
164675
164695
164698
164700
164767
164775
164799
164805
164813
164818
164835
164876
164879
164881
164905
164911
164922
164935
164944
164947
164949
164956
164963
164968
164984
164991
165037
165049
165062
165064
165099
165113
165137
165145
165167
165169
165176
165193
165210
165211
165216
165217
165219
165227
165233
165245
165274
165282
165285
165319
165337
165341
165342
165344
165354
165355
165374
165383
165428
165445
165451
165475
165481
165484
165503
165534
165536
165537
165541
165551
165552
165575
165579
165620
165625
165626
165634
165637
165645
165646
165662
165689
165709
165713
165733
165752
165754
165758
165784
165789
165796
165842
165858
165871
165873
165905
165921
165922
165929
165931
165938
165943
165958
165977
165994
166003
166008
166018
166029
166072
166082
166084
166101
166108
166125
166127
166136
166152
166161
166176
166188
166201
166202
166210
166226
166263
166271
166274
166296
166314
166330
166335
166361
166367
166370
166392
166400
166404
166412
166414
166416
166417
166431
166442
166465
166467
166468
166470
166505
166506
166513
166514
166531
166621
166624
166628
166630
166634
166644
166645
166658
166662
166695
166705
166717
166727
166751
166757
166761
166782
166790
166798
166802
166803
166804
166823
166835
166869
166886
166889
166907
166911
166923
166942
166955
166971
166972
166973
167037
167048
167049
167051
167053
167060
167062
167063
167065
167078
167118
167122
167141
167144
167149
167150
167156
167180
167198
167206
167209
167274
167284
167301
167310
167311
167322
167352
167353
167363
167372
167393
167405
167420
167423
167446
167470
167479
167492
167497
167503
167525
167527
167567
167570
167589
167620
167635
167636
167648
167657
167675
167678
167682
167691
167693
167723
167749
167761
167790
167803
167810
167817
167828
167831
167848
167861
167878
167889
167894
167897
167916
167939
167954
167965
167966
167986
167997
168004
168007
168035
168037
168040
168085
168086
168098
168104
168118
168141
168155
168184
168186
168194
168204
168230
168232
168242
168280
168281
168296
168305
168319
168324
168357
168370
168386
168387
168409
168411
168423
168434
168449
168460
168472
168477
168484
168493
168504
168530
168547
168563
168590
168605
168613
168625
168634
168650
168656
168660
168662
168674
168677
168692
168694
168700
168715
168726
168757
168769
168791
168816
168831
168834
168864
168883
168901
168902
168903
168943
168944
168948
168952
168974
168990
169000
169017
169020
169079
169097
169108
169118
169119
169124
169127
169140
169159
169169
169188
169193
169195
169225
169234
169235
169239
169248
169258
169270
169288
169297
169307
169338
169361
169369
169375
169395
169405
169426
169430
169449
169501
169504
169507
169513
169514
169555
169575
169591
169599
169602
169626
169628
169630
169659
169671
169676
169678
169684
169686
169728
169733
169767
169778
169807
169809
169822
169826
169831
169836
169845
169847
169849
169872
169888
169898
169904
169905
169947
169970
169982
169989
169999
170014
170034
170045
170054
170111
170114
170123
170141
170148
170155
170178
170183
170188
170196
170222
170236
170240
170241
170255
170258
170261
170290
170299
170308
170348
170352
170362
170367
170369
170390
170391
170402
170407
170433
170437
170461
170478
170481
170521
170528
170546
170552
170559
170614
170616
170625
170633
170646
170662
170667
170670
170688
170690
170726
170732
170733
170738
170780
170795
170796
170818
170829
170841
170846
170859
170882
170897
170917
170925
170926
170933
170975
170989
170990
171008
171025
171028
171030
171047
171052
171054
171079
171086
171089
171096
171109
171115
171125
171134
171140
171197
171199
171222
171239
171248
171267
171275
171278
171334
171337
171345
171347
171365
171366
171378
171379
171429
171438
171442
171445
171453
171474
171488
171497
171505
171521
171535
171559
171562
171571
171582
171595
171634
171641
171649
171655
171669
171675
171689
171699
171704
171721
171730
171735
171755
171766
171790
171793
171818
171837
171868
171869
171871
171873
171878
171888
171892
171911
171937
171965
171967
171973
171977
171998
172033
172042
172054
172057
172060
172068
172072
172077
172127
172135
172180
172188
172192
172204
172211
172212
172218
172222
172248
172249
172256
172272
172309
172333
172348
172376
172380
172385
172389
172420
172425
172428
172430
172452
172455
172460
172465
172509
172525
172529
172549
172564
172607
172632
172648
172669
172682
172683
172685
172689
172707
172708
172718
172741
172776
172786
172795
172801
172812
172813
172825
172828
172835
172839
172844
172887
172932
172941
172949
172953
172957
172965
173001
173032
173038
173040
173046
173056
173057
173067
173070
173084
173101
173106
173112
173132
173154
173157
173178
173208
173225
173234
173245
173263
173291
173307
173315
173319
173330
173336
173347
173355
173368
173388
173394
173398
173409
173414
173442
173446
173460
173468
173475
173498
173510
173515
173558
173563
173570
173571
173578
173592
173614
173645
173665
173670
173675
173681
173685
173720
173732
173737
173753
173757
173785
173797
173804
173809
173820
173824
173846
173882
173893
173901
173907
173933
173940
173962
173990
173992
173993
174000
174003
174016
174046
174070
174074
174084
174088
174111
174163
174174
174189
174195
174212
174214
174216
174231
174239
174250
174263
174282
174317
174323
174360
174365
174374
174385
174397
174399
174401
174408
174412
174430
174455
174457
174489
174518
174519
174522
174541
174553
174573
174577
174587
174606
174608
174618
174630
174647
174664
174671
174680
174685
174706
174715
174745
174746
174747
174751
174755
174800
174802
174804
174811
174824
174829
174871
174875
174890
174892
174915
174934
174948
174962
174973
174977
174990
175000
175009
175041
175045
175048
175076
175078
175084
175113
175116
175117
175143
175149
175173
175183
175187
175196
175218
175220
175253
175261
175270
175290
175292
175294
175296
175305
175316
175323
175353
175385
175392
175422
175441
175445
175449
175458
175484
175530
175550
175553
175560
175574
175588
175590
175591
175615
175624
175645
175660
175661
175663
175666
175681
175718
175737
175743
175760
175763
175770
175793
175805
175812
175817
175821
175852
175882
175901
175906
175908
175929
175939
175944
175956
175966
175972
176000
176006
176024
176035
176037
176095
176097
176098
176100
176151
176162
176166
176169
176182
176191
176201
176203
176231
176237
176262
176267
176269
176295
176298
176305
176324
176343
176345
176349
176354
176394
176413
176425
176436
176437
176445
176476
176507
176512
176522
176529
176541
176557
176574
176593
176605
176660
176662
176681
176683
176701
176705
176722
176737
176755
176766
176774
176775
176792
176813
176829
176834
176835
176843
176845
176864
176880
176887
176903
176933
176943
176960
176964
176979
176989
176993
177048
177051
177071
177072
177085
177097
177099
177110
177112
177122
177126
177132
177133
177148
177155
177156
177158
177159
177212
177213
177251
177254
177281
177285
177352
177355
177362
177363
177380
177386
177402
177404
177420
177430
177434
177446
177450
177476
177483
177491
177528
177548
177549
177562
177590
177599
177600
177605
177607
177609
177619
177635
177648
177668
177678
177732
177734
177744
177760
177769
177773
177788
177806
177807
177811
177847
177873
177878
177881
177892
177911
177926
177940
177957
177960
177972
178010
178018
178024
178047
178056
178072
178092
178095
178108
178110
178126
178164
178166
178179
178190
178247
178263
178270
178285
178289
178290
178291
178295
178299
178301
178315
178318
178343
178364
178376
178399
178416
178429
178442
178448
178464
178478
178496
178508
178514
178535
178537
178541
178549
178552
178573
178601
178607
178633
178649
178656
178657
178658
178670
178694
178710
178715
178717
178776
178791
178802
178844
178849
178861
178869
178891
178893
178919
178922
178935
178937
178965
178968
178971
178978
179005
179011
179026
179028
179056
179081
179089
179094
179097
179129
179137
179140
179149
179150
179167
179177
179207
179226
179234
179267
179285
179290
179302
179309
179312
179334
179341
179355
179362
179374
179386
179399
179409
179426
179443
179454
179462
179478
179484
179508
179516
179570
179575
179578
179584
179587
179590
179594
179596
179606
179610
179647
179671
179677
179678
179696
179704
179736
179750
179757
179762
179779
179782
179801
179812
179816
179839
179855
179881
179886
179900
179911
179914
179915
179933
179936
179973
179985
179988
179993
180025
180033
180040
180046
180068
180080
180094
180096
180115
180152
180154
180179
180218
180229
180231
180245
180251
180270
180278
180295
180301
180310
180315
180323
180325
180332
180333
180339
180347
180365
180371
180417
180437
180445
180447
180472
180492
180524
180540
180546
180562
180583
180587
180589
180616
180628
180629
180634
180640
180643
180645
180654
180661
180670
180721
180733
180747
180750
180774
180795
180799
180800
180802
180807
180808
180830
180858
180864
180866
180867
180876
180877
180903
180907
180954
180960
180974
180977
180999
181001
181004
181021
181032
181062
181064
181089
181091
181119
181126
181128
181148
181161
181166
181167
181168
181176
181199
181206
181258
181269
181277
181279
181301
181328
181330
181333
181334
181337
181355
181357
181377
181384
181396
181406
181420
181432
181441
181449
181459
181478
181506
181507
181523
181534
181582
181585
181588
181613
181622
181633
181637
181660
181667
181675
181688
181717
181723
181726
181751
181753
181754
181758
181766
181776
181778
181788
181794
181820
181833
181844
181846
181850
181853
181858
181860
181861
181863
181896
181897
181904
181905
181925
182013
182017
182020
182041
182052
182056
182057
182065
182075
182076
182084
182096
182119
182137
182144
182162
182182
182185
182210
182219
182230
182244
182252
182263
182273
182285
182287
182307
182339
182351
182352
182353
182392
182393
182407
182411
182431
182451
182461
182464
182490
182517
182520
182551
182552
182559
182572
182578
182580
182603
182605
182643
182654
182668
182689
182709
182728
182749
182764
182775
182779
182796
182799
182803
182807
182809
182842
182858
182877
182882
182893
182907
182933
182943
182949
182950
182984
182986
182995
183007
183015
183027
183037
183058
183060
183071
183114
183115
183122
183136
183145
183163
183191
183193
183196
183218
183231
183250
183252
183265
183268
183294
183296
183301
183350
183351
183361
183365
183388
183394
183406
183414
183421
183438
183461
183469
183493
183494
183508
183519
183528
183534
183564
183574
183590
183606
183610
183625
183631
183635
183643
183645
183672
183692
183703
183705
183711
183729
183740
183769
183789
183806
183821
183851
183852
183862
183872
183890
183893
183913
183948
183950
183961
183962
183989
184001
184005
184014
184030
184041
184046
184049
184053
184057
184092
184097
184109
184112
184172
184185
184204
184210
184212
184219
184221
184230
184232
184240
184278
184282
184304
184305
184368
184369
184370
184379
184392
184408
184411
184477
184495
184507
184511
184514
184519
184520
184534
184548
184563
184573
184591
184593
184595
184621
184632
184643
184644
184650
184684
184710
184717
184720
184737
184750
184759
184765
184785
184798
184813
184832
184836
184886
184887
184895
184899
184909
184923
184938
184942
184955
184993
185005
185010
185026
185042
185055
185066
185071
185091
185093
185104
185120
185124
185151
185163
185166
185212
185222
185224
185227
185240
185250
185257
185270
185278
185284
185347
185349
185361
185366
185369
185380
185393
185405
185410
185429
185436
185449
185470
185496
185497
185498
185503
185543
185562
185563
185570
185610
185627
185628
185641
185653
185677
185682
185692
185728
185731
185751
185766
185769
185771
185785
185792
185803
185813
185820
185884
185886
185890
185898
185900
185922
185924
185929
185958
185962
185980
185996
185999
186048
186051
186056
186067
186069
186073
186087
186129
186135
186143
186158
186178
186187
186195
186196
186201
186204
186221
186238
186263
186264
186322
186325
186336
186354
186357
186363
186386
186404
186407
186443
186454
186460
186470
186487
186489
186491
186523
186530
186537
186543
186549
186576
186578
186581
186583
186631
186639
186674
186676
186714
186716
186720
186724
186728
186733
186745
186748
186774
186775
186780
186781
186823
186830
186833
186842
186857
186858
186888
186894
186914
186915
186923
186925
186927
186978
186992
187001
187018
187037
187046
187079
187083
187086
187093
187105
187108
187111
187147
187175
187179
187216
187217
187238
187244
187252
187266
187273
187282
187304
187307
187348
187369
187371
187376
187395
187415
187421
187422
187439
187446
187478
187489
187497
187498
187503
187513
187535
187568
187587
187590
187597
187605
187622
187631
187657
187676
187678
187696
187699
187710
187721
187744
187754
187759
187766
187776
187782
187801
187861
187873
187878
187887
187895
187903
187913
187921
187928
187941
187945
187955
187968
187978
187991
187995
188002
188010
188016
188040
188091
188097
188118
188124
188131
188147
188161
188170
188193
188203
188205
188231
188234
188251
188258
188266
188273
188314
188321
188325
188326
188338
188346
188368
188402
188414
188428
188429
188435
188445
188484
188505
188510
188512
188535
188546
188558
188568
188575
188590
188604
188613
188643
188655
188665
188677
188684
188687
188690
188696
188706
188708
188734
188773
188802
188815
188816
188818
188820
188834
188876
188898
188902
188921
188933
188942
188957
188976
188981
188987
189006
189009
189057
189069
189070
189077
189085
189089
189110
189111
189123
189157
189178
189185
189206
189212
189213
189241
189251
189252
189253
189276
189278
189280
189287
189299
189314
189346
189364
189365
189375
189385
189394
189404
189421
189424
189436
189449
189452
189453
189463
189480
189521
189529
189530
189543
189550
189557
189589
189618
189659
189673
189679
189686
189697
189705
189710
189721
189722
189728
189729
189786
189787
189808
189817
189818
189836
189855
189860
189876
189914
189917
189923
189935
189936
189956
189961
189973
189991
190029
190051
190064
190093
190099
190103
190106
190108
190125
190151
190177
190180
190182
190198
190206
190216
190228
190235
190247
190272
190274
190294
190313
190335
190337
190364
190387
190418
190420
190423
190433
190443
190451
190452
190463
190466
190470
190474
190493
190501
190507
190520
190562
190589
190594
190627
190632
190653
190654
190666
190691
190696
190706
190748
190750
190757
190762
190763
190791
190801
190807
190825
190832
190837
190850
190852
190856
190862
190863
190916
190920
190959
190970
190977
190994
191011
191049
191058
191059
191066
191080
191119
191128
191129
191139
191141
191167
191194
191195
191213
191227
191240
191257
191270
191295
191308
191321
191333
191346
191356
191391
191393
191395
191401
191404
191409
191419
191451
191477
191485
191512
191533
191540
191545
191546
191551
191553
191597
191605
191638
191641
191644
191646
191687
191689
191691
191699
191704
191709
191712
191760
191783
191789
191801
191807
191815
191833
191865
191870
191894
191910
191912
191933
191967
191968
191980
191984
191994
192001
192005
192008
192011
192018
192031
192041
192042
192049
192087
192137
192146
192153
192170
192171
192180
192181
192207
192212
192238
192241
192250
192285
192290
192321
192322
192324
192337
192372
192382
192403
192405
192419
192420
192429
192434
192457
192468
192475
192491
192530
192550
192564
192578
192597
192599
192606
192615
192626
192630
192659
192660
192664
192671
192673
192689
192693
192722
192726
192767
192778
192795
192812
192829
192835
192855
192866
192871
192898
192919
192934
192945
192948
192949
192965
192970
192991
192998
193010
193018
193019
193041
193049
193069
193072
193078
193118
193123
193149
193166
193167
193179
193190
193214
193262
193271
193285
193295
193302
193305
193309
193310
193317
193328
193336
193365
193369
193381
193382
193401
193414
193416
193417
193458
193460
193478
193483
193503
193505
193535
193561
193565
193572
193577
193589
193604
193626
193637
193651
193674
193679
193682
193688
193705
193718
193719
193725
193737
193761
193779
193820
193829
193843
193847
193849
193854
193907
193955
193956
193957
193973
193975
193986
193993
194002
194008
194012
194018
194024
194037
194062
194080
194119
194123
194145
194150
194153
194162
194176
194181
194197
194224
194244
194248
194274
194306
194325
194329
194344
194349
194350
194352
194363
194376
194400
194403
194432
194436
194450
194451
194467
194482
194483
194485
194519
194523
194532
194539
194553
194554
194559
194568
194594
194612
194642
194648
194658
194688
194696
194738
194747
194755
194763
194779
194790
194797
194801
194815
194837
194843
194851
194857
194871
194879
194882
194893
194903
194909
194926
194951
194954
194972
195014
195026
195082
195101
195105
195107
195110
195127
195135
195147
195161
195182
195185
195195
195201
195218
195222
195230
195260
195282
195292
195297
195317
195319
195326
195330
195343
195364
195370
195386
195387
195390
195399
195426
195444
195470
195476
195491
195524
195528
195533
195547
195567
195577
195604
195606
195621
195674
195685
195693
195694
195696
195702
195721
195729
195759
195785
195811
195817
195822
195823
195833
195846
195871
195889
195910
195917
195925
195930
195951
195964
195966
195969
196002
196012
196018
196034
196040
196046
196056
196080
196089
196103
196113
196114
196156
196165
196178
196179
196203
196206
196209
196263
196266
196271
196294
196297
196300
196309
196318
196322
196326
196332
196335
196336
196378
196382
196399
196406
196407
196444
196466
196470
196471
196495
196505
196514
196520
196522
196547
196560
196563
196565
196607
196610
196622
196637
196649
196662
196677
196683
196693
196701
196716
196728
196736
196754
196778
196790
196800
196832
196855
196872
196878
196885
196895
196897
196907
196911
196935
196943
196963
196965
196979
197037
197044
197054
197065
197066
197074
197084
197096
197100
197105
197107
197142
197160
197198
197205
197223
197249
197253
197267
197303
197309
197321
197325
197329
197334
197342
197349
197374
197392
197397
197408
197415
197432
197463
197486
197495
197499
197537
197543
197552
197556
197561
197568
197592
197593
197594
197603
197624
197626
197630
197634
197650
197677
197695
197730
197737
197740
197752
197753
197754
197757
197798
197828
197835
197843
197850
197867
197899
197905
197933
197941
197989
198001
198009
198017
198046
198050
198053
198055
198068
198073
198088
198096
198112
198138
198154
198181
198194
198197
198213
198237
198259
198269
198271
198277
198281
198288
198291
198295
198307
198321
198326
198338
198365
198406
198423
198452
198455
198460
198465
198482
198483
198502
198514
198518
198536
198546
198551
198575
198584
198586
198588
198589
198626
198642
198646
198657
198658
198661
198662
198708
198709
198744
198747
198757
198765
198778
198779
198808
198810
198814
198841
198844
198857
198882
198896
198913
198918
198932
198954
199011
199020
199039
199041
199047
199051
199053
199064
199068
199070
199082
199085
199115
199135
199140
199151
199161
199176
199199
199214
199249
199251
199269
199276
199297
199307
199352
199358
199368
199391
199407
199411
199417
199420
199459
199491
199502
199507
199518
199532
199567
199570
199573
199576
199587
199588
199589
199594
199625
199626
199644
199646
199655
199695
199696
199726
199734
199749
199757
199758
199759
199790
199800
199816
199821
199825
199833
199850
199851
199879
199881
199888
199927
199928
199940
199981
199994
199998
200009
200017
200040
200052
200061
200069
200071
200096
200105
200115
200120
200139
200148
200165
200173
200184
200200
200201
200222
200257
200265
200269
200284
200292
200342
200344
200352
200366
200375
200381
200390
200395
200408
200427
200434
200436
200446
200459
200471
200475
200480
200495
200501
200528
200531
200559
200581
200603
200649
200658
200666
200676
200680
200681
200710
200749
200751
200757
200769
200772
200788
200831
200838
200847
200858
200872
200873
200883
200886
200889
200893
200898
200941
200965
201000
201027
201037
201068
201074
201078
201080
201081
201107
201108
201110
201114
201118
201151
201153
201156
201161
201178
201181
201194
201199
201228
201260
201264
201279
201281
201285
201291
201306
201307
201325
201335
201376
201404
201415
201439
201448
201449
201469
201472
201474
201478
201483
201532
201550
201583
201597
201601
201611
201617
201625
201637
201641
201644
201670
201712
201718
201720
201721
201739
201782
201786
201808
201812
201820
201826
201841
201866
201869
201893
201926
201944
201946
201947
201955
201970
201984
201993
201999
202012
202051
202062
202070
202082
202088
202094
202100
202116
202124
202129
202130
202148
202160
202164
202211
202217
202233
202238
202249
202253
202292
202293
202308
202325
202356
202361
202364
202366
202367
202372
202413
202440
202446
202462
202478
202482
202491
202500
202517
202575
202581
202597
202604
202609
202619
202621
202631
202636
202653
202659
202670
202679
202681
202683
202685
202704
202726
202765
202772
202800
202832
202833
202836
202858
202865
202880
202892
202896
202909
202937
202939
202969
202989
203001
203013
203024
203028
203037
203053
203070
203090
203099
203109
203131
203133
203138
203142
203146
203150
203197
203199
203201
203203
203216
203224
203256
203260
203291
203293
203307
203310
203341
203343
203357
203371
203380
203389
203399
203408
203420
203425
203442
203464
203476
203485
203493
203518
203520
203564
203583
203586
203587
203616
203630
203636
203645
203647
203660
203693
203723
203730
203766
203771
203783
203798
203808
203810
203812
203814
203823
203835
203839
203864
203916
203918
203936
203942
203945
203967
203969
203978
203983
203990
204016
204022
204039
204063
204074
204076
204079
204086
204089
204137
204152
204160
204166
204170
204216
204217
204218
204223
204233
204255
204259
204301
204316
204321
204324
204331
204353
204367
204373
204377
204381
204424
204446
204453
204472
204474
204490
204506
204510
204511
204548
204569
204574
204592
204594
204614
204625
204637
204659
204682
204695
204701
204717
204765
204767
204781
204791
204804
204808
204828
204854
204860
204878
204906
204924
204925
204937
204961
204972
204977
204978
204994
204996
204997
205006
205066
205069
205084
205085
205093
205113
205121
205123
205131
205143
205147
205157
205166
205169
205184
205185
205191
205195
205210
205211
205213
205214
205260
205261
205297
205300
205335
205353
205357
205364
205376
205380
205448
205451
205453
205454
205466
205480
205491
205493
205504
205516
205525
205543
205560
205561
205566
205576
205578
205583
205612
205619
205622
205670
205673
205733
205735
205740
205751
205768
205772
205790
205814
205822
205837
205842
205846
205854
205893
205909
205914
205925
205944
205958
205968
205977
206010
206011
206022
206038
206045
206048
206071
206078
206089
206093
206098
206131
206164
206178
206180
206191
206233
206244
206252
206255
206265
206272
206282
206296
206314
206320
206341
206349
206352
206373
206377
206387
206397
206415
206421
206449
206462
206464
206506
206508
206518
206528
206542
206574
206582
206594
206597
206614
206624
206653
206656
206664
206666
206687
206692
206697
206730
206738
206743
206749
206773
206787
206797
206799
206817
206845
206856
206872
206895
206921
206929
206941
206952
206953
206956
206973
206983
207024
207025
207040
207059
207060
207067
207085
207105
207117
207131
207136
207163
207166
207170
207185
207194
207201
207221
207229
207289
207292
207297
207299
207303
207306
207309
207313
207323
207335
207363
207373
207377
207396
207408
207427
207428
207429
207442
207458
207480
207502
207509
207517
207532
207535
207536
207560
207570
207608
207615
207633
207652
207681
207686
207695
207701
207707
207732
207752
207761
207763
207785
207812
207822
207825
207830
207860
207868
207870
207914
207919
207928
207946
207950
207961
207987
207997
208008
208010
208029
208032
208039
208053
208054
208055
208062
208067
208095
208105
208124
208126
208182
208206
208208
208233
208241
208249
208255
208274
208278
208280
208289
208292
208320
208344
208351
208377
208384
208386
208393
208396
208420
208451
208465
208481
208503
208516
208523
208529
208546
208573
208597
208599
208610
208672
208682
208701
208706
208707
208708
208712
208715
208729
208768
208781
208783
208806
208813
208820
208838
208847
208867
208871
208879
208884
208894
208912
208921
208927
208939
208957
208972
208975
208976
209000
209006
209052
209053
209059
209062
209090
209092
209100
209101
209105
209107
209108
209125
209139
209168
209176
209195
209203
209222
209226
209229
209233
209242
209244
209245
209247
209274
209278
209279
209286
209310
209391
209404
209431
209434
209440
209458
209469
209477
209481
209482
209483
209485
209499
209519
209545
209558
209560
209572
209582
209597
209627
209647
209650
209665
209674
209680
209702
209705
209724
209729
209748
209750
209773
209780
209787
209803
209815
209829
209833
209838
209854
209861
209898
209903
209925
209932
209977
209992
210008
210010
210038
210057
210058
210061
210063
210067
210075
210078
210084
210099
210121
210132
210146
210170
210185
210187
210194
210217
210224
210225
210230
210236
210264
210265
210267
210273
210280
210281
210302
210306
210359
210366
210388
210391
210405
210409
210462
210476
210485
210488
210513
210537
210539
210540
210544
210557
210558
210574
210607
210617
210637
210647
210665
210672
210674
210697
210705
210710
210711
210720
210722
210725
210737
210743
210746
210747
210754
210758
210766
210786
210792
210844
210850
210866
210868
210893
210912
210923
210924
210961
210962
210969
210973
211001
211007
211020
211023
211046
211071
211081
211094
211114
211117
211178
211186
211200
211213
211214
211219
211222
211225
211250
211252
211254
211261
211267
211269
211285
211321
211325
211350
211351
211415
211416
211417
211419
211420
211424
211427
211442
211459
211480
211491
211494
211561
211574
211581
211588
211606
211609
211638
211655
211666
211667
211668
211705
211706
211719
211728
211755
211757
211762
211768
211783
211785
211834
211840
211849
211886
211907
211908
211923
211926
211961
211977
211987
211993
211997
212017
212020
212024
212036
212038
212061
212093
212095
212111
212131
212137
212145
212156
212165
212194
212199
212213
212214
212238
212240
212257
212264
212281
212294
212325
212327
212335
212338
212359
212361
212380
212408
212409
212424
212433
212436
212465
212467
212480
212514
212515
212533
212545
212562
212570
212592
212594
212602
212617
212622
212632
212644
212670
212686
212693
212705
212721
212723
212738
212752
212770
212771
212790
212810
212828
212839
212850
212854
212878
212882
212885
212898
212900
212917
212940
212973
212974
212979
212992
212997
212999
213024
213026
213064
213079
213091
213109
213123
213133
213153
213155
213157
213179
213194
213202
213208
213209
213246
213272
213278
213284
213286
213289
213332
213340
213373
213375
213411
213413
213425
213429
213433
213446
213447
213476
213491
213501
213511
213532
213534
213536
213552
213571
213577
213578
213584
213616
213630
213642
213698
213701
213713
213721
213738
213744
213767
213775
213785
213794
213806
213842
213854
213862
213865
213897
213905
213906
213914
213923
213926
213932
213954
213969
213971
213990
214009
214013
214043
214050
214053
214102
214105
214110
214112
214123
214142
214150
214153
214174
214179
214186
214194
214203
214210
214267
214269
214281
214289
214292
214297
214304
214335
214357
214369
214382
214383
214398
214419
214422
214451
214461
214462
214483
214490
214509
214522
214527
214553
214565
214572
214577
214610
214630
214640
214653
214656
214662
214675
214687
214693
214752
214754
214761
214766
214784
214786
214799
214801
214822
214826
214828
214841
214864
214873
214898
214909
214912
214957
214967
214968
214972
214980
214981
214984
214996
215020
215029
215042
215082
215091
215096
215101
215124
215137
215147
215156
215169
215180
215186
215212
215225
215236
215243
215265
215306
215316
215335
215336
215341
215342
215384
215387
215390
215404
215414
215415
215449
215456
215475
215511
215519
215521
215523
215524
215531
215567
215593
215597
215626
215640
215644
215648
215683
215684
215700
215714
215727
215730
215733
215737
215747
215748
215774
215813
215816
215855
215879
215881
215886
215908
215923
215937
215946
215953
215957
215982
215988
216025
216039
216040
216044
216053
216071
216075
216119
216133
216144
216145
216151
216169
216182
216189
216192
216204
216221
216250
216264
216266
216287
216290
216296
216315
216320
216333
216342
216358
216361
216371
216374
216389
216396
216401
216407
216429
216482
216489
216495
216505
216511
216538
216582
216596
216608
216617
216626
216634
216644
216652
216658
216664
216682
216691
216708
216734
216739
216741
216770
216773
216785
216800
216803
216819
216827
216839
216841
216848
216887
216893
216894
216902
216914
216930
216934
216979
216986
216996
217014
217021
217031
217048
217058
217095
217113
217119
217124
217139
217158
217165
217168
217175
217179
217182
217202
217218
217264
217268
217304
217305
217309
217329
217334
217336
217338
217346
217347
217387
217412
217416
217438
217458
217475
217494
217503
217527
217534
217542
217549
217556
217579
217609
217622
217623
217641
217646
217655
217660
217672
217678
217687
217722
217752
217753
217762
217771
217783
217822
217838
217839
217841
217848
217856
217870
217875
217881
217883
217896
217897
217903
217947
217969
218008
218010
218027
218028
218041
218063
218068
218079
218115
218132
218139
218140
218152
218176
218179
218181
218185
218189
218206
218214
218226
218239
218275
218300
218321
218340
218348
218368
218396
218398
218421
218450
218466
218469
218471
218482
218498
218515
218516
218517
218543
218569
218577
218579
218587
218605
218608
218609
218628
218642
218667
218669
218686
218694
218708
218716
218756
218786
218799
218822
218829
218833
218835
218838
218855
218873
218889
218890
218897
218925
218930
218935
218975
218985
218992
219005
219006
219024
219074
219080
219086
219099
219106
219114
219116
219127
219128
219134
219135
219181
219193
219202
219203
219218
219227
219264
219281
219282
219287
219294
219306
219326
219362
219368
219382
219393
219439
219446
219447
219462
219469
219478
219485
219494
219517
219518
219531
219532
219576
219600
219607
219624
219625
219631
219661
219662
219663
219664
219689
219691
219700
219711
219737
219761
219762
219769
219781
219794
219829
219842
219856
219869
219870
219885
219913
219969
219973
219988
219998
220000
220004
220007
220012
220018
220033
220038
220039
220056
220057
220078
220086
220107
220110
220127
220160
220165
220186
220195
220207
220214
220233
220235
220256
220281
220286
220312
220323
220334
220335
220339
220344
220370
220376
220378
220385
220389
220408
220412
220431
220453
220490
220505
220514
220523
220545
220584
220603
220615
220627
220651
220658
220660
220668
220679
220683
220702
220714
220725
220738
220755
220771
220800
220802
220811
220812
220823
220828
220852
220860
220867
220883
220904
220905
220920
220921
220941
220946
220964
220967
220981
221019
221024
221040
221052
221055
221067
221070
221074
221083
221090
221096
221111
221112
221117
221144
221198
221215
221221
221242
221262
221283
221311
221319
221321
221350
221367
221368
221381
221390
221436
221438
221440
221444
221449
221454
221467
221497
221526
221533
221534
221554
221559
221564
221589
221613
221620
221626
221628
221633
221634
221678
221686
221717
221720
221723
221728
221741
221742
221755
221771
221810
221812
221814
221822
221827
221830
221838
221871
221897
221929
221933
221942
221943
221962
221975
221985
221986
222020
222022
222028
222049
222055
222066
222073
222082
222083
222092
222096
222121
222155
222175
222181
222186
222227
222231
222235
222242
222251
222265
222273
222300
222317
222328
222333
222358
222360
222373
222377
222386
222404
222465
222472
222489
222492
222494
222498
222516
222530
222542
222560
222570
222573
222587
222590
222598
222602
222618
222625
222647
222671
222674
222679
222741
222742
222747
222783
222800
222810
222818
222833
222835
222850
222854
222862
222886
222892
222904
222911
222920
222924
222930
222941
222942
222953
222962
222979
223013
223029
223035
223045
223080
223091
223093
223106
223121
223144
223163
223167
223174
223175
223197
223218
223220
223221
223249
223272
223297
223303
223325
223351
223371
223400
223404
223406
223411
223418
223419
223425
223432
223459
223493
223528
223532
223550
223553
223558
223567
223579
223587
223589
223594
223596
223640
223694
223695
223696
223717
223728
223730
223736
223747
223753
223756
223761
223764
223781
223790
223796
223802
223803
223810
223838
223872
223900
223909
223925
223960
223982
223986
223996
224001
224010
224021
224051
224066
224078
224094
224119
224125
224141
224164
224166
224175
224226
224241
224256
224258
224259
224263
224269
224295
224296
224297
224312
224317
224328
224333
224337
224343
224368
224402
224432
224440
224448
224455
224483
224504
224524
224533
224546
224580
224586
224593
224597
224601
224627
224636
224648
224684
224690
224694
224698
224711
224716
224722
224729
224749
224770
224771
224772
224789
224805
224810
224815
224819
224834
224851
224885
224918
224925
224939
224940
224942
224956
224965
224980
224998
225017
225028
225040
225086
225105
225108
225109
225127
225135
225163
225177
225193
225213
225242
225264
225271
225277
225290
225298
225300
225331
225334
225345
225356
225370
225383
225407
225414
225422
225430
225446
225455
225464
225482
225483
225523
225527
225548
225549
225563
225566
225577
225583
225601
225615
225670
225675
225678
225696
225699
225706
225710
225723
225727
225732
225735
225736
225739
225784
225791
225807
225826
225835
225838
225853
225854
225889
225906
225918
225919
225943
225946
225953
225974
225992
225998
226011
226016
226042
226050
226053
226055
226085
226095
226105
226115
226122
226142
226160
226182
226208
226228
226234
226248
226249
226264
226277
226291
226294
226297
226306
226307
226308
226329
226366
226388
226399
226407
226418
226427
226460
226472
226493
226509
226514
226519
226528
226536
226562
226563
226584
226586
226590
226629
226637
226657
226658
226689
226691
226706
226743
226744
226765
226783
226786
226794
226798
226837
226870
226880
226885
226895
226907
226944
226947
226950
226954
226955
226956
226967
226981
226988
227012
227028
227061
227081
227084
227100
227123
227126
227132
227136
227146
227168
227195
227200
227210
227226
227237
227253
227277
227294
227305
227313
227325
227355
227402
227419
227424
227426
227438
227440
227444
227449
227453
227473
227474
227484
227487
227492
227504
227505
227527
227547
227551
227569
227572
227582
227609
227621
227643
227645
227647
227656
227668
227683
227715
227719
227725
227726
227729
227730
227782
227783
227812
227834
227854
227857
227870
227875
227878
227879
227911
227921
227925
227942
227945
227966
227981
227998
228012
228014
228021
228028
228032
228040
228044
228054
228061
228066
228075
228100
228150
228158
228169
228187
228197
228223
228233
228258
228268
228271
228304
228319
228326
228350
228368
228398
228412
228430
228448
228464
228467
228471
228475
228488
228497
228508
228516
228519
228527
228544
228550
228557
228563
228588
228634
228649
228657
228660
228673
228687
228693
228698
228704
228734
228784
228793
228800
228809
228813
228826
228836
228846
228856
228867
228878
228894
228900
228913
228917
228942
228958
228971
228973
228995
228999
229000
229015
229026
229038
229081
229096
229100
229101
229117
229123
229154
229164
229194
229197
229229
229256
229261
229263
229292
229306
229308
229321
229328
229333
229346
229349
229356
229368
229371
229373
229405
229440
229449
229487
229488
229500
229502
229527
229549
229555
229557
229565
229566
229574
229612
229640
229644
229669
229671
229678
229681
229693
229698
229699
229738
229744
229770
229773
229792
229793
229798
229799
229840
229842
229844
229845
229860
229894
229923
229927
229946
229968
229980
230006
230009
230018
230055
230056
230067
230076
230087
230090
230097
230102
230112
230121
230150
230178
230185
230197
230225
230228
230265
230286
230292
230294
230311
230321
230343
230347
230389
230411
230417
230418
230425
230432
230473
230482
230483
230487
230491
230504
230516
230541
230560
230569
230571
230595
230598
230612
230626
230639
230652
230660
230667
230678
230685
230697
230719
230732
230743
230744
230759
230777
230782
230795
230833
230845
230851
230854
230860
230866
230906
230926
230961
230975
230981
230989
230999
231004
231020
231022
231023
231036
231048
231049
231056
231063
231099
231129
231130
231133
231140
231157
231192
231236
231251
231252
231262
231273
231277
231288
231305
231310
231332
231340
231346
231355
231361
231372
231378
231379
231421
231442
231448
231469
231475
231476
231510
231511
231512
231513
231530
231542
231543
231556
231565
231578
231585
231604
231619
231622
231629
231644
231649
231690
231699
231700
231709
231713
231733
231770
231781
231782
231792
231798
231815
231840
231868
231870
231885
231891
231892
231935
231952
231989
231999
232006
232022
232031
232036
232037
232050
232062
232071
232096
232101
232107
232141
232160
232166
232168
232169
232195
232206
232241
232246
232250
232254
232257
232274
232282
232289
232297
232344
232372
232375
232407
232410
232412
232418
232429
232441
232442
232464
232466
232497
232499
232525
232544
232547
232555
232560
232573
232584
232585
232599
232621
232636
232638
232671
232687
232713
232729
232767
232800
232808
232834
232845
232849
232853
232855
232873
232878
232882
232914
232929
232930
232945
232958
232989
232991
232993
233002
233005
233010
233023
233051
233053
233058
233059
233104
233109
233146
233149
233152
233157
233165
233185
233212
233219
233220
233244
233272
233281
233283
233288
233293
233296
233299
233343
233372
233380
233381
233389
233408
233410
233437
233464
233465
233467
233487
233495
233520
233541
233558
233561
233572
233575
233581
233588
233594
233604
233617
233618
233628
233659
233708
233720
233727
233771
233776
233800
233817
233824
233825
233837
233838
233857
233862
233884
233894
233896
233924
233937
233964
233966
233983
233984
233988
233996
234017
234031
234038
234060
234062
234065
234069
234071
234090
234091
234095
234117
234134
234169
234192
234196
234213
234234
234243
234269
234276
234313
234327
234347
234354
234377
234381
234388
234393
234403
234415
234422
234427
234454
234457
234464
234481
234483
234502
234522
234533
234565
234567
234572
234577
234598
234601
234623
234651
234659
234683
234690
234706
234707
234717
234718
234741
234745
234751
234756
234762
234770
234780
234781
234794
234824
234871
234896
234897
234900
234910
234922
234931
234948
234951
234987
234990
235021
235037
235039
235058
235079
235087
235096
235115
235135
235145
235165
235184
235209
235238
235247
235248
235257
235265
235266
235288
235306
235307
235309
235339
235341
235355
235371
235385
235391
235417
235426
235436
235442
235453
235454
235458
235462
235490
235514
235537
235543
235556
235586
235597
235607
235611
235615
235643
235649
235660
235664
235669
235715
235727
235733
235738
235755
235758
235760
235772
235785
235794
235814
235835
235845
235856
235910
235912
235924
235939
235956
235983
235986
235999
236041
236063
236070
236072
236075
236082
236093
236101
236140
236152
236165
236170
236185
236196
236199
236208
236215
236242
236248
236255
236262
236304
236308
236316
236322
236328
236329
236344
236348
236377
236401
236420
236426
236431
236432
236457
236473
236475
236476
236513
236515
236523
236544
236554
236572
236594
236598
236600
236617
236646
236669
236692
236701
236707
236715
236722
236740
236768
236769
236799
236823
236860
236869
236889
236894
236897
236906
236913
236929
236930
236936
236938
236944
236956
236963
236967
236969
236974
236976
237026
237073
237074
237075
237097
237099
237107
237146
237155
237174
237179
237182
237194
237198
237212
237218
237219
237234
237252
237276
237277
237278
237301
237314
237316
237320
237325
237330
237358
237382
237423
237429
237445
237449
237461
237469
237472
237479
237497
237534
237553
237557
237574
237606
237612
237614
237621
237644
237668
237693
237697
237713
237747
237753
237765
237769
237777
237782
237783
237820
237851
237858
237875
237876
237877
237889
237900
237913
237918
237922
237932
237952
237965
237998
238000
238005
238057
238071
238082
238083
238085
238107
238111
238121
238133
238134
238150
238181
238190
238201
238237
238256
238281
238288
238290
238297
238308
238313
238340
238343
238345
238348
238387
238390
238396
238415
238424
238445
238459
238471
238489
238492
238498
238504
238517
238543
238547
238560
238573
238574
238612
238624
238628
238633
238638
238662
238665
238667
238671
238683
238692
238696
238699
238700
238703
238754
238797
238828
238832
238839
238849
238850
238896
238908
238915
238916
238943
238946
238955
238961
238966
238984
238999
239015
239036
239042
239050
239055
239071
239087
239090
239092
239130
239133
239135
239142
239157
239158
239168
239176
239206
239221
239234
239259
239288
239304
239315
239321
239378
239388
239398
239400
239401
239413
239433
239434
239458
239473
239474
239485
239493
239530
239553
239571
239576
239581
239601
239629
239636
239639
239642
239666
239682
239688
239692
239700
239709
239716
239743
239754
239785
239800
239811
239830
239862
239868
239901
239904
239907
239929
239959
239964
239969
239980
240033
240045
240058
240060
240073
240080
240082
240086
240090
240105
240114
240122
240129
240149
240152
240165
240173
240185
240186
240211
240217
240226
240241
240251
240259
240289
240296
240318
240319
240359
240361
240363
240379
240380
240397
240423
240432
240437
240438
240441
240442
240487
240505
240509
240529
240532
240548
240566
240583
240606
240609
240617
240622
240633
240634
240656
240660
240678
240685
240693
240702
240730
240773
240798
240807
240809
240818
240822
240824
240825
240838
240856
240885
240890
240918
240936
240939
240962
240988
240993
240994
240998
241004
241010
241025
241031
241052
241065
241106
241115
241128
241141
241163
241171
241177
241194
241228
241231
241238
241248
241249
241250
241266
241301
241326
241332
241340
241369
241370
241394
241396
241408
241444
241445
241468
241479
241492
241497
241501
241502
241536
241538
241548
241583
241584
241608
241621
241632
241640
241647
241652
241670
241674
241678
241732
241743
241784
241795
241799
241801
241823
241824
241829
241832
241839
241857
241878
241892
241896
241898
241899
241928
241929
241939
241945
241991
242008
242013
242016
242018
242036
242046
242049
242057
242089
242115
242124
242141
242146
242150
242177
242183
242184
242186
242214
242215
242228
242233
242272
242303
242309
242336
242346
242359
242368
242377
242391
242392
242407
242410
242411
242416
242420
242471
242484
242515
242521
242523
242532
242545
242586
242593
242598
242613
242617
242628
242657
242684
242712
242715
242742
242765
242788
242789
242799
242805
242822
242829
242834
242843
242853
242871
242875
242885
242893
242943
242944
242949
242964
242971
242978
242985
242996
243012
243022
243050
243051
243071
243110
243118
243122
243128
243136
243162
243169
243181
243186
243191
243192
243208
243254
243257
243266
243271
243276
243298
243315
243322
243327
243341
243360
243378
243383
243387
243404
243410
243414
243427
243448
243462
243464
243468
243478
243494
243529
243546
243554
243556
243570
243600
243603
243621
243646
243673
243683
243684
243691
243698
243722
243753
243765
243770
243783
243787
243796
243815
243854
243860
243865
243867
243881
243885
243901
243914
243926
243951
243958
243961
243984
243995
244006
244015
244032
244036
244038
244080
244102
244105
244106
244138
244147
244161
244174
244178
244190
244205
244216
244226
244249
244284
244290
244323
244331
244343
244353
244362
244371
244373
244374
244391
244393
244410
244419
244423
244426
244430
244458
244516
244526
244532
244539
244543
244545
244548
244555
244566
244599
244624
244630
244653
244667
244679
244706
244712
244727
244734
244735
244745
244762
244774
244814
244824
244832
244837
244846
244850
244881
244901
244913
244958
244959
244975
244983
244985
244994
245035
245037
245044
245049
245050
245057
245082
245092
245104
245138
245141
245143
245144
245151
245157
245196
245219
245233
245251
245257
245264
245271
245282
245289
245300
245304
245317
245321
245337
245388
245426
245457
245463
245496
245501
245513
245527
245531
245533
245542
245554
245556
245557
245560
245569
245585
245600
245610
245630
245634
245642
245662
245673
245703
245726
245728
245741
245756
245776
245783
245793
245802
245810
245821
245833
245856
245870
245873
245895
245904
245929
245931
245947
245948
245952
245956
246000
246002
246004
246014
246030
246035
246064
246096
246101
246107
246121
246130
246148
246165
246188
246196
246197
246201
246233
246235
246259
246262
246265
246288
246303
246313
246318
246322
246362
246385
246394
246402
246409
246439
246442
246453
246499
246501
246515
246518
246523
246535
246538
246557
246571
246592
246594
246642
246644
246649
246652
246668
246677
246680
246695
246716
246722
246740
246745
246749
246781
246806
246821
246835
246837
246859
246866
246869
246891
246900
246909
246910
246918
246958
246974
246982
246987
247010
247025
247031
247051
247076
247078
247087
247114
247119
247140
247154
247165
247208
247219
247230
247235
247247
247274
247286
247293
247298
247299
247310
247321
247343
247350
247356
247395
247408
247409
247416
247419
247429
247430
247446
247461
247477
247479
247482
247502
247506
247511
247524
247528
247585
247598
247599
247608
247609
247651
247652
247689
247699
247735
247738
247742
247748
247749
247754
247765
247773
247786
247790
247805
247812
247816
247872
247875
247885
247886
247906
247915
247923
247969
247979
247980
247996
248017
248029
248030
248035
248040
248042
248055
248081
248087
248092
248108
248117
248142
248148
248164
248174
248187
248240
248242
248255
248261
248263
248267
248278
248281
248308
248329
248351
248370
248387
248395
248410
248416
248430
248444
248457
248458
248459
248463
248474
248504
248510
248531
248533
248594
248599
248617
248639
248649
248655
248657
248678
248681
248700
248730
248738
248745
248756
248768
248774
248801
248810
248828
248830
248851
248882
248885
248888
248893
248924
248929
248937
248963
248992
249000
249007
249017
249026
249027
249047
249050
249086
249095
249106
249129
249133
249156
249158
249170
249173
249186
249222
249229
249238
249243
249263
249273
249275
249279
249282
249285
249294
249297
249301
249340
249347
249370
249378
249434
249439
249442
249444
249445
249466
249477
249502
249519
249529
249534
249557
249560
249569
249583
249590
249604
249613
249616
249662
249677
249690
249712
249731
249736
249753
249757
249758
249767
249782
249787
249798
249805
249826
249841
249847
249858
249885
249902
249915
249920
249923
249951
249954
249970
249972
249994
249997
250012
250046
250054
250063
250076
250088
250094
250120
250131
250190
250209
250219
250224
250228
250229
250230
250237
250268
250286
250289
250296
250315
250317
250324
250334
250337
250355
250382
250397
250426
250433
250449
250458
250473
250485
250493
250506
250515
250552
250562
250573
250588
250595
250610
250623
250627
250639
250646
250660
250704
250710
250713
250731
250740
250754
250761
250774
250784
250796
250798
250799
250811
250833
250852
250868
250882
250898
250913
250916
250920
250947
250952
250953
250957
250965
250973
250975
250976
251007
251008
251015
251016
251042
251121
251125
251127
251131
251134
251155
251165
251173
251199
251203
251206
251233
251238
251239
251247
251260
251261
251263
251272
251287
251303
251307
251317
251334
251345
251359
251371
251372
251389
251399
251440
251455
251458
251472
251492
251501
251513
251518
251529
251544
251579
251593
251595
251615
251621
251630
251641
251647
251705
251715
251726
251728
251746
251772
251774
251781
251782
251786
251791
251810
251817
251818
251824
251832
251835
251836
251859
251884
251890
251912
251918
251945
251949
251951
251971
251979
251994
252011
252014
252031
252058
252062
252063
252065
252073
252074
252098
252102
252148
252158
252176
252203
252205
252206
252210
252218
252219
252242
252251
252301
252310
252317
252332
252350
252371
252378
252380
252406
252409
252414
252415
252421
252424
252432
252444
252458
252481
252486
252487
252494
252496
252501
252506
252530
252537
252588
252602
252613
252615
252630
252655
252667
252720
252721
252722
252734
252736
252743
252745
252746
252757
252770
252804
252808
252824
252843
252846
252914
252922
252937
252944
252947
252952
252953
252957
252990
252993
253003
253025
253045
253064
253065
253066
253101
253102
253110
253119
253136
253159
253162
253163
253186
253189
253195
253197
253215
253226
253262
253276
253280
253307
253331
253333
253359
253394
253404
253429
253440
253458
253463
253472
253489
253493
253499
253500
253532
253545
253554
253555
253582
253584
253596
253611
253622
253637
253646
253651
253665
253669
253703
253705
253708
253711
253735
253737
253751
253790
253791
253801
253818
253830
253838
253840
253856
253859
253878
253880
253901
253933
253934
253947
253967
253979
253982
254007
254009
254032
254041
254054
254063
254073
254078
254096
254103
254132
254143
254157
254158
254176
254180
254207
254211
254214
254222
254224
254244
254270
254284
254307
254320
254339
254345
254358
254360
254366
254388
254390
254426
254436
254456
254477
254501
254513
254514
254515
254526
254562
254563
254569
254578
254600
254614
254622
254625
254651
254679
254683
254687
254688
254693
254707
254722
254743
254748
254758
254823
254826
254848
254852
254867
254872
254878
254913
254917
254925
254929
254932
254942
254946
254971
254980
254987
255021
255032
255035
255061
255070
255094
255099
255109
255154
255157
255170
255172
255178
255190
255201
255205
255210
255216
255230
255246
255249
255265
255272
255278
255288
255299
255305
255359
255375
255386
255418
255428
255435
255436
255464
255489
255501
255509
255518
255528
255557
255571
255576
255577
255607
255643
255644
255647
255662
255676
255684
255697
255703
255711
255724
255731
255797
255799
255801
255806
255819
255829
255847
255850
255855
255866
255869
255888
255890
255893
255905
255907
255928
255950
255954
255978
255984
255987
256035
256043
256048
256074
256094
256095
256099
256103
256106
256113
256140
256149
256157
256195
256204
256223
256238
256255
256299
256302
256316
256324
256336
256343
256365
256373
256382
256384
256411
256421
256430
256431
256437
256466
256495
256509
256518
256528
256542
256545
256547
256553
256594
256602
256633
256635
256682
256684
256686
256691
256695
256707
256711
256717
256718
256754
256786
256796
256811
256814
256835
256837
256839
256858
256872
256880
256896
256908
256914
256940
256956
256961
256983
256990
257039
257042
257049
257054
257062
257111
257118
257124
257134
257135
257159
257167
257186
257187
257197
257218
257233
257279
257288
257294
257297
257315
257320
257331
257333
257335
257341
257342
257387
257388
257403
257409
257418
257444
257485
257486
257489
257491
257516
257549
257556
257563
257573
257587
257629
257639
257640
257658
257664
257668
257674
257686
257699
257716
257725
257726
257732
257771
257772
257773
257774
257792
257794
257806
257807
257847
257871
257877
257894
257917
257922
257928
257945
257958
257997
258000
258001
258022
258026
258030
258047
258062
258063
258111
258117
258118
258129
258136
258141
258169
258208
258209
258218
258230
258232
258237
258246
258248
258258
258264
258265
258314
258326
258374
258379
258386
258397
258401
258407
258417
258418
258447
258453
258473
258474
258490
258505
258510
258524
258569
258570
258586
258631
258649
258673
258698
258702
258706
258709
258711
258729
258737
258739
258758
258765
258766
258783
258793
258827
258829
258845
258880
258902
258905
258907
258908
258916
258918
258929
258937
258956
258957
258966
258983
259001
259003
259026
259058
259077
259081
259085
259087
259108
259113
259125
259136
259172
259195
259211
259240
259246
259248
259250
259261
259266
259269
259280
259322
259341
259357
259358
259374
259380
259415
259426
259445
259475
259476
259486
259501
259517
259532
259548
259581
259584
259604
259619
259622
259624
259628
259631
259639
259645
259650
259671
259672
259677
259711
259753
259754
259781
259789
259806
259816
259826
259860
259868
259887
259899
259914
259915
259922
259933
259935
259947
259955
259960
259979
259988
259995
260020
260022
260033
260064
260072
260091
260100
260129
260141
260174
260192
260204
260216
260240
260244
260246
260247
260260
260274
260278
260303
260318
260353
260375
260377
260392
260416
260418
260422
260429
260448
260470
260472
260484
260485
260499
260504
260521
260539
260545
260559
260561
260575
260598
260606
260633
260648
260659
260660
260665
260666
260692
260697
260721
260724
260728
260767
260768
260789
260809
260862
260882
260891
260894
260899
260903
260909
260915
260922
260931
260936
260937
260953
260965
260976
261002
261026
261047
261058
261060
261082
261105
261144
261179
261189
261190
261200
261221
261250
261252
261254
261261
261266
261271
261274
261281
261284
261287
261295
261318
261342
261348
261353
261358
261359
261364
261410
261415
261443
261464
261481
261483
261517
261520
261523
261583
261593
261600
261603
261605
261612
261614
261617
261632
261638
261661
261673
261690
261693
261714
261762
261779
261781
261790
261805
261822
261828
261843
261853
261858
261890
261910
261918
261923
261939
261941
261950
261951
261965
261974
261997
262024
262046
262052
262065
262096
262105
262112
262118
262119
262132
262133
262143
262181
262183
262186
262202
262220
262233
262249
262258
262272
262273
262288
262310
262322
262341
262367
262393
262402
262411
262416
262426
262439
262457
262462
262467
262474
262489
262500
262501
262507
262517
262537
262564
262608
262612
262626
262679
262680
262681
262706
262708
262717
262724
262731
262737
262743
262745
262750
262752
262795
262799
262822
262825
262830
262845
262857
262860
262866
262872
262883
262904
262931
262964
262969
262981
262995
263018
263036
263051
263073
263101
263120
263129
263133
263147
263172
263176
263188
263189
263214
263227
263228
263230
263271
263273
263282
263293
263302
263328
263334
263342
263383
263392
263397
263403
263409
263410
263422
263426
263457
263471
263477
263496
263500
263508
263544
263551
263565
263570
263588
263590
263606
263610
263622
263640
263670
263677
263683
263688
263705
263718
263721
263729
263758
263761
263775
263789
263806
263809
263821
263858
263865
263876
263877
263900
263910
263914
263920
263928
263957
263961
263969
263978
263984
263987
263988
264035
264084
264089
264094
264108
264111
264121
264125
264141
264145
264147
264156
264162
264180
264181
264212
264232
264247
264248
264265
264268
264278
264285
264291
264316
264319
264329
264342
264365
264376
264400
264406
264409
264414
264433
264447
264449
264457
264485
264517
264543
264549
264553
264554
264572
264588
264608
264618
264639
264654
264672
264674
264675
264682
264697
264706
264725
264754
264756
264768
264818
264823
264828
264832
264841
264872
264899
264931
264938
264963
264964
264965
264970
264991
264992
265001
265007
265012
265018
265025
265046
265073
265099
265108
265111
265154
265160
265161
265167
265174
265178
265194
265199
265202
265208
265228
265255
265283
265287
265298
265330
265331
265342
265351
265357
265370
265374
265378
265392
265415
265442
265478
265484
265499
265557
265566
265585
265586
265588
265592
265604
265622
265630
265655
265666
265668
265692
265713
265730
265736
265762
265797
265812
265819
265828
265829
265837
265840
265866
265895
265900
265909
265917
265930
265962
265975
265993
266006
266045
266062
266083
266091
266113
266116
266120
266127
266137
266143
266167
266175
266217
266220
266223
266235
266236
266237
266248
266281
266309
266318
266323
266332
266344
266349
266361
266369
266388
266389
266416
266418
266425
266472
266473
266499
266505
266513
266527
266532
266542
266547
266568
266569
266593
266595
266613
266646
266647
266674
266682
266695
266700
266713
266728
266761
266764
266767
266774
266775
266776
266790
266825
266851
266857
266861
266864
266881
266888
266905
266924
266966
266976
266982
267001
267020
267034
267069
267083
267106
267117
267120
267145
267165
267170
267183
267189
267194
267204
267240
267286
267293
267314
267316
267320
267324
267331
267332
267336
267346
267358
267361
267374
267407
267422
267437
267447
267453
267458
267473
267474
267489
267503
267512
267527
267539
267560
267585
267589
267598
267599
267602
267603
267654
267655
267684
267693
267695
267696
267705
267722
267732
267746
267767
267779
267805
267808
267816
267824
267835
267836
267861
267865
267867
267884
267888
267890
267899
267903
267916
267918
267926
267930
267961
268010
268030
268034
268050
268072
268073
268082
268091
268102
268148
268153
268161
268165
268177
268183
268195
268203
268225
268245
268248
268269
268297
268324
268325
268327
268340
268355
268362
268367
268372
268378
268383
268393
268399
268441
268453
268461
268465
268474
268482
268504
268541
268550
268564
268568
268569
268582
268585
268595
268600
268604
268655
268661
268700
268710
268711
268729
268743
268787
268807
268820
268844
268853
268857
268859
268860
268879
268884
268922
268947
268951
268972
268976
268980
269009
269011
269014
269019
269042
269045
269048
269052
269058
269059
269079
269080
269088
269101
269151
269172
269186
269216
269217
269259
269276
269280
269293
269302
269303
269313
269316
269321
269325
269330
269378
269386
269390
269409
269428
269466
269472
269474
269478
269499
269538
269545
269553
269555
269581
269607
269608
269618
269632
269644
269646
269651
269668
269673
269704
269707
269724
269728
269746
269762
269797
269806
269811
269821
269830
269836
269845
269864
269875
269880
269893
269913
269918
269931
269949
269950
269965
270002
270018
270022
270023
270031
270060
270062
270087
270089
270094
270103
270138
270139
270150
270181
270192
270201
270206
270214
270231
270242
270259
270263
270264
270268
270309
270311
270313
270331
270342
270347
270374
270383
270400
270425
270434
270438
270449
270457
270477
270492
270507
270510
270534
270536
270553
270557
270569
270590
270594
270601
270621
270632
270661
270686
270689
270690
270712
270729
270738
270745
270777
270782
270797
270815
270817
270819
270828
270837
270839
270842
270868
270907
270911
270922
270926
270957
271008
271013
271027
271034
271046
271058
271060
271072
271076
271083
271084
271086
271089
271133
271154
271161
271180
271202
271209
271239
271245
271249
271291
271301
271308
271309
271314
271326
271346
271384
271389
271405
271410
271414
271422
271428
271432
271467
271484
271489
271490
271498
271513
271520
271563
271572
271583
271620
271628
271631
271633
271634
271642
271679
271705
271712
271727
271745
271752
271765
271771
271786
271799
271801
271814
271820
271824
271832
271836
271868
271912
271921
271923
271932
271939
271941
271950
271978
272013
272020
272057
272062
272069
272078
272090
272092
272131
272156
272157
272160
272188
272198
272216
272222
272231
272238
272259
272263
272275
272294
272301
272327
272339
272349
272364
272366
272387
272397
272412
272427
272428
272444
272446
272473
272476
272479
272505
272515
272520
272525
272529
272567
272593
272597
272617
272620
272634
272651
272658
272678
272689
272700
272741
272752
272753
272763
272766
272776
272790
272794
272797
272807
272831
272837
272858
272874
272876
272930
272932
272935
272963
272986
272995
272997
273016
273019
273022
273044
273061
273065
273070
273074
273104
273112
273116
273150
273169
273177
273190
273195
273218
273232
273234
273262
273273
273284
273290
273303
273319
273323
273349
273362
273365
273387
273393
273442
273448
273456
273506
273514
273515
273530
273547
273561
273566
273567
273573
273575
273592
273611
273622
273635
273637
273641
273654
273666
273675
273737
273740
273745
273746
273757
273767
273780
273781
273783
273784
273842
273843
273875
273878
273912
273922
273924
273930
273931
273944
273949
273966
273980
273982
273996
274004
274008
274018
274033
274037
274094
274097
274115
274116
274118
274125
274126
274131
274133
274154
274170
274176
274189
274233
274238
274239
274250
274274
274287
274305
274313
274372
274374
274382
274396
274407
274416
274431
274445
274456
274461
274475
274484
274501
274514
274526
274552
274560
274568
274569
274603
274625
274628
274633
274667
274675
274683
274689
274706
274723
274736
274738
274762
274783
274794
274797
274806
274820
274830
274867
274884
274890
274919
274938
274946
274961
274963
274985
274986
274996
275004
275030
275045
275054
275062
275087
275090
275097
275115
275127
275132
275135
275139
275142
275149
275152
275164
275201
275208
275229
275234
275291
275294
275299
275301
275316
275338
275342
275343
275359
275378
275393
275405
275423
275428
275444
275454
275461
275470
275497
275505
275509
275522
275531
275534
275549
275552
275596
275606
275614
275639
275653
275664
275681
275714
275717
275722
275727
275756
275761
275774
275780
275798
275808
275810
275835
275838
275848
275888
275893
275905
275913
275933
275947
275966
275976
275977
275990
276012
276014
276072
276086
276104
276108
276109
276110
276117
276125
276146
276178
276193
276204
276215
276221
276237
276239
276246
276251
276254
276288
276305
276315
276332
276354
276379
276382
276398
276405
276421
276428
276430
276440
276443
276460
276484
276485
276489
276496
276508
276528
276542
276558
276560
276622
276635
276644
276653
276673
276686
276708
276711
276722
276724
276748
276751
276765
276801
276806
276816
276822
276840
276879
276889
276892
276913
276922
276931
276943
276962
276971
276978
276979
276991
276999
277010
277020
277066
277075
277077
277100
277106
277110
277129
277144
277148
277160
277167
277224
277229
277248
277250
277271
277296
277297
277300
277302
277309
277314
277329
277333
277335
277358
277368
277369
277374
277381
277383
277391
277403
277408
277436
277450
277467
277481
277498
277510
277525
277529
277581
277591
277603
277606
277639
277656
277660
277661
277663
277667
277669
277670
277674
277690
277691
277713
277717
277769
277773
277785
277788
277819
277836
277849
277880
277882
277886
277911
277914
277915
277922
277927
277929
277932
277947
277956
277982
277995
278005
278033
278034
278041
278043
278048
278056
278075
278082
278126
278135
278154
278156
278174
278185
278203
278210
278220
278228
278240
278263
278265
278270
278286
278303
278338
278343
278357
278360
278390
278394
278399
278414
278422
278440
278447
278459
278461
278483
278512
278547
278558
278567
278578
278603
278609
278612
278633
278646
278647
278651
278656
278657
278667
278677
278681
278684
278688
278690
278700
278702
278703
278705
278733
278740
278741
278745
278770
278850
278851
278853
278870
278880
278912
278915
278933
278949
278969
278972
278978
279002
279011
279015
279016
279019
279030
279035
279078
279079
279087
279102
279122
279133
279150
279161
279164
279174
279188
279199
279206
279223
279231
279248
279253
279258
279271
279286
279305
279324
279333
279334
279357
279378
279392
279397
279406
279427
279431
279434
279437
279439
279462
279491
279500
279526
279541
279565
279591
279592
279613
279621
279623
279629
279643
279654
279690
279695
279699
279733
279742
279748
279758
279777
279808
279819
279820
279821
279853
279854
279864
279895
279911
279921
279924
279987
279998
280015
280024
280027
280031
280032
280033
280042
280064
280065
280131
280132
280133
280138
280140
280142
280149
280158
280160
280166
280202
280217
280220
280225
280226
280238
280261
280272
280286
280289
280345
280361
280371
280382
280383
280417
280418
280430
280434
280450
280468
280476
280479
280501
280537
280540
280542
280547
280574
280576
280608
280630
280642
280659
280686
280687
280705
280709
280715
280718
280724
280726
280755
280780
280798
280813
280832
280845
280854
280858
280878
280901
280905
280910
280919
280931
280966
280974
280991
280992
281009
281011
281031
281041
281047
281097
281098
281103
281115
281135
281138
281164
281175
281178
281188
281205
281207
281216
281218
281227
281246
281264
281268
281269
281275
281315
281334
281356
281360
281370
281385
281387
281402
281406
281410
281413
281425
281428
281430
281436
281478
281483
281520
281522
281554
281557
281581
281583
281585
281607
281629
281632
281638
281639
281673
281708
281713
281723
281747
281760
281764
281779
281834
281837
281852
281863
281870
281876
281892
281900
281906
281931
281951
281955
281956
281963
281966
281975
281999
282003
282014
282059
282061
282063
282077
282095
282097
282106
282131
282135
282158
282168
282171
282219
282222
282230
282236
282302
282304
282314
282319
282333
282342
282353
282356
282367
282375
282382
282393
282399
282406
282407
282446
282473
282474
282489
282493
282511
282522
282541
282563
282568
282582
282583
282590
282624
282650
282651
282662
282672
282694
282710
282718
282737
282756
282762
282765
282780
282786
282847
282849
282859
282864
282872
282890
282893
282903
282906
282909
282963
282966
282980
282982
282993
283000
283002
283018
283043
283047
283074
283075
283101
283105
283117
283153
283170
283178
283191
283207
283222
283223
283227
283239
283242
283244
283297
283307
283319
283322
283336
283342
283361
283377
283391
283401
283413
283417
283425
283429
283450
283457
283497
283514
283528
283529
283531
283538
283577
283582
283604
283612
283633
283636
283643
283649
283664
283684
283706
283712
283723
283739
283742
283751
283757
283765
283772
283793
283845
283855
283871
283880
283886
283902
283905
283908
283920
283935
283942
283948
283954
283974
284030
284047
284058
284062
284070
284078
284081
284089
284091
284116
284126
284131
284149
284155
284174
284185
284191
284199
284211
284231
284250
284258
284259
284276
284283
284318
284323
284327
284328
284338
284357
284364
284405
284415
284427
284457
284462
284464
284483
284492
284515
284523
284530
284543
284563
284566
284596
284606
284619
284641
284674
284683
284719
284720
284727
284750
284755
284758
284761
284765
284788
284795
284820
284831
284832
284834
284836
284848
284884
284915
284919
284934
284935
284941
284942
284989
284992
284995
284999
285012
285013
285056
285063
285085
285088
285103
285112
285138
285142
285162
285191
285194
285202
285204
285206
285217
285249
285272
285284
285291
285308
285311
285314
285317
285324
285334
285338
285370
285405
285409
285441
285447
285461
285482
285492
285530
285547
285549
285554
285582
285587
285604
285610
285621
285638
285641
285659
285689
285697
285709
285725
285727
285749
285768
285771
285779
285780
285781
285788
285804
285828
285836
285853
285855
285914
285923
285936
285948
285950
285957
285970
285973
285997
286017
286035
286057
286067
286086
286092
286098
286117
286141
286146
286152
286172
286174
286178
286182
286192
286215
286242
286254
286279
286286
286322
286331
286342
286344
286407
286428
286432
286448
286449
286450
286454
286455
286463
286473
286487
286502
286510
286535
286538
286546
286557
286573
286576
286585
286624
286635
286651
286688
286689
286694
286697
286729
286734
286745
286751
286771
286783
286793
286818
286819
286851
286873
286881
286891
286900
286901
286904
286927
286930
286962
286978
287007
287017
287029
287034
287057
287060
287075
287088
287095
287108
287125
287126
287131
287136
287141
287146
287149
287153
287156
287158
287161
287181
287210
287216
287239
287247
287300
287305
287334
287337
287349
287353
287376
287380
287392
287393
287404
287418
287449
287456
287469
287479
287511
287529
287545
287560
287590
287598
287610
287614
287617
287618
287638
287674
287677
287682
287685
287722
287727
287735
287741
287762
287780
287787
287789
287807
287847
287859
287869
287892
287896
287909
287919
287935
287948
287950
287962
287972
287976
287980
287986
288013
288021
288022
288026
288037
288039
288040
288042
288054
288092
288098
288115
288121
288145
288149
288150
288157
288177
288264
288268
288270
288274
288275
288277
288278
288280
288314
288332
288354
288378
288391
288402
288421
288425
288428
288448
288457
288465
288469
288471
288481
288482
288483
288498
288499
288519
288532
288569
288574
288577
288601
288610
288614
288634
288648
288652
288658
288670
288684
288694
288706
288721
288726
288740
288745
288789
288795
288806
288821
288835
288837
288861
288889
288890
288893
288895
288902
288910
288927
288933
288977
288990
289008
289009
289014
289016
289018
289026
289033
289046
289077
289086
289098
289107
289133
289140
289144
289159
289163
289164
289166
289177
289178
289199
289208
289257
289275
289282
289285
289308
289328
289331
289365
289385
289387
289388
289392
289403
289404
289420
289429
289478
289490
289497
289498
289505
289510
289518
289520
289533
289537
289566
289587
289592
289613
289627
289634
289636
289655
289666
289671
289695
289701
289745
289762
289776
289778
289799
289825
289827
289830
289831
289835
289837
289863
289869
289881
289897
289904
289922
289932
289937
289948
289960
289993
290004
290017
290029
290050
290052
290067
290072
290086
290104
290108
290116
290125
290145
290170
290173
290193
290208
290219
290246
290248
290254
290257
290287
290289
290293
290329
290341
290342
290383
290384
290400
290410
290425
290444
290462
290464
290473
290483
290498
290500
290511
290512
290538
290549
290551
290563
290579
290591
290604
290609
290617
290640
290662
290676
290680
290712
290729
290745
290761
290783
290792
290796
290810
290816
290820
290823
290834
290849
290850
290866
290877
290882
290884
290905
290907
290952
290965
290975
291002
291018
291035
291046
291049
291081
291102
291109
291110
291121
291153
291154
291163
291172
291187
291188
291193
291196
291210
291231
291242
291260
291263
291327
291333
291345
291356
291367
291370
291413
291417
291438
291439
291506
291507
291508
291512
291519
291521
291523
291525
291535
291595
291606
291624
291629
291630
291634
291637
291650
291676
291682
291694
291706
291714
291718
291737
291750
291766
291769
291794
291820
291829
291830
291831
291863
291869
291871
291893
291895
291938
291942
291962
291982
292012
292013
292026
292032
292049
292053
292072
292076
292082
292086
292088
292120
292148
292161
292179
292193
292201
292202
292208
292246
292268
292285
292294
292297
292323
292325
292327
292345
292358
292370
292375
292379
292394
292399
292401
292404
292406
292452
292460
292487
292489
292532
292534
292539
292552
292570
292573
292591
292600
292602
292629
292633
292644
292650
292651
292683
292708
292718
292731
292737
292752
292758
292777
292796
292804
292816
292826
292877
292887
292894
292921
292925
292931
292974
292984
292992
293006
293021
293036
293040
293041
293046
293048
293065
293093
293097
293123
293128
293131
293185
293188
293191
293193
293202
293215
293229
293235
293302
293304
293309
293314
293323
293340
293346
293349
293368
293371
293378
293384
293398
293423
293436
293443
293444
293481
293511
293512
293522
293534
293547
293553
293565
293572
293590
293594
293605
293621
293656
293660
293665
293666
293705
293722
293728
293790
293792
293802
293810
293818
293831
293839
293842
293863
293870
293877
293881
293891
293901
293951
293954
293963
293965
293971
293986
293988
293999
294027
294031
294048
294060
294075
294083
294084
294095
294098
294108
294128
294137
294148
294182
294194
294202
294210
294229
294235
294257
294268
294290
294295
294315
294361
294371
294378
294389
294398
294404
294435
294480
294498
294505
294509
294519
294530
294533
294544
294557
294564
294567
294583
294586
294602
294606
294612
294620
294626
294649
294698
294710
294729
294733
294736
294756
294771
294793
294809
294811
294836
294839
294849
294862
294876
294890
294896
294902
294905
294913
294917
294923
294937
294952
294991
294996
295016
295017
295023
295029
295069
295074
295079
295081
295103
295120
295138
295141
295148
295156
295179
295182
295223
295243
295246
295249
295258
295261
295279
295304
295335
295344
295378
295379
295394
295399
295412
295446
295450
295468
295486
295501
295516
295535
295536
295538
295540
295547
295581
295593
295622
295629
295654
295657
295675
295676
295682
295683
295726
295729
295736
295741
295750
295765
295797
295803
295805
295807
295808
295826
295856
295882
295891
295907
295919
295920
295934
295946
295960
295963
295970
295975
295978
295987
296022
296055
296059
296088
296101
296126
296127
296133
296142
296166
296176
296212
296232
296234
296239
296257
296279
296280
296284
296290
296334
296338
296346
296347
296358
296361
296376
296414
296426
296432
296440
296463
296465
296503
296504
296515
296534
296537
296554
296558
296574
296590
296595
296601
296621
296622
296628
296665
296666
296667
296668
296689
296691
296699
296711
296750
296764
296765
296781
296793
296797
296809
296819
296841
296846
296859
296865
296877
296885
296922
296933
296940
296953
296984
297018
297021
297022
297025
297048
297081
297095
297096
297102
297108
297109
297164
297171
297217
297224
297230
297243
297247
297255
297264
297266
297271
297286
297293
297304
297305
297324
297338
297353
297354
297365
297388
297396
297410
297440
297456
297459
297461
297465
297482
297490
297500
297511
297554
297575
297594
297609
297611
297643
297668
297693
297696
297698
297707
297721
297736
297737
297749
297754
297778
297779
297796
297808
297831
297842
297857
297892
297909
297911
297914
297930
297946
297947
297949
297952
297956
297973
297978
297998
298004
298038
298064
298088
298107
298116
298117
298135
298159
298164
298180
298214
298222
298229
298240
298241
298268
298284
298285
298290
298298
298309
298314
298315
298321
298366
298376
298420
298430
298437
298441
298454
298493
298494
298497
298507
298527
298558
298573
298574
298584
298590
298607
298623
298645
298685
298690
298691
298704
298718
298722
298736
298743
298764
298776
298780
298787
298792
298815
298825
298845
298852
298854
298860
298873
298882
298901
298911
298957
298961
298969
298994
299000
299007
299030
299032
299041
299067
299081
299106
299108
299128
299129
299130
299153
299159
299160
299173
299174
299195
299203
299222
299225
299237
299274
299282
299299
299312
299313
299329
299352
299411
299426
299430
299433
299443
299446
299450
299457
299464
299468
299479
299506
299520
299532
299544
299551
299570
299586
299605
299629
299637
299638
299656
299672
299703
299712
299714
299715
299718
299723
299739
299776
299801
299806
299833
299839
299845
299850
299852
299857
299902
299907
299940
299943
299946
299949
299954
299975
299984
299986
299989
299994
299999
300008
300048
300070
300081
300082
300093
300107
300144
300180
300189
300191
300211
300244
300245
300250
300273
300284
300302
300313
300350
300398
300413
300423
300426
300430
300436
300440
300446
300452
300465
300469
300481
300482
300492
300497
300537
300542
300572
300579
300589
300590
300605
300606
300631
300636
300651
300663
300666
300671
300693
300704
300710
300732
300734
300753
300774
300790
300810
300812
300820
300827
300831
300842
300846
300850
300878
300885
300929
300942
300962
300969
300989
300995
300996
301014
301038
301055
301099
301103
301119
301124
301129
301134
301154
301158
301184
301197
301220
301245
301263
301294
301298
301306
301311
301318
301327
301344
301353
301381
301385
301392
301393
301421
301432
301442
301443
301471
301473
301490
301496
301500
301534
301551
301580
301586
301589
301628
301637
301643
301650
301657
301658
301665
301679
301687
301713
301715
301717
301726
301737
301758
301764
301778
301785
301790
301832
301834
301861
301871
301885
301925
301943
301958
301961
301963
301965
301981
301993
302003
302005
302008
302018
302032
302050
302057
302090
302093
302096
302150
302162
302172
302180
302204
302206
302219
302223
302229
302255
302262
302265
302283
302288
302318
302333
302341
302348
302362
302400
302404
302408
302415
302430
302431
302436
302440
302462
302492
302510
302512
302523
302547
302560
302568
302596
302600
302605
302606
302637
302643
302645
302646
302679
302699
302721
302750
302775
302779
302784
302792
302802
302810
302844
302848
302852
302874
302879
302882
302894
302904
302917
302923
302924
302935
302958
302988
303017
303024
303031
303033
303038
303040
303089
303135
303136
303137
303165
303167
303178
303184
303186
303202
303207
303211
303224
303250
303267
303307
303314
303337
303338
303339
303354
303355
303366
303376
303427
303444
303446
303448
303458
303460
303480
303493
303509
303524
303555
303562
303566
303567
303583
303589
303626
303638
303652
303668
303693
303695
303698
303733
303736
303745
303767
303779
303790
303810
303817
303823
303831
303856
303862
303877
303896
303897
303920
303923
303932
303938
303941
303973
303977
303980
303996
303997
304031
304032
304035
304041
304085
304137
304140
304145
304167
304170
304175
304179
304190
304194
304200
304206
304214
304242
304251
304252
304265
304266
304308
304323
304333
304334
304357
304367
304369
304377
304404
304410
304413
304415
304449
304452
304470
304478
304496
304502
304529
304535
304538
304544
304556
304557
304570
304581
304604
304622
304638
304656
304691
304707
304709
304710
304725
304735
304752
304766
304785
304787
304807
304850
304863
304876
304892
304906
304910
304914
304927
304948
304978
305008
305015
305032
305043
305044
305045
305054
305065
305099
305106
305117
305121
305123
305131
305137
305144
305168
305198
305214
305244
305266
305275
305285
305321
305328
305336
305340
305351
305356
305360
305367
305383
305397
305408
305409
305413
305415
305423
305432
305444
305449
305454
305461
305495
305550
305552
305573
305594
305605
305615
305634
305658
305666
305675
305691
305699
305721
305749
305753
305759
305768
305773
305779
305806
305822
305859
305871
305887
305890
305893
305900
305913
305914
305915
305921
305965
305983
306000
306005
306009
306029
306059
306067
306074
306079
306109
306110
306127
306129
306144
306176
306177
306206
306220
306228
306240
306258
306274
306283
306288
306293
306298
306322
306323
306350
306352
306365
306397
306408
306409
306419
306452
306481
306489
306494
306502
306525
306556
306559
306562
306566
306580
306620
306638
306652
306666
306685
306688
306694
306696
306715
306721
306735
306773
306782
306808
306814
306817
306845
306868
306873
306881
306895
306904
306908
306926
306933
306938
306943
306969
307021
307036
307052
307054
307064
307066
307070
307073
307085
307104
307113
307122
307140
307143
307151
307187
307197
307225
307228
307231
307239
307242
307250
307251
307254
307299
307300
307336
307338
307340
307346
307347
307383
307398
307402
307411
307414
307433
307457
307464
307493
307496
307507
307512
307526
307527
307542
307554
307563
307580
307581
307583
307604
307614
307621
307629
307634
307651
307674
307677
307701
307732
307749
307757
307765
307769
307781
307806
307841
307847
307852
307857
307871
307911
307918
307921
307931
307935
307939
307992
308006
308043
308048
308057
308066
308078
308079
308087
308099
308100
308122
308164
308187
308195
308222
308230
308232
308233
308239
308256
308258
308261
308266
308282
308292
308298
308306
308334
308362
308366
308390
308394
308398
308425
308462
308471
308491
308504
308510
308511
308513
308534
308535
308551
308559
308594
308603
308615
308620
308632
308638
308641
308650
308654
308658
308704
308720
308760
308763
308798
308829
308834
308840
308841
308857
308894
308909
308917
308927
308931
308932
308942
308965
308994
309010
309011
309021
309030
309037
309052
309060
309064
309077
309101
309108
309118
309132
309151
309164
309172
309176
309189
309200
309233
309250
309255
309260
309270
309318
309329
309333
309337
309342
309369
309379
309394
309399
309407
309428
309429
309439
309447
309456
309481
309482
309501
309530
309545
309549
309558
309566
309586
309606
309608
309624
309635
309652
309661
309670
309674
309693
309737
309745
309750
309757
309764
309770
309777
309779
309781
309794
309796
309807
309836
309873
309880
309910
309915
309925
309938
309946
310003
310016
310025
310032
310039
310059
310061
310068
310080
310084
310090
310094
310115
310118
310125
310126
310139
310168
310199
310205
310221
310238
310253
310273
310284
310297
310313
310321
310325
310329
310369
310381
310382
310387
310395
310402
310417
310453
310468
310509
310526
310532
310540
310545
310554
310591
310596
310603
310608
310612
310622
310670
310693
310699
310724
310737
310739
310766
310782
310785
310787
310788
310791
310798
310814
310822
310824
310832
310846
310850
310857
310866
310892
310942
310959
310960
310977
310986
310995
310997
310999
311010
311016
311047
311080
311087
311122
311127
311129
311142
311156
311165
311180
311204
311206
311243
311259
311262
311271
311293
311298
311315
311318
311346
311348
311351
311369
311379
311389
311402
311411
311422
311436
311451
311467
311471
311472
311476
311523
311525
311527
311540
311546
311551
311585
311589
311616
311618
311636
311656
311663
311680
311684
311690
311706
311721
311752
311762
311765
311779
311781
311793
311805
311808
311809
311834
311846
311863
311870
311879
311885
311919
311921
311959
311974
311978
312007
312015
312026
312043
312057
312110
312112
312124
312132
312143
312150
312159
312207
312210
312211
312221
312254
312263
312268
312269
312283
312285
312297
312312
312324
312331
312349
312355
312357
312376
312377
312386
312398
312405
312414
312477
312480
312481
312484
312526
312529
312536
312542
312543
312551
312564
312565
312567
312568
312619
312620
312650
312654
312672
312682
312686
312744
312747
312760
312761
312771
312783
312794
312805
312816
312819
312830
312835
312860
312867
312881
312910
312923
312924
312943
312970
312978
312985
312986
312988
313010
313016
313029
313045
313097
313099
313115
313124
313139
313143
313157
313165
313166
313198
313223
313228
313237
313254
313266
313274
313294
313323
313326
313344
313353
313357
313362
313402
313418
313430
313443
313454
313473
313476
313479
313495
313522
313528
313558
313562
313564
313620
313622
313626
313629
313650
313652
313655
313664
313675
313685
313688
313694
313706
313709
313727
313747
313754
313771
313782
313784
313833
313850
313854
313858
313895
313913
313931
313937
313948
313965
313972
313975
313990
314002
314015
314033
314042
314065
314083
314097
314101
314102
314133
314163
314168
314171
314174
314207
314209
314221
314254
314255
314263
314278
314288
314307
314337
314339
314340
314341
314365
314370
314380
314394
314428
314430
314431
314434
314462
314464
314470
314509
314521
314536
314538
314559
314566
314577
314597
314605
314610
314613
314631
314656
314665
314678
314684
314688
314697
314699
314728
314750
314762
314794
314805
314809
314826
314830
314847
314868
314873
314903
314935
314936
314947
314953
314958
314960
314984
314986
315016
315053
315055
315056
315067
315097
315098
315111
315115
315142
315154
315160
315163
315185
315222
315228
315241
315244
315309
315323
315330
315342
315345
315349
315350
315354
315365
315366
315373
315375
315377
315379
315385
315387
315396
315437
315441
315465
315466
315523
315528
315529
315533
315544
315573
315587
315591
315594
315665
315671
315684
315692
315695
315723
315752
315757
315758
315769
315800
315801
315816
315820
315842
315850
315861
315872
315902
315914
315929
315952
315985
315986
315994
316008
316014
316016
316030
316046
316058
316062
316084
316088
316094
316095
316106
316130
316148
316169
316190
316199
316214
316242
316253
316273
316274
316297
316299
316309
316322
316331
316344
316356
316364
316368
316375
316403
316417
316420
316440
316458
316499
316502
316520
316534
316537
316540
316552
316582
316586
316600
316628
316641
316646
316663
316681
316695
316696
316704
316706
316709
316720
316722
316739
316747
316749
316761
316792
316796
316812
316825
316828
316875
316883
316892
316904
316918
316921
316935
316940
316946
316954
316969
316976
317037
317039
317044
317045
317050
317093
317113
317114
317132
317139
317160
317161
317183
317211
317213
317226
317251
317257
317268
317293
317305
317310
317311
317348
317380
317381
317382
317389
317401
317412
317419
317475
317477
317490
317495
317506
317514
317530
317533
317549
317551
317582
317586
317606
317623
317626
317669
317679
317686
317688
317702
317712
317714
317720
317729
317735
317780
317787
317795
317798
317833
317838
317839
317843
317858
317861
317866
317889
317908
317925
317938
317953
318002
318005
318017
318023
318033
318040
318058
318072
318078
318079
318121
318146
318158
318162
318165
318194
318196
318198
318219
318227
318229
318270
318272
318281
318285
318290
318304
318306
318309
318311
318317
318358
318363
318396
318421
318427
318433
318434
318464
318492
318500
318513
318516
318546
318548
318550
318565
318572
318575
318582
318585
318598
318626
318664
318668
318696
318697
318720
318733
318734
318779
318803
318807
318828
318841
318851
318882
318896
318897
318899
318901
318903
318909
318910
318915
318956
318959
318962
318969
318985
318986
319025
319032
319047
319050
319072
319074
319075
319083
319088
319129
319154
319158
319186
319193
319203
319238
319241
319261
319267
319270
319273
319280
319283
319300
319325
319360
319369
319400
319401
319410
319412
319417
319438
319459
319466
319475
319481
319498
319522
319525
319556
319579
319602
319638
319645
319662
319663
319675
319681
319710
319722
319730
319731
319737
319748
319768
319770
319790
319793
319805
319817
319828
319839
319852
319858
319874
319879
319902
319917
319981
319994
319996
320000
320018
320024
320027
320046
320048
320054
320065
320072
320086
320095
320110
320121
320124
320135
320140
320147
320156
320162
320188
320230
320250
320255
320277
320286
320300
320306
320317
320332
320342
320367
320378
320380
320398
320408
320416
320424
320437
320452
320453
320467
320473
320511
320519
320523
320524
320537
320546
320556
320593
320606
320624
320630
320640
320666
320669
320708
320723
320725
320731
320750
320762
320764
320767
320778
320789
320811
320812
320824
320831
320855
320857
320886
320911
320931
320960
320979
321001
321010
321014
321018
321020
321039
321047
321054
321068
321100
321145
321155
321161
321174
321175
321192
321216
321225
321226
321239
321258
321266
321269
321271
321282
321283
321289
321340
321358
321387
321399
321405
321424
321432
321437
321438
321470
321507
321508
321511
321516
321531
321573
321583
321584
321595
321602
321607
321622
321638
321658
321664
321670
321677
321694
321732
321745
321746
321754
321763
321767
321776
321786
321787
321788
321802
321813
321817
321818
321854
321884
321890
321907
321913
321914
321945
321954
321965
321983
321987
322000
322014
322021
322034
322037
322085
322091
322092
322103
322114
322115
322129
322136
322144
322178
322210
322213
322214
322225
322243
322274
322283
322289
322297
322309
322317
322323
322334
322336
322342
322343
322391
322406
322450
322452
322453
322472
322493
322498
322515
322543
322560
322566
322579
322580
322602
322611
322621
322629
322634
322653
322694
322718
322732
322763
322764
322766
322770
322774
322790
322801
322825
322853
322868
322871
322873
322890
322899
322909
322910
322930
322943
322959
322977
322980
322985
322989
322992
323003
323009
323017
323028
323029
323037
323064
323118
323128
323136
323161
323176
323181
323182
323193
323205
323221
323226
323254
323257
323267
323297
323305
323335
323341
323347
323372
323374
323375
323412
323423
323446
323448
323463
323464
323466
323496
323500
323502
323506
323518
323522
323553
323568
323597
323618
323633
323635
323653
323697
323709
323714
323732
323755
323762
323764
323765
323782
323786
323804
323806
323823
323852
323861
323889
323891
323906
323907
323911
323916
323939
323947
323953
323973
323974
323995
323996
324015
324020
324040
324050
324060
324090
324095
324123
324141
324142
324149
324161
324169
324170
324181
324207
324259
324282
324294
324297
324302
324305
324309
324311
324325
324352
324366
324368
324396
324425
324426
324432
324447
324461
324480
324483
324488
324499
324534
324562
324575
324576
324589
324600
324638
324640
324642
324649
324650
324655
324657
324705
324713
324742
324749
324752
324753
324758
324782
324805
324812
324818
324820
324829
324834
324839
324842
324856
324894
324919
324925
324926
324945
324954
324987
325021
325027
325053
325070
325072
325095
325118
325119
325132
325150
325156
325170
325171
325177
325190
325216
325236
325276
325280
325300
325305
325310
325320
325325
325330
325332
325336
325387
325439
325440
325441
325459
325461
325473
325480
325483
325490
325494
325509
325521
325527
325528
325541
325568
325588
325630
325634
325650
325653
325658
325663
325697
325701
325704
325709
325724
325728
325757
325778
325783
325811
325832
325833
325864
325880
325881
325883
325920
325922
325934
325948
325960
325964
325995
325999
326001
326034
326053
326059
326070
326107
326116
326124
326130
326139
326140
326146
326155
326170
326193
326197
326202
326226
326228
326238
326247
326253
326277
326283
326292
326307
326312
326339
326341
326349
326364
326375
326382
326400
326417
326427
326436
326482
326495
326508
326511
326522
326582
326589
326599
326607
326609
326617
326626
326639
326654
326677
326681
326695
326718
326724
326729
326742
326747
326788
326798
326809
326814
326836
326838
326846
326852
326868
326904
326908
326914
326920
326924
326925
326938
326942
326967
327000
327015
327025
327027
327059
327061
327067
327086
327094
327110
327132
327141
327145
327146
327180
327184
327188
327201
327209
327214
327230
327254
327266
327281
327306
327338
327353
327357
327362
327374
327403
327423
327461
327468
327483
327494
327495
327506
327515
327522
327551
327553
327569
327613
327638
327647
327648
327650
327657
327672
327680
327691
327713
327732
327760
327788
327794
327800
327801
327812
327826
327853
327860
327880
327886
327916
327922
327925
327930
327953
327967
327969
327972
328005
328008
328025
328029
328030
328056
328059
328069
328076
328093
328115
328119
328130
328141
328142
328174
328197
328198
328207
328212
328213
328216
328222
328272
328317
328320
328325
328350
328353
328357
328366
328367
328385
328386
328409
328412
328419
328425
328441
328459
328468
328477
328485
328486
328526
328536
328546
328549
328565
328578
328592
328615
328622
328634
328639
328664
328668
328670
328678
328705
328731
328744
328768
328789
328814
328839
328846
328859
328860
328868
328874
328884
328886
328897
328902
328914
328936
328958
328960
328975
329024
329032
329043
329050
329069
329070
329081
329091
329102
329111
329115
329119
329127
329151
329184
329212
329219
329246
329266
329294
329298
329313
329345
329352
329358
329362
329372
329380
329381
329390
329395
329436
329442
329452
329456
329462
329467
329473
329479
329505
329525
329550
329574
329585
329603
329607
329613
329617
329630
329636
329666
329677
329712
329719
329724
329736
329751
329789
329792
329795
329797
329798
329799
329813
329855
329876
329888
329899
329911
329941
329942
329974
329983
329994
329999
330009
330014
330034
330035
330057
330081
330085
330090
330103
330108
330122
330123
330153
330155
330163
330205
330206
330226
330229
330232
330242
330243
330244
330261
330292
330324
330332
330340
330348
330366
330395
330398
330404
330414
330421
330428
330451
330460
330511
330524
330533
330542
330564
330567
330598
330616
330624
330632
330654
330658
330686
330703
330732
330733
330762
330820
330830
330841
330843
330850
330854
330861
330865
330869
330882
330889
330897
330902
330903
330937
330941
330950
330971
330974
330990
331016
331021
331052
331055
331061
331066
331071
331102
331106
331110
331118
331119
331122
331173
331174
331208
331210
331212
331214
331226
331240
331248
331262
331263
331281
331297
331301
331320
331330
331334
331361
331376
331398
331408
331409
331422
331427
331442
331466
331514
331537
331544
331546
331553
331557
331559
331571
331575
331578
331615
331618
331621
331653
331675
331680
331692
331703
331719
331744
331747
331751
331773
331778
331782
331813
331816
331821
331824
331840
331850
331851
331859
331898
331916
331930
331931
331933
331937
331957
331958
331969
331985
332031
332058
332062
332085
332097
332098
332101
332113
332118
332122
332165
332176
332227
332234
332238
332241
332254
332263
332276
332301
332335
332341
332343
332350
332361
332409
332414
332419
332423
332428
332448
332456
332480
332483
332506
332538
332555
332557
332558
332572
332587
332592
332611
332655
332659
332667
332672
332684
332690
332702
332711
332725
332746
332749
332753
332761
332780
332784
332788
332796
332818
332836
332846
332851
332854
332878
332879
332897
332930
332935
332947
332975
332976
332990
333030
333040
333044
333048
333056
333079
333094
333099
333104
333119
333127
333134
333142
333153
333172
333184
333197
333201
333209
333223
333265
333268
333278
333295
333329
333349
333350
333352
333368
333373
333388
333396
333409
333421
333437
333476
333481
333483
333494
333503
333541
333556
333564
333567
333571
333591
333606
333610
333615
333669
333678
333713
333726
333735
333739
333759
333760
333763
333766
333775
333781
333785
333787
333801
333813
333822
333839
333866
333892
333908
333938
333944
333948
333973
334029
334041
334050
334057
334068
334084
334086
334089
334102
334111
334113
334115
334117
334136
334138
334150
334171
334209
334215
334247
334255
334257
334269
334282
334295
334316
334321
334325
334344
334360
334371
334408
334426
334427
334430
334451
334473
334483
334515
334517
334527
334548
334550
334561
334574
334592
334597
334614
334618
334620
334628
334665
334669
334686
334688
334713
334714
334718
334722
334771
334773
334775
334783
334789
334793
334807
334818
334828
334862
334867
334870
334900
334902
334909
334929
334944
334946
334958
334967
334970
334986
335006
335018
335029
335033
335043
335067
335069
335105
335127
335132
335150
335158
335174
335176
335178
335186
335188
335194
335226
335261
335268
335296
335311
335313
335328
335335
335339
335353
335357
335381
335431
335439
335456
335463
335465
335492
335499
335524
335536
335546
335569
335585
335586
335588
335591
335607
335634
335653
335658
335665
335669
335707
335714
335715
335720
335736
335738
335761
335795
335803
335804
335811
335828
335833
335843
335882
335894
335908
335916
335925
335929
335960
335972
335995
336012
336026
336028
336029
336036
336040
336086
336105
336112
336133
336141
336146
336150
336184
336216
336223
336242
336244
336264
336267
336270
336289
336302
336310
336320
336327
336350
336357
336383
336395
336397
336446
336448
336460
336463
336466
336479
336490
336532
336534
336550
336553
336567
336574
336577
336590
336613
336620
336640
336648
336661
336675
336686
336700
336703
336706
336734
336741
336753
336757
336761
336796
336817
336835
336856
336869
336870
336878
336912
336937
336945
336948
336969
336982
336986
336990
337022
337025
337044
337056
337065
337124
337126
337133
337149
337155
337166
337175
337200
337206
337217
337250
337261
337262
337280
337303
337312
337313
337320
337324
337328
337391
337401
337412
337413
337427
337440
337441
337443
337457
337475
337479
337482
337493
337499
337505
337509
337520
337521
337530
337531
337578
337579
337610
337620
337650
337653
337662
337680
337684
337743
337746
337754
337755
337773
337780
337797
337799
337816
337818
337827
337831
337847
337854
337855
337863
337865
337876
337898
337904
337920
337960
337968
337969
337983
338000
338011
338024
338028
338042
338051
338072
338089
338103
338111
338122
338169
338177
338186
338198
338218
338221
338236
338268
338274
338275
338279
338318
338338
338351
338359
338383
338386
338393
338405
338423
338435
338442
338443
338462
338471
338505
338507
338512
338527
338539
338542
338543
338563
338566
338606
338619
338630
338661
338676
338684
338692
338698
338722
338735
338750
338752
338773
338799
338810
338815
338818
338845
338886
338894
338901
338912
338935
338939
338964
338974
338978
338980
339001
339011
339014
339018
339019
339020
339038
339065
339068
339080
339082
339155
339159
339180
339183
339197
339203
339225
339227
339234
339242
339245
339272
339295
339308
339333
339351
339352
339382
339402
339417
339432
339451
339457
339464
339482
339486
339493
339495
339498
339521
339532
339598
339601
339613
339625
339626
339630
339637
339639
339665
339682
339690
339712
339722
339738
339756
339766
339770
339772
339802
339805
339809
339846
339854
339859
339879
339895
339897
339914
339941
339950
339955
339958
339993
340001
340005
340012
340028
340029
340032
340058
340061
340104
340111
340120
340155
340175
340180
340193
340197
340202
340228
340231
340241
340249
340264
340285
340297
340298
340311
340322
340341
340359
340366
340369
340384
340424
340430
340451
340456
340510
340515
340518
340522
340525
340528
340531
340535
340579
340587
340598
340616
340622
340629
340640
340655
340668
340678
340686
340697
340704
340708
340729
340734
340745
340766
340775
340776
340793
340805
340843
340847
340850
340873
340874
340878
340886
340887
340897
340910
340917
340945
340959
340971
340985
341003
341009
341012
341039
341042
341049
341050
341054
341072
341160
341163
341167
341169
341172
341174
341182
341184
341211
341227
341228
341236
341237
341247
341248
341257
341270
341295
341314
341322
341328
341354
341357
341363
341380
341390
341407
341416
341428
341443
341452
341464
341474
341475
341490
341498
341546
341549
341564
341572
341586
341599
341628
341640
341642
341671
341677
341684
341693
341711
341718
341720
341747
341771
341778
341779
341782
341786
341794
341814
341820
341870
341878
341887
341894
341898
341916
341929
341930
341935
341942
341945
341947
341957
341965
341999
342016
342023
342040
342056
342071
342074
342100
342123
342127
342128
342130
342136
342137
342161
342170
342212
342225
342237
342253
342257
342308
342328
342330
342333
342357
342382
342383
342387
342393
342394
342419
342438
342454
342467
342483
342500
342507
342509
342531
342537
342538
342545
342553
342555
342558
342563
342570
342572
342575
342580
342588
342607
342613
342663
342675
342684
342686
342710
342732
342739
342749
342759
342761
342771
342786
342790
342799
342803
342830
342886
342889
342901
342902
342904
342907
342918
342956
342980
342986
343008
343028
343033
343059
343070
343071
343076
343087
343097
343115
343160
343163
343177
343182
343188
343197
343237
343239
343289
343296
343305
343313
343317
343321
343363
343370
343371
343378
343390
343403
343408
343426
343459
343465
343468
343470
343471
343477
343521
343543
343550
343574
343577
343588
343601
343605
343609
343619
343628
343647
343696
343716
343720
343727
343733
343746
343753
343789
343797
343807
343814
343824
343826
343835
343840
343842
343862
343886
343915
343945
343947
343980
344014
344015
344018
344042
344050
344066
344079
344083
344084
344102
344124
344144
344147
344168
344170
344176
344197
344210
344223
344235
344239
344249
344253
344255
344257
344273
344282
344287
344321
344330
344354
344356
344371
344372
344376
344380
344422
344424
344439
344454
344464
344474
344494
344498
344507
344513
344531
344555
344568
344571
344591
344595
344613
344640
344642
344676
344697
344700
344701
344732
344734
344754
344760
344773
344775
344784
344791
344793
344807
344829
344869
344875
344908
344913
344926
344929
344945
344946
344955
344988
344994
344999
345006
345010
345012
345031
345049
345056
345060
345098
345120
345136
345142
345193
345195
345214
345226
345231
345235
345255
345267
345291
345301
345323
345337
345338
345342
345379
345397
345402
345414
345434
345436
345440
345445
345481
345503
345518
345532
345534
345557
345560
345563
345585
345593
345605
345616
345625
345628
345639
345644
345647
345659
345685
345692
345721
345728
345730
345774
345784
345795
345815
345821
345851
345852
345854
345913
345915
345926
345929
345938
345943
345950
345953
345974
345989
345996
346000
346004
346037
346061
346082
346089
346091
346112
346149
346153
346157
346158
346198
346221
346226
346232
346248
346256
346268
346281
346305
346310
346319
346345
346356
346370
346377
346394
346446
346448
346450
346462
346463
346489
346506
346507
346514
346524
346526
346528
346556
346562
346568
346612
346619
346629
346635
346636
346645
346666
346675
346677
346686
346699
346703
346714
346724
346733
346788
346789
346798
346799
346840
346852
346879
346882
346920
346923
346933
346939
346940
346951
346957
346966
346978
346991
346995
347055
347058
347061
347062
347075
347090
347102
347104
347116
347126
347131
347191
347194
347199
347206
347209
347212
347215
347217
347227
347240
347271
347278
347295
347298
347313
347333
347346
347353
347368
347369
347383
347387
347424
347434
347442
347450
347464
347472
347487
347494
347497
347498
347521
347524
347562
347570
347589
347610
347633
347638
347641
347674
347679
347690
347696
347723
347731
347741
347743
347767
347796
347802
347830
347840
347841
347852
347875
347878
347886
347920
347925
347935
347954
347959
347971
347991
347993
348054
348066
348082
348093
348097
348098
348099
348112
348129
348140
348146
348167
348171
348173
348183
348186
348216
348242
348250
348278
348291
348300
348309
348312
348338
348371
348386
348404
348414
348428
348442
348449
348468
348470
348474
348478
348479
348480
348484
348501
348517
348542
348543
348545
348610
348621
348641
348647
348650
348661
348672
348694
348697
348709
348739
348744
348752
348769
348787
348798
348816
348818
348851
348868
348885
348890
348893
348921
348926
348933
348940
348959
348974
348985
348998
349001
349010
349030
349033
349074
349076
349093
349118
349141
349146
349154
349189
349202
349209
349217
349238
349241
349246
349262
349272
349288
349308
349309
349317
349323
349339
349356
349357
349369
349376
349425
349427
349437
349453
349457
349473
349486
349492
349496
349504
349510
349512
349513
349518
349533
349564
349573
349593
349602
349623
349629
349632
349649
349661
349663
349671
349673
349705
349706
349710
349711
349731
349817
349819
349823
349826
349830
349846
349860
349885
349889
349892
349918
349925
349929
349930
349934
349944
349945
349949
349970
349998
349999
350016
350036
350041
350042
350052
350068
350114
350122
350125
350142
350151
350158
350168
350173
350190
350198
350238
350247
350258
350272
350279
350287
350304
350317
350332
350337
350353
350370
350372
350389
350416
350423
350424
350427
350434
350439
350457
350463
350506
350531
350533
350545
350571
350575
350577
350609
350610
350617
350618
350625
350628
350630
350648
350651
350675
350677
350683
350687
350691
350692
350715
350719
350776
350784
350794
350797
350826
350844
350853
350901
350916
350926
350929
350956
350976
350982
350984
350985
350990
350991
351013
351016
351024
351029
351049
351071
351082
351103
351114
351130
351134
351141
351168
351169
351170
351177
351182
351184
351211
351235
351236
351243
351245
351248
351256
351278
351284
351327
351347
351351
351357
351372
351378
351401
351409
351422
351427
351441
351443
351485
351499
351501
351520
351523
351529
351537
351539
351571
351596
351603
351625
351644
351656
351668
351672
351689
351700
351730
351746
351759
351792
351814
351815
351821
351835
351840
351842
351858
351867
351888
351908
351912
351922
351937
351964
351975
351986
351987
352014
352015
352027
352037
352093
352115
352130
352131
352132
352137
352140
352144
352171
352185
352196
352198
352200
352202
352216
352218
352222
352261
352265
352292
352293
352362
352363
352364
352365
352386
352394
352395
352399
352402
352405
352437
352446
352458
352461
352533
352534
352535
352549
352558
352574
352590
352599
352609
352630
352662
352674
352675
352676
352703
352729
352765
352766
352769
352784
352786
352791
352814
352816
352855
352862
352872
352876
352898
352901
352905
352918
352920
352945
352966
352982
353006
353023
353034
353041
353049
353061
353071
353102
353108
353123
353124
353150
353152
353170
353178
353195
353203
353210
353224
353257
353259
353268
353271
353294
353296
353303
353347
353348
353364
353374
353379
353390
353401
353404
353422
353424
353438
353475
353476
353495
353508
353513
353522
353548
353563
353582
353597
353600
353605
353616
353629
353657
353674
353681
353682
353712
353714
353717
353752
353753
353762
353770
353790
353804
353810
353838
353850
353851
353858
353886
353897
353899
353907
353918
353934
353945
353948
353959
353969
353976
353983
353996
354002
354055
354070
354080
354129
354132
354133
354144
354155
354160
354162
354176
354201
354210
354224
354267
354277
354282
354301
354326
354331
354339
354340
354341
354344
354357
354383
354392
354393
354400
354421
354435
354447
354468
354478
354523
354533
354543
354557
354562
354565
354588
354597
354599
354625
354628
354643
354644
354650
354684
354712
354719
354731
354744
354746
354752
354754
354799
354804
354835
354837
354876
354878
354891
354895
354899
354900
354901
354907
354942
354973
354989
354997
355000
355020
355022
355024
355055
355062
355069
355087
355093
355118
355127
355138
355153
355166
355213
355216
355229
355238
355272
355277
355281
355282
355290
355300
355310
355330
355334
355343
355382
355395
355403
355407
355411
355443
355451
355454
355507
355510
355516
355518
355530
355546
355548
355555
355576
355586
355598
355604
355611
355620
355630
355637
355699
355701
355709
355714
355726
355733
355745
355752
355753
355786
355810
355822
355823
355838
355854
355863
355880
355911
355914
355928
355935
355952
355965
355970
356001
356005
356016
356031
356041
356051
356058
356077
356083
356104
356114
356118
356131
356135
356145
356149
356165
356172
356178
356184
356208
356252
356271
356274
356280
356293
356300
356304
356310
356339
356387
356402
356411
356415
356421
356424
356437
356453
356470
356474
356489
356496
356508
356518
356536
356551
356570
356572
356590
356607
356625
356660
356668
356691
356692
356694
356701
356743
356746
356750
356751
356759
356762
356799
356825
356830
356832
356860
356867
356888
356894
356901
356912
356928
356959
356995
356999
357038
357039
357057
357065
357071
357074
357081
357086
357089
357097
357098
357100
357102
357112
357155
357182
357186
357210
357218
357236
357257
357266
357273
357294
357304
357318
357319
357325
357326
357371
357378
357381
357386
357397
357398
357435
357439
357470
357485
357490
357515
357526
357528
357529
357537
357550
357589
357604
357614
357629
357644
357686
357690
357728
357729
357746
357748
357762
357765
357768
357773
357778
357784
357802
357818
357833
357843
357850
357855
357882
357885
357927
357942
357957
357958
357962
357972
357991
357996
358043
358058
358070
358071
358078
358084
358111
358117
358123
358165
358188
358217
358233
358240
358249
358256
358264
358276
358278
358280
358309
358317
358321
358360
358372
358378
358386
358387
358412
358429
358447
358448
358449
358453
358456
358458
358480
358485
358493
358507
358546
358573
358582
358616
358618
358636
358637
358652
358660
358690
358692
358717
358735
358766
358769
358771
358783
358787
358814
358816
358848
358876
358891
358899
358901
358910
358929
358933
358934
358954
358956
358970
358995
359009
359012
359016
359020
359039
359044
359054
359063
359106
359125
359133
359144
359187
359192
359198
359206
359207
359240
359246
359263
359264
359272
359294
359307
359314
359321
359337
359342
359351
359353
359359
359360
359366
359423
359436
359463
359486
359526
359531
359532
359545
359551
359558
359580
359619
359628
359629
359632
359646
359652
359667
359679
359715
359723
359724
359740
359757
359761
359765
359775
359799
359801
359802
359803
359813
359830
359832
359842
359843
359890
359910
359916
359936
359942
359943
359970
359984
359985
360004
360010
360019
360025
360038
360050
360071
360074
360080
360095
360106
360139
360148
360151
360158
360171
360213
360217
360218
360234
360240
360250
360274
360308
360313
360316
360325
360361
360389
360403
360404
360418
360435
360464
360466
360468
360477
360490
360504
360541
360542
360571
360583
360585
360611
360637
360638
360646
360706
360711
360724
360727
360740
360744
360747
360753
360759
360775
360781
360782
360798
360815
360827
360846
360851
360869
360872
360890
360926
360931
360954
360964
360977
360978
360984
360998
361004
361032
361034
361043
361070
361076
361102
361104
361114
361115
361133
361138
361153
361176
361196
361200
361202
361214
361221
361225
361246
361269
361296
361312
361322
361324
361328
361346
361349
361358
361383
361396
361438
361445
361458
361471
361491
361502
361514
361515
361519
361527
361545
361561
361567
361590
361592
361604
361623
361640
361660
361668
361693
361696
361711
361739
361744
361775
361788
361797
361798
361814
361815
361829
361835
361849
361865
361866
361872
361901
361946
361964
361974
361984
361987
361990
361994
361998
362020
362042
362051
362081
362090
362092
362123
362142
362143
362157
362167
362179
362188
362194
362232
362234
362243
362249
362252
362257
362263
362309
362327
362336
362344
362378
362381
362384
362390
362395
362422
362442
362448
362456
362457
362462
362464
362505
362508
362513
362523
362536
362545
362546
362552
362560
362589
362612
362650
362654
362674
362675
362676
362710
362712
362713
362719
362731
362737
362741
362743
362748
362750
362798
362843
362879
362910
362919
362937
362942
362945
362950
362960
362973
362974
362980
362995
363012
363016
363027
363032
363042
363054
363086
363102
363115
363133
363157
363181
363185
363195
363196
363230
363241
363242
363244
363279
363281
363288
363310
363317
363329
363350
363356
363373
363374
363384
363388
363402
363438
363460
363466
363472
363507
363516
363519
363546
363552
363569
363571
363579
363622
363627
363639
363644
363671
363673
363678
363687
363688
363701
363731
363734
363748
363800
363808
363818
363826
363829
363836
363855
363857
363867
363876
363929
363944
363949
363957
363959
363962
363979
363987
364010
364026
364031
364056
364058
364065
364074
364087
364106
364113
364119
364132
364140
364171
364189
364195
364199
364227
364250
364274
364281
364298
364332
364336
364343
364350
364355
364356
364364
364378
364394
364405
364430
364439
364451
364452
364476
364485
364487
364488
364530
364532
364533
364538
364546
364570
364597
364604
364614
364642
364664
364695
364699
364702
364714
364721
364730
364760
364775
364792
364814
364832
364863
364869
364871
364879
364897
364911
364919
364921
364955
364958
364970
364982
364997
365011
365031
365037
365040
365050
365058
365065
365077
365093
365102
365112
365118
365119
365162
365180
365189
365190
365209
365218
365223
365227
365236
365237
365240
365246
365289
365340
365343
365348
365366
365376
365378
365390
365429
365434
365447
365448
365474
365477
365485
365492
365496
365526
365530
365543
365547
365554
365561
365566
365594
365603
365606
365608
365638
365641
365662
365673
365681
365690
365716
365735
365759
365787
365809
365815
365830
365831
365834
365848
365877
365885
365886
365896
365904
365917
365924
365941
365966
365968
365978
366033
366049
366054
366093
366100
366121
366122
366123
366139
366145
366162
366166
366170
366173
366200
366223
366266
366273
366278
366287
366291
366296
366307
366313
366337
366360
366382
366391
366392
366399
366410
366414
366420
366428
366434
366440
366469
366492
366516
366520
366529
366561
366593
366616
366652
366659
366688
366689
366690
366695
366712
366718
366723
366727
366730
366746
366765
366784
366786
366797
366847
366867
366874
366884
366885
366889
366899
366934
366945
366950
366961
366974
367004
367007
367014
367025
367026
367027
367039
367068
367075
367101
367118
367154
367162
367179
367196
367211
367217
367221
367235
367237
367259
367262
367283
367304
367312
367315
367332
367344
367375
367387
367406
367408
367412
367422
367431
367443
367445
367453
367466
367485
367536
367554
367562
367573
367575
367604
367617
367641
367651
367655
367660
367673
367674
367698
367706
367710
367733
367743
367744
367747
367748
367756
367804
367805
367837
367839
367841
367850
367851
367880
367901
367905
367913
367918
367935
367936
367957
367968
367972
367991
367994
368016
368033
368043
368078
368081
368082
368093
368097
368101
368103
368110
368114
368125
368138
368146
368148
368175
368229
368247
368251
368256
368276
368282
368293
368321
368332
368359
368370
368373
368395
368420
368426
368429
368438
368446
368452
368472
368491
368524
368539
368558
368564
368589
368612
368641
368648
368651
368664
368665
368666
368675
368715
368739
368746
368751
368758
368759
368784
368795
368802
368843
368844
368866
368883
368889
368894
368904
368912
368927
368967
368968
369004
369010
369022
369027
369035
369040
369057
369058
369091
369093
369096
369101
369134
369147
369152
369157
369168
369195
369196
369209
369240
369254
369258
369265
369278
369283
369303
369321
369322
369331
369369
369387
369391
369398
369403
369424
369434
369474
369490
369498
369500
369516
369523
369526
369545
369559
369566
369578
369587
369594
369603
369613
369614
369627
369640
369645
369650
369666
369673
369702
369705
369722
369746
369772
369774
369780
369793
369810
369846
369851
369856
369866
369875
369881
369912
369941
369946
369950
369993
370010
370056
370060
370064
370072
370087
370088
370099
370102
370110
370143
370150
370154
370156
370157
370185
370186
370189
370201
370252
370268
370279
370289
370293
370298
370343
370364
370368
370385
370389
370393
370426
370429
370431
370434
370448
370472
370503
370533
370545
370571
370580
370581
370583
370587
370610
370611
370617
370620
370632
370636
370640
370685
370704
370740
370755
370759
370770
370777
370778
370786
370799
370804
370812
370816
370833
370861
370893
370899
370901
370903
370922
370955
370988
370990
370991
371000
371010
371023
371028
371043
371046
371073
371076
371102
371124
371129
371137
371150
371157
371170
371187
371196
371212
371223
371227
371230
371244
371286


==> anc/data/lists/sample_q23.txt <==
83
109
370
415
755
1323
1544
2653
3583
4486
4828
6424
6932
7639
9517
9578
10072
11006
11242
11551
12909
13126
14906
15525
15925
16881
17020
18473
19690
19869
20252
20421
20836
21405
21449
21779
21975
23514
23883
24419
24448
25828
26567
27082
28081
29680
30928
31611
33585
34219
34857
35033
35603
35966
36664
37196
37536
38066
39121
40132
40887
40956
41385
41985
42791
43318
43578
43686
44171
45001
45654
45960
46058
46279
47187
47894
49239
50831
50892
50955
51870
51923
52414
54362
55099
55101
55282
55490
56114
57357
58176
58319
58611
58704
58912
59149
59201
59654
61158
62807
63594
63649
64699
65041
65487
65665
67589
68416
69599
69624
69763
70143
70609
72175
72233
72470
72711
72844
73227
73374
73668
73903
74760
75227
75502
75989
76384
76730
76944
78344
79460
80063
82247
82735
82959
83025
83350
83403
84042
84523
84902
85008
85035
85514
86414
86860
87218
87794
88580
88958
91522
93211
93482
93643
93783
93991
94112
94515
94564
94798
95225
96121
96714
97213
97841
98502
98675
99008
99279
99605
99864
100448
100619
100674
101110
101355
101632
102848
102986
103162
103831
104406
104715
106144
106199
106958
108894
108958
109410
109856
109884
109988
110149
111923
113214
113932
114291
114817
115200
116358
117537
117851
118351
118366
118831
119379
120049
120336
121916
122799
123370
125116
125123
125653
125670
125854
127707
128937
129155
129430
131158
131288
131297
132345
132465
132499
133024
133116
133544
133802
134376
134560
135678
136693
136889
138313
138839
139409
139859
140403
140520
143240
143723
144306
145146
146034
146355
146929
147366
148962
149312
150166
152528
153505
153588
154449
155751
156001
156327
156599
158785
158870
159666
160818
160934
160943
162121
162187
163038
163314
163719
164238
165370
166511
169477
170427
171547
171641
171743
172011
172361
172581
173807
176686
177249
178414
178577
179077
179298
179754
180184
180542
180997
181056
181152
181470
181550
181787
181973
183038
183169
183450
184506
184628
184906
185010
185174
185337
186264
188221
188965
190482
190676
190679
192045
194146
194198
195583
196098
196136
196762
197159
197858
199621
200126
200903
201603
201904
202659
204807
205053
205114
205603
206040
206198
206631
207796
208277
208540
209484
209973
210898
210921
211270
211382
211971
212135
213368
213661
214270
216364
217238
218736
218776
219643
220095
221950
223013
223268
223360
223667
224532
225504
229346
229902
229944
230761
230777
231827
232664
233687
234332
234501
234871
236430
236650
237409
240107
240632
241213
241640
241844
243308
243742
244345
244365
244463
246316
246459
246549
247369
247460
248152
248173
249011
249472
249815
250082
250552
250595
251139
251177
251572
251713
251845
251948
252096
253397
253967
254210
255034
255147
255434
255943
255944
257355
257693
257867
258837
259048
259259
259608
260036
260138
260752
262793
264326
264488
264532
265344
265447
266781
266793
267928
268480
269129
269279
269622
270362
270537
272777
274048
274177
276678
277962
278141
278387
279617
279829
280007
280357
280449
280827
280879
281385
282607
283379
284373
284707
284900
285936
286652
288565
289469
289588
290656
290941
291881
292801
293069
293537
294656
294686
296236
296367
299672
299762
300049
300284
300482
301475
303408
303689
303906
303949
304173
304350
305629
305933
306162
306317
307696
308385
308429
309313
309530
310506
311605
311983
312917
314391
314671
315310
316809
317219
317289
317309
317715
319029
319184
320054
320729
321070
321368
321491
322139
323739
324005
324022
324816
325318
325393
325602
325913
326037
330123
330232
330360
330402
331596
331696
332194
332777
332826
333125
334157
334417
334538
335071
335163
335513
335799
336624
336742
337415
337800
339227
339285
339559
339847
339981
340169
341103
342013
342291
342714
342789
343958
344220
344342
346442
347892
348192
348360
348875
349144
349246
349473
349866
350606
351362
352085
353409
353826
354318
354858
356167
356362
357287
358015
359003
359697
360184
361161
361208
361251
361675
362294
362486
362720
362817
363419
363590
364361
364653
365578
365911
366766
366905
366989
367076
367349
367490
367623
367835
368454
369339
370242
370400
370825
370931
371296
372074
374681
375032
375292
375447
376580
377417
378334
378353
378566
379142
383204
383880
385434
386146
386586
387095
388074
388302
388965
389090
390536
390900
391379
391429
392474
392913
393681
394746
395493
397697
397743
399973
402686
402811
402936
403625
404226
404332
406243
406486
407424
407467
407606
407859
408433
408876
409027
409083
412044
412505
413532
413895
414090
414758
415037
415177
415784
415807
416950
418011
418078
418431
422298
422329
422565
423252
423981
424816
425452
425559
425872
425890
425962
426461
427309
427984
428519
429158
431081
431204
432225
432547
433544
434772
434805
435050
435254
435995
437697
437728
437742
440203
440326
441987
442325
442557
443621
443630
443660
445585
445915
446003
446011
447990
448513
448779
449048
450598
451024
451181
451411
451967
453391
454479
454882
456617
456855
457623
457653
458657
458666
459755
459770
461040
461476
462142
464481
464628
465386
465538
465778
466387
466838
469232
469333
472537
472946
473153
474104
474703
475194
476179
476418
478051
478579
479003
479057
479384
479449
481394
481848
482373
482524
483174
484277
484658
486818
490451
491060
491515
491962
493104
493275
495008
495333
496245
497502
498395
498647
499562
499819
500578
502788
502869
503095
503461
503671
503686
505744
507210
508650
509322
511981
511993
513477
514852
515215
515446
515543
517053
517616
518392
518985
519756
520512
520844
521275
521896
523584
523689
524216
525518
526404
526680
527140
527728
527869
528103
528449
528623
529269
529384
529803
532941
532957
533767
533830
534124
535439
535792
536502
537244
537372
537892
539560
539610
540118
540403
540665
540981
541494
542158
542779
543347
544441
545078
546012
546379
546552
547185
547470
548696
549345
549575
549642
550285
550574
550636
552199
553737
553897
555658
555902
556538
557114
557471
559972
560897
560952
561713
561973
564362
564393
564940
564994
565600
566559
568169
568294
568896
569374
569523
569613
569901
570972
572274
572657
573338
573668
573820
574216
574467
576015
576622
576899
576919
577686
577842
579303
579734
579782
581143
581654
581706
581993
582065
582676
583663
584322
584580
586301
586825
587118
589654
590176
590362
590650
591619
592047
592539
592656
592726
594451
595792
597215
597258
597513
597859
597957
598370
598445
598863
599837
599896
600354
600718
601347
601519
602309
602969
603106
603454
603642
604046
604145
604918
605183
605283
605782
605911
605996
606145
606585
606940
607116
607158
607198
608169
609211
611668
612729
613070
613128
614009
616482
616729
617177
617576
617871
618655
618883
620135
624339
625832
626143
626442
627243
628017
628358
630174
630627
630850
631559
633270
634722
634840
635042
635148
635442
635578
635738
635988
637365
638157
639899
640389
641124
641983
642323
643309
643372
643837
643840
644039
644192
644651
645706
645731
645835
645951
646644
646671
647666
647930
648852
649059
649492
650071
650330
650371
651707
652227
652756
652843
652863
652969
654364
655345
656231
656745
658274
658538
659524
659744
659819
660025
660360
660566
661148
661695
663198
663726
664218
664240
666247
666710
667538
669415
669915
670338
670758
671830
672085
672841
673040
673183
673787
673828
674381
674903
675103
676304
677087
678777
679113
679668
680755
681159
681576
684433
685310
686086
686109
686262
686547
687947
687952
688070
688990
689278
689577
690467
690787
692380
692402
693103
693829
697061
697141
697157
697670
697994
699477
699870
701937
702108
702206
702269
702630
702951
703256
704156
707672
708093
708147
708528
708808
712097
712765
712775
712783
712869
713372
713395
714077
714317
716167
716176
716780
716903
717555
717982
718357
718720
718801
719207
719571
720094
720744
721497
722213
724470
725907
730560
730715
732409
732486
733812
733848
733922
734575
734918
736283
736866
736926
736958
737535
737615
738313
738373
738800
739083
740509
741093
741552
742305
743642
744017
744045
745433
745560
745780
746252
747326
747488
747793
748843
748928
749169
749302
749943
751282
751895
752394
753206
754389
754571
755352
755521
756016
756750
757513
757560
757952
758734
759599
760332
760441
761352
762241
763494
764445
765139
765492
765711
766549
766941
766996
768320
772637
773877
774064
774522
775112
775320
775365
776783
777268
778762
778803
778807
778878
778894
778952
779892
780001
780772
781059
781229
781490
783574
783854
783874
786727
787011
787771
788160
789049
791044
791377
793473
793768
795415
795982
796709
796734
797204
797314
797463
797777
797797
798042
799523
800126
800775
801095
801288
802035
802279
802528
802847
802973
803688
804004
804059
804212
804720
805236
805838
805847
806237
806552
806622
806746
807637
807698
808190
808545
808635
808899
809450
809844
810795
810961
811199
811444
812253
812734
812741
815032
815653
816567
817067
817194
817516
817967
818001
818476
818641
820328
821354
821702
822240
822765
823491
824334
824442
824685
825737
827213
827300
828519
829020
829562
830145
830159
830555
830835
831106
831340
832779
832984
833877
834700
834763
834902
836084
836287
836477
837514
837520
837995
840335
840853
842041
842048
842155
844315
844470
845130
845647
845735
846742
848204
848409
848534
848571
848618
848853
850377
850650
850847
852029
852277
853423
853914
855161
855251
856197
857499
857964
858323
858560
860263
860422
861313
861720
862199
864181
864846
867822
868128
868178
869959
870552
871013
872245
873254
874392
875371
875860
876205
876792
876877
877127
877351
878296
878438
878735
879036
880382
881574
881769
882164
882581
882711
882977
884071
884251
884382
885105
885463
885633
886684
887341
887992
888198
888332
889235
889684
889750
892266
893471
894017
894021
894054
894729
895666
896708
898424
899077
899686
899996
900089
900567
900837
900925
901250
901535
901880
903040
903094
903218
903484
904802
905620
906303
906349
906544
906609
906749
907376
907390
908310
908728
909485
910993
912055
912250
913080
913791
914025
914355
914659
914852
914907
914916
915601
915948
916202
917072
917308
917694
917850
917896
918781
918926
919697
919785
921036
921809
923238
924593
925462
925696
925800
925858
927089
927476
927764
928217
928292
928711
929583
930305
930499
931888
931910
932796
933341
934160
934794
934953
936263
937270
937674
937779
938498
938973
939002
939571
939725
940416
940747
941229
942305
942783
942841
943252
943543
944194
944584
945755
945954
946528
946605
946629
947978
948130
949205
949800
950144
950277
950532
950984
950991
951061
951823
954070
954573
955943
958117
958744
959947
960164
960174
961285
961395
961594
961710
963291
963668
964247
964566
964919
965630
966366
966632
967739
967748
968694
968712
970344
971884
972128
972977
973254
974357
974517
975431
975631
975821
976196
976485
977039
977104
977699
977906
978694
981048
981605
983606
984003
984374
984613
984839
985246
985717
985844
986696
987190
987251
988130
988543
988802
990917
991501
991801
992639
993064
993571
994039
994311
996265
996353
996791
997066
997153
1001381
1001798
1003069
1005491
1005528
1007718
1008581
1008693
1008764
1008996
1009782
1010573
1010575
1011370
1011607
1011631
1012829
1013410
1013599
1015097
1015894
1017245
1017551
1018251
1018673
1018766
1018910
1019335
1021054
1022469
1022577
1023128
1023550
1024790
1024981
1025779
1026663
1027147
1027362
1027809
1027870
1028037
1029562
1029931
1031371
1032006
1032809
1034276
1034459
1034874
1035999
1036405
1036565
1036567
1037920
1038826
1039592
1041604
1041641
1041830
1041861
1042278
1042291
1042413
1043309
1043861
1044071
1046040
1046355
1047572
1048002
1048245
1048600
1048694
1051950
1052297
1052593
1053514
1054711
1054911
1055147
1056094
1057049
1057719
1057922
1058408
1059022
1059091
1061294
1062025
1063118
1063884
1063908
1064505
1064885
1065090
1065172
1065234
1065333
1065738
1065756
1066396
1067104
1067757
1067829
1068148
1069065
1070435
1070745
1071874
1072699
1073183
1073711
1073801
1074035
1076711
1076749
1076810
1076999
1077477
1078012
1078202
1080010
1080880
1081222
1081741
1082074
1083353
1083597
1083675
1083981
1084108
1084114
1084636
1084727
1086000
1086433
1086568
1087146
1087259
1087614
1089264
1090623
1091419
1091670
1091960
1094132
1094263
1094507
1094768
1094877
1094897
1095881
1095943
1097168
1098494
1099972
1101893
1102160
1103202
1104192
1104292
1104554
1105178
1105654
1106638
1107400
1108319
1108479
1108871
1109075
1109379
1110344
1110440
1111123
1112803
1112837
1113150
1113550
1113825
1113905
1114109
1114406
1114655
1115262
1115774
1117026
1117038
1117074
1117264
1117928
1118883
1119280
1119630
1120915
1121368
1121628
1122040
1122108
1123010
1123081
1123191
1123727
1123841
1124428
1126614
1126625
1127663
1127730
1128276
1128434
1129928
1130003
1130604
1131010
1132084
1132192
1132291
1133140
1133345
1133705
1133870
1133931
1134255
1134386
1134927
1137109
1137178
1137225
1137702
1139239
1139531
1139576
1139744
1139857
1139915
1139952
1140575
1142969
1143418
1143472
1143631
1143692
1145075
1145560
1145694
1145910
1145985
1146924
1147239
1147534
1148711
1149985
1150726
1151220
1151411
1151857
1152699
1153666
1153691
1153999
1154035
1154575
1155418
1155640
1155800
1156570
1156962
1156973
1157605
1158011
1158321
1160530
1160676
1161898
1162611
1162880
1163030
1163927
1164168
1164221
1165091
1165155
1166715
1166954
1167887
1168838
1169220
1169509
1169828
1170549
1170565
1171425
1172140
1172178
1173054
1173142
1173220
1173398
1173764
1174074
1174090
1176031
1176385
1177175
1177584
1178036
1178107
1178222
1179664
1180323
1180827
1181146
1181537
1182111
1182717
1183573
1185111
1185727
1186431
1187749
1187789
1188929
1189517
1191883
1192318
1194115
1194605
1196267
1197206
1198329
1199058
1200386
1200538
1200891
1201802
1201941
1202973
1203088
1203509
1204173
1204405
1204455
1205161
1206743
1206752
1208257
1208639
1209590
1209900
1210435
1211521
1211545
1211782
1212410
1215112
1215762
1216245
1217444
1218990
1219830
1220694
1220747
1222221
1223278
1225151
1225156
1225654
1225982
1226705
1227216
1227891
1228443
1228602
1228876
1231011
1232962
1233044
1233932
1234470
1234557
1235502
1236116
1236693
1236843
1236983
1237192
1238303
1238306
1238566
1240223
1240341
1240728
1241021
1241435
1241869
1242348
1242810
1243614
1244049
1244280
1244655
1245855
1246364
1246761
1247347
1247919
1250185
1251548
1252927
1252931
1255155
1255428
1255787
1256387
1257866
1259174
1259482
1259492
1260549
1263506
1263562
1263563
1264116
1264599
1265762
1265769
1265968
1266094
1266810
1266928
1267856
1267929
1267955
1268597
1268647
1268809
1269866
1270034
1270453
1271579
1272480
1273666
1274251
1274622
1275113
1275345
1275517
1275625
1276418
1276480
1278968
1279899
1279905
1280383
1283952
1284946
1285117
1286437
1286455
1287339
1289940
1291322
1291447
1291560
1291667
1291906
1292111
1293124
1295431
1296316
1298096
1298232
1299399
1299610
1299859
1300381
1301121
1302613
1304952
1305071
1305512
1305744
1306200
1306542
1307168
1307699
1309071
1312043
1312376
1312894
1313181
1313885
1315078
1315671
1316950
1317183
1317542
1317554
1318054
1319479
1319515
1320838
1321681
1322179
1322588
1323661
1325683
1327565
1327651
1327905
1328858
1329670
1330309
1330620
1330737
1332925
1333079
1333778
1333837
1334024
1334752
1335148
1335632
1335647
1336294
1337130
1337310
1337947
1339152
1339345
1343328
1344556
1345515
1346463
1347109
1347261
1348222
1349325
1349547
1349772
1351404
1351690
1352246
1354872
1361753
1361766
1361862
1361895
1363689
1364262
1364299
1365171
1366147
1367262
1367963
1368182
1368765
1369026
1369974
1370004
1370684
1371713
1372026
1372789
1372905
1372975
1374105
1374785
1374925
1374930
1375201
1375464
1376896
1378573
1378780
1380045
1381754
1381915
1383427
1383691
1383896
1384313
1384431
1384495
1385180
1385569
1385599
1386464
1387861
1388780
1389811
1389954
1390251
1391072
1392678
1393230
1393536
1394317
1394594
1396203
1396873
1397094
1397365
1397484
1398038
1398457
1398635
1399065
1401615
1402762
1402856
1403616
1404025
1404699
1404859
1407458
1407488
1407620
1408799
1409109
1409155
1409592
1409609
1409656
1410200
1410403
1411386
1411405
1411774
1413796
1414384
1415332
1415398
1415506
1415817
1416144
1416283
1417196
1417577
1417864
1418043
1418228
1418329
1418370
1419164
1419285
1421054
1421189
1421286
1422561
1424389
1424990
1427254
1427346
1428267
1428882
1428999
1429680
1429759
1430589
1430798
1432404
1432658
1432857
1433094
1433302
1438486
1439887
1440415
1440612
1441198
1442422
1443313
1443510
1443761
1443944
1444030
1444235
1444302
1444992
1445490
1445495
1445829
1446000
1447615
1447621
1447901
1448179
1448627
1450508
1451208
1451585
1451618
1451979
1453386
1454627
1454986
1455099
1456006
1456747
1456995
1457276
1457570
1458144
1458365
1458667
1459771
1462521
1463793
1466285
1466371
1467102
1469082
1469218
1469831
1470090
1470583
1472017
1472167
1472190
1472546
1473165
1473664
1473829
1474208
1474662
1475058
1475298
1475703
1475706
1475786
1476956
1478679
1478888
1478993
1479115
1479397
1479615
1480919
1481315
1482012
1482193
1482278
1483068
1483202
1484701
1485101
1485412
1486451
1486457
1486674
1488698
1489186
1490702
1491141
1492303
1492741
1492830
1492992
1494739
1497221
1497894
1497912
1497981
1498009
1499307
1499500
1499946
1500148
1500184
1500759
1501185
1501232
1501269
1501348
1501824
1502811
1502820
1503165
1503916
1503934
1504023
1506148
1506424
1506933
1507622
1508830
1508993
1509393
1509550
1510006
1510047
1510683
1511325
1513744
1514681
1515707
1515800
1515986
1516551
1518410
1518489
1520217
1520367
1520661
1521127
1521213
1521595
1522838
1524801
1525822
1526276
1526341
1527531
1527575
1527824
1528721
1529264
1529896
1530456
1530644
1530726
1531274
1531412
1531809
1532517
1532821
1532992
1535656
1536567
1536775
1537367
1538183
1538651
1539651
1539869
1539941
1540402
1540661
1541603
1542293
1542650
1543103
1543702
1543819
1544047
1544356
1544890
1544967
1545056
1546320
1546471
1548559
1550646
1551510
1555432
1555532
1555898
1558415
1558838
1559635
1560293
1560611
1562137
1563264
1563773
1563892
1564329
1564498
1564772
1565449
1566392
1568486
1569407
1570427
1571797
1573308
1574491
1574746
1574972
1576938
1577232
1577764
1577974
1578256
1578645
1579297
1582655
1583404
1584031
1585568
1586009
1586957
1587174
1588703
1589224
1589266
1589564
1590357
1591279
1592350
1592844
1593541
1594226
1594322
1594994
1596243
1596599
1597505
1599197
1599656
1602208
1602918
1602995
1603337
1603628
1604169
1605812
1606057
1607100
1608597
1608646
1609047
1609987
1610222
1611694
1612230
1612747
1613328
1613772
1613967
1614297
1614684
1614705
1615280
1615582
1615930
1615948
1616356
1616578
1616742
1616943
1617148
1618092
1618166
1618422
1619700
1620027
1620058
1620842
1622240
1622779
1622847
1622881
1623733
1625738
1626246
1627598
1627662
1627908
1627994
1628223
1629428
1630296
1631119
1631353
1632937
1633390
1633554
1634178
1634358
1634372
1636312
1636924
1637291
1637356
1637412
1637563
1638150
1638288
1639397
1639530
1639559
1639697
1640726
1641633
1642184
1642233
1643253
1644452
1644667
1644962
1645233
1647223
1648180
1649358
1649621
1649705
1650775
1651532
1652592
1653350
1654314
1654945
1655149
1657949
1658010
1658285
1658826
1659107
1659566
1661128
1661990
1662561
1663838
1664427
1665624
1666055
1666357
1667126
1668613
1668891
1669264
1669742
1670944
1671563
1672061
1673569
1674990
1676378
1677628
1677779
1678963
1679052
1679891
1680006
1680186
1681815
1682927
1683021
1684959
1686403
1687487
1687971
1688495
1688893
1689089
1690103
1690225
1690492
1690541
1691260
1691577
1693235
1694915
1694939
1697007
1698060
1698350
1698557
1699484
1700003
1700184
1700786
1701002
1701532
1701665
1703636
1703821
1705345
1706380
1706715
1706788
1706821
1706900
1707046
1707074
1708134
1708633
1709657
1710217
1710668
1711081
1711901
1712132
1712866
1713290
1714386
1714910
1715193
1716309
1716901
1717490
1718375
1718544
1719659
1720276
1720443
1721218
1721305
1722150
1722911
1723104
1723523
1724675
1725579
1725686
1726338
1729088
1729468
1729484
1729641
1730614
1731222
1731834
1732894
1733690
1734193
1734383
1734501
1734860
1735512
1735794
1736937
1737002
1737005
1737368
1738493
1738508
1739172
1742101
1742105
1742455
1742503
1744671
1745605
1746690
1747244
1747291
1747824
1748056
1748547
1749340
1749352
1749825
1750184
1750323
1750653
1750761
1751530
1752231
1752985
1753207
1754708
1755344
1756112
1756617
1757554
1757785
1758091
1758306
1758873
1759820
1760958
1761355
1761465
1761916
1764117
1764235
1765913
1766305
1767939
1769387
1769908
1770500
1770538
1771034
1771920
1772581
1773753
1773789
1774638
1774881
1775069
1776917
1777036
1777099
1777899
1779349
1779463
1780264
1780652
1780823
1780881
1781662
1782525
1783194
1783464
1783502
1783825
1784349
1784396
1785132
1785445
1785911
1785988
1787908
1788086
1788243
1788539
1788713
1789326
1789421
1789468
1789658
1789700
1790103
1790569
1791628
1792035
1792680
1793116
1793533
1793893
1795335
1795674
1795692
1795713
1798641
1799082
1801471
1802704
1803750
1805815
1806371
1806598
1806946
1807518
1807783
1808014
1809163
1809656
1809866
1809951
1810560
1810902
1813041
1813221
1813700
1813784
1814245
1814651
1815140
1816280
1816492
1816551
1816680
1817967
1818978
1820438
1821077
1821446
1822586
1822678
1824278
1824452
1825069
1826377
1827438
1828018
1828325
1828768
1828913
1828962
1829104
1829841
1830361
1830950
1832349
1832847
1833341
1835253
1835532
1835868
1835985
1836452
1837346
1838578
1839300
1840180
1840806
1841511
1841663
1842109
1842915
1842941
1843739
1844211
1844316
1845026
1846171
1846195
1846742
1846918
1847566
1847662
1847718
1847858
1847897
1847947
1848290
1848467
1848542
1848661
1849228
1849754
1849910
1851951
1852348
1852893
1853646
1853980
1854681
1855092
1855186
1856246
1856259
1856568
1856997
1857026
1857323
1857577
1857669
1858086
1858485
1859730
1860009
1860071
1860538
1860693
1860760
1861277
1861315
1861355
1861371
1862287
1862329
1863878
1863945
1867348
1867633
1867773
1868946
1868986
1869897
1870775
1872108
1872753
1874206
1876403
1878357
1879563
1880312
1880360
1881364
1881387
1881908
1882078
1882174
1882572
1883017
1883499
1884898
1885033
1885432
1886460
1886616
1887743
1888270
1888432
1890997
1891022
1891444
1891828
1891950
1891951
1893339
1893414
1894451
1895019
1895371
1895986
1896791
1897109
1897671
1898083
1898084
1898402
1898662
1898691
1900012
1900300
1900942
1904231
1906523
1907391
1907883
1908959
1910620
1911236
1911581
1912726
1912878
1913245
1913278
1913761
1914020
1914915
1915358
1915721
1916104
1916971
1917227
1917241
1919789
1920116
1920415
1921427
1922029
1922735
1923587
1923868
1925353
1925499
1926039
1926267
1926796
1927194
1927489
1930427
1931479
1933651
1934268
1935055
1936191
1938490
1938725
1938841
1938918
1939431
1939905
1941676
1941687
1941778
1941820
1941889
1941980
1942167
1942903
1944444
1944810
1945396
1946659
1947007
1947018
1947019
1947038
1948100
1948315
1951591
1952054
1952291
1952617
1952685
1953603
1953835
1954443
1954827
1956359
1956590
1956995
1957647
1957785
1958505
1958987
1960260
1960352
1960594
1960914
1963345
1963436
1963603
1964256
1964748
1965094
1965416
1965757
1966173
1966325
1966996
1969007
1971940
1972687
1973732
1973798
1973985
1974690
1974824
1974884
1975327
1976414
1976643
1978209
1979010
1980481
1981232
1981799
1981987
1982048
1982180
1983246
1984366
1986021
1986400
1987222
1987685
1988357
1988799
1989382
1989677
1989745
1989785
1989895
1990178
1990356
1990718
1991156
1991828
1992043
1992935
1993126
1995974
1996290
1996468
1997070
1997523
1997846
1997915
1998013
2001095
2001109
2002081
2003546
2003678
2004574
2004967
2005588
2006652
2007593
2008480
2008876
2009475
2011103
2012911
2014313
2016427
2016561
2017023
2017165
2017786
2017899
2017922
2019091
2020729
2020972
2021591
2022043
2022569
2023597
2026012
2027490
2028750
2028868
2029021
2029565
2030959
2031277
2033238
2033325
2034282
2034316
2037147
2037346
2037846
2037988
2040441
2040731
2040868
2040897
2041827
2042311
2043012
2045024
2045660
2047065
2047395
2048157
2048951
2050149
2052119
2052656
2053011
2054091
2054142
2054656
2055728
2055886
2056791
2057619
2057914
2058047
2058216
2058470
2059082
2059539
2059997
2060099
2060612
2061337
2061640
2062231
2063236
2063548
2063582
2063816
2063988
2064182
2064345
2064586
2066736
2066859
2067775
2068188
2068310
2069549
2070218
2070436
2070875
2071966
2072061
2072248
2073148
2073224
2073864
2074161
2076068
2076463
2076520
2076641
2076889
2076944
2077182
2078558
2079112
2079242
2079487
2079525
2080060
2080912
2081778
2083659
2084599
2085630
2086030
2086784
2086876
2087963
2089241
2089935
2090220
2090846
2091271
2091295
2091946
2095216
2095226
2096595
2096911
2097240
2098000
2098254
2102617
2104166
2105126
2105439
2107058
2107198
2107790
2107912
2108019
2108425
2108661
2108759
2108891
2109159
2109249
2110050
2110274
2110729
2111529
2111841
2114287
2114403
2114680
2116009
2117441
2117495
2117736
2118737
2119263
2119931
2120019
2120413
2121162
2121293
2121318
2121754
2121766
2123793
2124832
2125459
2125838
2126325
2126420
2128958
2129188
2129747
2129772
2129823
2129839
2129936
2130411
2130467
2130470
2131235
2131786
2132657
2133391
2134170
2134580
2134617
2134835
2134973
2135034
2135395
2135979
2136945
2137170
2137574
2137657
2138614
2139472
2140602
2140655
2142141
2142417
2143030
2143164
2143658
2144083
2144097
2144581
2145315
2145999
2146493
2147656
2148515
2148729
2148918
2149169
2149201
2150169
2151104
2151313
2152106
2152141
2152296
2152376
2152792
2153822
2154343
2154659
2154888
2155326
2156151
2156393
2157317
2158294
2158560
2158782
2158801
2160289
2161148
2161621
2162168
2162802
2163082
2163715
2164960
2165202
2166049
2168022
2168220
2169197
2169630
2170992
2171023
2171916
2173310
2173351
2173654
2173890
2174113
2175011
2175321
2175460
2175974
2179384
2179466
2180400
2181414
2182754
2183557
2185801
2185893
2185938
2185953
2186201
2186270
2186481
2186811
2187091
2187584
2187876
2188521
2190827
2191067
2192155
2194126
2194234
2194542
2195614
2195625
2196476
2196693
2196872
2196920
2197035
2197732
2197897
2198223
2200540
2201076
2201745
2203210
2204680
2205794
2205955
2209458
2209631
2210807
2211117
2212015
2212397
2213009
2213026
2213823
2214315
2214825
2215378
2215603
2215887
2216043
2216217
2216655
2217198
2217748
2217758
2218650
2218700
2219217
2219339
2219866
2219930
2220195
2220298
2220611
2221916
2223027
2223071
2223144
2223218
2223512
2223884
2224048
2226480
2226991
2227057
2228122
2230153
2230792
2231414
2231511
2232411
2232563
2232868
2232930
2233682
2234343
2234470
2234831
2235146
2237408
2237426
2238630
2238783
2239148
2239353
2239368
2240723
2240944
2241233
2241310
2242520
2243623
2243802
2244396
2244747
2245156
2246022
2247768
2248230
2248749
2248842
2248849
2251182
2251469
2251855
2252896
2253544
2253955
2255817
2256158
2256444
2256522
2257984
2260170
2260195
2260429
2260939
2261998
2262963
2263001
2263564
2263870
2264006
2264395
2265258
2265531
2265756
2266507
2266651
2267164
2267414
2267611
2267740
2268169
2268585
2268755
2269407
2270937
2271903
2272346
2272422
2273707
2273889
2274916
2275386
2275710
2276089
2276777
2278832
2278898
2279066
2279414
2279489
2279645
2281397
2282100
2282998
2283064
2285491
2285678
2286969
2287300
2287407
2288108
2288362
2288647
2289190
2289342
2289517
2289579
2289752
2290716
2291502
2292398
2293003
2295367
2298102
2298441
2299559
2299929
2301876
2302805
2303559
2303665
2303729
2303848
2304670
2305573
2305875
2306350
2306685
2307203
2307945
2308725
2310238
2310885
2311234
2312428
2313055
2314316
2315169
2315207
2315516
2316051
2316550
2317004
2319162
2321707
2322349
2322582
2322983
2323599
2324007
2325070
2325933
2327997
2328060
2328285
2328434
2328884
2328983
2329239
2329711
2330528
2330736
2331879
2332131
2333759
2333971
2334301
2334346
2336112
2336366
2336494
2336777
2337644
2338099
2338210
2339230
2339263
2339683
2340987
2341771
2342872
2343431
2343999
2344132
2344672
2347834
2348433
2348871
2348910
2350238
2350431
2350906
2351116
2352047
2352595
2354128
2354621
2355489
2356070
2356258
2357727
2358107
2358118
2358225
2358620
2359334
2359456
2359579
2359689
2361730
2362874
2363448
2364566
2365504
2365923
2366322
2366922
2370513
2371221
2371283
2373042
2373089
2374899
2377620
2377641
2378948
2379124
2380192
2381778
2381977
2382014
2383399
2384030
2384501
2384620
2384956
2384975
2385229
2385493
2386188
2386456
2388738
2389529
2390119
2391522
2391795
2391974
2392257
2393434
2394411
2394492
2394712
2394735
2395735
2396048
2396467
2396923
2397241
2397505
2397516
2397655
2397984
2398103
2398193
2398580
2399190
2399554
2400409
2401025
2401299
2402538
2402549
2402714
2403094
2403366
2405342
2406075
2406370
2406587
2407491
2407941
2408667
2409329
2409795
2410425
2410505
2410619
2411264
2411599
2411713
2411811
2412498
2412896
2414487
2414641
2415251
2415433
2415925
2416475
2417218
2417976
2418114
2418605
2419637
2421414
2421793
2421984
2422204
2422698
2422882
2423538
2423725
2423877
2424013
2424384
2424396
2425253
2425266
2425393
2425638
2425724
2427326
2428528
2429253
2430503
2432143
2432995
2433482
2434034
2434088
2434392
2434460
2434730
2435153
2435497
2435584
2435656
2436328
2436768
2437674
2437945
2439020
2441267
2442728
2442993
2444313
2444433
2445297
2446742
2446857
2447197
2447626
2448171
2448223
2450392
2450414
2450681
2450775
2452217
2452745
2453280
2453516
2454173
2454353
2454820
2455809
2456146
2456210
2456852
2457217
2457270
2457459
2458610
2459735
2461312
2462135
2462302
2462532
2463717
2463886
2463993
2464302
2464986
2466337
2466601
2467314
2468160
2468218
2468678
2469228
2470145
2471130
2471170
2471394
2471455
2471522
2472135
2472432
2472630
2472781
2473708
2473740
2474136
2475443
2475522
2476665
2477522
2477678
2479014
2479922
2479992
2480124
2480299
2481229
2481735
2482261
2483891
2484128
2484659
2484811
2484936
2485359
2485557
2486225
2486496
2486728
2486816
2487245
2487763
2488181
2488565
2488809
2489205
2490642
2490736
2490851
2494542
2495408
2497660
2499239
2499596
2500067
2500160
2500594
2500609
2500903
2501827
2502433
2503041
2503936
2505131
2505263
2505423
2505436
2506141
2506196
2507557
2507814
2509546
2511915
2512313
2512816
2513004
2513695
2513732
2514318
2516049
2516215
2516282
2516452
2516611
2516984
2517009
2517859
2517881
2518283
2519658
2521303
2521695
2521864
2521953
2521985
2522040
2522349
2522703
2523951
2524931
2525628
2525768
2526449
2526501
2526537
2526649
2528055
2528085
2528869
2529533
2530241
2530811
2531621
2531688
2531991
2532002
2533912
2537528
2537658
2538055
2540546
2540741
2542375
2543046
2544098
2544108
2545527
2546017
2546259
2546288
2546928
2547919
2548421
2548917
2550232
2550857
2551421
2551481
2552278
2553074
2554309
2554715
2555398
2557814
2558115
2558757
2559887
2560555
2561173
2561400
2562662
2562874
2563167
2563169
2563207
2563299
2564512
2565984
2567495
2568007
2568351
2568462
2568873
2569016
2569087
2569796
2570133
2571479
2572387
2572750
2573421
2574670
2574839
2575003
2576481
2576652
2577566
2578708
2578963
2580953
2582873
2583298
2583795
2584801
2587778
2588264
2588748
2588845
2589456
2589823
2590020
2590315
2590865
2591609
2592165
2592537
2592811
2593095
2593211
2593264
2594801
2595902
2595961
2596454
2597514
2597525
2597725
2598534
2598547
2599544
2600325
2600813
2601855
2603522
2603624
2603639
2604449
2605260
2606244
2606764
2607952
2609012
2609511
2609944
2610015
2610272
2612170
2613375
2613390
2615101
2615661
2616930
2616995
2619076
2619199
2619423
2619688
2620138
2620938
2621128
2621232
2623492
2623653
2623741
2623906
2624468
2625017
2626295
2626306
2626437
2627279
2627698
2628048
2628313
2628996
2629292
2630360
2631116
2632771
2633012
2633077
2633671
2634488
2635189
2635202
2635422
2636453
2637143
2637170
2637435
2638078
2638881
2639684
2640442
2643500
2644446
2645147
2645766
2645786
2646515
2646855
2647343
2647467
2647549
2648150
2648400
2649287
2649751
2650767
2651928
2652257
2653523
2653904
2655387
2655787
2655904
2655911
2657083
2657349
2658658
2660487
2665148
2665466
2665708
2665888
2665993
2666231
2666950
2667349
2668227
2670228
2670253
2671075
2671529
2672821
2673125
2673221
2673507
2674589
2674843
2675174
2675249
2675614
2676471
2678671
2680380
2681401
2681721
2682583
2683346
2683998
2685010
2685689
2685698
2685942
2686262
2686617
2687294
2687380
2687755
2688924
2689138
2689668
2689676
2689692
2689992
2690798
2691316
2692369
2695371
2696645
2696661
2696773
2697567
2697775
2698638
2699267
2699588
2699645
2702348
2702741
2702906
2704119
2705087
2705767
2707475
2710407
2710621
2710901
2711016
2711091
2712570
2713212
2713610
2713760
2714035
2715076
2718843
2719944
2720475
2720815
2720835
2721610
2721715
2723906
2723968
2724539
2724894
2725425
2725594
2728000
2730385
2730516
2730868
2730886
2731751
2731866
2733124
2734844
2735027
2738756
2739215
2739482
2739803
2740028
2740440
2741021
2741705
2741751
2741799
2742162
2742550
2742807
2744086
2744108
2744334
2744404
2744611
2744843
2744932
2746157
2747753
2749333
2751472
2751596
2752822
2753333
2754083
2756007
2756147
2757401
2760178
2761415
2762966
2763160
2763783
2763852
2764090
2765252
2765495
2765671
2765929
2766282
2766967
2768209
2769967
2772111
2773958
2775657
2776144
2776786
2777369
2777370
2778376
2781020
2781249
2782047
2782061
2782283
2782297
2783669
2783750
2785517
2788127
2789793
2790319
2791126
2791287
2791725
2794597
2794686
2796769
2797231
2797373
2798199
2798471
2799429
2799849
2800641
2801013
2804317
2805382
2805499
2805584
2806465
2808046
2808556
2809588
2809611
2811120
2812111
2812210
2812479
2812839
2813725
2814335
2814779
2815214
2815485
2817223
2817618
2817845
2818879
2819759
2820768
2820915
2822732
2824049
2824128
2824513
2824523
2824828
2826092
2826260
2826378
2826379
2827224
2827601
2827604
2828781
2830562
2830649
2830869
2831716
2831992
2832059
2832097
2832145
2832807
2832832
2833061
2833764
2834339
2834416
2834945
2835247
2836293
2838124
2838144
2839191
2840306
2840457
2840522
2840691
2841224
2841893
2842538
2844019
2844134
2844333
2844695
2845268
2845348
2845396
2845718
2845975
2846013
2847250
2848712
2848763
2850132
2850562
2851488
2852861
2852908
2852975
2853111
2853709
2854045
2855365
2856220
2856579
2857361
2857787
2858243
2859276
2860082
2860432
2861066
2861365
2861622
2861967
2864113
2864254
2866705
2867068
2867551
2868095
2868160
2868560
2870949
2871232
2871472
2872220
2872980
2873885
2874120
2874395
2874923
2875367
2877375
2878153
2878947
2878964
2879734
2879972
2880252
2880825
2884318
2884462
2885871
2886767
2887312
2888252
2888264
2888682
2889592
2889596
2889953
2890120
2890325
2890758
2891253
2893172
2893761
2894188
2894598
2895543
2896303
2897258
2897886
2898069
2898283
2899834
2900789
2901450
2901729
2901885
2902309
2903634
2904464
2906253
2906720
2907403
2908292
2908785
2909334
2910643
2911371
2911381
2912305
2912865
2912926
2913198
2913266
2913554
2914022
2915158
2915269
2915678
2918230
2918841
2919174
2919781
2919954
2921986
2924051
2924134
2924195
2925590
2927176
2927675
2928331
2928401
2929117
2929978
2930862
2931258
2932068
2933725
2934488
2934618
2934684
2934867
2935761
2935796
2936607
2936758
2938144
2938269
2939508
2939984
2940843
2941528
2942207
2942561
2943050
2943110
2944956
2945081
2947819
2948291
2948763
2950267
2950635
2950722
2951152
2952219
2952425
2953227
2953277
2953647
2953865
2954058
2955368
2955734
2955795
2955799
2956793
2958245
2958709
2959137
2960117
2961147
2962468
2962513
2962836
2963088
2963434
2963813
2964219
2964275
2965348
2965756
2966073
2966307
2966407
2968094
2968213
2968605
2969249
2970412
2971503
2971800
2971941
2974267
2975488
2978498
2979670
2980304
2982011
2982113
2983661
2984514
2985457
2985703
2986695
2987425
2988001
2989909
2990781
2990793
2991760
2991899
2992503
2993051
2993585
2993703
2994513
2994749
2995372
2996706
2997010
2998125
2999342
2999855
3000744
3000785
3001238
3001259
3001549
3001560
3002459
3003069
3003267
3003907
3004596
3006571
3006871
3006970
3007519
3007805
3008572
3008646
3009189
3010430
3010749
3010775
3011846
3012140
3012806
3012853
3012912
3013140
3013167
3015176
3016531
3017245
3018096
3018721
3019240
3019719
3020502
3020548
3021366
3021438
3021501
3022736
3023572
3023647
3023910
3024452
3025370
3026070
3027001
3027766
3029191
3029577
3029578
3030125
3030208
3030616
3030701
3030939
3031353
3031379
3032049
3032211
3032666
3033073
3034440
3034758
3036148
3036567
3036622
3036979
3037347
3038125
3039551
3039863
3040948
3041766
3042079
3044397
3044441
3045159
3045175
3045360
3046111
3047186
3049237
3049406
3049941
3050305
3051075
3052103
3052351
3053005
3055419
3058389
3059603
3060351
3060796
3061804
3062266
3062370
3063116
3063154
3063236
3064104
3064963
3065604
3066296
3066498
3066977
3068827
3069024
3069543
3069696
3069810
3069857
3069960
3070884
3071585
3071789
3071869
3072478
3073790
3074630
3075098
3077653
3078079
3078955
3080858
3081591
3084562
3086403
3087694
3087837
3088038
3088623
3089260
3089482
3089834
3090830
3091308
3091321
3091430
3091806
3092228
3092827
3092915
3095932
3096637
3096936
3097719
3097888
3098772
3099249
3100101
3100106
3100601
3101250
3101686
3102683
3103406
3104456
3107019
3107676
3107819
3108388
3108417
3108762
3111161
3111612
3112700
3115690
3116381
3116545
3116936
3117553
3118286
3118839
3119547
3120133
3120337
3120956
3120983
3121379
3122035
3122236
3122492
3122527
3122589
3122770
3122870
3123008
3123698
3123973
3123975
3124569
3126075
3126389
3127728
3128942
3131877
3133743
3134736
3135128
3137471
3140198
3142737
3143256
3143323
3143388
3144098
3144103
3144300
3144302
3144435
3145149
3145324
3145659
3146167
3146837
3147632
3147664
3149982
3150177
3150602
3152611
3153338
3154294
3155181
3155215
3156379
3157413
3157488
3158285
3158633
3158691
3159237
3159450
3159678
3160203
3160308
3160907
3161105
3161735
3161995
3163104
3165346
3166041
3166969
3170159
3170347
3170386
3171884
3172224
3172588
3173618
3173689
3173916
3173973
3174142
3176205
3176844
3177143
3177964
3178157
3179158
3179572
3179836
3180187
3180716
3181159
3181270
3181337
3181620
3183163
3183630
3183724
3185029
3185764
3186192
3186278
3186443
3186542
3186815
3189328
3189760
3190199
3190736
3190914
3192251
3192373
3192636
3192709
3192983
3193158
3193170
3193578
3194156
3194324
3194325
3195440
3195841
3197529
3197685
3197840
3198532
3198581
3199048
3199216
3199987
3200046
3200061
3200793
3200880
3201538
3202439
3202759
3202789
3203556
3203668
3203805
3203958
3204550
3205435
3205797
3206252
3207029
3207132
3207425
3208078
3208292
3208526
3210376
3210923
3211941
3212273
3214942
3215007
3215299
3215433
3216349
3216352
3217295
3218064
3219027
3219165
3221628
3222633
3223070
3223952
3223979
3224520
3224725
3224959
3226231
3227485
3228270
3228438
3228621
3229034
3230325
3230573
3231366
3231957
3232158
3232398
3234536
3235157
3237867
3237931
3238906
3239748
3241133
3241236
3241983
3243879
3244444
3245357
3245787
3246004
3246170
3246248
3246653
3246836
3246963
3247026
3248499
3249333
3250738
3251216
3252430
3253662
3253777
3254361
3255025
3255267
3256301
3257598
3257637
3258304
3258331
3258403
3259149
3260807
3261262
3261592
3261758
3262138
3262272
3262524
3266395
3266895
3267127
3267438
3269386
3269419
3269871
3270063
3271293
3271621
3273873
3273983
3274368
3276488
3276714
3278305
3280738
3281907
3282238
3282519
3282893
3283145
3283285
3284149
3284288
3284966
3285959
3286631
3287083
3287264
3287379
3287488
3288114
3289873
3290716
3292221
3292435
3292537
3293029
3293117
3294848
3295072
3298099
3298159
3298177
3299152
3301484
3301814
3302167
3302847
3305460
3305834
3306353
3306924
3307016
3308177
3309065
3309225
3309263
3309406
3309624
3309770
3310173
3310292
3311808
3312627
3313519
3313617
3314377
3314970
3315355
3316457
3318817
3318977
3319121
3319175
3319876
3320661
3321230
3321256
3321336
3322097
3322820
3322984
3323416
3323723
3324822
3325185
3325325
3325685
3325880
3326007
3327231
3330541
3330767
3330889
3331025
3331280
3333511
3336626
3337865
3338383
3339610
3339650
3340530
3341096
3341257
3341620
3341630
3342768
3343748
3343954
3344486
3344557
3345160
3345865
3345950
3346032
3346090
3346437
3346572
3346805
3347226
3347929
3348056
3348501
3348875
3351470
3351505
3351864
3352111
3352681
3352948
3355059
3355167
3355499
3356476
3356683
3356903
3357466
3357925
3359194
3359242
3359954
3360948
3361198
3361248
3361281
3363122
3363276
3363325
3363739
3363959
3365096
3365306
3365602
3366181
3367653
3368063
3368406
3368806
3369848
3371564
3374405
3376049
3376173
3377147
3377652
3377997
3378315
3379011
3379578
3379606
3380208
3380306
3380357
3380524
3380927
3382090
3382606
3382773
3383445
3384559
3384620
3385066
3385209
3385620
3386542
3387318
3387323
3387846
3388305
3389027
3389429
3389463
3390190
3390574
3390659
3391567
3391751
3392329
3393997
3394543
3394611
3394659
3396290
3396433
3397497
3398257
3398536
3398627
3399756
3400329
3400553
3400639
3400880
3401420
3401774
3403620
3404079
3404188
3404964
3405718
3406472
3407072
3407493
3407730
3408394
3410886
3411613
3412837
3412930
3415739
3416230
3417344
3418479
3418667
3420308
3420588
3420838
3421236
3421302
3421455
3422707
3423241
3425051
3425674
3426456
3426468
3427067
3427291
3428515
3429902
3429988
3430090
3430712
3431782
3432166
3432272
3434927
3435481
3436536
3437752
3438985
3439198
3439420
3439445
3439592
3439807
3440359
3440852
3442080
3443382
3443717
3444117
3444457
3445926
3446028
3446596
3446891
3447267
3449758
3449897
3450966
3451112
3451581
3452762
3453100
3453704
3454309
3455086
3455962
3456063
3456298
3457048
3457158
3458536
3459919
3460506
3460652
3462148
3463166
3464387
3464877
3465037
3465109
3465423
3465692
3466571
3467368
3467517
3468144
3469197
3470085
3470495
3470766
3470805
3471184
3471249
3471835
3471951
3472469
3474852
3475662
3475909
3476269
3476486
3476720
3477002
3477011
3477182
3478415
3478501
3478605
3479199
3479444
3480742
3481227
3482997
3483081
3485935
3486490
3487997
3488351
3488703
3489001
3491199
3491901
3492345
3492471
3492788
3494152
3494879
3495213
3495273
3495339
3495753
3496767
3497196
3497957
3499367
3499383
3499550
3499615
3499714
3499883
3500272
3501917
3501937
3502680
3504453
3504797
3505147
3506260
3506788
3507413
3507550
3508699
3509624
3510289
3510950
3512402
3512675
3512748
3514545
3514746
3516126
3516931
3517119
3519762
3520142
3520356
3521928
3522750
3522757
3523208
3524094
3524714
3525630
3526021
3527065
3528841
3530804
3531722
3532408
3532428
3534198
3534911
3536131
3536442
3537141
3538041
3538404
3541043
3541322
3541503
3543345
3543348
3545145
3545330
3545396
3546485
3547332
3548137
3549557
3553887
3554199
3554530
3555249
3556210
3556967
3557042
3558497
3558609
3559311
3559466
3559717
3562717
3563186
3563740
3563911
3564109
3564241
3564252
3565282
3565433
3565510
3565544
3565929
3566873
3567112
3568475
3568987
3571411
3574540
3575194
3575289
3575292
3576296
3577246
3577432
3577505
3577694
3578080
3578539
3579051
3579867
3580061
3580089
3580281
3580791
3580961
3580996
3581542
3582617
3583484
3583518
3583524
3583884
3584165
3585041
3585345
3587813
3588384
3589203
3590705
3591166
3591768
3592138
3592177
3593625
3593839
3594239
3594587
3595901
3596215
3596932
3596997
3597057
3597948
3597989
3598309
3599250
3599336
3599822
3600593
3601547
3602875
3604150
3604357
3604673
3605121
3606213
3606889
3607590
3607949
3609274
3609775
3610106
3613210
3614355
3614509
3615385
3617184
3619038
3619171
3619180
3619557
3620497
3620792
3620888
3621109
3621702
3622130
3622444
3622666
3624444
3624891
3625653
3626740
3626752
3627097
3627910
3628652
3629067
3629457
3630624
3631915
3632018
3632145
3632628
3633247
3635536
3636252
3637064
3640130
3640780
3642617
3642669
3642783
3643713
3644279
3645097
3645102
3645182
3645327
3646504
3649670
3649849
3650277
3650487
3650577
3651046
3651419
3651701
3652103
3652742
3652918
3652936
3654879
3655758
3656435
3656478
3657939
3659256
3659487
3659704
3660114
3660150
3660190
3660582
3662759
3662847
3664720
3665092
3666129
3667184
3667760
3668455
3668792
3668926
3669489
3669683
3671463
3671697
3672278
3672730
3673134
3674924
3675350
3675485
3675682
3675700
3676369
3677096
3677179
3677948
3678118
3678183
3678419
3679361
3681301
3681609
3683050
3684380
3684478
3685118
3685885
3686846
3687218
3687346
3687416
3687899
3689165
3689487
3689779
3691070
3691087
3692082
3692222
3692342
3692717
3692791
3692867
3693512
3693812
3694684
3694902
3696242
3696627
3697380
3697912
3698083
3699991
3702027
3702298
3704473
3704572
3704874
3705165
3705822
3707792
3707932
3707943
3710174
3710440
3710812
3710992
3711445
3711480
3712065
3712666
3714217
3714218
3715351
3716318
3716426
3717372
3717377
3718347
3718377
3719254
3722439
3722544
3723236
3723621
3724210
3724581
3725807
3726129
3726865
3727176
3727273
3727585
3729362
3729898
3730840
3731181
3731197
3732000
3732356
3733601
3734278
3734867
3735692
3736026
3736169
3736728
3736889
3737150
3737648
3738223
3738395
3738839
3738886
3740084
3740272
3740278
3740431
3741182
3742143
3743788
3743988
3744723
3745025
3745094
3745147
3745273
3746151
3746271
3747145
3747764
3749250
3749610
3749683
3749761
3749984
3750164
3750678
3750798
3753610
3754525
3754599
3754830
3755089
3755256
3760163
3760398
3760602
3761437
3761904
3761975
3762087
3762538
3763319
3763643
3766550
3767178
3767493
3767884
3768698
3769146
3770188
3770249
3771459
3772652
3773387
3773509
3773821
3773977
3774738
3774993
3775791
3775979
3776283
3776759
3776956
3777639
3778349
3778785
3779813
3780062
3780195
3781003
3782038
3783705
3785789
3786348
3787109
3787181
3788499
3788864
3790111
3790480
3792291
3792899
3793118
3793675
3794061
3795293
3795814
3796470
3796733
3797747
3797869
3798405
3798543
3800598
3800665
3801097
3801521
3801649
3802502
3803389
3803452
3803750
3803832
3803853
3806636
3806883
3806939
3807797
3808033
3808239
3809340
3809827
3810164
3810348
3811286
3811741
3811798
3811950
3812562
3813035
3813791
3814087
3815242
3815530
3816364
3816610
3817068
3817086
3817808
3817876
3818170
3819085
3819443
3820089
3820555
3822752
3822806
3824262
3824489
3824537
3824675
3824719
3825519
3828026
3831081
3831347
3832076
3832460
3833318
3834760
3835451
3835594
3836687
3837292
3838321
3840839
3841346
3841685
3841885
3841967
3842904
3843179
3843762
3843993
3845431
3845501
3845559
3845920
3846253
3847083
3847592
3847602
3848278
3848507
3850084
3850896
3851168
3851641
3851688
3852279
3854115
3854228
3854749
3855230
3855901
3857243
3858069
3860716
3861357
3861367
3862611
3863265
3863285
3863363
3863646
3864450
3865895
3866041
3866289
3867788
3868327
3868514
3868884
3869335
3869706
3870243
3870264
3871736
3871904
3871971
3872153
3872251
3874148
3875109
3875997
3877991
3878385
3878822
3879002
3880708
3880767
3880793
3881448
3882331
3883303
3883387
3883880
3883905
3885614
3887638
3888047
3888067
3888144
3888466
3888800
3888860
3889854
3890354
3891096
3891773
3893051
3895706
3895750
3897255
3898456
3898622
3898984
3899818
3900578
3900677
3901023
3901452
3902489
3902860
3902895
3905385
3907095
3907182
3907345
3907539
3908440
3908558
3909521
3910067
3910112
3910605
3912594
3912803
3913050
3914558
3914909
3916799
3917411
3917632
3917877
3918053
3918766
3918955
3920243
3920292
3920956
3920979
3921637
3921686
3922461
3923265
3923893
3924473
3924780
3925109
3925386
3925703
3925941
3926799
3926955
3927013
3927679
3928053
3928177
3928832
3929591
3929867
3930447
3932094
3932101
3933290
3933734
3934308
3934419
3934490
3934656
3934902
3935031
3935358
3935430
3935710
3935906
3936484
3937522
3938457
3940311
3940663
3940706
3943460
3943529
3945326
3945339
3945556
3945763
3946893
3947005
3948058
3948349
3949034
3949723
3949993
3951094
3952238
3954330
3954643
3956022
3956349
3956467
3956982
3958427
3959102
3959385
3959623
3959640
3959847
3959998
3960223
3960314
3960852
3961960
3963060
3963846
3964219
3964227
3965560
3965718
3967623
3967765
3968523
3968644
3968834
3969167
3969513
3970244
3971245
3972692
3973061
3973140
3973819
3974609
3975678
3976331
3976952
3977294
3977363
3978557
3978838
3979929
3981142
3982157
3982179
3983478
3983789
3984437
3984649
3984727
3986119
3986194
3987387
3987736
3988305
3989100
3989715
3990780
3992245
3992254
3992656
3993287
3993305
3995647
3996162
3996712
3997126
3997708
3998590
3999000
3999418
3999951
4000181
4001346
4003010
4003722
4004574
4005337
4005757
4006110
4006124
4006953
4007476
4007704
4007745
4008000
4009109
4010918
4011045
4011809
4013618
4014911
4015591
4016410
4016724
4017337
4017671
4017841
4017935
4018046
4018817
4019803
4020021
4020925
4022681
4022860
4023251
4026038
4026965
4027216
4027590
4027726
4027784
4027941
4028891
4029382
4030430
4030813
4032117
4032300
4032693
4032739
4032965
4033199
4034090
4034371
4035559
4035632
4035752
4035809
4035818
4036302
4036395
4036397
4036539
4038003
4039072
4041799
4042260
4042474
4042688
4043776
4047433
4047662
4047676
4047828
4048587
4048596
4048876
4049315
4050199
4050279
4050323
4050573
4052979
4053358
4053854
4054008
4054868
4055217
4055575
4056624
4057195
4057873
4058173
4060744
4061084
4061108
4061372
4061867
4062820
4064192
4064266
4064670
4066404
4066665
4066724
4067099
4067753
4069960
4071185
4071355
4071475
4074235
4074864
4075000
4075793
4076065
4076222
4076323
4078509
4078522
4080884
4084031
4084513
4085085
4086297
4086398
4087036
4087311
4087523
4087647
4087729
4088345
4089339
4091112
4091952
4093378
4095536
4095660
4095931
4095944
4096069
4096937
4097153
4097547
4098210
4098404
4098414
4099078
4099154
4099556
4099579
4100072
4100302
4100891
4101986
4102247
4102558
4102719
4102783
4103162
4104720
4104725
4105762
4106064
4106262
4106594
4106937
4107397
4107699
4107766
4108665
4109530
4109913
4110062
4110290
4110381
4110623
4111686
4112221
4112839
4112868
4113189
4113669
4113934
4113959
4116510
4116768
4117212
4117521
4117648
4118121
4118378
4118523
4118642
4119084
4119516
4119692
4120943
4121104
4121269
4122203
4122222
4122603
4122763
4122765
4122923
4123371
4123692
4124737
4124896
4125747
4126536
4126642
4127043
4127549
4127697
4127900
4128033
4128302
4128334
4128478
4129078
4129853
4130094
4130432
4130437
4131937
4132925
4133516
4134879
4135110
4135359
4136030
4136748
4137298
4138688
4138907
4139292
4139646
4139860
4140164
4141175
4141224
4141526
4141974
4142276
4142567
4143031
4143068
4144078
4144080
4144324
4145850
4146288
4147490
4148157
4149008
4149524
4149533
4149833
4150954
4152284
4152299
4153472
4153499
4153958
4155238
4155324
4155395
4155832
4156606
4157145
4157299
4158693
4159235
4159812
4160161
4160473
4160512
4160570
4161125
4162408
4163139
4164250
4164825
4165048
4165806
4166231
4167552
4168766
4169066
4169592
4169801
4170114
4170494
4171289
4172289
4173142
4173623
4173821
4174419
4174646
4174960
4175267
4176700
4177459
4177777
4178134
4178630
4179161
4179529
4179690
4179839
4180305
4180509
4181224
4181519
4182008
4183053
4183550
4183630
4184479
4185555
4185843
4186656
4187531
4187895
4188274
4188868
4189391
4189533
4189741
4190145
4190305
4191533
4192770
4192972
4193515
4194049
4194789
4195536
4195677
4196027
4197329
4197650
4198021
4198905
4198961
4198988
4200312
4200549
4200783
4202046
4202515
4202882
4203743
4204070
4204704
4204870
4205742
4205895
4206113
4206225
4207686
4208937
4210025
4210183
4210323
4211790
4211872
4212046
4212418
4212990
4213148
4213604
4213830
4213962
4214085
4214091
4215397
4216255
4216544
4216938
4219103
4220986
4221551
4222204
4223191
4224138
4224224
4224392
4225628
4226043
4227871
4228648
4229109
4231056
4231299
4233110
4234544
4234837
4236243
4236805
4238290
4239471
4239913
4240621
4241536
4242311
4242355
4244405
4244429
4245246
4245290
4245309
4245903
4246550
4246893
4247048
4247109
4247307
4247495
4247747
4247964
4248266
4249537
4249544
4251039
4251066
4251199
4252223
4252515
4253253
4253819
4255354
4256111
4256325
4256522
4256815
4257501
4259183
4259486
4260092
4260299
4261466
4262158
4262877
4262951
4263166
4263749
4264867
4265030
4265092
4265794
4266087
4267715
4268767
4269321
4269419
4269695
4270456
4272271
4272930
4273831
4274886
4275091
4275751
4276229
4276953
4277032
4277307
4279179
4279461
4279607
4280160
4280473
4280635
4281865
4282413
4282809
4283358
4283811
4284863
4285112
4287613
4287744
4288045
4288377
4289074
4289111
4289474
4289678
4290412
4290666
4292022
4295269
4295726
4295926
4296315
4296964
4297108
4297479
4297793
4298954
4299560
4299567
4299972
4300418
4301430
4301717
4301808
4301851
4302829
4302915
4302985
4303684
4303713
4303755
4305304
4305708
4306930
4307559
4307853
4309100
4310635
4312092
4312782
4312895
4313568
4315506
4317276
4318185
4318519
4323253
4325774
4326878
4327031
4327283
4330995
4332862
4334377
4335443
4336048
4336772
4337148
4337373
4337517
4338447
4341398
4343316
4344077
4344845
4344858
4345824
4346191
4346574
4346811
4347695
4347745
4348109
4348394
4349173
4349314
4350369
4350652
4351024
4351120
4351199
4351791
4351916
4352143
4352162
4353142
4353635
4353779
4354138
4355024
4355377
4356122
4356205
4356489
4358567
4358755
4359505
4360320
4360350
4360367
4360667
4360826
4360904
4361468
4362129
4362225
4363224
4363701
4364070
4367697
4367844
4368000
4368110
4368707
4369399
4369676
4369728
4370194
4370334
4371629
4371810
4371866
4372125
4372393
4372862
4373159
4373656
4373731
4374611
4375436
4375678
4375715
4376791
4377685
4378813
4378936
4379061
4379562
4379666
4379970
4381080
4381483
4381974
4382697
4384433
4384575
4384782
4384798
4384916
4385334
4385777
4386241
4386287
4387341
4388868
4388878
4389721
4389817
4390908
4391047
4391738
4392265
4392356
4394065
4394563
4395621
4395803
4395915
4396451
4396459
4397019
4397048
4397554
4397938
4398013
4398059
4399910
4400070
4400224
4400669
4401936
4401989
4402526
4402687
4403485
4403730
4404099
4405469
4405499
4405559
4405989
4407557
4407987
4408240
4408269
4408355
4409738
4410301
4410897
4410965
4411747
4412683
4412704
4413878
4413952
4415547
4415658
4416779
4417355
4417903
4418092
4419727
4419981
4420400
4420712
4420755
4421021
4421334
4421420
4421515
4422472
4423353
4424509
4424901
4425140
4425299
4426031
4427189
4427215
4427413
4427485
4428412
4428697
4429731
4430457
4430826
4430847
4431639
4431923
4432029
4432046
4433218
4434502
4435233
4435746
4435748
4436348
4436495
4437151
4437344
4438323
4439892
4439984
4440177
4440318
4440578
4441131
4441337
4441554
4442792
4443171
4443260
4445408
4447021
4448022
4448392
4448447
4449295
4449613
4449767
4450703
4450933
4451521
4453071
4453414
4454600
4455448
4455722
4457020
4457672
4457822
4459397
4460018
4460472
4460645
4460988
4461712
4462064
4462196
4462345
4462409
4463142
4463403
4464519
4465408
4465727
4466291
4467605
4469077
4469425
4469914
4470084
4471640
4472046
4472191
4472583
4472744
4472792
4473236
4473435
4474159
4474984
4476378
4477515
4479396
4479963
4480044
4480699
4481241
4482091
4483305
4483310
4483362
4483815
4485801
4486435
4487028
4487069
4487837
4487937
4488081
4488463
4488704
4489264
4489643
4489962
4491601
4492489
4493940
4495502
4496296
4496350
4496528
4500214
4501385
4503504
4504451
4504983
4506433
4506522
4507659
4507834
4508751
4509803
4510266
4510341
4510665
4511676
4511880
4511897
4512658
4513518
4513675
4513865
4514125
4514876
4515745
4516256
4516590
4516826
4518261
4519281
4519597
4520174
4521108
4522114
4522710
4523545
4523586
4523587
4523612
4524149
4525319
4525650
4526265
4527141
4527317
4527720
4528376
4528383
4528394
4528443
4528449
4528541
4528792
4528817
4529181
4530577
4530606
4531091
4531700
4531982
4532009
4533400
4534225
4534870
4535508
4535594
4535631
4536637
4537007
4538492
4539146
4539658
4540480
4541375
4541399
4542330
4542710
4544012
4545464
4545687
4545872
4546320
4546855
4548930
4548971
4549055
4549265
4549344
4550758
4552340
4553530
4554490
4554549
4555711
4556576
4556909
4557649
4557869
4558103
4558112
4558279
4558446
4559498
4559816
4560073
4560082
4560778
4561080
4561774
4563338
4564163
4565098
4565642
4565828
4566833
4567138
4567336
4568579
4568846
4570759
4570862
4571431
4571640
4572631
4572665
4573766
4574006
4574237
4575437
4576256
4576472
4576782
4576853
4580016
4580059
4580160
4581797
4582009
4582728
4584694
4585264
4585289
4585353
4586453
4588337
4588648
4588796
4590133
4590565
4591187
4591708
4592970
4593089
4594064
4594402
4594507
4594923
4595370
4595604
4597075
4597494
4597894
4598665
4598676
4599394
4599790
4601222
4602232
4605032
4606485
4612457
4612647
4613922
4614831
4615961
4616103
4616552
4617159
4617382
4617416
4617535
4618521
4618659
4618934
4619318
4620012
4620567
4621038
4621841
4622410
4622617
4623064
4625133
4625178
4625275
4626734
4627236
4628394
4630145
4630841
4631099
4631103
4631161
4631321
4631412
4632032
4632132
4633644
4635980
4636050
4638776
4638806
4639003
4639208
4639700
4640543
4641980
4642061
4643266
4643552
4643612
4645623
4647447
4647745
4647986
4648165
4648351
4648659
4648977
4649261
4649752
4650300
4650339
4650797
4651220
4651725
4653605
4657131
4658703
4658959
4660017
4660079
4660424
4661495
4661745
4662997
4663039
4663254
4663422
4664023
4664855
4665168
4666864
4667009
4667576
4669376
4671547
4671616
4672665
4672897
4673452
4673734
4674866
4675276
4675674
4675688
4676071
4676343
4677732
4678151
4678621
4679012
4679344
4679678
4679812
4680609
4680626
4681130
4681162
4682603
4683312
4684146
4684659
4686328
4686338
4687564
4687916
4688300
4688600
4689109
4689454
4689753
4689771
4691638
4691912
4692529
4692710
4693263
4693482
4694242
4694734
4695867
4695871
4698474
4698592
4698666
4700977
4701643
4702178
4704306
4705193
4705241
4706411
4707478
4707767
4708178
4709328
4709394
4709605
4709804
4711206
4711711
4712922
4713585
4714356
4715635
4715738
4715803
4716247
4716829
4716863
4717414
4718266
4718962
4722390
4722965
4724884
4724921
4725117
4725761
4725974
4727042
4727638
4728110
4728138
4728610
4730573
4730957
4731346
4731763
4731908
4732953
4734649
4734709
4735124
4736060
4737911
4738842
4738984
4740020
4741576
4742344
4742901
4743012
4743100
4744174
4744399
4744428
4744695
4745993
4746103
4746774
4747523
4748673
4748958
4749078
4749955
4750111
4750286
4751034
4753158
4753164
4753802
4753817
4753955
4754123
4754221
4754535
4755486
4756727
4758556
4758603
4759819
4760196
4761755
4763216
4763291
4763880
4763928
4764192
4764255
4764304
4764996
4765574
4766041
4766323
4766405
4766741
4766765
4766805
4767158
4769575
4769615
4770628
4772171
4772173
4772275
4772319
4773122
4773440
4773828
4774054
4774084
4775001
4775473
4775491
4775510
4776279
4776542
4777316
4777633
4778661
4779314
4779782
4781062
4781880
4782067
4782342
4783360
4783711
4783820
4784421
4784531
4784726
4784912
4785449
4786373
4786524
4787600
4787839
4788799
4789124
4789260
4789388
4789695
4790815
4791226
4791625
4792185
4793156
4793469
4793717
4793766
4794471
4795672
4795707
4796358
4797271
4797452
4797820
4798247
4798973
4799344
4800971
4801243
4801464
4802571
4802677
4802684
4802936
4803262
4803433
4803549
4803869
4804366
4804478
4804639
4804903
4805529
4805985
4806077
4806206
4806417
4806608
4807077
4807415
4808709
4810487
4810525
4810534
4811328
4811953
4812469
4812768
4813114
4814037
4814092
4814981
4815652
4815755
4816130
4816610
4816663
4817096
4817894
4818014
4818543
4821203
4822316
4822771
4822847
4823948
4824185
4824307
4824311
4825289
4825395
4825761
4826918
4826943
4827538
4827625
4827769
4827813
4828053
4828256
4829820
4830274
4830538
4831544
4831847
4832267
4832375
4832502
4832840
4833622
4834202
4834646
4835279
4835324
4837048
4837974
4837983
4838245
4838633
4840232
4840300
4841563
4841792
4842512
4842566
4842703
4842963
4843895
4845206
4846864
4847645
4848653
4848764
4849286
4850055
4850098
4850227
4850473
4851674
4852199
4852209
4852546
4852587
4854050
4854392
4855171
4855372
4856741
4859398
4859918
4860141
4862322
4862333
4863499
4863695
4864363
4864828
4865412
4868968
4869835
4870249
4871209
4872217
4873721
4873795
4874257
4875507
4876980
4877219
4877544
4878546
4878899
4878970
4879130
4879336
4881079
4881382
4882602
4883150
4885190
4885700
4886038
4886324
4886595
4888647
4889188
4889500
4889698
4890694
4891266
4892471
4895168
4897172
4897329
4899380
4899628
4901275
4901785
4902617
4902621
4903519
4904230
4904940
4905221
4905548
4905687
4905753
4906016
4906424
4908385
4909753
4909919
4910451
4911355
4911510
4911675
4911716
4912622
4913605
4913887
4914041
4914524
4914778
4915413
4916846
4918317
4919263
4921886
4924057
4924132
4925305
4925783
4925886
4925968
4926828
4927418
4928308
4928657
4928952
4928991
4929597
4929882
4929974
4930505
4930817
4931068
4931633
4932008
4932924
4933191
4933707
4934528
4934773
4936594
4937546
4938002
4938482
4938731
4938813
4940196
4940322
4940553
4941013
4941366
4941573
4941911
4942489
4943970
4944148
4945212
4945956
4946542
4947756
4948698
4949503
4949649
4952131
4952782
4953036
4953308
4953655
4954078
4954268
4955561
4955567
4955654
4956250
4957227
4957425
4958091
4958128
4959858
4959896
4960183
4960285
4961794
4962614
4963756
4964859
4964955
4965455
4968035
4970090
4971054
4971925
4973386
4973996
4974272
4974346
4974890
4975518
4976051
4976054
4976691
4977095
4977198
4977660
4977782
4978051
4978085
4978559
4979183
4979678
4980705
4982608
4982669
4983077
4983590
4983710
4986591
4986962
4987297
4987434
4987665
4988600
4989510
4990627
4992780
4993011
4993149
4995200
4995489
4996254
4997055
4997226
4997867
4998064
4998392
4999264
5001362
5002635
5003656
5006508
5007222
5007235
5007869
5008309
5008640
5009108
5009358
5009706
5010038
5011623
5012190
5012657
5013178
5014662
5014669
5015579
5016188
5017404
5018440
5018765
5019553
5020365
5020431
5020889
5022426
5022555
5022624
5023890
5023984
5024735
5025375
5025907
5026559
5026762
5026957
5026989
5027140
5027148
5027509
5027636
5027821
5028147
5028183
5028292
5028375
5028889
5029145
5029663
5031409
5032917
5033129
5033256
5033803
5033843
5033911
5033934
5034036
5034179
5034291
5034560
5034758
5034863
5036079
5037837
5038075
5038907
5039143
5039405
5041019
5041692
5041857
5042807
5043149
5043175
5043595
5043765
5043977
5044801
5045557
5047479
5047536
5049322
5049450
5049706
5051327
5053624
5053800
5053829
5054670
5054875
5054941
5055052
5055649
5055765
5056812
5057017
5057111
5057535
5057968
5058615
5059606
5060006
5060484
5060553
5060616
5062467
5063141
5063244
5063390
5063414
5063950
5064579
5064588
5065000
5065406
5066465
5067965
5068204
5069321
5069978
5070251
5071930
5073041
5074078
5074691
5075844
5076978
5077494
5078693
5079424
5080763
5081135
5081459
5082263
5082493
5083021
5083342
5084439
5084868
5086987
5087123
5087583
5087710
5088909
5089334
5089378
5089712
5090497
5090519
5090799
5091581
5091660
5091820
5091959
5092150
5093191
5093271
5093869
5094960
5094996
5096918
5097487
5097508
5097881
5098824
5098925
5100056
5100773
5102517
5102768
5103421
5103521
5103980
5104759
5105507
5105674
5105693
5106925
5110251
5111906
5111980
5112257
5113770
5113834
5114806
5115187
5115754
5116054
5116747
5117113
5117321
5117938
5119346
5119809
5119952
5120296
5120769
5121558
5122983
5125717
5127865
5131266
5131392
5132092
5132626
5132792
5132901
5133114
5133644
5134332
5134411
5134773
5135348
5136029
5136099
5136809
5137455
5137571
5138130
5139660
5139982
5140036
5140287
5140614
5142985
5143196
5143840
5143883
5144690
5144907
5145406
5146361
5146600
5148056
5149676
5149900
5150964
5150979
5151587
5151599
5151941
5152881
5153290
5154093
5154306
5154398
5155453
5157103
5157392
5157749
5159448
5159499
5160263
5160691
5162377
5162883
5162954
5163295
5164215
5165198
5165577
5166141
5166286
5166451
5166862
5166933
5166950
5167060
5168673
5168864
5169847
5170395
5170414
5172698
5173033
5173471
5174129
5174964
5176378
5176575
5177056
5177335
5179171
5179229
5180283
5180787
5182737
5183119
5184628
5184692
5185154
5186129
5187618
5188064
5188881
5189159
5189750
5190817
5192654
5192833
5193133
5193486
5194671
5195427
5195830
5196130
5196346
5197429
5198457
5198813
5200064
5201360
5201695
5202723
5202764
5203655
5204614
5205110
5205134
5205308
5207658
5207848
5209022
5210709
5210883
5210945
5212611
5214305
5214405
5214677
5214736
5214784
5215118
5215377
5215975
5216293
5217262
5217603
5219304
5222275
5222324
5222739
5223252
5224148
5225025
5227175
5228760
5229641
5229706
5229981
5230479
5231923
5232221
5232383
5232886
5233779
5235072
5237489
5237750
5238015
5238378
5239016
5239026
5239087
5240146
5241274
5242090
5242139
5242800
5242889
5242895
5243099
5244288
5245275
5246868
5247526
5248260
5249309
5249718
5250026
5250470
5250857
5251240
5253092
5253721
5255708
5256029
5256393
5256879
5258176
5258727
5258952
5259942
5261332
5262153
5262690
5263742
5264474
5264538
5265076
5267948
5269245
5270250
5270733
5272267
5272363
5272379
5273305
5273349
5273805
5274442
5274483
5274596
5275308
5275850
5278270
5278449
5279401
5279563
5281322
5281694
5281768
5281791
5281961
5283021
5283348
5283429
5284633
5285403
5285834
5286295
5287327
5289449
5290501
5291280
5292116
5293062
5293265
5293543
5293693
5293877
5294011
5294166
5296064
5296996
5297014
5298108
5298491
5299126
5299186
5299980
5300022
5300110
5300315
5300924
5301260
5301905
5302075
5302414
5304877
5305124
5306251
5306335
5307264
5309058
5310160
5313085
5313944
5314101
5316507
5316551
5316722
5316775
5318330
5319095
5319886
5320258
5320290
5320991
5321506
5321842
5323726
5324132
5324758
5324945
5325034
5325206
5325221
5325667
5325891
5325911
5326820
5326954
5327089
5328615
5328906
5330924
5332772
5332971
5333015
5333215
5333250
5333314
5333961
5334591
5334987
5335711
5336198
5336767
5336866
5337401
5337513
5338374
5338981
5339951
5341647
5342617
5342651
5342950
5343003
5343428
5343494
5344232
5345132
5345774
5345911
5346413
5347871
5348249
5348340
5348367
5348843
5349066
5349651
5349983
5350018
5350571
5350686
5351301
5351828
5354252
5354416
5354706
5355048
5355455
5356169
5356191
5356395
5357544
5358780
5359433
5360770
5361046
5361081
5361749
5362973
5363803
5363996
5364540
5365182
5366456
5366816
5367150
5368629
5369648
5370657
5371009
5371570
5371649
5371652
5371830
5371935
5372308
5372471
5372916
5373745
5374568
5374754
5374914
5375048
5375615
5375801
5376063
5377893
5377994
5379414
5380088
5380547
5381222
5381959
5382021
5382112
5382621
5383461
5384173
5384389
5385067
5385549
5386839
5387092
5387153
5387254
5387410
5387851
5387869
5388093
5389590
5389885
5390652
5390991
5391149
5391504
5392132
5392200
5392353
5394775
5396425
5397703
5398659
5399223
5399756
5400044
5400221
5400225
5400387
5400547
5400572
5401195
5402103
5402315
5402854
5402911
5402940
5403458
5403898
5405693
5406185
5407142
5407409
5408226
5409269
5409610
5410086
5410884
5411651
5411686
5412458
5412648
5412775
5417163
5417402
5419525
5420860
5423991
5426100
5427301
5427594
5427752
5427940
5428532
5428604
5429049
5429637
5429644
5430871
5433585
5434380
5435060
5435357
5435501
5435937
5436191
5436962
5437133
5438171
5438359
5438392
5440355
5441789
5442507
5442635
5442869
5443447
5443644
5444047
5444585
5445905
5446124
5446305
5447422
5448131
5449240
5449279
5449399
5449897
5450577
5450879
5451026
5451913
5452761
5453647
5453857
5454885
5455466
5456292
5457130
5457461
5457827
5458091
5458249
5458712
5459098
5459266
5459364
5459531
5459554
5459780
5460194
5460430
5461320
5461955
5462902
5464511
5465212
5465855
5467419
5469343
5470718
5470846
5470929
5472731
5473530
5473864
5475957
5477177
5478496
5478595
5478624
5479055
5479520
5480380
5480551
5480644
5480811
5480884
5481901
5482315
5482389
5482683
5483152
5483624
5483733
5484083
5484152
5484538
5484835
5485382
5487193
5487259
5488178
5488456
5489452
5490224
5491097
5491626
5492529
5493480
5493890
5493922
5494576
5494846
5495952
5496260
5497259
5497417
5497962
5498009
5498619
5498673
5498961
5498991
5499432
5499800
5499878
5500085
5500304
5500528
5501918
5502614
5503351
5503677
5506703
5507564
5507612
5507779
5509031
5510354
5510912
5511244
5511327
5511399
5512196
5512294
5512357
5514997
5515395
5515541
5516150
5516675
5517481
5517654
5520019
5520705
5521432
5522610
5523954
5524610
5525474
5526185
5526684
5527263
5527330
5527457
5527837
5528015
5528695
5528710
5529059
5530161
5532520
5533413
5533417
5533897
5534873
5535790
5536408
5536451
5537639
5538075
5538311
5539684
5539799
5540594
5543002
5543596
5543597
5543598
5543939
5544684
5544846
5546577
5546942
5547208
5547606
5547794
5548301
5548724
5549234
5549346
5549477
5551986
5552627
5553863
5553866
5554757
5555037
5556294
5556725
5557098
5557310
5557569
5557667
5558085
5558736
5559156
5559527
5559694
5559853
5560612
5561006
5561216
5561333
5562619
5562636
5562999
5563443
5563922
5564452
5564763
5565061
5566765
5568914
5570218
5571127
5571504
5573036
5575205
5576707
5576754
5576865
5578758
5579083
5579235
5579521
5579585
5579855
5580157
5581833
5582157
5582368
5582730
5583301
5583351
5583375
5583732
5584131
5584311
5584391
5584490
5584508
5585061
5585207
5585335
5585348
5586561
5586960
5586991
5587578
5588274
5590371
5590763
5590948
5591926
5593031
5593278
5594148
5594402
5594433
5597925
5598068
5598178
5598603
5601621
5603222
5603254
5603933
5605991
5606668
5607463
5608160
5608938
5609421
5609457
5610606
5610837
5614441
5615910
5616535
5617925
5619675
5620348
5621254
5621724
5621739
5622238
5622344
5623204
5624169
5624556
5624710
5625156
5626294
5626691
5627055
5627211
5627364
5627390
5628207
5628398
5629000
5629334
5629895
5630152
5630711
5631369
5631965
5633150
5634063
5634452
5634798
5634875
5635066
5635933
5637336
5637570
5637692
5638247
5638536
5639627
5640857
5641301
5641905
5641928
5642319
5642336
5643062
5643240
5643866
5643910
5644753
5644966
5645650
5646421
5646795
5647188
5648297
5648303
5648368
5650091
5650142
5650751
5651281
5653194
5653557
5653631
5653663
5654375
5654756
5655651
5656525
5657108
5657756
5658112
5658271
5658370
5660053
5660694
5660850
5661370
5663214
5663761
5666418
5666917
5667103
5667210
5667430
5668126
5669593
5672278
5673964
5674025
5674632
5675201
5675222
5675684
5675691
5676216
5676570
5677118
5678997
5679190
5681669
5682925
5684335
5685293
5687021
5687199
5687209
5687971
5687990
5688415
5690161
5690471
5690796
5690977
5692117
5693880
5694315
5694598
5695605
5696363
5697502
5697625
5697882
5699153
5699791
5700523
5701040
5701361
5701501
5701952
5702720
5702786
5702901
5703514
5703693
5704562
5704900
5704986
5705106
5705881
5705885
5706935
5709185
5710116
5710360
5710837
5711247
5711919
5712252
5713162
5713904
5714178
5714665
5715588
5715623
5716052
5716702
5717526
5718079
5718377
5718403
5718595
5718812
5719669
5720848
5721321
5721615
5721834
5722340
5722445
5723101
5724970
5725110
5726055
5728442
5730444
5731780
5732655
5732863
5735838
5735926
5737981
5738092
5738609
5738773
5739002
5739507
5740364
5741014
5741749
5742050
5742582
5742983
5743048
5743664
5743793
5745990
5747238
5747740
5747902
5748398
5748958
5749406
5749536
5751762
5752635
5752906
5753292
5753543
5754524
5754583
5754894
5755519
5755773
5755823
5755892
5756349
5757419
5757690
5758705
5760286
5760695
5761351
5761418
5762186
5762400
5762567
5764399
5764423
5766112
5767158
5768656
5769016
5769648
5770898
5770981
5771116
5771466
5771477
5772425
5772560
5772589
5774474
5774929
5775180
5775510
5775745
5777819
5779447
5779602
5781453
5781706
5781899
5781965
5782703
5782802
5783705
5784381
5784896
5786541
5787054
5787168
5787313
5788162
5788182
5788699
5789238
5790656
5792063
5792728
5793151
5793332
5793536
5793874
5794959
5795057
5795356
5795426
5795897
5797846
5798777
5799000
5799656
5800401
5800568
5801052
5801640
5802412
5803086
5803394
5804227
5804720
5805990
5806092
5806223
5806427
5806811
5807120
5808010
5808409
5808715
5809249
5809464
5809667
5810068
5810104
5810242
5812147
5812427
5814421
5814482
5817085
5817301
5818182
5818663
5818768
5820656
5822445
5823255
5823461
5823539
5823809
5825071
5825820
5826034
5826185
5826350
5826394
5826633
5826986
5828123
5830570
5830664
5831334
5831525
5832136
5832708
5832933
5836898
5837573
5839909
5840226
5840254
5840729
5840896
5841624
5842231
5842974
5843041
5843768
5844268
5844912
5844984
5845306
5845851
5846278
5846414
5846602
5849598
5849980
5852291
5852538
5852677
5853273
5853553
5853843
5853878
5854315
5854604
5854877
5854897
5855411
5855453
5855762
5856057
5857309
5857481
5858868
5858908
5859184
5859320
5859563
5859856
5860901
5861930
5862997
5864049
5865955
5866240
5866279
5866808
5866887
5867343
5869540
5869611
5870559
5870951
5871344
5871410
5871455
5871635
5871857
5871890
5872020
5874348
5875723
5877375
5877745
5878474
5882410
5882418
5883217
5883232
5884006
5884818
5887585
5887925
5888187
5888191
5888752
5889041
5889943
5889975
5890019
5891290
5891492
5891499
5891734
5892316
5892396
5892610
5892798
5892809
5894973
5895546
5896443
5896768
5897226
5897237
5897547
5897773
5898364
5898492
5898660
5899011
5899671
5899936
5900748
5901213
5901852
5903636
5906900
5907805
5908375
5908452
5908522
5908550
5908880
5909077
5909728
5910949
5911135
5911392
5912284
5912377
5913170
5913430
5914266
5915186
5915208
5915990
5917613
5918093
5918242
5918322
5918754
5918845
5919975
5920931
5921228
5921902
5922002
5922197
5923084
5923237
5923304
5923885
5923915
5924127
5924522
5924700
5925051
5925148
5925877
5926206
5926966
5927076
5927205
5927232
5929389
5929403
5929598
5929652
5931462
5933637
5934498
5935063
5935472
5936345
5938772
5939161
5939601
5940142
5940508
5941510
5942226
5943923
5944146
5945008
5945032
5945476
5945590
5945667
5946037
5947600
5948039
5949514
5950517
5950631
5950907
5951212
5951673
5952271
5952620
5953785
5956346
5956356
5956438
5958363
5959430
5960031
5961010
5964684
5964908
5967111
5968757
5968910
5970105
5970150
5970241
5970601
5970875
5971331
5971739
5972364
5972607
5972966
5974463
5975328
5977128
5977500
5977665
5977960
5978103
5978653
5979455
5982849
5983305
5983418
5983954
5983974
5984428
5986583
5986690
5987042
5987413
5987651
5988734
5988824
5989293
5989846
5990072
5990715
5991170
5991196
5993421
5993780
5994715
5995413
5996071
5997718
5998910
5999902
6000285
6000866
6000973
6001284
6001992
6002696
6002911
6003105
6003490
6003507
6004142
6005507
6005717
6006438
6006657
6008072
6008504
6008639
6009043
6010467
6011863
6012400
6013109
6017074
6017863
6018217
6018399
6019650
6019743
6019757
6020238
6021864
6023542
6023911
6024676
6024703
6025180
6025209
6025509
6026351
6026776
6027762
6028308
6028690
6028740
6029528
6029680
6031914
6032226
6032908
6033338
6033828
6033957
6034798
6035387
6036093
6036845
6037667
6038186
6038275
6039680
6039829
6040278
6042885
6043691
6044978
6045049
6045205
6045936
6045953
6047030
6047906
6048306
6049140
6049188
6049196
6050381
6052129
6053029
6053129
6053288
6053401
6054448
6054710
6055177
6055647
6055784
6055865
6055902
6056137
6058567
6060140
6061198
6061470
6061531
6062131
6063037
6065066
6066081
6067541
6067572
6067888
6069044
6069122
6070964
6070973
6070980
6072423
6072641
6074847
6074919
6077123
6078404
6079519
6080325
6081468
6083802
6084156
6084213
6084276
6084721
6084773
6085739
6088116
6088188
6089353
6090179
6091750
6091867
6092862
6092966
6093819
6094366
6094587
6094684
6094771
6095117
6095314
6095339
6098379
6099470
6099492
6099922
6100534
6101004
6101467
6101994
6102434
6102747
6103199
6103466
6103855
6103891
6104829
6104988
6105962
6106047
6106350
6107532
6107716
6110403
6110476
6110663
6111304
6111900
6113524
6114342
6115209
6116140
6116404
6116677
6118059
6118604
6118941
6119430
6119634
6121523
6122316
6122354
6122665
6122709
6127985
6128103
6129268
6130099
6130584
6130831
6130982
6131963
6132546
6132584
6132952
6133015
6133118
6134208
6134291
6134551
6134556
6134673
6134881
6135857
6137427
6137430
6137659
6137783
6138145
6138463
6138564
6139621
6140273
6140481
6140527
6141313
6141405
6141594
6142253
6143974
6145043
6145232
6145870
6146226
6146238
6146813
6149516
6149801
6150315
6151007
6151320
6151625
6151895
6154359
6156706
6158497
6158620
6159169
6159260
6159366
6160658
6160741
6161142
6161763
6162143
6163186
6163327
6163973
6164141
6165850
6166216
6166355
6167065
6167873
6170279
6172186
6172263
6174225
6174843
6174884
6175007
6175011
6176249
6176608
6177110
6177287
6177792
6178318
6178511
6179262
6179811
6181952
6182535
6183453
6183559
6185245
6185902
6188302
6189508
6189559
6189572
6190267
6190879
6191431
6192740
6194869
6197180
6197284
6197774
6199857
6200658
6202443
6202851
6202934
6203215
6203373
6203560
6204185
6204714
6205017
6205069
6205112
6206569
6206731
6206773
6206826
6208344
6208693
6209296
6210205
6211730
6212359
6212699
6212816
6213338
6213578
6213723
6215052
6215321
6215437
6215523
6215544
6216854
6216879
6217486
6217614
6217629
6221778
6221973
6222210
6223438
6223691
6224265
6224668
6225491
6227243
6227468
6227525
6227545
6229983
6232809
6234422
6234540
6235834
6238623
6239318
6239539
6239835
6243260
6243407
6243922
6244815
6244904
6244958
6246356
6246599
6247272
6247829
6247939
6249672
6249929
6250065
6250358
6253402
6253675
6254469
6254802
6255315
6256078
6257122
6257729
6258852
6259849
6260258
6261092
6261339
6262386
6264355
6264816
6267595
6269078
6269751
6269883
6270300
6270419
6270545
6271097
6271959
6272523
6272555
6273578
6274168
6275237
6277073
6278125
6278605
6278621
6278835
6280216
6281629
6283268
6284190
6284204
6285236
6285756
6285763
6285962
6286083
6286414
6286836
6287077
6287421
6287497
6288456
6288765
6290050
6292087
6292615
6293791
6293947
6297712
6298369
6298549
6299258
6302824
6302930
6303563
6304330
6304839
6305329
6305530
6306095
6306260
6306731
6306837
6306907
6307047
6307562
6307812
6308244
6309007
6311764
6312684
6312806
6313063
6313096
6313593
6314033
6314438
6314585
6314783
6315014
6315152
6315261
6315312
6316239
6316744
6316785
6317026
6317948
6318117
6318377
6318775
6319269
6321037
6321099
6321415
6321855
6322537
6323245
6323927
6323964
6324906
6324985
6325349
6325594
6325692
6326599
6328092
6329533
6330718
6330725
6331213
6331253
6332701
6332715
6333029
6334005
6335130
6335561
6335676
6338320
6338494
6338834
6338837
6339710
6339756
6340908
6344346
6344449
6345473
6345878
6346001
6346743
6347476
6347797
6348166
6350512
6350537
6350693
6350897
6351681
6355927
6355940
6356334
6356823
6356893
6357356
6357847
6359035
6360386
6360477
6360696
6361072
6362031
6362542
6362936
6363002
6363182
6363269
6364597
6364680
6366419
6366437
6366802
6367172
6367583
6367617
6367720
6368268
6368363
6370099
6370392
6370653
6371852
6373035
6373262
6373736
6374307
6375199
6375824
6375879
6376965
6378324
6380676
6381044
6381149
6381357
6382961
6383439
6383517
6385651
6388748
6390872
6391465
6391561
6391783
6391831
6391882
6393552
6394193
6395448
6396279
6396692
6398121
6398470
6398708
6399063
6401947
6402641
6402716
6402977
6403609
6404264
6405680
6405749
6407759
6408567
6408750
6409339
6410555
6411441
6414035
6415241
6415628
6416163
6416966
6417047
6417890
6417918
6418353
6418370
6418807
6418828
6419055
6419177
6419241
6419410
6419416
6419666
6420060
6421387
6421636
6422092
6424854
6424933
6425134
6425253
6425489
6427687
6429813
6430678
6430947
6431843
6431924
6432496
6432643
6432742
6433379
6434361
6434515
6435663
6435798
6436021


==> anc/data/scripts/aggregate_extra.py <==
"""aggregate_extra.py -- collect ../results/{tag}_K{K}_chunk*.jsonl (run_engine.py) into ../agg_{name}.pkl with exactly
the column set of the audit's agg_q11_K5.pkl (csv_*/m_* comparison columns None) plus ci, p3, p4, p5, mavg1..4,
nbad1..4 (and S1..SK, S_match when the run had --lefschetz).  Torsion: tors = 1 when tors_gcd = 1 (proved trivial),
otherwise None with a warning (none expected for deg 5).   Usage: python aggregate_extra.py q tag K name expected_n"""
import os, glob, json, sys
from fractions import Fraction
from collections import Counter
import pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..')
q, tag, K, name, expected = int(sys.argv[1]), sys.argv[2], int(sys.argv[3]), sys.argv[4], int(sys.argv[5])
rows = []
for fn in sorted(glob.glob(f'{D_}/results/{tag}_K{K}_chunk*.jsonl')):
    for line in open(fn): rows.append(json.loads(line))
errs = [r for r in rows if 'error' in r]; rows = [r for r in rows if 'error' not in r]; rows.sort(key=lambda r: r['ci'])
print(f'{tag} K={K}: {len(rows)} curves, {len(errs)} errors', errs[:3])
assert len(rows) == expected and len(set(r['ci'] for r in rows)) == expected, (len(rows), expected)
def frac(x): return Fraction(x) if isinstance(x, str) else Fraction(int(x))
rec = []
for r in rows:
    d = dict(D=r['D'], n=r['n'], inf_type=r['inf']['type'], c_inf=r['c_inf'], prod_c_fin=r['prod_c_fin'],
             sqfree=r['disc_squarefree'], degN=r['degN'], L_degree=r['L_degree'], chi=r['chi'],
             eps=r['epsilon'], eps_src=r['eps_source'], eps_rn=r['eps_rootnumber'],
             eps_rn_ok=r['eps_consistent_with_rootnumber'], FE_ok=r['FE_ok'], RH_ok=r['RH_ok'],
             qdiv=r['q_divisibility'], cyc=r.get('cyc_label'), cyc_rem=r.get('cyc_remainder_deg'),
             L1=r.get('L_at_1_over_q'), rank=r.get('rank'), tors_gcd=r['tors_gcd'], tail_ok=r['tail_ok'],
             sha=(None if r.get('sha_bsd') is None else frac(r['sha_bsd'])),
             sha_int=r.get('sha_integer'), sha_sq=r.get('sha_square'), AT_ok=r.get('AT_consistent'),
             br=(None if r.get('br_artin_tate') is None else frac(r['br_artin_tate'])),
             p1=r['power_sums'][0], p2=r['power_sums'][1],
             mav1=r['mean_av']['1'], mav2=r['mean_av']['2'], mav3=r['mean_av']['3'], mav4=r['mean_av']['4'],
             csv_Ldeg=None, csv_rank=None, csv_eps=None, csv_L1=None, csv_sha=None, csv_src=None,
             m_Ldeg=None, m_Lpoly=None, m_rank=None, m_eps=None, m_L1=None, m_sha=None,
             fe_viol=('fe_violation' in r), tors=(1 if r['tors_gcd'] == 1 else None),
             ci=r['ci'], p3=r['power_sums'][2], p4=r['power_sums'][3], p5=r['power_sums'][4])
    for i in (1, 2, 3, 4):
        d[f'mavg{i}'] = r['mean_av_good'][str(i)]; d[f'nbad{i}'] = r['n_bad_places_by_deg'][str(i)]
    d['L_coeffs'] = json.dumps(r['L_coeffs'])
    if 'S_indep' in r:
        for i, s in enumerate(r['S_indep']): d[f'S{i+1}'] = s
        d['S_match'] = r['S_match_engine']
    rec.append(d)
df = pd.DataFrame(rec)
if (df.tors_gcd != 1).any(): print('WARNING: tors_gcd > 1 for', int((df.tors_gcd != 1).sum()), 'curves -> tors set to None')
df.to_pickle(f'{D_}/agg_{name}.pkl')
print('written', f'agg_{name}.pkl', df.shape)
print(' FE_ok', df.FE_ok.value_counts().to_dict(), 'RH_ok', df.RH_ok.value_counts().to_dict(), 'qdiv', df.qdiv.value_counts().to_dict(), 'cyc rem 0', int((df.cyc_rem == 0).sum()), 'tail_ok', df.tail_ok.value_counts().to_dict(), 'fe_viol', int(df.fe_viol.sum()))
print(' eps source', df.eps_src.map(lambda s: 'root number' if 'root' in s else 'coefficients').value_counts().to_dict(), '; rn formula agrees with coefficient eps:', int(df[~df.eps_src.str.contains('root')].eps_rn_ok.sum()), '/', int((~df.eps_src.str.contains('root')).sum()))
print(' parity eps == (-1)^rank', int((df.eps == (-1) ** df['rank']).sum()), '/', len(df))
print(' sqfree', df.sqfree.value_counts().to_dict(), ' L_degree', df.L_degree.value_counts().to_dict(), ' inf', df.inf_type.value_counts().to_dict(), ' c_inf', df.c_inf.value_counts().to_dict(), ' prod_c_fin', df.prod_c_fin.value_counts().to_dict(), ' tors_gcd', df.tors_gcd.value_counts().to_dict())
r0 = df[df['rank'] == 0]
print(' rank0', len(r0), 'sha int', int(r0.sha_int.sum()), 'square', int(r0.sha_sq.sum()), 'AT ok', int(r0.AT_ok.sum()), '; ranks', df['rank'].value_counts().sort_index().to_dict())
print(' F5 rows', int(df.sqfree.sum()), ' rank dist F5', df[df.sqfree]['rank'].value_counts().sort_index().to_dict(), ' |Sha| F5 rank0', dict(Counter(int(x) for x in r0[r0.sqfree].sha)))
if 'S_match' in df: print(' S_match', df.S_match.value_counts().to_dict())


==> anc/data/scripts/aggregate_q7_deg5.py <==
"""aggregate_q7_deg5.py -- collect ../results/q7_deg5_chunk*.jsonl (written by run_q7_deg5.py) into
../agg_q7_deg5.pkl with exactly the column set of the audit's agg_q11_K5.pkl (the csv_*/m_* comparison
columns are filled with None because the project had no q = 7 degree-5 data) plus the extra columns
  ci, p3, p4, p5              : enumeration index and the remaining K = 5 power sums (p1, p2 as in the audit)
  mavg1..4, nbad1..4          : mean a_v over GOOD places of degree d, number of I_1 places of degree d
  full_L (json), full_eps, full_eps_src, full_FE_ok, full_RH_ok, full_cyc, full_rank, full_L1, full_sha,
  full_p1..full_p8            : the COMPLETE (K = 8, no FE input) computation
  S1..S8                      : Lefschetz sums recomputed independently from the per-place traces
  S_match, p_prefix_ok, agree_L, agree_eps : consistency flags (see run_q7_deg5.py)
and writes ../logs/summary_q7_deg5.txt.   Usage: python aggregate_q7_deg5.py   (exact integer data)."""
import os, glob, json, math, sys
from fractions import Fraction
from collections import Counter
import pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..')
rows = []
for fn in sorted(glob.glob(f'{D_}/results/q7_deg5_chunk*.jsonl')):
    for line in open(fn): rows.append(json.loads(line))
errs = [r for r in rows if 'error' in r]; rows = [r for r in rows if 'error' not in r]
rows.sort(key=lambda r: r['ci'])
out = open(f'{D_}/logs/summary_q7_deg5.txt', 'w')
def P(*a):
    s = ' '.join(str(x) for x in a); print(s); out.write(s + '\n')
P(f'===== q=7, deg D=5 FULL enumeration: {len(rows)} curves, {len(errs)} errors (expected 16807)')
for e in errs[:5]: P('  ERROR', e)
assert len(rows) == 7**5 and len(set(r['ci'] for r in rows)) == 7**5, 'incomplete enumeration'
def frac(x): return Fraction(x) if isinstance(x, str) else Fraction(int(x))
rec = []
for r in rows:
    f = r['full']
    d = dict(D=r['D'], n=r['n'], inf_type=r['inf']['type'], c_inf=r['c_inf'], prod_c_fin=r['prod_c_fin'],
             sqfree=r['disc_squarefree'], degN=r['degN'], L_degree=r['L_degree'], chi=r['chi'],
             eps=r['epsilon'], eps_src=r['eps_source'], eps_rn=r['eps_rootnumber'],
             eps_rn_ok=r['eps_consistent_with_rootnumber'], FE_ok=r['FE_ok'], RH_ok=r['RH_ok'],
             qdiv=r['q_divisibility'], cyc=r.get('cyc_label'), cyc_rem=r.get('cyc_remainder_deg'),
             L1=r.get('L_at_1_over_q'), rank=r.get('rank'), tors_gcd=r['tors_gcd'], tail_ok=r['tail_ok'],
             sha=(None if r.get('sha_bsd') is None else frac(r['sha_bsd'])),
             sha_int=r.get('sha_integer'), sha_sq=r.get('sha_square'), AT_ok=r.get('AT_consistent'),
             br=(None if r.get('br_artin_tate') is None else frac(r['br_artin_tate'])),
             p1=r['power_sums'][0], p2=r['power_sums'][1],
             mav1=r['mean_av']['1'], mav2=r['mean_av']['2'], mav3=r['mean_av']['3'], mav4=r['mean_av']['4'],
             csv_Ldeg=None, csv_rank=None, csv_eps=None, csv_L1=None, csv_sha=None, csv_src=None,
             m_Ldeg=None, m_Lpoly=None, m_rank=None, m_eps=None, m_L1=None, m_sha=None,
             fe_viol=('fe_violation' in r), tors=(1 if r['tors_gcd'] == 1 else None),
             ci=r['ci'], p3=r['power_sums'][2], p4=r['power_sums'][3], p5=r['power_sums'][4])
    for i in (1, 2, 3, 4):
        d[f'mavg{i}'] = r['mean_av_good'][str(i)]; d[f'nbad{i}'] = r['n_bad_places_by_deg'][str(i)]
    d.update(full_L=json.dumps(f['L_coeffs']), full_eps=f['epsilon'], full_eps_src=f['eps_source'], full_FE_ok=f['FE_ok'],
             full_RH_ok=f['RH_ok'], full_cyc=f.get('cyc_label'), full_rank=f.get('rank'), full_L1=f.get('L_at_1_over_q'),
             full_sha=(None if f.get('sha_bsd') is None else frac(f['sha_bsd'])), full_tail_ok=f['tail_ok'],
             full_fe_viol=('fe_violation' in f), full_cyc_rem=f.get('cyc_remainder_deg'))
    for i in range(8): d[f'full_p{i+1}'] = f['power_sums'][i]
    for i in range(8): d[f'S{i+1}'] = r['S_indep'][i]
    d.update(S_match=r['S_match_engine_K8'], p_prefix_ok=r['p_K5_prefix_of_K8'], agree_L=r['agree_L_K5_K8'], agree_eps=r['agree_eps_K5_K8'])
    rec.append(d)
df = pd.DataFrame(rec)
if (df.tors_gcd != 1).any():
    P('WARNING: curves with tors_gcd > 1 (exact torsion must be computed with lpoly.torsion_order):', int((df.tors_gcd != 1).sum()))
df.to_pickle(f'{D_}/agg_q7_deg5.pkl')
P('columns:', len(df.columns))
P('\n--- sanity of the K=5 (FE + root-number fallback) recomputation ---')
P('FE_ok:', df.FE_ok.value_counts().to_dict(), ' RH_ok:', df.RH_ok.value_counts().to_dict(), ' q^i|c_i:', df.qdiv.value_counts().to_dict(),
  ' cyclotomic remainder deg 0:', int((df.cyc_rem == 0).sum()), ' tail_ok:', df.tail_ok.value_counts().to_dict(), ' fe_violations:', int(df.fe_viol.sum()))
P('epsilon source (K=5):', df.eps_src.value_counts().to_dict())
det = df[~df.eps_src.str.contains('root')]
P('root-number formula vs coefficient-determined epsilon (K=5): agree', int(det.eps_rn_ok.sum()), '/', len(det))
P('parity eps == (-1)^rank:', int((df.eps == (-1) ** df['rank']).sum()), '/', len(df))
P('\n--- COMPLETE computation (K=8, places of degree <= 8, no FE input) ---')
P('full FE_ok:', df.full_FE_ok.value_counts().to_dict(), ' full RH_ok:', df.full_RH_ok.value_counts().to_dict(), ' full cyclotomic:', int((df.full_cyc_rem == 0).sum()),
  ' full tail_ok:', df.full_tail_ok.value_counts().to_dict(), ' full fe_violations:', int(df.full_fe_viol.sum()))
P('full epsilon source:', df.full_eps_src.value_counts().to_dict())
P('K=5 L-polynomial == complete L-polynomial:', int(df.agree_L.sum()), '/', len(df), '; eps agree:', int(df.agree_eps.sum()), '/', len(df))
rn = df[df.eps_src.str.contains('root')]
P('  among the K=5 root-number-fallback cases:', int(rn.agree_L.sum()), '/', len(rn))
P('K=5 power sums are a prefix of the K=8 power sums:', int(df.p_prefix_ok.sum()), '/', len(df))
P('independent Lefschetz sums S_1..S_8 == -(engine power sums):', int(df.S_match.sum()), '/', len(df))
P('\n--- local data (deg 5) ---')
P('fibre at infinity:', df.inf_type.value_counts().to_dict(), ' c_inf:', df.c_inf.value_counts().to_dict())
P('4+27D^2 squarefree:', df.sqfree.value_counts().to_dict(), ' prod c_fin:', df.prod_c_fin.value_counts().to_dict(), ' L-degree:', df.L_degree.value_counts().to_dict())
P('torsion gcd:', df.tors_gcd.value_counts().to_dict())
P('\n--- BSD / Sha (rank 0) ---')
r0 = df[df['rank'] == 0]
P('rank-0 curves:', len(r0), ' sha integer:', int(r0.sha_int.sum()), ' perfect square:', int(r0.sha_sq.sum()), ' Artin-Tate consistent:', int(r0.AT_ok.sum()))
P('|Sha| distribution (rank 0, squarefree):', dict(Counter(int(x) for x in r0[r0.sqfree].sha)))
P('|Sha| distribution (rank 0, non-squarefree):', dict(Counter(int(x) for x in r0[~r0.sqfree].sha)))
P('rank distribution (all deg 5):', df['rank'].value_counts().sort_index().to_dict())
s5 = df[df.sqfree]
P('rank distribution (F5 = squarefree):', s5['rank'].value_counts().sort_index().to_dict(), ' #types:', s5.cyc.nunique())
P('\n--- rank-0 vs rank-1 mean traces, F5 ---')
for d in (1, 2, 3, 4):
    a0 = s5[s5['rank'] == 0][f'mav{d}']; a1 = s5[s5['rank'] == 1][f'mav{d}']
    se = math.sqrt(a0.var(ddof=1) / len(a0) + a1.var(ddof=1) / len(a1))
    P(f'  d={d}: n0={len(a0)} n1={len(a1)} mean0={a0.mean():+.4f} mean1={a1.mean():+.4f} z={(a0.mean() - a1.mean()) / se:+.2f}')
out.close()


==> anc/data/scripts/analysis_F5.py <==
"""analysis_F5.py -- all statistics of the paper on the main family
      F5 = { E_D : y^2 = x^3 + x + D(t),  D monic, deg D = 5, 4 + 27 D^2 squarefree }   (column sqfree)
for q = 7 (../agg_q7_deg5.pkl, full enumeration), q = 11, 13 (../../../audit/data/agg_q{q}_K5.pkl, deg-5 rows with
squarefree D -- copies in ../inputs/ -- plus ../agg_q{q}_extra.pkl for the non-squarefree D; together all q^5 monic D)
and q = 23 (../agg_q23_sample.pkl: 10,000 monic degree-5 D drawn uniformly with seed 20260926, 9,981 in F5), with the
exact power sums p_1..p_5 from
../powersums_q{q}_K5.pkl (extract_powersums.py) and the exact W(E_8) class functions from we8.py.

Outputs (LaTeX booktabs fragments in ../tables/, the same numbers in ../csv/, key numbers in ../summary_F5.json,
figure inputs in ../figdata.json):
  (a) data_summary        (b) rank_dist            (c) type_freq_q{q} + type_freq_all.csv
  (d) sha_dist            (e) murm_deg1, lefschetz, trace_identity_check
  (f) zscores  (Welch z and a permutation null: 2000 uniformly random re-labelings of the pooled rank-0 and
      rank-1 curves preserving the counts n0, n1, seed 20260926; the null is "rank label independent of the
      trace vector"; reported: mean, sd, max |z| of the null z's)
  (g) sha_strat, classes_rank0_q{q} (all W(E_8) classes with mult_1 = 0, observed and predicted counts)
All means of exact integer data are computed as exact rationals and rounded only for printing (5 decimals);
standard errors are sample sd / sqrt(N) in floating point.        Usage: python analysis_F5.py
"""
import os, sys, json, math, datetime
from fractions import Fraction
from collections import Counter, defaultdict
import numpy as np, pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.normpath(os.path.join(HERE, '..'))
AUD = os.path.normpath(os.path.join(HERE, '..', 'inputs'))          # copies of the audit inputs (data/inputs/PROVENANCE.md)
if not os.path.exists(os.path.join(AUD, 'agg_q11_K5.pkl')):
    AUD = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'data'))
sys.path.insert(0, HERE)
from we8 import WE8, norm_label, parse_label
TAB = os.path.join(D_, 'tables'); CSV = os.path.join(D_, 'csv')
os.makedirs(TAB, exist_ok=True); os.makedirs(CSV, exist_ok=True)
TODAY = datetime.date.today().isoformat()
QS = [7, 11, 13, 23]
G = WE8(dmax=8)
PROV = (f'% generated by data/scripts/analysis_F5.py on {TODAY}; inputs: data/agg_q7_deg5.pkl, '
        'data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, '
        'data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.')
SUMMARY = {'date': TODAY, 'family': 'F5: deg D = 5, 4+27D^2 squarefree', 'q': QS}
FIG = {}


def moebius(n):
    m, p, k = 1, 2, n
    while p * p <= k:
        if k % p == 0:
            k //= p
            if k % p == 0: return 0
            m = -m
        p += 1
    if k > 1: m = -m
    return m


def n_places(q, d):
    """number of places of degree d of A^1_{F_q} = monic irreducibles of degree d."""
    return sum(moebius(d // e) * q ** e for e in range(1, d + 1) if d % e == 0) // d


def tex_type(lab):
    if lab == '1': return '$1$'
    s = ''
    for n, e in sorted(parse_label(lab).items()):
        s += r'\Phi_{%d}' % n if n >= 10 else r'\Phi_%d' % n
        if e > 1: s += '^{%d}' % e if e >= 10 else '^%d' % e
    return '$' + s + '$'


def fmt(x, nd=4, sign=False):
    if x is None: return '--'
    if isinstance(x, Fraction): x = float(x)
    return (('{:+.%df}' % nd) if sign else ('{:.%df}' % nd)).format(x)


def write_tex(name, colspec, header, rows, note=None, extra_prov=''):
    with open(os.path.join(TAB, name + '.tex'), 'w') as f:
        f.write(PROV + (' ' + extra_prov if extra_prov else '') + '\n')
        if note: f.write('% ' + note + '\n')
        f.write('\\begin{tabular}{@{}' + colspec + '@{}}\n\\toprule\n')
        f.write(' & '.join(header) + ' \\\\\n\\midrule\n')
        for r in rows:
            if r == 'MIDRULE': f.write('\\midrule\n'); continue
            f.write(' & '.join(str(x) for x in r) + ' \\\\\n')
        f.write('\\bottomrule\n\\end{tabular}\n')


def write_csv(name, df, note=None):
    fn = os.path.join(CSV, name + '.csv')
    with open(fn, 'w') as f:
        f.write('# ' + PROV[2:] + '\n')
        if note: f.write('# ' + note + '\n')
    df.to_csv(fn, index=False, mode='a')


# ----------------------------------------------------------------------------------------------- load
def load(q):
    """F5 = ALL monic degree-5 D with squarefree 4 + 27 D^2.  q = 7: agg_q7_deg5.pkl (all 7^5 D).  q = 11, 13: the audit
    pickles hold only the squarefree D (v1's restriction, q^5 - q^4 rows) and are completed by agg_q{q}_extra.pkl (the q^4
    non-squarefree D, run_engine.py); together all q^5 monic D.  q = 23: agg_q23_sample.pkl = 10,000 D drawn uniformly
    from all 23^5 monic D (seed 20260926, run_engine.py)."""
    extra_cols = ['D', 'ci', 'p3', 'p4', 'p5', 'mavg1', 'mavg2', 'mavg3', 'mavg4', 'nbad1', 'nbad2', 'nbad3', 'nbad4']
    if q == 7:
        df = pd.read_pickle(os.path.join(D_, 'agg_q7_deg5.pkl')); src = 'full enumeration (all 7^5 monic D)'
    elif q == 23:
        df = pd.read_pickle(os.path.join(D_, 'agg_q23_sample.pkl')); src = '10,000 D drawn uniformly from all 23^5 monic D (seed 20260926)'
    else:
        a = pd.read_pickle(os.path.join(AUD, f'agg_q{q}_K5.pkl')); a = a[a.n == 5].copy()
        assert len(a) == q ** 5 - q ** 4 and not a.D.duplicated().any()
        ps = pd.read_pickle(os.path.join(D_, f'powersums_q{q}_K5.pkl')).drop_duplicates('D')
        m = a.merge(ps, on='D', how='left', suffixes=('', '_ps'), validate='1:1')
        assert m.p3.notna().all() and (m.p1 == m.p1_ps).all() and (m.p2 == m.p2_ps).all(), 'power-sum merge failed'
        a = m.drop(columns=['p1_ps', 'p2_ps', 'n_ps', 'eps_source', 'L_coeffs'])
        b = pd.read_pickle(os.path.join(D_, f'agg_q{q}_extra.pkl')); assert len(b) == q ** 4
        df = pd.concat([a, b[[c for c in b.columns if c in a.columns or c in extra_cols]]], ignore_index=True)
        assert len(df) == q ** 5 and not df.D.duplicated().any(), 'not all monic degree-5 D present'
        src = f'full enumeration (all {q}^5 monic D: audit pickle for squarefree D + agg_q{q}_extra.pkl)'
    n_enum = len(df)
    df['cyc'] = df.cyc.map(norm_label)
    df['rank'] = df['rank'].astype(int)
    for c in ('p1', 'p2', 'p3', 'p4', 'p5'): df[c] = df[c].astype(object).map(int)
    F5 = df[df.sqfree].copy().reset_index(drop=True)
    # structural checks (Thm A): squarefree <=> L-degree 8; c_v = 1; II at infinity; torsion trivial; type in W(E8)
    assert (F5.L_degree == 8).all() and (df[~df.sqfree].L_degree < 8).all()
    assert (F5.c_inf == 1).all() and (F5.prod_c_fin == 1).all() and (F5.inf_type == 'II').all() and (F5.tors == 1).all()
    assert (F5.chi == 1).all() and (F5.FE_ok).all() and (F5.RH_ok).all() and (F5.qdiv).all() and (F5.cyc_rem == 0).all()
    assert set(F5.cyc) <= set(G.labels), set(F5.cyc) - set(G.labels)
    assert (F5.cyc.map(G.mult1) == F5['rank']).all()
    r0 = F5[F5['rank'] == 0]
    assert (r0.sha.map(int) == r0.L1.astype(int)).all() and (r0.cyc.map(G.det1) == r0.L1.astype(int)).all()
    assert (r0.AT_ok.astype(bool)).all() and (r0.sha_sq.astype(bool)).all()
    # degree-1 identity: mav1 = -p1/q exactly (float mean of q integers vs exact)
    assert np.allclose(F5.mav1.values * q, -F5.p1.values.astype(float), atol=1e-9)
    assert (F5.eps == (-1) ** F5['rank']).all()
    return df, F5, n_enum, src


DATA = {q: load(q) for q in QS}
print('loaded:', {q: (len(DATA[q][0]), len(DATA[q][1])) for q in QS})
EXPECTED_F5 = {7: 12320, 11: 159841, 13: 316238}       # theory/countF5.sage (theory pipeline): #{D monic deg 5 : 4+27D^2 squarefree}
for q, n in EXPECTED_F5.items(): assert len(DATA[q][1]) == n, (q, len(DATA[q][1]), n)

# ----------------------------------------------------------------------------------------------- (a)
rows, csvrows = [], []
for q in QS:
    df, F5, n_enum, src = DATA[q]
    rk = F5['rank'].value_counts().to_dict(); ep = F5.eps.value_counts().to_dict()
    d = dict(q=q, deg5_curves=n_enum, source=src, F5=len(F5), nonsqfree_excluded=int((~df.sqfree).sum()),
             n_types=F5.cyc.nunique(), **{f'rank{r}': int(rk.get(r, 0)) for r in range(9)},
             eps_plus=int(ep.get(1, 0)), eps_minus=int(ep.get(-1, 0)))
    csvrows.append(d)
    rows.append([q, f'{n_enum:,}', f'{len(F5):,}', f'{d["nonsqfree_excluded"]:,}', d['n_types']] +
                [f'{rk.get(r, 0):,}' for r in range(6)] + [f'{d["eps_plus"]:,}', f'{d["eps_minus"]:,}'])
write_tex('data_summary', 'rrrrr' + 'r' * 6 + 'rr',
          ['$q$', 'deg-5 $D$', '$|\\mathcal F_5|$', 'excluded', 'types'] + [f'$r={r}$' for r in range(5)] + ['$r\\ge5$', '$\\varepsilon=+1$', '$\\varepsilon=-1$'],
          [r[:5] + r[5:10] + [f'{sum(csvrows[i][f"rank{s}"] for s in range(5, 9)):,}'] + r[11:] for i, r in enumerate(rows)],
          note='q = 7, 11, 13: all q^5 monic degree-5 D; q = 23: 10,000 D drawn uniformly from the 6,436,343 monic degree-5 D (seed 20260926); "excluded" = D with 4+27D^2 not squarefree (not in F5).')
write_csv('data_summary', pd.DataFrame(csvrows))
SUMMARY['data_summary'] = csvrows

# ----------------------------------------------------------------------------------------------- (b)
rd = G.rank_dist()
rows, csvrows = [], []
tv = {}
for q in QS:
    F5 = DATA[q][1]; N = len(F5); obs = F5['rank'].value_counts().to_dict()
    tv[q] = float(sum(abs(Fraction(int(obs.get(r, 0)), N) - rd.get(r, 0)) for r in range(9)) / 2)
for r in range(9):
    row = [r, f'{float(rd[r]):.6f}']; c = dict(rank=r, WE8_prob=float(rd[r]), WE8_prob_exact=str(rd[r]))
    for q in QS:
        F5 = DATA[q][1]; N = len(F5); n = int((F5['rank'] == r).sum())
        row.append(f'{n:,} ({n / N:.4f})'); c[f'N_q{q}'] = n; c[f'frac_q{q}'] = n / N; c[f'expected_q{q}'] = float(rd[r] * N)
    rows.append(row); csvrows.append(c)
rows.append('MIDRULE'); rows.append(['TV', '--'] + [f'{tv[q]:.4f}' for q in QS])
write_tex('rank_dist', 'lr' + 'r' * len(QS), ['$r$', '$P_{W(E_8)}(\\mathrm{mult}_1=r)$'] + [f'$q={q}$: $N_r$ (fraction)' for q in QS], rows,
          note='TV = total-variation distance between the observed rank distribution and P(mult_1(w) = r), w uniform in W(E_8).')
c = pd.DataFrame(csvrows); write_csv('rank_dist', c, note='TV distances: ' + json.dumps(tv))
SUMMARY['rank_TV'] = tv; SUMMARY['WE8_rank_prob'] = {r: float(rd[r]) for r in range(9)}

# ----------------------------------------------------------------------------------------------- (c)
allrows = []
typestats = {}
for lab in G.labels:
    c = dict(type=lab, WE8_class_size=G.size[lab], WE8_mass=float(G.mass(lab)), mult1=G.mult1[lab], det_1_minus_w=G.det1[lab], tr_w=G.tr[lab])
    allrows.append(c)
FIG['type_freq'] = {}
for q in QS:
    F5 = DATA[q][1]; N = len(F5); cnt = Counter(F5.cyc)
    for c in allrows:
        c[f'N_q{q}'] = cnt.get(c['type'], 0); c[f'frac_q{q}'] = cnt.get(c['type'], 0) / N
    tvq = float(sum(abs(Fraction(cnt.get(l, 0), N) - G.mass(l)) for l in G.labels) / 2)
    cover = float(sum(G.mass(l) for l in cnt))
    unobserved = [l for l in G.labels if l not in cnt]
    typestats[q] = dict(n_types_observed=len(cnt), coverage_mass=cover, TV=tvq, n_unobserved=len(unobserved),
                        unobserved_mass=1 - cover, largest_unobserved=(max(unobserved, key=lambda l: G.size[l]) if unobserved else None),
                        largest_unobserved_expected_count=(float(G.mass(max(unobserved, key=lambda l: G.size[l])) * N) if unobserved else None))
    rows = []
    for lab, n in cnt.most_common(20):
        rows.append([tex_type(lab), G.mult1[lab], f'{n:,}', f'{n / N:.4f}', f'{float(G.mass(lab)):.4f}', f'{float(G.mass(lab)) * N:,.0f}'])
    rows.append('MIDRULE')
    rows.append([f'\\multicolumn{{6}}{{@{{}}l}}{{{len(cnt)} of 106 types observed; $W(E_8)$ mass of the observed types {cover:.4f}; TV distance {tvq:.4f}}}'])
    write_tex(f'type_freq_q{q}', 'lrrrrr', ['type $L_{\\mathrm{unit}}$', '$r$', '$N$', 'observed', '$|C|/|W|$', 'expected'], rows,
              note=f'q = {q}, N = {N} curves in F5; 20 most frequent types; "expected" = N |C|/|W|; coverage = W(E_8) mass of the observed types.')
    FIG['type_freq'][q] = [(lab, cnt.get(lab, 0) / N, float(G.mass(lab))) for lab in G.labels]
write_csv('type_freq_all', pd.DataFrame(allrows), note='per-q stats: ' + json.dumps(typestats))
SUMMARY['type_stats'] = typestats

# ----------------------------------------------------------------------------------------------- (d)
sd = G.sha_dist()
rows, csvrows, tvs = [], [], {}
FIG['sha_dist'] = {}
for q in QS:
    r0 = DATA[q][1]; r0 = r0[r0['rank'] == 0]; N0 = len(r0); cnt = Counter(int(x) for x in r0.sha)
    tvs[q] = float(sum(abs(Fraction(cnt.get(s, 0), N0) - sd.get(s, 0)) for s in set(sd) | set(cnt)) / 2)
    FIG['sha_dist'][q] = {int(s): cnt.get(s, 0) / N0 for s in sd}
for s in sorted(sd):
    row = [s, f'{float(sd[s]):.6f}']; c = dict(sha=s, WE8_prob=float(sd[s]), WE8_prob_exact=str(sd[s]))
    for q in QS:
        r0 = DATA[q][1]; r0 = r0[r0['rank'] == 0]; N0 = len(r0); n = int((r0.sha.map(int) == s).sum())
        row.append(f'{n:,} ({n / N0:.4f})'); c[f'N_q{q}'] = n; c[f'frac_q{q}'] = n / N0; c[f'expected_q{q}'] = float(sd[s] * N0)
    rows.append(row); csvrows.append(c)
rows.append('MIDRULE'); rows.append(['TV', '--'] + [f'{tvs[q]:.4f}' for q in QS])
write_tex('sha_dist', 'lr' + 'r' * len(QS), ['$|\\Sha|$', '$P_{W(E_8)}(\\det(1-w)=s\\mid \\mathrm{mult}_1=0)$'] + [f'$q={q}$: $N$ (fraction)' for q in QS], rows,
          note='rank-0 curves of F5; |Sha| = L(E_D, 1/q) = det(1 - w_D) (Thm A); TV = total-variation distance to the W(E_8) prediction.')
write_csv('sha_dist', pd.DataFrame(csvrows), note='TV distances: ' + json.dumps(tvs))
SUMMARY['sha_TV'] = tvs; SUMMARY['sha_dist_obs'] = FIG['sha_dist']; SUMMARY['WE8_sha_prob'] = {int(s): float(v) for s, v in sd.items()}

# ----------------------------------------------------------------------------------------------- (e)
Etr = {r: G.cond_expect(lambda l: G.tr[l], lambda l: G.mult1[l] == r) for r in range(9)}
Ep = {(r, d): G.cond_expect(lambda l: G.p[l][d - 1], lambda l: G.mult1[l] == r) for r in range(9) for d in range(1, 9)}
write_csv('WE8_limits', pd.DataFrame([dict(rank=r, prob=float(rd[r]), E_tr_w=float(Etr[r]), E_tr_w_exact=str(Etr[r]),
                                            **{f'E_p{d}': float(Ep[(r, d)]) for d in range(1, 9)}, **{f'E_p{d}_exact': str(Ep[(r, d)]) for d in range(1, 9)}) for r in range(9)]),
          note='W(E_8) class-function limits: P(mult_1 = r), E[tr w | mult_1 = r], E[p_d(w) | mult_1 = r] (p_d = power sums of the eigenvalues of w); exact fractions given.')
rows, csvrows = [], []
FIG['deg1'] = {}
for q in QS:
    F5 = DATA[q][1]; FIG['deg1'][q] = {}
    for r in range(9):
        s = F5[F5['rank'] == r]
        if len(s) == 0: continue
        m_exact = Fraction(-int(s.p1.sum()), q * len(s)); m = float(m_exact)
        se = float(s.mav1.std(ddof=1) / math.sqrt(len(s))) if len(s) > 1 else float('nan')
        lim = -Etr[r]
        c = dict(q=q, rank=r, N=len(s), obs_mean_deg1=m, obs_exact=str(m_exact), SE=se, WE8_limit=float(lim), WE8_limit_exact=str(lim),
                 obs_P1_convention=m * q / (q + 1), WE8_limit_P1_convention=float(lim) * q / (q + 1), diff_over_SE=((m - float(lim)) / se if se == se and se > 0 else float('nan')))
        csvrows.append(c); FIG['deg1'][q][r] = (len(s), m, se, float(lim))
        if r <= 4: rows.append([q, r, f'{len(s):,}', fmt(m, 4, True), fmt(se, 4), fmt(lim, 4, True), fmt((m - float(lim)) / se, 1, True) if se > 0 else '--'])
    rows.append('MIDRULE')
rows.pop()
write_tex('murm_deg1', 'rrrrrrr', ['$q$', '$r$', '$N_r$', '$\\mathbb E[\\bar a_1\\mid r]$', 'SE', '$-\\mathbb E_{W(E_8)}[\\mathrm{tr}\\,w\\mid \\mathrm{mult}_1=r]$', '(obs$-$lim)/SE'], rows,
          note='bar a_1 = (1/q) sum_{deg v = 1, v finite} a_v = -tr(w_D) exactly (a_v = +-1 at I_1 places); the limit is the exact W(E_8) conditional expectation.')
write_csv('murm_deg1', pd.DataFrame(csvrows))
SUMMARY['deg1'] = {q: {r: dict(N=v[0], obs=v[1], SE=v[2], WE8=v[3]) for r, v in FIG['deg1'][q].items()} for q in QS}

# Lefschetz statistics
rows, csvrows = [], []
FIG['lef'] = {}; FIG['mav'] = {}
for q in QS:
    F5 = DATA[q][1]; FIG['lef'][q] = {}; FIG['mav'][q] = {}
    dmax = 8 if q == 7 else 5
    for r in range(9):
        s = F5[F5['rank'] == r]
        if len(s) == 0: continue
        for d in range(1, dmax + 1):
            col = f'p{d}' if d <= 5 else f'full_p{d}'
            vals = s[col].astype(object).map(int)
            m_exact = Fraction(int(sum(vals)), q ** d * len(s)); m = float(m_exact)
            pw = vals.astype(float).values / q ** d
            se = float(pw.std(ddof=1) / math.sqrt(len(s))) if len(s) > 1 else float('nan')
            Nd = n_places(q, d)
            c = dict(q=q, rank=r, d=d, N=len(s), obs_E_pd_w=m, obs_exact=str(m_exact), SE=se, WE8_E_pd=float(Ep[(r, d)]), WE8_E_pd_exact=str(Ep[(r, d)]),
                     n_places_deg_d=Nd, obs_E_Sd_over_Nd=-m * q ** d / Nd, WE8_limit_Sd_over_Nd=-float(Ep[(r, d)]) * q ** d / Nd,
                     obs_E_mav_d=(float(s[f'mav{d}'].mean()) if d <= 4 else None), SE_mav_d=(float(s[f'mav{d}'].std(ddof=1) / math.sqrt(len(s))) if d <= 4 and len(s) > 1 else None))
            csvrows.append(c)
            if d <= 4:
                FIG['lef'][q][(r, d)] = (len(s), m, se, float(Ep[(r, d)])); FIG['mav'][q][(r, d)] = (len(s), c['obs_E_mav_d'], c['SE_mav_d'])
            if r <= 2 and d <= 4:
                rows.append([q, r, d, f'{len(s):,}', fmt(m, 4, True), fmt(se, 4), fmt(Ep[(r, d)], 4, True), fmt(c['obs_E_Sd_over_Nd'], 3, True), fmt(c['WE8_limit_Sd_over_Nd'], 3, True), fmt(c['obs_E_mav_d'], 4, True)])
    rows.append('MIDRULE')
rows.pop()
write_tex('lefschetz', 'rrrrrrrrrr', ['$q$', '$r$', '$d$', '$N_r$', '$\\mathbb E[p_d(w_D)\\mid r]$', 'SE', '$\\mathbb E_{W(E_8)}[p_d(w)\\mid r]$',
                                      '$\\mathbb E[S_d/N_d\\mid r]$', 'limit', '$\\mathbb E[\\bar a_d\\mid r]$'], rows,
          note='S_d = sum_{e | d} e sum_{deg v = e} a_v^{(d/e)} = -q^d p_d(w_D) exactly; N_d = number of finite places of degree d; limit = -(q^d/N_d) E_{W(E_8)}[p_d(w) | mult_1 = r]; bar a_d = mean of a_v over the N_d places of degree d (NOT a class function for d >= 2).')
write_csv('lefschetz', pd.DataFrame(csvrows))
SUMMARY['lefschetz'] = {f'q{q}': {f'r{r}_d{d}': dict(N=v[0], obs=v[1], SE=v[2], WE8=v[3]) for (r, d), v in FIG['lef'][q].items() if r <= 2} for q in QS}

# trace identity check: pipeline p_d (from the Euler product over places of degree <= d) vs q^d p_d(w) from the identified W(E8) charpoly
rows, csvrows = [], []
for q in QS:
    F5 = DATA[q][1]; N = len(F5)
    dmax = 8 if q == 7 else 5
    c = dict(q=q, N=N)
    for d in range(1, dmax + 1):
        col = f'p{d}' if d <= 5 else f'full_p{d}'
        pred = F5.cyc.map(lambda l: G.p[l][d - 1] * q ** d)
        ok = int((F5[col].astype(object).map(int) == pred).sum()); c[f'match_d{d}'] = ok
    if q == 7:
        c['S_indep_match'] = int(F5.S_match.sum()); c['agree_L_K5_K8'] = int(F5.agree_L.sum()); c['full_FE_ok'] = int(F5.full_FE_ok.sum())
        c['full_type_in_WE8'] = int(F5.full_cyc.map(norm_label).isin(G.labels).sum())
        for d in range(1, 9):
            c[f'S{d}_eq_minus_qd_pd_w'] = int((F5[f'S{d}'].astype(object).map(int) == -F5.cyc.map(lambda l: G.p[l][d - 1] * q ** d)).sum())
    k6 = os.path.join(D_, f'k6_check_extra_q{q}.json')
    if os.path.exists(k6):
        j = json.load(open(k6)); c['K6_n'] = j['n_common']; c['K6_L_agree'] = j['L_agree']; c['K6_rootnumber_cases'] = j['K5_rootnumber_cases']; c['K6_rootnumber_cases_agree'] = j['K5_rootnumber_cases_L_agree']; c['K6_S_match'] = j['K2_S_match_engine']
    lc = os.path.join(D_, f'lefschetz_check_q{q}.json')
    if os.path.exists(lc):
        j = json.load(open(lc)); c['indep_sample_n'] = j['n_curves']; c['indep_sample_S_eq_minus_qd_pd_w_d_le_5'] = j['S_equals_minus_qd_pd_w']
    csvrows.append(c)
    rows.append([q, f'{N:,}'] + [f'{c[f"match_d{d}"]:,}' for d in range(1, 6)] +
                ([f'{c["S_indep_match"]:,} / {N:,} ($d\\le 8$)'] if q == 7 else [f'{c["indep_sample_S_eq_minus_qd_pd_w_d_le_5"]} / {c["indep_sample_n"]} ($d\\le 5$)'] if 'indep_sample_n' in c else ['--']))
write_tex('trace_identity_check', 'rrrrrrrr', ['$q$', '$N$'] + [f'$d={d}$' for d in range(1, 6)] + ['$S_d$ from per-place traces'], rows,
          note='number of curves with p_d(E_D) = q^d p_d(w_D), p_d(E_D) from the Euler product over places of degree <= d (audit engine, d <= 5), p_d(w_D) from the W(E_8) characteristic polynomial of the curve\'s type; last column: Lefschetz sums S_d recomputed from the per-place traces with separately written code (run_q7_deg5.py: all curves, d <= 8; check_lefschetz_subsample.py: 300 random F5 curves per q, d <= 5, seed 20260926) equal -q^d p_d(w_D) with p_d(w_D) from the W(E_8) charpoly of the type. For d <= 5 this checks the consistency of the whole chain (Euler product -> Newton -> FE completion -> cyclotomic factorisation -> W(E_8) class); the independent content is that the type is in W(E_8) and (q = 7, K = 8) that the FE-free polynomial agrees.')
write_csv('trace_identity_check', pd.DataFrame(csvrows))
SUMMARY['trace_identity_check'] = csvrows

# ----------------------------------------------------------------------------------------------- (f)
rows, csvrows = [], []
rng = np.random.default_rng(20260926); NPERM = 2000
for q in QS:
    F5 = DATA[q][1]
    a0 = F5[F5['rank'] == 0]; a1 = F5[F5['rank'] == 1]; n0, n1 = len(a0), len(a1)
    cols = [f'mav{d}' for d in (1, 2, 3, 4)]
    lef0 = np.stack([a0[f'p{d}'].astype(float).values / q ** d for d in (1, 2, 3, 4)], 1)
    lef1 = np.stack([a1[f'p{d}'].astype(float).values / q ** d for d in (1, 2, 3, 4)], 1)
    X0, X1 = a0[cols].values, a1[cols].values
    def welch(A, B):
        return (A.mean(0) - B.mean(0)) / np.sqrt(A.var(0, ddof=1) / len(A) + B.var(0, ddof=1) / len(B))
    z = welch(X0, X1); zl = welch(lef0, lef1)
    pool = np.vstack([X0, X1]); null = np.zeros((NPERM, 4))
    for b in range(NPERM):
        perm = rng.permutation(n0 + n1); null[b] = welch(pool[perm[:n0]], pool[perm[n0:]])
    for i, d in enumerate((1, 2, 3, 4)):
        c = dict(q=q, d=d, n0=n0, n1=n1, mean0=float(X0[:, i].mean()), mean1=float(X1[:, i].mean()), SE0=float(X0[:, i].std(ddof=1) / math.sqrt(n0)),
                 SE1=float(X1[:, i].std(ddof=1) / math.sqrt(n1)), welch_z=float(z[i]), null_mean=float(null[:, i].mean()), null_sd=float(null[:, i].std(ddof=1)),
                 null_max_abs=float(np.abs(null[:, i]).max()), null_q975=float(np.quantile(null[:, i], 0.975)), n_perm=NPERM,
                 lefschetz_mean0=float(lef0[:, i].mean()), lefschetz_mean1=float(lef1[:, i].mean()), lefschetz_welch_z=float(zl[i]))
        csvrows.append(c)
        rows.append([q, d, f'{n0:,}', f'{n1:,}', fmt(c['mean0'], 4, True), fmt(c['mean1'], 4, True), fmt(c['welch_z'], 1, True), fmt(c['null_mean'], 2, True), fmt(c['null_sd'], 2), fmt(c['null_max_abs'], 2)])
    rows.append('MIDRULE')
rows.pop()
write_tex('zscores', 'rrrrrrrrrr', ['$q$', '$d$', '$n_0$', '$n_1$', '$\\bar a_d$ (rank 0)', '$\\bar a_d$ (rank 1)', 'Welch $z$', 'null mean', 'null sd', 'null $\\max|z|$'], rows,
          note=f'per-curve mean trace bar a_d over the finite places of degree d (a_v = +-1 at I_1 places); Welch z = (mean0 - mean1)/sqrt(s0^2/n0 + s1^2/n1); null = {NPERM} uniformly random re-labelings of the pooled rank-0 and rank-1 curves preserving (n0, n1) (seed 20260926), i.e. the hypothesis that the rank label is independent of the trace vector.')
write_csv('zscores', pd.DataFrame(csvrows))
SUMMARY['zscores'] = {f'q{q}': {f'd{d}': dict(z=c['welch_z'], mean0=c['mean0'], mean1=c['mean1'], null_sd=c['null_sd'], null_max_abs=c['null_max_abs'], lefschetz_z=c['lefschetz_welch_z']) for c in csvrows if c['q'] == q for d in [c['d']]} for q in QS}

# ----------------------------------------------------------------------------------------------- (g)
rows, csvrows = [], []
FIG['sha_strat'] = {}
shavals = sorted(sd)
Etr_s = {s: G.cond_expect(lambda l: G.tr[l], lambda l: G.mult1[l] == 0 and G.det1[l] == s) for s in shavals}
for q in QS:
    F5 = DATA[q][1]; r0 = F5[F5['rank'] == 0]; FIG['sha_strat'][q] = {}
    for s in shavals:
        g = r0[r0.sha.map(int) == s]
        if len(g) == 0:
            csvrows.append(dict(q=q, sha=s, N=0, WE8_cond_E_deg1=float(-Etr_s[s]), WE8_cond_E_deg1_exact=str(-Etr_s[s]))); continue
        m_exact = Fraction(-int(g.p1.sum()), q * len(g)); m = float(m_exact)
        se = float(g.mav1.std(ddof=1) / math.sqrt(len(g))) if len(g) > 1 else float('nan')
        c = dict(q=q, sha=s, N=len(g), obs_mean_deg1=m, obs_exact=str(m_exact), SE=se, WE8_cond_E_deg1=float(-Etr_s[s]), WE8_cond_E_deg1_exact=str(-Etr_s[s]),
                 n_types_in_stratum=g.cyc.nunique(), **{f'obs_mean_deg{d}': float(g[f'mav{d}'].mean()) for d in (2, 3, 4)})
        csvrows.append(c); FIG['sha_strat'][q][s] = (len(g), m, se, float(-Etr_s[s]))
        rows.append([q, s, f'{len(g):,}', g.cyc.nunique(), fmt(m, 4, True), fmt(se, 4), fmt(-Etr_s[s], 4, True), fmt(c['obs_mean_deg2'], 3, True), fmt(c['obs_mean_deg3'], 3, True), fmt(c['obs_mean_deg4'], 3, True)])
    rows.append('MIDRULE')
rows.pop()
write_tex('sha_strat', 'rrrrrrrrrr', ['$q$', '$|\\Sha|$', '$N$', 'types', '$\\mathbb E[\\bar a_1\\mid r=0,|\\Sha|]$', 'SE', '$-\\mathbb E[\\mathrm{tr}\\,w\\mid \\mathrm{mult}_1=0,\\det(1-w)=|\\Sha|]$', '$\\bar a_2$', '$\\bar a_3$', '$\\bar a_4$'], rows,
          note='rank-0 curves of F5 stratified by |Sha| = det(1 - w_D); degree-1 mean vs the W(E_8) conditional expectation; bar a_2..4 observed only (not class functions).')
write_csv('sha_strat', pd.DataFrame(csvrows))
SUMMARY['sha_strat'] = {q: {int(s): dict(N=v[0], obs=v[1], SE=v[2], WE8=v[3]) for s, v in FIG['sha_strat'][q].items()} for q in QS}
SUMMARY['WE8_sha_cond_E_deg1'] = {int(s): float(-Etr_s[s]) for s in shavals}

# full class tables for rank 0 (all W(E8) classes with mult_1 = 0)
labs0 = [l for l in G.labels if G.mult1[l] == 0]
tot0 = sum(G.size[l] for l in labs0)
for q in QS:
    F5 = DATA[q][1]; r0 = F5[F5['rank'] == 0]; N0 = len(r0); cnt = Counter(r0.cyc)
    rows, csvrows = [], []
    for lab in sorted(labs0, key=lambda l: (-cnt.get(l, 0), -G.size[l])):
        g = r0[r0.cyc == lab]
        S1 = -q * G.tr[lab]; S2 = -q ** 2 * G.p[lab][1]
        if len(g):
            assert set(-g.p1.map(int)) == {S1} and set(-g.p2.map(int)) == {S2} and set(g.sha.map(int)) == {G.det1[lab]}
        exp = Fraction(G.size[lab], tot0) * N0
        c = dict(q=q, type=lab, sha=G.det1[lab], N_obs=cnt.get(lab, 0), N_expected=float(exp), WE8_class_size=G.size[lab], S1=S1, S2=S2, tr_w=G.tr[lab])
        csvrows.append(c)
        rows.append([tex_type(lab), G.det1[lab], f'{cnt.get(lab, 0):,}', f'{float(exp):,.1f}', (f'{S1:+d}' if S1 else '0'), (f'{S2:+d}' if S2 else '0')])
    rows.append('MIDRULE'); rows.append(['total', '', f'{N0:,}', f'{N0:,}', '', ''])
    write_tex(f'classes_rank0_q{q}', 'lrrrrr', ['type $L_{\\mathrm{unit}}$', '$|\\Sha|$', '$N$', 'expected', '$S_1$', '$S_2$'], rows,
              note=f'q = {q}: all {len(labs0)} characteristic polynomials of W(E_8) with mult_1 = 0 (rank 0), N = observed count among the {N0} rank-0 curves of F5, expected = N0 |C|/|{{w : mult_1(w) = 0}}|, S_1 = -q tr(w) = sum_{{deg v = 1}} a_v, S_2 = -q^2 p_2(w) (exact, constant on the class; verified on every curve).')
    write_csv(f'classes_rank0_q{q}', pd.DataFrame(csvrows))
SUMMARY['n_rank0_classes_WE8'] = len(labs0)

json.dump(SUMMARY, open(os.path.join(D_, 'summary_F5.json'), 'w'), indent=1, default=str)
FIGJ = {'type_freq': {str(q): v for q, v in FIG['type_freq'].items()}, 'sha_dist': {str(q): v for q, v in FIG['sha_dist'].items()},
        'deg1': {str(q): {str(r): v for r, v in d.items()} for q, d in FIG['deg1'].items()},
        'lef': {str(q): {f'{r}_{d}': v for (r, d), v in dd.items()} for q, dd in FIG['lef'].items()},
        'mav': {str(q): {f'{r}_{d}': v for (r, d), v in dd.items()} for q, dd in FIG['mav'].items()},
        'sha_strat': {str(q): {str(s): v for s, v in d.items()} for q, d in FIG['sha_strat'].items()},
        'WE8_sha_prob': {str(s): float(v) for s, v in sd.items()}, 'WE8_rank_prob': {str(r): float(v) for r, v in rd.items()}}
json.dump(FIGJ, open(os.path.join(D_, 'figdata.json'), 'w'), indent=1)
print('done; summary:', json.dumps({k: SUMMARY[k] for k in ('rank_TV', 'sha_TV', 'zscores')}, indent=1, default=str)[:3000])


==> anc/data/scripts/build_table_sym.py <==
"""build_table_sym.py -- trace table a(c) = q^d + 1 - #E_c(F_{q^d}) (a(c) = +-1 at the two nodal c) for
E_c : y^2 = x^3 + x + c, in the exact format of ../../../audit/ff_code/tables.py (index = Sage to_integer w.r.t. the
default GF(q^d,'a') modulus, which is stored), written to ../tables_extra/trace_q{q}_d{d}.npz.
Work is reduced by the two exact symmetries  a(c^q) = a(c)  (Galois conjugation) and  a(-c) = a(c)  when
q^d = 1 mod 4 (the isomorphism (x, y) -> (-x, i y), i^2 = -1, carries E_c to E_{-c}; it also preserves split/non-split
at the nodes since -1 is then a square), so only orbit representatives are counted (Sage/PARI cardinality).
Usage:  sage -python build_table_sym.py q d chunk nchunks      (partial: ../tables_extra/part_q{q}_d{d}_{chunk}.npz)
        sage -python build_table_sym.py q d assemble [nchunks] (assemble + verification against direct counts on
                                                                 3000 random indices; writes trace_q{q}_d{d}.npz)"""
import sys, os, time
import numpy as np
from sage.all import GF, EllipticCurve
HERE = os.path.dirname(os.path.abspath(__file__)); TE = os.path.join(HERE, '..', 'tables_extra')
q, d = int(sys.argv[1]), int(sys.argv[2]); N = q ** d
F = GF(q ** d, 'a'); mod = [int(c) for c in F.modulus().list()]
assert N % 4 == 1, 'negation symmetry needs q^d = 1 mod 4'


def digits_of(idx):
    idx = np.asarray(idx, dtype=np.int64); out = np.zeros(idx.shape + (d,), dtype=np.int64)
    for i in range(d): out[..., i] = idx % q; idx = idx // q
    return out


def orbit_reps():
    """representative (minimum index) of the orbit of every index under x -> x^q and x -> -x."""
    powq = q ** np.arange(d, dtype=np.int64)
    a = F.gen(); M = np.zeros((d, d), dtype=np.int64)
    for i in range(d): M[i] = digits_of(int(((a ** i) ** q).to_integer()) if d > 1 else int((a ** i) ** q))
    Dg = digits_of(np.arange(N)); frob = ((Dg @ M) % q) @ powq
    neg = ((-Dg) % q) @ powq
    # orbit of i under the abelian group <frob, neg> = {frob^k i, neg frob^k i : k = 0..d-1}; representative = minimum
    cur = np.arange(N); rep = np.minimum(cur, neg[cur])
    for _k in range(1, d):
        cur = frob[cur]; rep = np.minimum(rep, np.minimum(cur, neg[cur]))
    # closure check: rep is constant on orbits
    assert np.all(rep[frob] == rep) and np.all(rep[neg] == rep)
    return rep


def count(i):
    c = F.from_integer(i)
    if 4 + 27 * c * c == 0:
        x0 = -3 * c / 2; assert x0 ** 3 + x0 + c == 0
        return 1 if (3 * x0).is_square() else -1
    return int(N + 1 - EllipticCurve(F, [1, c]).cardinality())


if sys.argv[3] != 'assemble':
    chunk, nchunks = int(sys.argv[3]), int(sys.argv[4])
    rep = orbit_reps(); reps = np.nonzero(rep == np.arange(N))[0]; mine = reps[chunk::nchunks]
    print(f'q={q} d={d}: {len(reps)} orbit representatives of {N}; this chunk {len(mine)}', flush=True)
    t0 = time.time(); vals = np.zeros(len(mine), dtype=np.int64)
    for j, i in enumerate(mine):
        vals[j] = count(int(i))
        if j % 20000 == 0: print(j, f'{time.time()-t0:.0f}s', flush=True)
    np.savez_compressed(os.path.join(TE, f'part_q{q}_d{d}_{chunk}.npz'), idx=mine, vals=vals)
    print('done', len(mine), f'{time.time()-t0:.0f}s')
else:
    nchunks = int(sys.argv[4]); rep = orbit_reps()
    table = np.zeros(N, dtype=np.int64); have = np.zeros(N, dtype=bool)
    for chunk in range(nchunks):
        z = np.load(os.path.join(TE, f'part_q{q}_d{d}_{chunk}.npz')); table[z['idx']] = z['vals']; have[z['idx']] = True
    assert have[rep == np.arange(N)].all(), 'missing representatives'
    table = table[rep]
    # verification: 3000 random indices counted directly (not via the symmetry)
    rng = np.random.default_rng(20260926); NT = min(3000, N); test = rng.choice(N, NT, replace=False); bad = 0
    for i in test: bad += (count(int(i)) != table[i])
    # Hasse bound and the two nodal entries
    good = np.ones(N, dtype=bool)
    for c in F:
        if 4 + 27 * c * c == 0: good[int(c.to_integer())] = False
    assert (~good).sum() == 2 and np.all(np.abs(table[good]) <= 2 * np.sqrt(N)) and set(table[~good]) <= {1, -1}
    print(f'verification: {NT-bad}/{NT} random entries agree with direct counts; Hasse bound ok; nodes {table[~good]}')
    assert bad == 0
    np.savez_compressed(os.path.join(TE, f'trace_q{q}_d{d}.npz'), table=table, modulus=np.array(mod), q=q, d=d, method='sage+symmetry(frob,neg)')
    print('written', os.path.join(TE, f'trace_q{q}_d{d}.npz'))


==> anc/data/scripts/canonical_classes.py <==
"""canonical_classes.py -- ONE canonical labelling of the 112 conjugacy classes of W(E8) (2026-09-26; referee item M-11b).
Intrinsic label: (characteristic polynomial, cycle type of w on the 240 roots), which separates all 112 classes.
Number: 1..112, sorted by mult_1 ascending, then class size descending, then characteristic polynomial (string).
Inputs (read): ../../theory/we8_classes.json (Sage), ../../sections/weyl_e8_classes.csv (sections pipeline; GAP order
  index in column `index`, cycle types), ../../sections/frob_class_q{7,11_sample,13_sample}.csv.
Outputs (written in place, with the previous version kept as *.sage_order.bak on first run):
  ../../sections/weyl_e8_classes.csv -- first columns `no` (canonical), `label` (= "no:charpoly"), `charpoly_type`, `ct_roots`, then
      all previous columns (the GAP-order index is kept as `sage_index`);
  ../../sections/frob_class_q*.csv  -- `class_no` and `class_label` (= "no:charpoly") replace the GAP-order label; `sage_index` kept.
Usage: python canonical_classes.py"""
import csv, json, os, shutil
HERE = os.path.dirname(os.path.abspath(__file__)); P2 = os.path.normpath(os.path.join(HERE, '..', '..'))
SEC = os.path.join(P2, 'sections')
def norm(t): return t.replace(' ', '').replace('*', '')
cls = json.load(open(os.path.join(P2, 'theory', 'we8_classes.json')))
cls.sort(key=lambda c: (c['mult1'], -c['size'], c['type']))
no_of = {(norm(c['type']), c['size']): i for i, c in enumerate(cls, 1)}
assert len(no_of) == 112
# --- weyl_e8_classes.csv
fn = os.path.join(SEC, 'weyl_e8_classes.csv')
rows = list(csv.DictReader(open(fn)))
if 'no' not in rows[0]:
    shutil.copy(fn, fn + '.sage_order.bak')
    for r in rows:
        r['sage_index'] = r.pop('index')
else:
    for r in rows:
        r.pop('no'); r.pop('label')
for r in rows:
    r['no'] = no_of[(norm(r['charpoly_type']), int(r['size']))]
    r['label'] = f"{r['no']}:{r['charpoly_type']}"
rows.sort(key=lambda r: r['no'])
assert [r['no'] for r in rows] == list(range(1, 113))
assert len(set(r['ct_roots'] + '|' + norm(r['charpoly_type']) for r in rows)) == 112, 'intrinsic label must separate the classes'
cols = ['no', 'label', 'charpoly_type', 'ct_roots'] + [c for c in rows[0] if c not in ('no', 'label', 'charpoly_type', 'ct_roots')]
with open(fn, 'w', newline='') as f:
    w = csv.DictWriter(f, fieldnames=cols); w.writeheader(); w.writerows(rows)
print('weyl_e8_classes.csv: canonical numbering written;', 'intrinsic (charpoly, ct_roots) -> no')
key_of = {(norm(r['charpoly_type']), r['ct_roots']): r['no'] for r in rows}
# --- per-curve files
for name in ['frob_class_q7.csv', 'frob_class_q11_sample.csv', 'frob_class_q13_sample.csv']:
    fn = os.path.join(SEC, name); rr = list(csv.DictReader(open(fn)))
    if 'class_no' not in rr[0]:
        shutil.copy(fn, fn + '.sage_order.bak')
        for r in rr: r['sage_index'] = r.pop('class_index')
    for r in rr:
        r['class_no'] = key_of[(norm(r['cyc']), r['ct_roots'])]
        r['class_label'] = f"{r['class_no']}:{r['cyc']}"
        assert no_of[(norm(r['cyc']), int(r['class_size']))] == r['class_no']
    cols = ['D', 'cyc', 'class_no', 'class_label', 'ct_roots'] + [c for c in rr[0] if c not in ('D', 'cyc', 'class_no', 'class_label', 'ct_roots')]
    with open(fn, 'w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=cols); w.writeheader(); w.writerows(rr)
    print(name, len(rr), 'rows relabelled; classes observed', len(set(r['class_no'] for r in rr)))


==> anc/data/scripts/check_lefschetz_subsample.py <==
"""check_lefschetz_subsample.py -- independent check of Thm C,  S_d(E_D) = -q^d p_d(w_D),  d = 1..5, on the
300-curve samples ../csv/lefschetz_sample_q{q}.csv (q = 11, 13, 23):  the per-place traces a_v (deg v <= 5) are
re-evaluated with the audit's place machinery (lpoly.fielddata(q, e).eval_D, validated point counts), the Lefschetz
sums are formed with a separately written int64 Chebyshev recursion (as in run_q7_deg5.py), and compared with
-q^d p_d(w) where p_d(w) are the power sums of the W(E_8) characteristic polynomial of the curve's type (we8.py),
and with the audit pipeline's power sums.  Usage: sage -python check_lefschetz_subsample.py q  -> ../lefschetz_check_q{q}.json"""
import sys, os, csv, json, time
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..')
AUDIT_CODE = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'ff_code'))
sys.path.insert(0, AUDIT_CODE); sys.path.insert(0, HERE)
import lpoly
from lpoly import fielddata, parse_D
lpoly.TABDIR = lpoly.PLDIR = os.path.normpath(os.path.join(HERE, '..', 'cache'))   # table/place cache: data/cache (copies), never audit/data
from we8 import WE8
q = int(sys.argv[1]); G = WE8(); DMAX = 5


def lefschetz_sums(q, coeffs, dmax):
    tr = {}
    for e in range(1, dmax + 1):
        a, bad = fielddata(q, e, nmax=5).eval_D(coeffs)
        tr[e] = (np.asarray(a, dtype=np.int64), np.asarray(bad, dtype=bool))
    S = []
    for d in range(1, dmax + 1):
        s = 0
        for e in [e for e in range(1, d + 1) if d % e == 0]:
            m = d // e; a, bad = tr[e]; Q = q ** e; ag = a[~bad]
            if m == 1: t = ag
            else:
                t2 = np.full(ag.shape, 2, dtype=np.int64); t1 = ag.copy()
                for _ in range(2, m + 1): t2, t1 = t1, ag * t1 - Q * t2
                t = t1
            s += e * (int(t.sum()) + int((a[bad] ** m).sum()))
        S.append(s)
    return S


rows = list(csv.DictReader(open(f'{D_}/csv/lefschetz_sample_q{q}.csv')))
t0 = time.time(); ok_class = 0; ok_pipe = 0; bad = []
for r in rows:
    coeffs, D = parse_D(r['D'], q)
    S = lefschetz_sums(q, coeffs, DMAX)
    pred = [-q ** d * G.p[r['cyc']][d - 1] for d in range(1, DMAX + 1)]
    pipe = [-int(r[f'p{d}']) for d in range(1, DMAX + 1)]
    ok_class += (S == pred); ok_pipe += (S == pipe)
    if S != pred: bad.append((r['D'], r['cyc'], S, pred))
res = dict(q=q, n_curves=len(rows), dmax=DMAX, S_equals_minus_qd_pd_w=ok_class, S_equals_pipeline_power_sums=ok_pipe, mismatches=bad[:10], seconds=time.time() - t0)
json.dump(res, open(f'{D_}/lefschetz_check_q{q}.json', 'w'), indent=1)
print(json.dumps(res))


==> anc/data/scripts/compare_K.py <==
"""compare_K.py -- compare the K = 5 (FE + root-number fallback) L-polynomials of a run with a K = K2 run of the same
curves (K2 = 6: places of degree <= 6, so c_6 = eps q^4 c_2 determines eps from the data whenever c_2 != 0).
Usage: python compare_K.py q tag K2   -> ../k{K2}_check_{tag}.json"""
import os, glob, json, sys
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..')
q, tag, K2 = int(sys.argv[1]), sys.argv[2], int(sys.argv[3])
def load(K):
    out = {}
    for fn in sorted(glob.glob(f'{D_}/results/{tag}_K{K}_chunk*.jsonl')):
        for line in open(fn):
            r = json.loads(line)
            if 'error' not in r: out[r['ci']] = r
    return out
A, B = load(5), load(K2)
common = sorted(set(A) & set(B))
res = dict(q=q, tag=tag, K2=K2, n_K5=len(A), n_K2=len(B), n_common=len(common))
res['L_agree'] = sum(A[c]['L_coeffs'] == B[c]['L_coeffs'] for c in common)
res['eps_agree'] = sum(A[c]['epsilon'] == B[c]['epsilon'] for c in common)
rn5 = [c for c in common if 'root' in A[c]['eps_source']]
res['K5_rootnumber_cases'] = len(rn5)
res['K5_rootnumber_cases_L_agree'] = sum(A[c]['L_coeffs'] == B[c]['L_coeffs'] for c in rn5)
res['K5_rootnumber_cases_eps_from_coefficients_at_K2'] = sum('root' not in B[c]['eps_source'] for c in rn5)
res['K2_still_rootnumber'] = sum('root' in B[c]['eps_source'] for c in common)
res['K2_FE_ok'] = sum(B[c]['FE_ok'] for c in common); res['K2_tail_ok'] = sum(B[c]['tail_ok'] for c in common)
res['K2_fe_violations'] = sum('fe_violation' in B[c] for c in common)
res['K2_S_match_engine'] = sum(B[c].get('S_match_engine', False) for c in common)
res['K2_p_prefix_of_K5'] = sum(A[c]['power_sums'] == B[c]['power_sums'][:5] for c in common)
res['mismatch_examples'] = [(A[c]['D'], A[c]['L_coeffs'], B[c]['L_coeffs'], A[c]['eps_source'], B[c]['eps_source']) for c in common if A[c]['L_coeffs'] != B[c]['L_coeffs']][:5]
json.dump(res, open(f'{D_}/k{K2}_check_{tag}.json', 'w'), indent=1); print(json.dumps(res, indent=1))


==> anc/data/scripts/export_csv.py <==
"""export_csv.py -- per-curve tables of the paper as gzipped CSV for the arXiv ancillary files (2026-09-26).
Inputs: ../agg_q7_deg5.pkl (all 16,807 monic deg-5 D over F_7), ../inputs/agg_q{11,13}_K5.pkl (audit; deg-5 rows with squarefree D),
        ../agg_q{11,13}_extra.pkl (non-squarefree D), ../agg_q23_sample.pkl, ../powersums_q{11,13,23}_K5.pkl (p3..p5, L_coeffs).
Outputs: ../export/curves_q7_deg5_all.csv.gz (16,807 rows, column in_F5), curves_q11_F5.csv.gz (159,841), curves_q13_F5.csv.gz (316,238),
         curves_q23_sample.csv.gz (10,000 rows, column in_F5).  Columns: D, n, in_F5, inf_type, c_inf, prod_c_fin, degN, L_degree, eps,
         eps_src, cyc, rank, L1, tors, sha, br, p1..p5, mav1..mav4 (mean a_v over finite places of degree d, a_v = +-1 at I_1 places),
         L_coeffs (c_0..c_8).  Exact integers/Fractions printed as strings.  Usage: python export_csv.py"""
import os, pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..'); OUT = os.path.join(D_, 'export'); os.makedirs(OUT, exist_ok=True)
COLS = ['D', 'n', 'in_F5', 'inf_type', 'c_inf', 'prod_c_fin', 'degN', 'L_degree', 'eps', 'eps_src', 'cyc', 'rank', 'L1', 'tors', 'sha', 'br',
        'p1', 'p2', 'p3', 'p4', 'p5', 'mav1', 'mav2', 'mav3', 'mav4', 'L_coeffs']
def finish(df, name):
    df = df.copy()
    df['in_F5'] = (df['n'] == 5) & df['sqfree'].astype(bool)
    for c in COLS:
        if c not in df: df[c] = ''
    df = df[COLS]
    df.to_csv(os.path.join(OUT, name), index=False, compression='gzip')
    print(name, df.shape, 'in_F5 =', int(df['in_F5'].sum()))
q7 = pd.read_pickle(os.path.join(D_, 'agg_q7_deg5.pkl'))
if 'L_coeffs' not in q7 and 'full_L' in q7: q7['L_coeffs'] = q7['full_L']
finish(q7, 'curves_q7_deg5_all.csv.gz')
for q in (11, 13):
    a = pd.read_pickle(os.path.join(D_, 'inputs', f'agg_q{q}_K5.pkl'))
    a = a[(a['n'] == 5) & a['sqfree'].astype(bool)]
    ps = pd.read_pickle(os.path.join(D_, f'powersums_q{q}_K5.pkl'))[['D', 'p3', 'p4', 'p5', 'L_coeffs']].drop_duplicates('D')
    a = a.merge(ps, on='D', how='left')
    e = pd.read_pickle(os.path.join(D_, f'agg_q{q}_extra.pkl'))
    e = e[(e['n'] == 5) & e['sqfree'].astype(bool)]
    df = pd.concat([a, e], ignore_index=True)
    assert df['D'].is_unique and len(df) == {11: 159841, 13: 316238}[q], len(df)
    finish(df, f'curves_q{q}_F5.csv.gz')
q23 = pd.read_pickle(os.path.join(D_, 'agg_q23_sample.pkl'))
finish(q23, 'curves_q23_sample.csv.gz')


==> anc/data/scripts/extract_powersums.py <==
"""extract_powersums.py -- pull the exact power sums p_1..p_K (K = 5), the good-place mean traces and the
bad-place counts out of the audit's raw per-curve results (../../../audit/data/results/q{q}_K5_chunk*.jsonl;
read-only) for q = 11, 13, 23, since the aggregated pickles only carry p_1, p_2.
Usage: python extract_powersums.py q    ->  ../powersums_q{q}_K5.pkl (pandas; columns D, n, p1..p5,
       mavg1..mavg4 (mean a_v over GOOD places of degree d), nbad1..nbad4 (number of I_1 places of degree d),
       eps_source, L_coeffs (json string))."""
import sys, os, json, glob
import pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__))
AUD = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'data', 'results'))
q = int(sys.argv[1]); K = 5
rec = []
for fn in sorted(glob.glob(f'{AUD}/q{q}_K{K}_chunk*.jsonl')):
    for line in open(fn):
        r = json.loads(line)
        if 'error' in r: continue
        if r['n'] != 5: continue
        p = r['power_sums']
        d = dict(D=r['D'], n=r['n'])
        for i in range(K): d[f'p{i+1}'] = int(p[i])
        for i in (1, 2, 3, 4):
            d[f'mavg{i}'] = r['mean_av_good'][str(i)]; d[f'nbad{i}'] = r['n_bad_places_by_deg'][str(i)]
        d['eps_source'] = r['eps_source']; d['L_coeffs'] = json.dumps(r['L_coeffs'])
        rec.append(d)
df = pd.DataFrame(rec)
df.to_pickle(os.path.join(HERE, '..', f'powersums_q{q}_K{K}.pkl'))
print(q, len(df), 'deg-5 rows; duplicates of D:', int(df.D.duplicated().sum()))


==> anc/data/scripts/make_class_tables.py <==
"""make_class_tables.py -- LaTeX table fragments for the W(E8) class table and the sections cross-check (2026-09-26).
Inputs (read only): ../../theory/we8_classes.json (112 classes, theory pipeline, Sage exact),
                    ../../sections/frob_class_q13_sample.csv (2,000 curves),
                    ../../sections/weyl_e8_classes.csv (112 classes with fixed-root types),
                    ../../sections/frob_class_q7.csv (all 12,320 curves of F5(7)), ../../sections/frob_class_q11_sample.csv (7,500 curves),
                    ../csv/WE8_limits.csv.
         ../csv/murm_deg1.csv, ../csv/lefschetz.csv, ../csv/sha_strat.csv (written by analysis_F5.py; exact rationals).
Outputs: ../tables/we8_rank0_classes.tex, we8_shared_charpoly.tex, we8_rank_summary.tex, we8_limits.tex,
         sections_sha_groups.tex, sections_mwl.tex, sections_ambiguous.tex, sections_crosscheck.tex,
         and (revision 3; they replace the versions written by analysis_F5.py, so run this script after it)
         murm_deg1.tex, lefschetz.tex, sha_strat.tex: observed finite-q means only (revision 4: no limit, obs - lim or
         standard-error columns; the W(E_8) constants are in we8_limits.tex); q = 7, 11, 13 are complete enumerations of F5(q),
         q = 23 is the mean over the random sample.
         Revision 4: sections_sha_groups.tex and sections_mwl.tex give observed counts and the W(E_8) mass only (no "expected" counts).
Class numbering = the canonical one of sections/weyl_e8_classes.csv (canonical_classes.py): sorted by rank ascending, class size descending, charpoly; asserted here.  Exact integer arithmetic; fractions printed rounded.
Usage: python make_class_tables.py"""
import json, csv, os, re
from fractions import Fraction
from collections import Counter, defaultdict
HERE = os.path.dirname(os.path.abspath(__file__))
P2 = os.path.normpath(os.path.join(HERE, '..', '..'))
TAB = os.path.join(HERE, '..', 'tables')
W = 696729600
HDR = "% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.\n"

def norm(t):
    return t.replace(' ', '').replace('*', '')
def tex_type(t):
    t = norm(t)
    parts = t.split('Phi_')[1:]
    out = ''
    for p in parts:
        m = re.match(r'(\d+)(?:\^(\d+))?', p)
        n, k = m.group(1), m.group(2)
        out += r'\Phi_{%s}' % n + (r'^{%s}' % k if k else '')
    return '$' + out + '$'
def tex_group(g):
    if g in ('', '0', '1', None, []):
        return '$0$'
    if isinstance(g, list):
        c = Counter(g)
        return '$' + r'\times'.join((r'(\mathbb Z/%d)^{%d}' % (d, m) if m > 1 else r'\mathbb Z/%d' % d) for d, m in sorted(c.items())) + '$'
    fac = [x.strip() for x in g.split('x')]
    c = Counter(int(f.split('/')[1]) for f in fac)
    return '$' + r'\times'.join((r'(\mathbb Z/%d)^{%d}' % (d, m) if m > 1 else r'\mathbb Z/%d' % d) for d, m in sorted(c.items())) + '$'
def tex_root(t):
    if t in ('0', '', 'trivial'):
        return '--'
    t = t.replace(' + ', '+')
    return '$' + '+'.join(re.sub(r'([ADE])(\d+)', r'\1_{\2}', x) if not re.match(r'^\d', x) else re.sub(r'^(\d+)([ADE])(\d+)', r'\1\2_{\3}', x) for x in t.split('+')) + '$'
def fmt_int(n):
    return f'{n:,}'

cls = json.load(open(os.path.join(P2, 'theory', 'we8_classes.json')))
for c in cls:
    c['key'] = (norm(c['type']), c['size'])
cls.sort(key=lambda c: (c['mult1'], -c['size'], c['type']))
for i, c in enumerate(cls, 1):
    c['no'] = i
byk = {c['key']: c for c in cls}
assert len(byk) == 112

sec = list(csv.DictReader(open(os.path.join(P2, 'sections', 'weyl_e8_classes.csv'))))   # canonical numbering (canonical_classes.py)
seck = {}
for r in sec:
    k = (norm(r['charpoly_type']), int(r['size']))
    assert k in byk, k
    seck[k] = r
    byk[k]['root'] = r['fixed_root_type']
    byk[k]['ct_roots'] = r['ct_roots']
    assert int(r['no']) == byk[k]['no'], ('numbering mismatch', k, r['no'], byk[k]['no'])
assert len(seck) == 112

# ---------------- table 1: the 30 rank-0 classes (revision 4: two side-by-side blocks of 15; |C|/|W| omitted, = |C|/696,729,600)
L = [HDR, "% the 30 conjugacy classes of W(E_8) with mult_1 = 0, in two blocks of 15; for these the characteristic polynomial determines the class; Sha(E_D) = E8/(1-w)E8 (Thm A'), |Sha| = det(1-w) = L(E_D,1/q).\n",
     r"\begin{tabular}{@{}rlrrlr@{\hspace{1.2em}}rlrrlr@{}}", r"\toprule",
     (r"\# & $\chi_w$ & $|C|$ & $|\Sha|$ & $\Sha(E_D)$ & $\operatorname{ord} w$ & ") * 1 + r"\# & $\chi_w$ & $|C|$ & $|\Sha|$ & $\Sha(E_D)$ & $\operatorname{ord} w$ \\", r"\midrule"]
r0 = [c for c in cls if c['mult1'] == 0]
assert len(r0) == 30
cell = lambda c: f"{c['no']} & {tex_type(c['type'])} & {fmt_int(c['size'])} & {c['det_prime']} & {tex_group(c['tors'])} & {c['order']}"
for a, b in zip(r0[:15], r0[15:]):
    L.append(cell(a) + " & " + cell(b) + " \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'we8_rank0_classes.tex'), 'w').write('\n'.join(L) + '\n')

# ---------------- table 2: shared characteristic polynomials
groups = defaultdict(list)
for c in cls:
    groups[norm(c['type'])].append(c)
shared = {t: g for t, g in groups.items() if len(g) > 1}
assert len(shared) == 5
L = [HDR, "% the five characteristic polynomials shared by several classes (all of positive rank); invariants per class: det'(1-w) = |Sha| Reg, disc E8^w = Reg, Sha group, root type of the fixed lattice, cycle type of w on the 240 roots.\n",
     r"\begin{tabular}{@{}rlrrrrrlll@{}}", r"\toprule",
     r"\# & $\chi_w$ & $r$ & $|C|$ & $|C|/|W|$ & $\det'(1-w)$ & $\disc E_8^{w}$ & $\Sha$ & roots of $E_8^w$ & cycle type on roots \\", r"\midrule"]
order = sorted(shared.items(), key=lambda kv: (kv[1][0]['mult1'], -sum(c['size'] for c in kv[1])))
for t, g in order:
    for c in sorted(g, key=lambda c: -c['size']):
        ct = '$' + r'\,'.join(re.sub(r'(\d+)\^(\d+)', r'\1^{\2}', x) for x in c['ct_roots'].split()) + '$'
        L.append(f"{c['no']} & {tex_type(c['type'])} & {c['mult1']} & {fmt_int(c['size'])} & {c['size']/W:.5f} & {c['det_prime']} & {c['disc_fixed']} & {tex_group(c['tors'])} & {tex_root(c['root'])} & {ct} \\\\")
    L.append(r"\addlinespace[2pt]")
L[-1:] = [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'we8_shared_charpoly.tex'), 'w').write('\n'.join(L) + '\n')

# ---------------- table 3: summary by rank of the remaining classes
L = [HDR, "% all 112 classes summarised by r = mult_1(w): number of classes, W(E_8)-mass, distinct characteristic polynomials, Sha groups occurring (with mass), root types of E8^w occurring.\n",
     r"\begin{tabular}{@{}rrrr>{\raggedright\arraybackslash}p{6.9cm}>{\raggedright\arraybackslash}p{4.9cm}@{}}", r"\toprule",
     r"$r$ & classes & $\chi_w$'s & $P_W(\mathrm{mult}_1=r)$ & $\Sha$ groups (limit frequency given $r$) & root types of $E_8^w$ \\", r"\midrule"]
for r in range(9):
    g = [c for c in cls if c['mult1'] == r]
    mass = sum(c['size'] for c in g)
    ncp = len(set(norm(c['type']) for c in g))
    sh = Counter(); 
    for c in g: sh[tuple(c['tors'])] += c['size']
    shs = ', '.join(f"{tex_group(list(k))} ({v/mass:.4g})" for k, v in sorted(sh.items(), key=lambda kv: -kv[1]))
    rt = Counter(c['root'] for c in g)
    rts = ', '.join(f"{tex_root(k)} ({v})" for k, v in sorted(rt.items(), key=lambda kv: (-kv[1], kv[0])))
    L.append(f"{r} & {len(g)} & {ncp} & {mass/W:.6f} & {shs} & {rts} \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'we8_rank_summary.tex'), 'w').write('\n'.join(L) + '\n')

# ---------------- table 4: limit constants
rows = [r for r in csv.reader(open(os.path.join(HERE, '..', 'csv', 'WE8_limits.csv'))) if r and not r[0].startswith('#')]
hdr, rows = rows[0], rows[1:]
L = [HDR, "% exact W(E_8) class-function limits from data/csv/WE8_limits.csv (theory/we8_classes.sage): P_W(mult_1 = r), mu_r = E_W[tr w | mult_1 = r], E_W[p_d(w) | mult_1 = r].\n",
     r"\begin{tabular}{@{}rrrrrrrr@{}}", r"\toprule",
     r"$r$ & $P_W(\mathrm{mult}_1=r)$ & $\mu_r=\mathbb E_W[\mathrm{tr}\,w\mid r]$ & exact & $\mathbb E_W[p_2\mid r]$ & $\mathbb E_W[p_3\mid r]$ & $\mathbb E_W[p_4\mid r]$ & $\mathbb E_W[p_5\mid r]$ \\", r"\midrule"]
for r in rows:
    d = dict(zip(hdr, r))
    ex = d['E_tr_w_exact']
    ex = ('$' + (r'\tfrac{%s}{%s}' % tuple(ex.split('/')) if '/' in ex else ex) + '$')
    if ex.startswith(r'$\tfrac{-'):
        ex = ex.replace(r'\tfrac{-', r'-\tfrac{')
    L.append(f"{d['rank']} & {float(d['prob']):.6f} & {float(d['E_tr_w']):+.5f} & {ex} & {float(d['E_p2']):+.5f} & {float(d['E_p3']):+.5f} & {float(d['E_p4']):+.5f} & {float(d['E_p5']):+.5f} \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'we8_limits.tex'), 'w').write('\n'.join(L) + '\n')

# ---------------- sections tables
def load(q):
    fn = {7: 'frob_class_q7.csv', 11: 'frob_class_q11_sample.csv', 13: 'frob_class_q13_sample.csv'}[q]
    return list(csv.DictReader(open(os.path.join(P2, 'sections', fn))))
S = {7: load(7), 11: load(11), 13: load(13)}
N = {q: len(S[q]) for q in S}
assert N[7] == 12320 and N[11] == 7500 and N[13] == 2000
# cross-check counts
L = [HDR, "% curve-by-curve agreement of the sections pipeline (Frobenius matrix on the 240 minimal sections) with the point-count pipeline.\n",
     r"\begin{tabular}{@{}lrrr@{}}", r"\toprule", r" & $q=7$ (all of $\mathcal F_5(7)$) & $q=11$ (sample) & $q=13$ (sample) \\", r"\midrule"]
def cnt(q, f): return sum(1 for r in S[q] if f(r))
QS = (7, 11, 13)
def row(label, f, denom=None):
    cells = ' & '.join((fmt_int(cnt(q, f)) + (f" / {fmt_int(cnt(q, denom))}" if denom else '')) for q in QS)
    L.append(f"{label} & {cells} \\\\")
L.append("curves & " + ' & '.join(fmt_int(N[q]) for q in QS) + " \\\\")
row(r"$\chi_{w_D} = L_{\mathrm{unit}}$ (type)", lambda r: r['agree_cyc']=='True')
row(r"$\mathrm{mult}_1(w_D) = \operatorname{rank}$", lambda r: r['agree_rank']=='True')
row(r"$\det w_D = \varepsilon(E_D)$", lambda r: r['agree_eps']=='True')
row(r"$\bar a_1(D) = -\mathrm{tr}\,w_D$", lambda r: r.get('agree_mav1','True')=='True')
row(r"rank 0: $\det(1-w_D) = |\Sha|$ (BSD)", lambda r: r['rank']=='0' and r['agree_sha']=='True', denom=lambda r: r['rank']=='0')
row(r"$\det'(1-w_D) = |\Sha|\cdot\disc E_8^{w_D}$", lambda r: r['detp_identity_ok']=='True')
def hxh(r):
    f = [int(x) for x in r['snf'].split()] if r['snf'] not in ('', '-') else []
    c = Counter(f); return all(v % 2 == 0 for v in c.values())
row(r"$\Sha \cong H\times H$", hxh)
L.append("distinct classes observed (of 112) & " + ' & '.join(str(len(set(r['class_no'] for r in S[q]))) for q in QS) + " \\\\")
L.append("distinct $\\chi_w$ observed (of 106) & " + ' & '.join(str(len(set(r['cyc'] for r in S[q]))) for q in QS) + " \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'sections_crosscheck.tex'), 'w').write('\n'.join(L) + '\n')

# Sha groups observed vs predicted (all curves), q = 7 and 11
pred = Counter()
for c in cls: pred[tuple(c['tors'])] += Fraction(c['size'], W)
def gkey(s):
    if s in ('', '0', '1'): return ()
    return tuple(sorted(int(f.strip().split('/')[1]) for f in s.split('x')))
obs = {q: Counter(gkey(r['sha_group']) for r in S[q]) for q in S}
keys = sorted(pred, key=lambda k: -pred[k])
L = [HDR, "% Sha(E_D) as a group, all curves: observed counts (sections pipeline) and the W(E_8) mass of the classes with that torsion group.\n",
     r"\begin{tabular}{@{}lrrrr@{}}", r"\toprule",
     r"$\Sha(E_D)$ & $W(E_8)$ mass & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ \\", r"\midrule"]
for k in keys:
    # no row is skipped ((Z/2)^8 has mass 1/|W|); masses that would print as 0.00000 are given in scientific notation
    ms = f"{float(pred[k]):.5f}" if pred[k] >= Fraction(5, 10**6) else ('$%s\\cdot10^{%d}$' % tuple((lambda m, e: (m, int(e)))(*f"{float(pred[k]):.1e}".split('e'))))
    L.append(f"{tex_group(list(k))} & {ms} & " + ' & '.join(f"{fmt_int(obs[q][k])}" for q in QS) + " \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'sections_sha_groups.tex'), 'w').write('\n'.join(L) + '\n')

# MW lattice (rank, root type, disc) observed vs predicted
predl = Counter()
for c in cls: predl[(c['mult1'], c['root'], c['disc_fixed'])] += Fraction(c['size'], W)
obsl = {q: Counter((int(r['rank']), r['fixed_root_type'], int(r['disc_fixed'])) for r in S[q]) for q in S}
keys = sorted(predl, key=lambda k: (k[0], -predl[k]))
L = [HDR, "% Mordell-Weil lattice E_D(K) = E8^{w_D}: (rank, root type of the fixed lattice, discriminant = regulator in the lattice normalisation), observed counts and W(E_8) mass; rows with N * mass >= 1 at q = 7 or observed > 0.\n",
     r"\begin{tabular}{@{}rlrrrrr@{}}", r"\toprule",
     r"$r$ & roots of $E_8^w$ & $\disc E_8^w=\operatorname{Reg}$ & $W(E_8)$ mass & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ \\", r"\midrule"]
for k in keys:
    if predl[k]*N[7] < 1 and obsl[7][k] == 0 and obsl[11][k] == 0 and obsl[13][k] == 0: continue
    L.append(f"{k[0]} & {tex_root(k[1])} & {k[2]} & {float(predl[k]):.5f} & " + ' & '.join(f"{fmt_int(obsl[q][k])}" for q in QS) + " \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'sections_mwl.tex'), 'w').write('\n'.join(L) + '\n')

# ambiguous charpolys resolved
L = [HDR, "% curves whose characteristic polynomial is shared by several classes, split by class (identified by the cycle type of w_D on the 240 minimal sections); class-size ratio = |C|/(sum of |C'| over classes with the same charpoly).\n",
     r"\begin{tabular}{@{}rlrrrlrrrrr@{}}", r"\toprule",
     r"\# & $\chi_w$ & $r$ & $\disc E_8^w$ & $|\Sha|$ & $\Sha$ & $|C|/\sum|C'|$ & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ & rational minimal sections \\", r"\midrule"]
for t, g in order:
    tot = sum(c['size'] for c in g)
    for c in sorted(g, key=lambda c: -c['size']):
        n7 = sum(1 for r in S[7] if norm(r['cyc']) == t and int(r['class_size']) == c['size'])
        n11 = sum(1 for r in S[11] if norm(r['cyc']) == t and int(r['class_size']) == c['size'])
        n13 = sum(1 for r in S[13] if norm(r['cyc']) == t and int(r['class_size']) == c['size'])
        nf = seck[c['key']]['n_fixed_roots']
        L.append(f"{c['no']} & {tex_type(c['type'])} & {c['mult1']} & {c['disc_fixed']} & {c['tors_order']} & {tex_group(c['tors'])} & {c['size']/tot:.3f} & {fmt_int(n7)} & {fmt_int(n11)} & {fmt_int(n13)} & {nf} \\\\")
    L.append(r"\addlinespace[2pt]")
L[-1:] = [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'sections_ambiguous.tex'), 'w').write('\n'.join(L) + '\n')
print('tables written; class #s for shared charpolys:')
for t, g in order:
    print(t, [(c['no'], c['size'], c['disc_fixed'], c['tors_order'], c['root']) for c in sorted(g, key=lambda c: -c['size'])])
# a few numbers for the prose
pos = {q: sum(1 for r in S[q] if int(r['rank']) > 0) for q in S}
posnt = {q: Counter(r['sha_group'] for r in S[q] if int(r['rank']) > 0 and r['sha'] not in ('1','')) for q in S}
print('positive-rank curves', pos, 'with nontrivial Sha', {q: (sum(posnt[q].values()), dict(posnt[q])) for q in S})
print('|Sha|=16 groups at q=11:', Counter(r['sha_group'] for r in S[11] if r['sha']=='16'))
print('z8-1 split q7:', Counter(r['class_size'] for r in S[7] if norm(r['cyc'])=='Phi_1Phi_2Phi_4Phi_8'), 'q11:', Counter(r['class_size'] for r in S[11] if norm(r['cyc'])=='Phi_1Phi_2Phi_4Phi_8'))


# ---------------- (revision 3; revision 4) finite-q statistics: observed exact means only
# q = 7, 11, 13: complete enumerations of F5(q), so the printed means ARE the finite-q values; q = 23: mean over the uniform
# random sample of 10,000 monic D.  Revision 4: no limit, obs - lim or standard-error columns (Theorem D(ii) concerns
# q = p^f -> infinity with p fixed and says nothing about these q); the W(E_8) constants are in we8_limits.tex and Theorem D.
HDR3 = ("% generated by data/scripts/make_class_tables.py (revision 4, 2026-09-29) from data/csv/{name}.csv (written by analysis_F5.py); "
        "exact rationals, rounded for printing; q = 7, 11, 13 complete enumerations of F5(q); q = 23 mean over the random sample; observed values only.\n")
def read_csv_rows(name):
    with open(os.path.join(HERE, '..', 'csv', name + '.csv')) as f:
        return list(csv.DictReader(line for line in f if not line.startswith('#')))
def sfmt(x, nd):
    return ('{:+.%df}' % nd).format(float(x))
def write_rows(name, colspec, header, rows, note):
    L = [HDR3.replace('{name}', name).rstrip('\n'), '% ' + note, r"\begin{tabular}{@{}" + colspec + "@{}}", r"\toprule", ' & '.join(header) + r" \\", r"\midrule"]
    prev = None
    for q, cells in rows:
        if prev is not None and q != prev: L.append(r"\midrule")
        prev = q
        L.append(' & '.join(str(x) for x in cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(TAB, name + '.tex'), 'w').write('\n'.join(L) + '\n')

QQ = ('7', '11', '13', '23')
def write_pivot(name, colspec, header, body, note):
    L = [HDR3.replace('{name}', name).rstrip('\n'), '% ' + note, r"\begin{tabular}{@{}" + colspec + "@{}}", r"\toprule"] + header + [r"\midrule"]
    L += [' & '.join(str(x) for x in row) + r" \\" for row in body]
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(TAB, name + '.tex'), 'w').write('\n'.join(L) + '\n')

md = {(c['q'], int(c['rank'])): c for c in read_csv_rows('murm_deg1')}
ranks = sorted(set(r for (_, r) in md))
body = []
for r in ranks:
    row = [r]
    for q in QQ:
        c = md.get((q, r))
        row += [fmt_int(int(c['N'])), sfmt(Fraction(c['obs_exact']), 4)] if c else ['0', '--']
    body.append(row)
write_pivot('murm_deg1', 'r' + 'rr' * 4,
            [' & '.join([''] + [r'\multicolumn{2}{c}{$q=%s$}' % q for q in QQ]) + r" \\",
             ''.join(r'\cmidrule(lr){%d-%d}' % (2 + 2 * i, 3 + 2 * i) for i in range(4)),
             ' & '.join(['$r$'] + [r'$N_r$ & $\mathbb E[\bar a_1\mid r]$'] * 4) + r" \\"], body,
            'bar a_1 = (1/q) sum_{deg v = 1, v finite} a_v = -tr(w_D) exactly (a_v = +-1 at I_1 places); all ranks with N_r > 0 at some q.')

rows = []
for c in read_csv_rows('lefschetz'):
    r, d = int(c['rank']), int(c['d'])
    if r > 2 or d > 4: continue
    obs = Fraction(c['obs_exact'])
    rows.append((c['q'], [c['q'], r, d, fmt_int(int(c['N'])), sfmt(obs, 4), sfmt(c['obs_E_Sd_over_Nd'], 3), sfmt(c['obs_E_mav_d'], 4)]))
write_rows('lefschetz', 'rrrrrrr', ['$q$', '$r$', '$d$', '$N_r$', r'$\mathbb E[p_d(w_D)\mid r]$', r'$\mathbb E[S_d/N_d\mid r]$', r'$\mathbb E[\bar a_d\mid r]$'], rows,
           'S_d = sum_{e | d} e sum_{deg v = e} a_v^{(d/e)} = -q^d p_d(w_D) exactly; N_d = number of finite places of degree d; bar a_d = mean of a_v over the N_d places of degree d (not a class function for d >= 2).')

ss = {(c['q'], int(c['sha'])): c for c in read_csv_rows('sha_strat')}
shas = sorted(set(s_ for (_, s_) in ss))
body = []
for s_ in shas:
    if all(int(ss[(q, s_)]['N']) == 0 for q in QQ if (q, s_) in ss): continue
    row = [s_]
    for q in QQ:
        c = ss.get((q, s_))
        row += [fmt_int(int(c['N'])), sfmt(Fraction(c['obs_exact']), 4)] if c and int(c['N']) > 0 else ['0', '--']
    body.append(row)
write_pivot('sha_strat', 'r' + 'rr' * 4,
            [' & '.join([''] + [r'\multicolumn{2}{c}{$q=%s$}' % q for q in QQ]) + r" \\",
             ''.join(r'\cmidrule(lr){%d-%d}' % (2 + 2 * i, 3 + 2 * i) for i in range(4)),
             ' & '.join([r'$|\Sha|$'] + [r'$N$ & $\mathbb E[\bar a_1\mid 0,|\Sha|]$'] * 4) + r" \\"], body,
            'rank-0 curves of F5 stratified by |Sha| = det(1 - w_D); degree-1 mean (a class function); the observed means of bar a_2..4 are in data/csv/sha_strat.csv.')
print('finite-q statistics tables written: murm_deg1.tex, lefschetz.tex, sha_strat.tex')


==> anc/data/scripts/make_figures.py <==
"""make_figures.py -- figures for the paper from ../figdata.json (written by analysis_F5.py).
Runs under `sage -python` (matplotlib 3.10; the MacPorts `python` has a broken matplotlib install).
  ../../figures/fig1_murmuration.pdf : (revision 4) the Lefschetz statistic E[p_d(w_D) | r], d = 1..4, ranks 0 and 1,
                                       q = 11, 13, with the W(E_8) constants E_W[p_d | mult_1 = r] marked for reference.
                                       q = 11, 13 are complete enumerations of F5(q), so the plotted means are exact finite-q
                                       values: no error bars.
  ../../figures/fig2_type_freq.pdf   : observed type frequency vs W(E_8) class density, all 106 types, q = 7, 11, 13, 23 (log-log).
  ../../figures/fig3_sha_strat.pdf   : |Sha|-stratified degree-1 means (rank 0), q = 7, 11, 13 (complete enumerations) and
                                       the q = 23 random sample, with the W(E_8) constants of Theorem D(ii) marked for reference;
                                       no error bars (revision 4).
Colour-blind-safe Okabe-Ito palette.   Usage: sage -python make_figures.py"""
import os, json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..'); FIGD = os.path.normpath(os.path.join(HERE, '..', '..', 'figures'))
os.makedirs(FIGD, exist_ok=True)
F = json.load(open(os.path.join(D_, 'figdata.json')))
NF5 = {str(r['q']): r['F5'] for r in json.load(open(os.path.join(D_, 'summary_F5.json')))['data_summary']}   # |F5| per q
OI = {'blue': '#0072B2', 'verm': '#D55E00', 'green': '#009E73', 'purple': '#CC79A7', 'orange': '#E69F00', 'sky': '#56B4E9', 'black': '#000000'}
QCOL = {'7': OI['green'], '11': OI['blue'], '13': OI['verm'], '23': OI['purple']}
QMK = {'7': 's', '11': 'o', '13': '^', '23': 'D'}
plt.rcParams.update({'font.size': 9, 'axes.labelsize': 9, 'legend.fontsize': 8, 'pdf.fonttype': 42})

# ---------------------------------------------------------------- fig 1
# revision 4: only the Lefschetz statistic E[p_d(w_D) | rank] (a class function, Theorem D(i)); the per-degree means
# bar a_d (not class functions for d >= 2) are in the ancillary table lefschetz.tex.
fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.3), sharey=True)
for j, q in enumerate(['11', '13']):
    ax = axes[j]
    for r, col, lab in ((0, OI['blue'], 'rank 0'), (1, OI['verm'], 'rank 1')):
        ds = [1, 2, 3, 4]
        N, m, se, lim = zip(*[F['lef'][q][f'{r}_{d}'] for d in ds])
        ax.plot(np.array(ds) + (r - 0.5) * 0.08, m, 'o', color=col, ms=4, label=f'{lab}, observed (all of $\\mathcal{{F}}_5(q)$)')   # complete enumeration: exact means, no error bars
        ax.plot(np.array(ds) + (r - 0.5) * 0.08, lim, marker='_', ms=14, mew=2, color=col, ls='none', label=f'{lab}, $W(E_8)$ constant')
    ax.axhline(0, color='0.7', lw=0.6)
    ax.set_title(f'$q = {q}$: $\\mathbb{{E}}[p_d(w_D)\\mid \\mathrm{{rank}}] = -\\mathbb{{E}}[S_d/q^d\\mid \\mathrm{{rank}}]$', fontsize=9)
    ax.set_xlabel('place degree $d$'); ax.set_xticks([1, 2, 3, 4])
    if j == 0: ax.set_ylabel('$\\mathbb{E}[p_d(w_D) \\mid \\mathrm{rank}]$')
hs, ls = [], []
for a in axes:
    for h, l in zip(*a.get_legend_handles_labels()):
        if l not in ls: hs.append(h); ls.append(l)
fig.legend(hs, ls, loc='lower center', bbox_to_anchor=(0.5, 0.0), ncol=2, frameon=False, fontsize=7)
fig.tight_layout(rect=(0, 0.13, 1, 1))
fig.savefig(os.path.join(FIGD, 'fig1_murmuration.pdf'), metadata={'CreationDate': None, 'Title': 'fig1: Lefschetz statistic by rank (rank 0, 1), F5, q=11,13 (make_figures.py)'})
plt.close(fig)

# ---------------------------------------------------------------- fig 2
fig, ax = plt.subplots(figsize=(4.8, 4.4))
for q in ['7', '11', '13', '23']:
    pts = F['type_freq'][q]
    x = np.array([p[2] for p in pts]); y = np.array([p[1] for p in pts])
    N = NF5[q]
    seen = y > 0
    ax.scatter(x[seen], y[seen], s=16, marker=QMK[q], color=QCOL[q], alpha=0.8, lw=0, label=f'$q={q}$ ({seen.sum()} of 106 types seen)')
    if (~seen).any():
        ax.scatter(x[~seen], np.full((~seen).sum(), 0.4 / N), s=18, marker='v', facecolors='none', edgecolors=QCOL[q], lw=0.8)
lo, hi = 1e-9, 0.2
ax.plot([lo, hi], [lo, hi], color='0.5', lw=0.8, ls='--', label='observed = $|C|/|W|$')
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_xlim(1e-9, 0.2); ax.set_ylim(1e-6, 0.2)
ax.set_xlabel('$W(E_8)$ class density $|C_\\lambda|/|W(E_8)|$'); ax.set_ylabel('observed frequency of type $\\lambda$ in $\\mathcal{F}_5$')
ax.legend(loc='upper left', frameon=False, fontsize=7)
ax.text(0.98, 0.02, 'open triangles: types not observed (plotted at $0.4/N$)', transform=ax.transAxes, ha='right', va='bottom', fontsize=6.5, color='0.3')
fig.tight_layout()
fig.savefig(os.path.join(FIGD, 'fig2_type_freq.pdf'), metadata={'CreationDate': None, 'Title': 'fig2: type frequencies vs W(E8) class density (make_figures.py)'})
plt.close(fig)

# ---------------------------------------------------------------- fig 3
fig, ax = plt.subplots(figsize=(5.6, 3.6))
shas = [1, 4, 9, 16, 25, 36, 64, 81]
xs = np.arange(len(shas))
we8 = [F['sha_strat']['11'].get(str(s), [0, 0, 0, None])[3] for s in shas]
for i, s in enumerate(shas):
    for q in ['7', '11', '13', '23']:
        v = F['sha_strat'][q].get(str(s))
        if v: we8[i] = v[3]
ax.plot(xs, we8, marker='_', ms=18, mew=2.2, color='k', ls='none', label='$-\\,\\mathbb{E}_{W(E_8)}[\\mathrm{tr}\\,w \\mid \\mathrm{mult}_1=0,\\ \\det(1-w)=s]$  ($W(E_8)$ constant)', zorder=3)
for k, q in enumerate(['7', '11', '13', '23']):
    m, se, xx = [], [], []
    for i, s in enumerate(shas):
        v = F['sha_strat'][q].get(str(s))
        if v and v[0] >= 2: xx.append(i + (k - 1.5) * 0.15); m.append(v[1]); se.append(v[2])
    lab = f'$q={q}$, random sample' if q == '23' else f'$q={q}$, all of $\\mathcal{{F}}_5({q})$'
    ax.plot(xx, m, QMK[q], color=QCOL[q], ms=4, ls='none', label=lab)
ax.set_xticks(xs); ax.set_xticklabels([str(s) for s in shas]); ax.set_xlabel('$s = |$Ш$(E_D)| = \\det(1-w_D)$  (rank 0, $\\mathcal{F}_5$)')
ax.set_ylabel('$\\mathbb{E}[\\bar a_1 \\mid \\mathrm{rank}\\ 0,\\ s]$'); ax.axhline(0, color='0.7', lw=0.6)
ax.legend(loc='upper left', frameon=False, fontsize=7)
fig.tight_layout()
fig.savefig(os.path.join(FIGD, 'fig3_sha_strat.pdf'), metadata={'CreationDate': None, 'Title': 'fig3: |Sha|-stratified degree-1 means vs W(E8) (make_figures.py)'})
plt.close(fig)
print('figures written to', FIGD)


==> anc/data/scripts/make_lefschetz_sample.py <==
"""make_lefschetz_sample.py -- draw 300 random F5 curves per q in {11, 13, 23} (seed 20260926) from the full F5 sets
(audit pickles + agg_q{q}_extra.pkl at q = 11, 13; agg_q23_sample.pkl at q = 23) and write ../csv/lefschetz_sample_q{q}.csv (D, cyc, p1..p5) for the independent
per-place-trace check check_lefschetz_subsample.py (which runs under sage -python, where pandas is unavailable)."""
import os, sys, numpy as np, pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__)); D_ = os.path.join(HERE, '..')
AUD = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'data'))
sys.path.insert(0, HERE); from we8 import norm_label
rng = np.random.default_rng(20260926)
for q in (11, 13, 23):
    if q == 23:
        df = pd.read_pickle(f'{D_}/agg_q23_sample.pkl'); df = df[df.sqfree]
    else:
        df = pd.read_pickle(f'{AUD}/agg_q{q}_K5.pkl'); df = df[(df.n == 5) & df.sqfree].drop_duplicates('D')
        ps = pd.read_pickle(f'{D_}/powersums_q{q}_K5.pkl').drop_duplicates('D')
        df = df.merge(ps[['D', 'p3', 'p4', 'p5']], on='D', validate='1:1')
        b = pd.read_pickle(f'{D_}/agg_q{q}_extra.pkl'); df = pd.concat([df, b[b.sqfree][df.columns.intersection(b.columns)]], ignore_index=True)
    s = df.iloc[np.sort(rng.choice(len(df), 300, replace=False))]
    out = s[['D', 'cyc', 'p1', 'p2', 'p3', 'p4', 'p5']].copy(); out['cyc'] = out.cyc.map(norm_label)
    out.to_csv(f'{D_}/csv/lefschetz_sample_q{q}.csv', index=False); print(q, len(out))


==> anc/data/scripts/make_lists.py <==
"""make_lists.py -- index lists of monic degree-5 D for run_engine.py (index ci = sum_i c_i q^i, D = t^5 + sum c_i t^i).
  ../lists/extra_q{11,13}.txt : all ci with D NOT squarefree (D = A^2 B, deg A >= 1) -- the D missing from the audit pickles
  ../lists/sample_q23.txt     : 10,000 distinct ci drawn uniformly from ALL 23^5 monic degree-5 D (numpy default_rng(20260926))
Usage: sage -python make_lists.py"""
import os, numpy as np
from sage.all import GF, PolynomialRing
HERE = os.path.dirname(os.path.abspath(__file__)); L = os.path.join(HERE, '..', 'lists'); os.makedirs(L, exist_ok=True)
for q in (11, 13):
    Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen(); out = []
    for ci in range(q ** 5):
        D = t ** 5 + sum(Fq((ci // q ** k) % q) * t ** k for k in range(5))
        if not D.is_squarefree(): out.append(ci)
    assert len(out) == q ** 4, (q, len(out))          # #non-squarefree monic deg-5 = q^4
    open(f'{L}/extra_q{q}.txt', 'w').write('\n'.join(map(str, out)) + '\n'); print(q, len(out))
rng = np.random.default_rng(20260926)
s = np.sort(rng.choice(23 ** 5, 10000, replace=False))
open(f'{L}/sample_q23.txt', 'w').write('\n'.join(map(str, s)) + '\n'); print(23, len(s))


==> anc/data/scripts/make_monodromy_tables.py <==
"""make_monodromy_tables.py -- LaTeX fragments for Theorem B (2026-09-26).
Inputs (read only): ../../monodromy/data/certificate.json, maximal_subgroups.json, curve_C_*.json (monodromy pipeline).
Outputs: ../tables/monodromy_maximal.tex, monodromy_certificate.tex, monodromy_lines.tex.  Usage: python make_monodromy_tables.py"""
import json, os, re, glob, ast
HERE = os.path.dirname(os.path.abspath(__file__))
P2 = os.path.normpath(os.path.join(HERE, '..', '..'))
MD = os.path.join(P2, 'monodromy', 'data'); TAB = os.path.join(HERE, '..', 'tables')
HDR = "% generated by data/scripts/make_monodromy_tables.py (2026-09-26); inputs: monodromy/data/certificate.json, maximal_subgroups.json, curve_C_*.json (GAP 4 / Sage 10.8).\n"
def tex_type(t):
    parts = t.replace(' ', '').replace('*', '').split('Phi_')[1:]
    out = ''
    for p in parts:
        m = re.match(r'(\d+)(?:\^(\d+))?', p); out += r'\Phi_{%s}' % m.group(1) + (r'^{%s}' % m.group(2) if m.group(2) else '')
    return '$' + out + '$'
# maximal subgroups (descriptions from THEOREM_B.md sec. 2, GAP StructureDescription / Lie-theoretic names)
desc = {1: r"$W^+(E_8)=2.O_8^+(2)$ (rotation subgroup)", 2: r"$W(E_7)\times W(A_1)$", 3: r"$W(D_8)=2^7{:}S_8$", 4: r"$\{\pm1\}\times W(A_8)=2\times S_9$",
        5: r"$\{\pm1\}\times W(E_6)\times W(A_2)$", 6: r"$N(W(D_4\times D_4))=(W(D_4)\times W(D_4)).(S_3\times 2)$", 7: r"$N(W(A_1^8))=2^8.2^3.L_3(2)$",
        8: r"$N(W(A_2^4))$, order $2^8 3^5$", 9: r"$N(W(A_4\times A_4))=(A_5\times A_5){:}((4\times 2){:}2)$"}
M = json.load(open(os.path.join(MD, 'maximal_subgroups.json')))
L = [HDR, "% conjugacy classes of maximal subgroups of W(E_8) (GAP MaximalSubgroupClassReps) with the number of W(E_8)-characteristic polynomials NOT realised in each.\n",
     r"\begin{tabular}{@{}rrrrrrl@{}}", r"\toprule", r"$M$ & order & index & \#classes & $\chi$'s realised & $\chi$'s missing & description \\", r"\midrule"]
for m in M:
    real = len(m['charpolys']); L.append(f"$M_{m['idx']}$ & {m['order']:,} & {m['index']:,} & {m['n_classes']} & {real} & {106-real} & {desc[m['idx']]} \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'monodromy_maximal.tex'), 'w').write('\n'.join(L) + '\n')
# certificate
C = json.load(open(os.path.join(MD, 'certificate.json')))
L = [HDR, "% the certificate of Theorem B: for each q, curves D with complete L-polynomials (K = 8: all places of degree <= 8, no functional-equation input; q = 23: K = 6 plus the orthogonality identity) whose characteristic polynomials exclude every maximal subgroup class; 'excludes' lists the M_j with charpoly(w_D) not realised in M_j.\n",
     r"\begin{tabular}{@{}rllrl>{\raggedright\arraybackslash}p{6.4cm}l@{}}", r"\toprule", r"$q$ & $D$ & $\chi_{w_D}$ & $\det w_D$ & $\varepsilon$ from & $L(E_D,T)$: $c_1,\dots,c_8$ ($c_0=1$) & excludes \\", r"\midrule"]
for q in ['5', '7', '11', '13', '23']:
    for c in C[q]['curves']:
        D = '$' + c['D'].replace('*', '').replace('^', '^') + '$'
        cs = ', '.join('$' + str(x) + '$' for x in c['L_coeffs'][1:])
        src = {'complete': 'complete', 'u4': '$c_4\\neq0$', 'W(E8) list': '$W(E_8)$ list', 'pair 2,6': 'pair $(2,6)$'}.get(c['eps_source'], c['eps_source'])
        L.append(f"{q} & {D} & {tex_type(c['type'])} & ${c['det']:+d}$ & {src} & {cs} & {','.join(str(j) for j in c['excludes_maximal'])} \\\\")
    L.append(r"\addlinespace[2pt]")
L[-1:] = [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'monodromy_certificate.tex'), 'w').write('\n'.join(L) + '\n')
# lines
L = [HDR, "% the two lines of Theorem B(c): F_11-points s = 0..10, type and det of w at each; N_line = lead(delta) disc(delta).\n",
     r"\begin{tabular}{@{}rll|ll@{}}", r"\toprule", r"$s$ & line $A$: $\chi_w$ & $\det$ & line $B$: $\chi_w$ & $\det$ \\", r"\midrule"]
A = json.load(open(os.path.join(MD, 'curve_C_D0_0_6_1_0_0_D1_0_0_0_0_1.json'))); B = json.load(open(os.path.join(MD, 'curve_C_D0_1_0_2_0_0_D1_1_2_3_4_0.json')))
def pts(d):
    p = d['points']
    if isinstance(p, str): p = ast.literal_eval(p)
    return p
pa, pb = pts(A), pts(B)
print(type(pa), pa[0] if isinstance(pa, list) else list(pa.items())[0])
def row(p):
    if isinstance(p, dict): return p.get('s'), p.get('type'), p.get('det')
    return p[0], p[-2] if len(p) > 2 else p[1], p[-1]
ra = [row(p) for p in pa]; rb = [row(p) for p in pb]
for (s, t, d), (s2, t2, d2) in zip(ra, rb):
    L.append(f"{s} & {tex_type(t)} & ${int(d):+d}$ & {tex_type(t2)} & ${int(d2):+d}$ \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(TAB, 'monodromy_lines.tex'), 'w').write('\n'.join(L) + '\n')
print('A:', A['D_s'], 'deg delta', A['delta_degree'], 'N digits', A['N_digits'], 'small primes', A['N_small_prime_factors'])
print('B:', B['D_s'], 'deg delta', B['delta_degree'], 'N digits', B['N_digits'], 'small primes', B['N_small_prime_factors'])
print('done')


==> anc/data/scripts/run_engine.py <==
"""run_engine.py -- run the UNMODIFIED audit engine (../../../audit/ff_code/lpoly.analyse) on a list of monic
degree-5 D over F_q given by enumeration indices (../lists/{tag}.txt; ci = sum_i c_i q^i, D = t^5 + sum c_i t^i).
K = 5: places of degree <= 5, deg L fixed by the conductor, FE + root-number fallback (the audit configuration).
Optional --K sets another K (e.g. 6, for the epsilon check via c_6 = eps q^4 c_2); with --lefschetz the Lefschetz
sums S_1..S_K are recomputed from the per-place traces with the separate int64 Chebyshev recursion of run_q7_deg5.py.
Usage: sage -python run_engine.py q tag chunk nchunks [--K 5] [--lefschetz] [--limit n] [--tabdir DIR]
Output: ../results/{tag}_K{K}_chunk{chunk}.jsonl (one JSON per curve, same fields as the audit's jsonl minus the CSV
comparison, plus ci, coeffs[, S_indep, S_match_engine]).  Exact arithmetic."""
import sys, os, json, time, argparse
from fractions import Fraction
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
AUDIT_CODE = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'ff_code'))
sys.path.insert(0, AUDIT_CODE)
import lpoly
from lpoly import analyse, fielddata
ap = argparse.ArgumentParser()
ap.add_argument('q', type=int); ap.add_argument('tag'); ap.add_argument('chunk', type=int); ap.add_argument('nchunks', type=int)
ap.add_argument('--K', type=int, default=5); ap.add_argument('--lefschetz', action='store_true'); ap.add_argument('--limit', type=int, default=0)
ap.add_argument('--tabdir', default=os.path.normpath(os.path.join(HERE, '..', 'cache')), help='directory holding trace_q{q}_d{d}.npz / places files (default ../cache: copies of the audit tables; the audit directory is never read or written)')
A = ap.parse_args(); q, K = A.q, A.K
lpoly.TABDIR = A.tabdir; lpoly.PLDIR = A.tabdir      # redirect the engine's table/place cache away from ../../../audit/data
OUT = os.path.join(HERE, '..', 'results'); os.makedirs(OUT, exist_ok=True)


def lefschetz_sums(q, coeffs, dmax):
    tr = {}
    for e in range(1, dmax + 1):
        a, bad = fielddata(q, e, nmax=max(5, dmax)).eval_D(coeffs)
        tr[e] = (np.asarray(a, dtype=np.int64), np.asarray(bad, dtype=bool))
    S = []
    for d in range(1, dmax + 1):
        s = 0
        for e in [e for e in range(1, d + 1) if d % e == 0]:
            m = d // e; a, bad = tr[e]; Q = q ** e; ag = a[~bad]
            if m == 1: t = ag
            else:
                t2 = np.full(ag.shape, 2, dtype=np.int64); t1 = ag.copy()
                for _ in range(2, m + 1): t2, t1 = t1, ag * t1 - Q * t2
                t = t1
            s += e * (int(t.sum()) + int((a[bad] ** m).sum()))
        S.append(s)
    return S


def jsonable(v):
    if isinstance(v, bool): return v
    if isinstance(v, Fraction): return str(v) if v.denominator != 1 else int(v)
    if type(v).__name__ == 'Integer': return int(v)
    if type(v).__name__ == 'Rational': return str(v)
    if isinstance(v, dict): return {str(k): jsonable(x) for k, x in v.items()}
    if isinstance(v, (list, tuple)): return [jsonable(x) for x in v]
    if hasattr(v, 'item'): return v.item()
    return v


idx = [int(x) for x in open(os.path.join(HERE, '..', 'lists', f'{A.tag}.txt')) if x.strip()]
idx = idx[A.chunk::A.nchunks]
if A.limit: idx = idx[:A.limit]
out = open(os.path.join(OUT, f'{A.tag}_K{K}_chunk{A.chunk}.jsonl'), 'w')
t0 = time.time()
for i, ci in enumerate(idx):
    coeffs = [(ci // q ** k) % q for k in range(5)] + [1]
    try:
        r = analyse(q, coeffs, K)
        rec = {k: jsonable(v) for k, v in r.items() if k != 'traces'}
        rec['ci'] = ci; rec['coeffs'] = coeffs
        if A.lefschetz:
            S = lefschetz_sums(q, coeffs, K); rec['S_indep'] = S; rec['S_match_engine'] = (S == [-p for p in r['power_sums']])
    except Exception as e:
        out.write(json.dumps({'ci': ci, 'coeffs': coeffs, 'error': repr(e)}) + '\n'); continue
    out.write(json.dumps(rec) + '\n')
    if i % 200 == 0:
        out.flush(); print(f'{i}/{len(idx)} {time.time()-t0:.0f}s', flush=True)
out.close()
print('done', len(idx), f'{time.time()-t0:.0f}s', flush=True)


==> anc/data/scripts/run_q7_deg5.py <==
"""run_q7_deg5.py -- FULL enumeration of E_D : y^2 = x^3 + x + D(t), D monic of degree 5 over F_7
(7^5 = 16,807 curves), with the UNMODIFIED audit engine ../../../audit/ff_code/lpoly.analyse.

For every D two analyses are run:
  (i)  K = 5 : places of degree <= 5, deg L fixed by the conductor, functional equation + root-number
               fallback for epsilon -- exactly the configuration of the audit's q = 11, 13, 23 runs;
  (ii) K = 8 : COMPLETE L-polynomial from the Euler product over places of degree <= 8, no functional-
               equation input (as in ../../../audit/ff_code/validate_full.py).
In addition the Lefschetz sums  S_d = sum_{e | d} e * sum_{deg v = e} a_v^{(d/e)},  d = 1..8, are
recomputed here from the per-place traces (fielddata(q, e).eval_D) with a separately written int64
Chebyshev recursion (a^{(m)} = a a^{(m-1)} - q^e a^{(m-2)}, a^{(m)} = a^m at the I_1 places) and
compared with the engine's -p_d.

Usage:  sage -python run_q7_deg5.py chunk nchunks [limit]
Output: ../results/q7_deg5_chunk{chunk}.jsonl  (one JSON object per curve, in enumeration order
        ci = sum_i c_i 7^i, D = t^5 + c_4 t^4 + ... + c_0, rows ci = chunk (mod nchunks)).
Exact arithmetic throughout (Python ints / Fractions inside the engine, int64 here with |S_d| < 4e9).
"""
import sys, os, json, time
from fractions import Fraction
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
AUDIT_CODE = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'ff_code'))
sys.path.insert(0, AUDIT_CODE)
import lpoly
from lpoly import analyse, fielddata          # read-only use of the audit engine
lpoly.TABDIR = lpoly.PLDIR = os.path.normpath(os.path.join(HERE, '..', 'cache'))   # table/place cache: data/cache (copies), never audit/data

q = 7
chunk, nchunks = int(sys.argv[1]), int(sys.argv[2])
limit = int(sys.argv[3]) if len(sys.argv) > 3 else None
OUT = os.path.join(HERE, '..', 'results')
os.makedirs(OUT, exist_ok=True)


def divisors(d):
    return [e for e in range(1, d + 1) if d % e == 0]


def lefschetz_sums(q, coeffs, dmax):
    """S_d, d = 1..dmax, from per-place traces; independent of lpoly.power_sums/cheb_sum."""
    tr = {}
    for e in range(1, dmax + 1):
        a, bad = fielddata(q, e).eval_D(coeffs)
        tr[e] = (np.asarray(a, dtype=np.int64), np.asarray(bad, dtype=bool))
    S = []
    for d in range(1, dmax + 1):
        s = 0
        for e in divisors(d):
            m = d // e
            a, bad = tr[e]
            Q = q ** e
            ag = a[~bad]
            if m == 1:
                t = ag
            else:
                t2 = np.full(ag.shape, 2, dtype=np.int64)   # a^{(0)} = 2
                t1 = ag.copy()                              # a^{(1)} = a
                for _ in range(2, m + 1):
                    t2, t1 = t1, ag * t1 - Q * t2
                t = t1
            s += e * (int(t.sum()) + int((a[bad] ** m).sum()))
        S.append(s)
    return S


def jsonable(v):
    if isinstance(v, bool): return v
    if isinstance(v, Fraction): return str(v) if v.denominator != 1 else int(v)
    if type(v).__name__ == 'Integer': return int(v)
    if type(v).__name__ == 'Rational': return str(v)
    if isinstance(v, dict): return {str(k): jsonable(x) for k, x in v.items()}
    if isinstance(v, (list, tuple)): return [jsonable(x) for x in v]
    if hasattr(v, 'item'): return v.item()
    return v


FULL_KEYS = ['power_sums', 'L_coeffs', 'epsilon', 'eps_source', 'eps_consistent_with_rootnumber', 'FE_ok',
             'RH_ok', 'tail_ok', 'q_divisibility', 'cyc_label', 'cyc_remainder_deg', 'rank', 'L_at_1_over_q',
             'sha_bsd', 'AT_consistent', 'fe_violation', 'tors_gcd']

idx = [ci for ci in range(q ** 5) if ci % nchunks == chunk]
if limit: idx = idx[:limit]
out = open(os.path.join(OUT, f'q7_deg5_chunk{chunk}.jsonl'), 'w')
t0 = time.time()
for i, ci in enumerate(idx):
    coeffs = [(ci // q ** k) % q for k in range(5)] + [1]
    try:
        r5 = analyse(q, coeffs, 5)
        r8 = analyse(q, coeffs, 8)
        S = lefschetz_sums(q, coeffs, 8)
    except Exception as e:
        out.write(json.dumps({'ci': ci, 'coeffs': coeffs, 'error': repr(e)}) + '\n'); continue
    rec = {k: jsonable(v) for k, v in r5.items() if k != 'traces'}
    rec['ci'] = ci; rec['coeffs'] = coeffs
    rec['full'] = {k: jsonable(r8[k]) for k in FULL_KEYS if k in r8}
    rec['S_indep'] = S
    rec['S_match_engine_K8'] = (S == [-p for p in r8['power_sums']])
    rec['p_K5_prefix_of_K8'] = (list(r5['power_sums']) == list(r8['power_sums'][:5]))
    rec['agree_L_K5_K8'] = (list(r5['L_coeffs']) == list(r8['L_coeffs']))
    rec['agree_eps_K5_K8'] = (r5['epsilon'] == r8['epsilon'])
    out.write(json.dumps(rec) + '\n')
    if i % 100 == 0:
        out.flush(); print(f'{i}/{len(idx)} {time.time()-t0:.0f}s', flush=True)
out.close()
print('done', len(idx), f'{time.time()-t0:.0f}s', flush=True)


==> anc/data/scripts/we8.py <==
"""we8.py -- exact class functions on W(E_8) from the audit's table of characteristic polynomials
(../../../audit/data/weyl_e8_charpolys.json: label -> total size of the conjugacy classes with that
characteristic polynomial; 106 labels, sum = |W(E_8)| = 696,729,600).

Conventions (match lpoly.analyse):  L_unit(z) = prod_j (z - beta_j) = charpoly(w_D), beta_j = alpha_j / q;
  mult1(w)   = exponent of Phi_1              = rank (Thm A);
  det1(w)    = det(1 - w) = charpoly(1)       = |Sha| for rank 0 (Thm A);
  p_d(w)     = sum_j beta_j^d                 (Newton identities from the charpoly, exact ints);
  tr(w)      = p_1(w) = -(coefficient of z^7).
The pipeline's power sums are p_d = q^d p_d(w), and the Lefschetz sums are S_d = -p_d = -q^d p_d(w).
All arithmetic is in Python integers / Fractions (exact).
"""
import os, json
from fractions import Fraction
from collections import defaultdict
HERE = os.path.dirname(os.path.abspath(__file__))
JSON = os.path.normpath(os.path.join(HERE, '..', 'inputs', 'weyl_e8_charpolys.json'))   # copy of audit/data (data/inputs/PROVENANCE.md)
if not os.path.exists(JSON):
    JSON = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'audit', 'data', 'weyl_e8_charpolys.json'))


def poly_mul(a, b):
    out = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x == 0: continue
        for j, y in enumerate(b):
            out[i + j] += x * y
    return out


def poly_divexact(a, b):
    """a / b for integer polynomials (coefficient lists, low degree first), exact division assumed."""
    a = list(a); out = [0] * (len(a) - len(b) + 1)
    for i in range(len(out) - 1, -1, -1):
        c = a[i + len(b) - 1] // b[-1]
        assert c * b[-1] == a[i + len(b) - 1]
        out[i] = c
        for j, y in enumerate(b): a[i + j] -= c * y
    assert all(x == 0 for x in a), 'inexact division'
    return out


_CYC = {}
def cyclotomic(n):
    if n in _CYC: return _CYC[n]
    f = [-1] + [0] * (n - 1) + [1]          # z^n - 1
    for d in range(1, n):
        if n % d == 0: f = poly_divexact(f, cyclotomic(d))
    _CYC[n] = f
    return f


def parse_label(lab):
    """'Phi_1^2 * Phi_2 * Phi_14' -> {1: 2, 2: 1, 14: 1};  '1' -> {}."""
    if lab.strip() == '1': return {}
    typ = {}
    for part in lab.split('*'):
        part = part.strip()
        assert part.startswith('Phi_'), lab
        if '^' in part:
            n, e = part[4:].split('^'); typ[int(n)] = typ.get(int(n), 0) + int(e)
        else:
            typ[int(part[4:])] = typ.get(int(part[4:]), 0) + 1
    return typ


def norm_label(lab):
    typ = parse_label(lab)
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'


def charpoly(lab):
    f = [1]
    for n, e in parse_label(lab).items():
        for _ in range(e): f = poly_mul(f, cyclotomic(n))
    return f


def power_sums_from_charpoly(f, dmax):
    """f = prod (z - beta_j) as coefficient list low->high, monic of degree r. Returns [p_1..p_dmax] (ints)."""
    r = len(f) - 1
    assert f[-1] == 1
    e = [(-1) ** k * f[r - k] for k in range(r + 1)]     # elementary symmetric polynomials e_0..e_r
    p = []
    for k in range(1, dmax + 1):
        s = 0
        for i in range(1, min(k, r) + 1):
            s += (-1) ** (i - 1) * e[i] * (p[k - i - 1] if k - i >= 1 else k)   # last term: (-1)^{k-1} k e_k
        p.append(s)
    return p


class WE8:
    def __init__(self, dmax=8):
        raw = json.load(open(JSON))
        self.size = {}
        for lab, sz in raw.items():
            self.size[norm_label(lab)] = self.size.get(norm_label(lab), 0) + int(sz)
        self.W = sum(self.size.values())
        assert self.W == 696729600, self.W
        assert len(self.size) == 106, len(self.size)
        self.labels = sorted(self.size, key=lambda l: -self.size[l])
        self.mult1 = {}; self.det1 = {}; self.p = {}; self.tr = {}; self.detw = {}
        for lab in self.labels:
            f = charpoly(lab); assert len(f) == 9
            typ = parse_label(lab)
            self.mult1[lab] = typ.get(1, 0)
            self.det1[lab] = sum(f)                          # charpoly(1) = det(1 - w)
            self.p[lab] = power_sums_from_charpoly(f, dmax)
            self.tr[lab] = self.p[lab][0]
            self.detw[lab] = f[0]                            # det(-w)... f(0) = prod(-beta_j) = det(w) for r = 8 even
        self.dmax = dmax

    def mass(self, lab):
        return Fraction(self.size[lab], self.W)

    def cond(self, pred):
        """Conditional distribution (label -> Fraction) given pred(label)."""
        tot = sum(self.size[l] for l in self.labels if pred(l))
        return {l: Fraction(self.size[l], tot) for l in self.labels if pred(l)}, Fraction(tot, self.W)

    def cond_expect(self, func, pred):
        dist, _ = self.cond(pred)
        return sum(w * Fraction(func(l)) for l, w in dist.items())

    def rank_dist(self):
        d = defaultdict(int)
        for l in self.labels: d[self.mult1[l]] += self.size[l]
        return {r: Fraction(v, self.W) for r, v in sorted(d.items())}

    def sha_dist(self):
        """distribution of det(1-w) over mult1 = 0."""
        d = defaultdict(int)
        for l in self.labels:
            if self.mult1[l] == 0: d[self.det1[l]] += self.size[l]
        tot = sum(d.values())
        return {s: Fraction(v, tot) for s, v in sorted(d.items())}


if __name__ == '__main__':
    G = WE8()
    print('|W| =', G.W, ' #charpolys =', len(G.labels))
    print('P(mult_1 = r):', {r: (v, float(v)) for r, v in G.rank_dist().items()})
    print('E[tr w | mult_1 = r]:', {r: (str(G.cond_expect(lambda l: G.tr[l], lambda l: G.mult1[l] == r)),
                                       float(G.cond_expect(lambda l: G.tr[l], lambda l: G.mult1[l] == r))) for r in range(9)})
    print('|Sha| dist (mult_1 = 0):', {s: (str(v), float(v)) for s, v in G.sha_dist().items()})
    # sanity: Phi_8^2 -> p_4 = -8 ; Phi_1^8 -> p_d = 8 ; tr of Phi_1^2*Phi_2*Phi_14 = 2 - 1 + 1 = 2
    assert G.p['Phi_8^2'][3] == -8 and G.p['Phi_1^8'] == [8] * 8 and G.tr['Phi_1 * Phi_2 * Phi_14'] == 1, G.p['Phi_8^2']
    assert G.det1['Phi_3^4'] == 81 and G.det1['Phi_5^2'] == 25 and G.det1['Phi_2^2 * Phi_14'] == 4
    # sum over W of tr w = 0 (no trivial constituent in the reflection representation), sum of tr^2 = |W| (irreducible)
    assert sum(G.size[l] * G.tr[l] for l in G.labels) == 0
    assert sum(G.size[l] * G.tr[l] ** 2 for l in G.labels) == G.W
    print('sanity checks passed (Newton, det(1-w), sum tr = 0, sum tr^2 = |W|)')
    for lab in G.labels[:12]:
        print(f'{lab:36s} size={G.size[lab]:10d} mult1={G.mult1[lab]} det(1-w)={G.det1[lab]:3d} tr={G.tr[lab]:+d} p={G.p[lab][:4]}')


==> anc/data/summary_F5.json <==
{
 "date": "2026-09-26",
 "family": "F5: deg D = 5, 4+27D^2 squarefree",
 "q": [
  7,
  11,
  13,
  23
 ],
 "data_summary": [
  {
   "q": 7,
   "deg5_curves": 16807,
   "source": "full enumeration (all 7^5 monic D)",
   "F5": 12320,
   "nonsqfree_excluded": 4487,
   "n_types": 62,
   "rank0": 4291,
   "rank1": 5775,
   "rank2": 2065,
   "rank3": 189,
   "rank4": 0,
   "rank5": 0,
   "rank6": 0,
   "rank7": 0,
   "rank8": 0,
   "eps_plus": 6356,
   "eps_minus": 5964
  },
  {
   "q": 11,
   "deg5_curves": 161051,
   "source": "full enumeration (all 11^5 monic D: audit pickle for squarefree D + agg_q11_extra.pkl)",
   "F5": 159841,
   "nonsqfree_excluded": 1210,
   "n_types": 82,
   "rank0": 55946,
   "rank1": 71060,
   "rank2": 28050,
   "rank3": 4180,
   "rank4": 605,
   "rank5": 0,
   "rank6": 0,
   "rank7": 0,
   "rank8": 0,
   "eps_plus": 84601,
   "eps_minus": 75240
  },
  {
   "q": 13,
   "deg5_curves": 371293,
   "source": "full enumeration (all 13^5 monic D: audit pickle for squarefree D + agg_q13_extra.pkl)",
   "F5": 316238,
   "nonsqfree_excluded": 55055,
   "n_types": 84,
   "rank0": 103077,
   "rank1": 149422,
   "rank2": 55913,
   "rank3": 7514,
   "rank4": 312,
   "rank5": 0,
   "rank6": 0,
   "rank7": 0,
   "rank8": 0,
   "eps_plus": 159302,
   "eps_minus": 156936
  },
  {
   "q": 23,
   "deg5_curves": 10000,
   "source": "10,000 D drawn uniformly from all 23^5 monic D (seed 20260926)",
   "F5": 9981,
   "nonsqfree_excluded": 19,
   "n_types": 91,
   "rank0": 3260,
   "rank1": 4516,
   "rank2": 1825,
   "rank3": 345,
   "rank4": 32,
   "rank5": 3,
   "rank6": 0,
   "rank7": 0,
   "rank8": 0,
   "eps_plus": 5117,
   "eps_minus": 4864
  }
 ],
 "rank_TV": {
  "7": 0.04319597118777891,
  "11": 0.04051310956016293,
  "13": 0.024596623688283425,
  "23": 0.017159312881468426
 },
 "WE8_rank_prob": {
  "0": 0.30952673892425414,
  "1": 0.46432274443342153,
  "2": 0.18670913364381247,
  "3": 0.0354419849537037,
  "4": 0.0037554856288580245,
  "5": 0.00023509837962962962,
  "6": 8.640367798353909e-06,
  "7": 1.7223324514991183e-07,
  "8": 1.4352770429159319e-09
 },
 "type_stats": {
  "7": {
   "n_types_observed": 62,
   "coverage_mass": 0.9788018766534392,
   "TV": 0.14468315972222223,
   "n_unobserved": 44,
   "unobserved_mass": 0.021198123346560793,
   "largest_unobserved": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "largest_unobserved_expected_count": 21.38888888888889
  },
  "11": {
   "n_types_observed": 82,
   "coverage_mass": 0.996932020686361,
   "TV": 0.06496365954464367,
   "n_unobserved": 24,
   "unobserved_mass": 0.003067979313639002,
   "largest_unobserved": "Phi_1^4 * Phi_2^2 * Phi_3",
   "largest_unobserved_expected_count": 138.75086805555554
  },
  "13": {
   "n_types_observed": 84,
   "coverage_mass": 0.9967504724932025,
   "TV": 0.07374075718967883,
   "n_unobserved": 22,
   "unobserved_mass": 0.0032495275067975227,
   "largest_unobserved": "Phi_1 * Phi_2 * Phi_4^3",
   "largest_unobserved_expected_count": 411.7682291666667
  },
  "23": {
   "n_types_observed": 91,
   "coverage_mass": 0.9996693092987581,
   "TV": 0.040623654696320496,
   "n_unobserved": 15,
   "unobserved_mass": 0.00033069070124192024,
   "largest_unobserved": "Phi_1 * Phi_2^5 * Phi_6",
   "largest_unobserved_expected_count": 1.1552083333333334
  }
 },
 "sha_TV": {
  "7": 0.08268919561082812,
  "11": 0.026308580051377775,
  "13": 0.042365787023563944,
  "23": 0.015810639095921848
 },
 "sha_dist_obs": {
  "7": {
   "1": 0.6818923327895595,
   "4": 0.2642740619902121,
   "9": 0.04567699836867863,
   "16": 0.008156606851549755,
   "25": 0.0,
   "36": 0.0,
   "64": 0.0,
   "81": 0.0,
   "256": 0.0
  },
  "11": {
   "1": 0.6101061738104601,
   "4": 0.2575697994494691,
   "9": 0.07963035784506488,
   "16": 0.03735745182854896,
   "25": 0.008257963035784506,
   "36": 0.006881635863153756,
   "64": 0.0,
   "81": 0.00019661816751867872,
   "256": 0.0
  },
  "13": {
   "1": 0.6415689242022954,
   "4": 0.270525917517972,
   "9": 0.06482532475722033,
   "16": 0.019170134947660487,
   "25": 0.0029007441039223107,
   "36": 0.0010089544709294992,
   "64": 0.0,
   "81": 0.0,
   "256": 0.0
  },
  "23": {
   "1": 0.6,
   "4": 0.2687116564417178,
   "9": 0.0852760736196319,
   "16": 0.034049079754601225,
   "25": 0.006441717791411043,
   "36": 0.0049079754601227,
   "64": 0.0006134969325153375,
   "81": 0.0,
   "256": 0.0
  }
 },
 "WE8_sha_prob": {
  "1": 0.5992031371787314,
  "4": 0.2836927091827505,
  "9": 0.07291597657405466,
  "16": 0.03485788768998557,
  "25": 0.00538456442393019,
  "36": 0.003739280849951521,
  "64": 0.00018566568109134286,
  "81": 2.077378249973067e-05,
  "256": 4.637005022261311e-09
 },
 "deg1": {
  "7": {
   "0": {
    "N": 4291,
    "obs": 0.14355628058727568,
    "SE": 0.010705057347634682,
    "WE8": 0.27586206896551724
   },
   "1": {
    "N": 5775,
    "obs": 0.03151515151515152,
    "SE": 0.01019568594321305,
    "WE8": 0.08562573839114654
   },
   "2": {
    "N": 2065,
    "obs": -0.2983050847457627,
    "SE": 0.016795055639690658,
    "WE8": -0.4175158883622791
   },
   "3": {
    "N": 189,
    "obs": -0.9629629629629629,
    "SE": 0.04647326303478874,
    "WE8": -1.1015409735687316
   }
  },
  "11": {
   "0": {
    "N": 55946,
    "obs": 0.2782147070389304,
    "SE": 0.004061360611001858,
    "WE8": 0.27586206896551724
   },
   "1": {
    "N": 71060,
    "obs": 0.06424148606811146,
    "SE": 0.0037188124568440215,
    "WE8": 0.08562573839114654
   },
   "2": {
    "N": 28050,
    "obs": -0.5058823529411764,
    "SE": 0.006060874462553502,
    "WE8": -0.4175158883622791
   },
   "3": {
    "N": 4180,
    "obs": -1.0921052631578947,
    "SE": 0.01488350830717171,
    "WE8": -1.1015409735687316
   },
   "4": {
    "N": 605,
    "obs": -2.272727272727273,
    "SE": 0.01812151347777533,
    "WE8": -1.9690845759964044
   }
  },
  "13": {
   "0": {
    "N": 103077,
    "obs": 0.20305208727456173,
    "SE": 0.0025606922173099867,
    "WE8": 0.27586206896551724
   },
   "1": {
    "N": 149422,
    "obs": 0.05968331303288672,
    "SE": 0.0021947830577192257,
    "WE8": 0.08562573839114654
   },
   "2": {
    "N": 55913,
    "obs": -0.33201581027667987,
    "SE": 0.00376889604016648,
    "WE8": -0.4175158883622791
   },
   "3": {
    "N": 7514,
    "obs": -0.9238754325259516,
    "SE": 0.010164440398501192,
    "WE8": -1.1015409735687316
   },
   "4": {
    "N": 312,
    "obs": -1.6666666666666667,
    "SE": 0.05089411350605984,
    "WE8": -1.9690845759964044
   }
  },
  "23": {
   "0": {
    "N": 3260,
    "obs": 0.2665644171779141,
    "SE": 0.015916022892316226,
    "WE8": 0.27586206896551724
   },
   "1": {
    "N": 4516,
    "obs": 0.08525243578387955,
    "SE": 0.014576299826349537,
    "WE8": 0.08562573839114654
   },
   "2": {
    "N": 1825,
    "obs": -0.4684931506849315,
    "SE": 0.022561555336213245,
    "WE8": -0.4175158883622791
   },
   "3": {
    "N": 345,
    "obs": -1.173913043478261,
    "SE": 0.050741486921843736,
    "WE8": -1.1015409735687316
   },
   "4": {
    "N": 32,
    "obs": -2.21875,
    "SE": 0.14711181149263697,
    "WE8": -1.9690845759964044
   },
   "5": {
    "N": 3,
    "obs": -3.3333333333333335,
    "SE": 0.33333333333333337,
    "WE8": -3.046153846153846
   }
  }
 },
 "lefschetz": {
  "q7": {
   "r0_d1": {
    "N": 4291,
    "obs": -0.14355628058727568,
    "SE": 0.010705057347634682,
    "WE8": -0.27586206896551724
   },
   "r0_d2": {
    "N": 4291,
    "obs": 0.6427406199021207,
    "SE": 0.018091817762249676,
    "WE8": 0.5763434072437466
   },
   "r0_d3": {
    "N": 4291,
    "obs": -0.35889070146818924,
    "SE": 0.02115619074593883,
    "WE8": -0.43182124108224523
   },
   "r0_d4": {
    "N": 4291,
    "obs": 0.4730831973898858,
    "SE": 0.03861257693659131,
    "WE8": 0.29169065254118703
   },
   "r1_d1": {
    "N": 5775,
    "obs": -0.03151515151515152,
    "SE": 0.01019568594321305,
    "WE8": -0.08562573839114654
   },
   "r1_d2": {
    "N": 5775,
    "obs": 0.8096969696969697,
    "SE": 0.017477704916477696,
    "WE8": 0.8691317725653261
   },
   "r1_d3": {
    "N": 5775,
    "obs": -0.06424242424242424,
    "SE": 0.02142979971140928,
    "WE8": -0.1387197943540086
   },
   "r1_d4": {
    "N": 5775,
    "obs": 0.7272727272727273,
    "SE": 0.023325000860264365,
    "WE8": 0.7844430142865356
   },
   "r2_d1": {
    "N": 2065,
    "obs": 0.2983050847457627,
    "SE": 0.016795055639690658,
    "WE8": 0.4175158883622791
   },
   "r2_d2": {
    "N": 2065,
    "obs": 1.511864406779661,
    "SE": 0.027237250484955556,
    "WE8": 1.6424743734480434
   },
   "r2_d3": {
    "N": 2065,
    "obs": 0.7457627118644068,
    "SE": 0.03317031324900378,
    "WE8": 0.6519925544513782
   },
   "r2_d4": {
    "N": 2065,
    "obs": 2.135593220338983,
    "SE": 0.04843796193953596,
    "WE8": 2.0841521648253942
   }
  },
  "q11": {
   "r0_d1": {
    "N": 55946,
    "obs": -0.2782147070389304,
    "SE": 0.004061360611001858,
    "WE8": -0.27586206896551724
   },
   "r0_d2": {
    "N": 55946,
    "obs": 0.5711757766417617,
    "SE": 0.005391746594547091,
    "WE8": 0.5763434072437466
   },
   "r0_d3": {
    "N": 55946,
    "obs": -0.41977978765237906,
    "SE": 0.00704167151939411,
    "WE8": -0.43182124108224523
   },
   "r0_d4": {
    "N": 55946,
    "obs": 0.22040896578843885,
    "SE": 0.010068350731944748,
    "WE8": 0.29169065254118703
   },
   "r1_d1": {
    "N": 71060,
    "obs": -0.06424148606811146,
    "SE": 0.0037188124568440215,
    "WE8": -0.08562573839114654
   },
   "r1_d2": {
    "N": 71060,
    "obs": 0.8196594427244582,
    "SE": 0.004858326681783949,
    "WE8": 0.8691317725653261
   },
   "r1_d3": {
    "N": 71060,
    "obs": -0.09907120743034056,
    "SE": 0.00603278933660864,
    "WE8": -0.1387197943540086
   },
   "r1_d4": {
    "N": 71060,
    "obs": 0.7546439628482973,
    "SE": 0.00668205312448853,
    "WE8": 0.7844430142865356
   },
   "r2_d1": {
    "N": 28050,
    "obs": 0.5058823529411764,
    "SE": 0.006060874462553502,
    "WE8": 0.4175158883622791
   },
   "r2_d2": {
    "N": 28050,
    "obs": 1.5058823529411764,
    "SE": 0.008086750059322119,
    "WE8": 1.6424743734480434
   },
   "r2_d3": {
    "N": 28050,
    "obs": 0.7529411764705882,
    "SE": 0.010405519973882203,
    "WE8": 0.6519925544513782
   },
   "r2_d4": {
    "N": 28050,
    "obs": 2.007843137254902,
    "SE": 0.01345041624151877,
    "WE8": 2.0841521648253942
   }
  },
  "q13": {
   "r0_d1": {
    "N": 103077,
    "obs": -0.20305208727456173,
    "SE": 0.0025606922173099867,
    "WE8": -0.27586206896551724
   },
   "r0_d2": {
    "N": 103077,
    "obs": 0.5753562870475469,
    "SE": 0.004001313724032272,
    "WE8": 0.5763434072437466
   },
   "r0_d3": {
    "N": 103077,
    "obs": -0.33623407743725564,
    "SE": 0.004716589301075225,
    "WE8": -0.43182124108224523
   },
   "r0_d4": {
    "N": 103077,
    "obs": 0.3009206709547232,
    "SE": 0.007358649337874945,
    "WE8": 0.29169065254118703
   },
   "r1_d1": {
    "N": 149422,
    "obs": -0.05968331303288672,
    "SE": 0.0021947830577192257,
    "WE8": -0.08562573839114654
   },
   "r1_d2": {
    "N": 149422,
    "obs": 0.8510527231599095,
    "SE": 0.003369667510973655,
    "WE8": 0.8691317725653261
   },
   "r1_d3": {
    "N": 149422,
    "obs": -0.017922394292674438,
    "SE": 0.0041133318234052646,
    "WE8": -0.1387197943540086
   },
   "r1_d4": {
    "N": 149422,
    "obs": 0.761266747868453,
    "SE": 0.0044949933496860285,
    "WE8": 0.7844430142865356
   },
   "r2_d1": {
    "N": 55913,
    "obs": 0.33201581027667987,
    "SE": 0.00376889604016648,
    "WE8": 0.4175158883622791
   },
   "r2_d2": {
    "N": 55913,
    "obs": 1.580097651708905,
    "SE": 0.005624555526322349,
    "WE8": 1.6424743734480434
   },
   "r2_d3": {
    "N": 55913,
    "obs": 0.76447337828412,
    "SE": 0.006972325677868462,
    "WE8": 0.6519925544513782
   },
   "r2_d4": {
    "N": 55913,
    "obs": 2.0878865380144154,
    "SE": 0.009310251467886402,
    "WE8": 2.0841521648253942
   }
  },
  "q23": {
   "r0_d1": {
    "N": 3260,
    "obs": -0.2665644171779141,
    "SE": 0.015916022892316226,
    "WE8": -0.27586206896551724
   },
   "r0_d2": {
    "N": 3260,
    "obs": 0.5291411042944786,
    "SE": 0.022059924329590374,
    "WE8": 0.5763434072437466
   },
   "r0_d3": {
    "N": 3260,
    "obs": -0.4119631901840491,
    "SE": 0.027549714407567698,
    "WE8": -0.43182124108224523
   },
   "r0_d4": {
    "N": 3260,
    "obs": 0.21993865030674847,
    "SE": 0.04113040440177019,
    "WE8": 0.29169065254118703
   },
   "r1_d1": {
    "N": 4516,
    "obs": -0.08525243578387955,
    "SE": 0.014576299826349537,
    "WE8": -0.08562573839114654
   },
   "r1_d2": {
    "N": 4516,
    "obs": 0.8288308237378211,
    "SE": 0.019607209819167432,
    "WE8": 0.8691317725653261
   },
   "r1_d3": {
    "N": 4516,
    "obs": -0.08990256864481842,
    "SE": 0.024259158000228664,
    "WE8": -0.1387197943540086
   },
   "r1_d4": {
    "N": 4516,
    "obs": 0.7535429583702391,
    "SE": 0.02706583238859784,
    "WE8": 0.7844430142865356
   },
   "r2_d1": {
    "N": 1825,
    "obs": 0.4684931506849315,
    "SE": 0.022561555336213245,
    "WE8": 0.4175158883622791
   },
   "r2_d2": {
    "N": 1825,
    "obs": 1.5578082191780822,
    "SE": 0.03050755868648533,
    "WE8": 1.6424743734480434
   },
   "r2_d3": {
    "N": 1825,
    "obs": 0.6410958904109589,
    "SE": 0.038553817478572804,
    "WE8": 0.6519925544513782
   },
   "r2_d4": {
    "N": 1825,
    "obs": 2.1145205479452054,
    "SE": 0.05187851037013129,
    "WE8": 2.0841521648253942
   }
  }
 },
 "trace_identity_check": [
  {
   "q": 7,
   "N": 12320,
   "match_d1": 12320,
   "match_d2": 12320,
   "match_d3": 12320,
   "match_d4": 12320,
   "match_d5": 12320,
   "match_d6": 12320,
   "match_d7": 12320,
   "match_d8": 12320,
   "S_indep_match": 12320,
   "agree_L_K5_K8": 12320,
   "full_FE_ok": 12320,
   "full_type_in_WE8": 12320,
   "S1_eq_minus_qd_pd_w": 12320,
   "S2_eq_minus_qd_pd_w": 12320,
   "S3_eq_minus_qd_pd_w": 12320,
   "S4_eq_minus_qd_pd_w": 12320,
   "S5_eq_minus_qd_pd_w": 12320,
   "S6_eq_minus_qd_pd_w": 12320,
   "S7_eq_minus_qd_pd_w": 12320,
   "S8_eq_minus_qd_pd_w": 12320
  },
  {
   "q": 11,
   "N": 159841,
   "match_d1": 159841,
   "match_d2": 159841,
   "match_d3": 159841,
   "match_d4": 159841,
   "match_d5": 159841,
   "K6_n": 14641,
   "K6_L_agree": 14641,
   "K6_rootnumber_cases": 5225,
   "K6_rootnumber_cases_agree": 5225,
   "K6_S_match": 14641,
   "indep_sample_n": 300,
   "indep_sample_S_eq_minus_qd_pd_w_d_le_5": 300
  },
  {
   "q": 13,
   "N": 316238,
   "match_d1": 316238,
   "match_d2": 316238,
   "match_d3": 316238,
   "match_d4": 316238,
   "match_d5": 316238,
   "K6_n": 28561,
   "K6_L_agree": 28561,
   "K6_rootnumber_cases": 8437,
   "K6_rootnumber_cases_agree": 8437,
   "K6_S_match": 28561,
   "indep_sample_n": 300,
   "indep_sample_S_eq_minus_qd_pd_w_d_le_5": 300
  },
  {
   "q": 23,
   "N": 9981,
   "match_d1": 9981,
   "match_d2": 9981,
   "match_d3": 9981,
   "match_d4": 9981,
   "match_d5": 9981,
   "indep_sample_n": 300,
   "indep_sample_S_eq_minus_qd_pd_w_d_le_5": 300
  }
 ],
 "zscores": {
  "q7": {
   "d1": {
    "z": 7.578823765653325,
    "mean0": 0.14355628058727568,
    "mean1": 0.03151515151515152,
    "null_sd": 1.0054317486704163,
    "null_max_abs": 3.8725545273227575,
    "lefschetz_z": -7.5788237656531665
   },
   "d2": {
    "z": 6.631118803471429,
    "mean0": 0.28796706284471374,
    "mean1": 0.098008658008658,
    "null_sd": 0.9975239637937777,
    "null_max_abs": 3.981856709492156,
    "lefschetz_z": -6.637051429546278
   },
   "d3": {
    "z": 10.993080361399938,
    "mean0": 0.4044220461430902,
    "mean1": 0.07400432900432902,
    "null_sd": 0.9832944434382043,
    "null_max_abs": 3.67768966372658,
    "lefschetz_z": -9.784602523630198
   },
   "d4": {
    "z": 5.717888603343676,
    "mean0": 0.39918822341334576,
    "mean1": 0.13794063079777366,
    "null_sd": 0.9905007448225996,
    "null_max_abs": 3.4654699929519284,
    "lefschetz_z": -5.634778691779146
   }
  },
  "q11": {
   "d1": {
    "z": 38.856585338964926,
    "mean0": 0.2782147070389304,
    "mean1": 0.06424148606811146,
    "null_sd": 0.9835639512582565,
    "null_max_abs": 3.5493365642711323,
    "lefschetz_z": -38.8565853389605
   },
   "d2": {
    "z": 30.022051222340963,
    "mean0": 0.3414363850856183,
    "mean1": 0.10788066422741345,
    "null_sd": 0.9886822889847242,
    "null_max_abs": 3.3066055061723914,
    "lefschetz_z": -34.23722723420675
   },
   "d3": {
    "z": 36.358034055174805,
    "mean0": 0.4408916633896972,
    "mean1": 0.10338094567970729,
    "null_sd": 0.9939652052258825,
    "null_max_abs": 3.5243599221403774,
    "lefschetz_z": -34.586980927807105
   },
   "d4": {
    "z": 43.77919578470443,
    "mean0": 0.675937781995409,
    "mean1": 0.144199310868323,
    "null_sd": 1.00277423899172,
    "null_max_abs": 3.535617680447871,
    "lefschetz_z": -44.21034476106569
   }
  },
  "q13": {
   "d1": {
    "z": 42.51026493581246,
    "mean0": 0.20305208727456173,
    "mean1": 0.05968331303288672,
    "null_sd": 1.0124470612233036,
    "null_max_abs": 3.7336005400740944,
    "lefschetz_z": -42.510264935788015
   },
   "d2": {
    "z": 55.997336449155796,
    "mean0": 0.4002056714883049,
    "mean1": 0.08966551110278272,
    "null_sd": 0.9902178762318367,
    "null_max_abs": 3.343246787800545,
    "lefschetz_z": -52.702603725803144
   },
   "d3": {
    "z": 53.34348931923586,
    "mean0": 0.4275364879791667,
    "mean1": 0.09408420446788289,
    "null_sd": 0.9826288079546558,
    "null_max_abs": 3.8051743189195917,
    "lefschetz_z": -50.86271734222077
   },
   "d4": {
    "z": 53.171406598380884,
    "mean0": 0.612293359695787,
    "mean1": 0.15108491558411918,
    "null_sd": 0.9727738991915797,
    "null_max_abs": 3.4459993925522197,
    "lefschetz_z": -53.38635579831944
   }
  },
  "q23": {
   "d1": {
    "z": 8.40102381051032,
    "mean0": 0.2665644171779141,
    "mean1": 0.08525243578387955,
    "null_sd": 0.985944020443484,
    "null_max_abs": 3.221801530574836,
    "lefschetz_z": -8.40102381051023
   },
   "d2": {
    "z": 10.177855268194719,
    "mean0": 0.4416474696282645,
    "mean1": 0.13074024023498357,
    "null_sd": 1.0099619017166377,
    "null_max_abs": 3.5078129928568282,
    "lefschetz_z": -10.15411532215597
   },
   "d3": {
    "z": 9.041109019337753,
    "mean0": 0.4238503752515822,
    "mean1": 0.09289839464075034,
    "null_sd": 1.0129544302104767,
    "null_max_abs": 3.508991585238582,
    "lefschetz_z": -8.773528385644552
   },
   "d4": {
    "z": 10.83354902231037,
    "mean0": 0.7341783764208004,
    "mean1": 0.20002709872513272,
    "null_sd": 1.000071183875875,
    "null_max_abs": 3.6609903601923044,
    "lefschetz_z": -10.837494322185632
   }
  }
 },
 "sha_strat": {
  "7": {
   "1": {
    "N": 2926,
    "obs": -0.07416267942583732,
    "SE": 0.011676642139328407,
    "WE8": -0.15540039245324883
   },
   "4": {
    "N": 1134,
    "obs": 0.4876543209876543,
    "SE": 0.016908498317211917,
    "WE8": 0.6952319183212335
   },
   "9": {
    "N": 196,
    "obs": 1.1071428571428572,
    "SE": 0.02214905974807294,
    "WE8": 1.1282051282051282
   },
   "16": {
    "N": 35,
    "obs": 1.8,
    "SE": 0.06859943405700354,
    "WE8": 1.9123050105037322
   }
  },
  "11": {
   "1": {
    "N": 34133,
    "obs": -0.17982597486303578,
    "SE": 0.004188041922394644,
    "WE8": -0.15540039245324883
   },
   "4": {
    "N": 14410,
    "obs": 0.7213740458015268,
    "SE": 0.005558965619440476,
    "WE8": 0.6952319183212335
   },
   "9": {
    "N": 4455,
    "obs": 1.1604938271604939,
    "SE": 0.006429442873632347,
    "WE8": 1.1282051282051282
   },
   "16": {
    "N": 2090,
    "obs": 1.9210526315789473,
    "SE": 0.010506771808941339,
    "WE8": 1.9123050105037322
   },
   "25": {
    "N": 462,
    "obs": 2.0,
    "SE": 0.0,
    "WE8": 2.0
   },
   "36": {
    "N": 385,
    "obs": 3.0,
    "SE": 0.0,
    "WE8": 3.0
   },
   "81": {
    "N": 11,
    "obs": 4.0,
    "SE": 0.0,
    "WE8": 4.0
   }
  },
  "13": {
   "1": {
    "N": 66131,
    "obs": -0.11755455081580499,
    "SE": 0.0028213113890294323,
    "WE8": -0.15540039245324883
   },
   "4": {
    "N": 27885,
    "obs": 0.6116550116550117,
    "SE": 0.003623967494978934,
    "WE8": 0.6952319183212335
   },
   "9": {
    "N": 6682,
    "obs": 1.1011673151750974,
    "SE": 0.004665220941943163,
    "WE8": 1.1282051282051282
   },
   "16": {
    "N": 1976,
    "obs": 1.7105263157894737,
    "SE": 0.012004767803492867,
    "WE8": 1.9123050105037322
   },
   "25": {
    "N": 299,
    "obs": 2.0,
    "SE": 0.0,
    "WE8": 2.0
   },
   "36": {
    "N": 104,
    "obs": 3.0,
    "SE": 0.0,
    "WE8": 3.0
   }
  },
  "23": {
   "1": {
    "N": 1956,
    "obs": -0.16359918200409,
    "SE": 0.016740496169116797,
    "WE8": -0.15540039245324883
   },
   "4": {
    "N": 876,
    "obs": 0.6438356164383562,
    "SE": 0.021395438556747876,
    "WE8": 0.6952319183212335
   },
   "9": {
    "N": 278,
    "obs": 1.1510791366906474,
    "SE": 0.0243489563575218,
    "WE8": 1.1282051282051282
   },
   "16": {
    "N": 111,
    "obs": 1.864864864864865,
    "SE": 0.045224866299139216,
    "WE8": 1.9123050105037322
   },
   "25": {
    "N": 21,
    "obs": 2.0,
    "SE": 0.0,
    "WE8": 2.0
   },
   "36": {
    "N": 16,
    "obs": 3.0,
    "SE": 0.0,
    "WE8": 3.0
   },
   "64": {
    "N": 2,
    "obs": 4.0,
    "SE": 0.0,
    "WE8": 4.055944055944056
   }
  }
 },
 "WE8_sha_cond_E_deg1": {
  "1": -0.15540039245324883,
  "4": 0.6952319183212335,
  "9": 1.1282051282051282,
  "16": 1.9123050105037322,
  "25": 2.0,
  "36": 3.0,
  "64": 4.055944055944056,
  "81": 4.0,
  "256": 8.0
 },
 "n_rank0_classes_WE8": 30
}

==> anc/data/tables/classes_rank0_q11.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 11: all 30 characteristic polynomials of W(E_8) with mult_1 = 0 (rank 0), N = observed count among the 55946 rank-0 curves of F5, expected = N0 |C|/|{w : mult_1(w) = 0}|, S_1 = -q tr(w) = sum_{deg v = 1} a_v, S_2 = -q^2 p_2(w) (exact, constant on the class; verified on every curve).
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $|\Sha|$ & $N$ & expected & $S_1$ & $S_2$ \\
\midrule
$\Phi_{20}$ & 1 & 8,041 & 9,037.3 & 0 & -242 \\
$\Phi_{24}$ & 1 & 7,590 & 7,531.1 & 0 & 0 \\
$\Phi_{15}$ & 1 & 6,347 & 6,024.9 & -11 & -121 \\
$\Phi_{30}$ & 1 & 6,347 & 6,024.9 & +11 & -121 \\
$\Phi_2^2\Phi_{14}$ & 4 & 5,720 & 6,455.2 & +11 & -121 \\
$\Phi_3\Phi_9$ & 9 & 3,520 & 3,347.2 & +11 & +121 \\
$\Phi_6\Phi_{18}$ & 1 & 3,520 & 3,347.2 & -11 & +121 \\
$\Phi_2^2\Phi_6\Phi_{10}$ & 4 & 2,970 & 3,012.4 & 0 & 0 \\
$\Phi_4^2\Phi_{12}$ & 4 & 1,760 & 2,510.4 & 0 & +242 \\
$\Phi_2^2\Phi_{18}$ & 4 & 1,760 & 1,673.6 & +22 & -242 \\
$\Phi_2^2\Phi_4\Phi_8$ & 16 & 1,430 & 1,412.1 & +22 & 0 \\
$\Phi_2^2\Phi_6\Phi_{12}$ & 4 & 1,155 & 1,255.2 & +11 & -363 \\
$\Phi_8^2$ & 4 & 1,045 & 941.4 & 0 & 0 \\
$\Phi_{12}^2$ & 1 & 990 & 627.6 & 0 & -484 \\
$\Phi_6^2\Phi_{12}$ & 1 & 825 & 627.6 & -22 & 0 \\
$\Phi_3^2\Phi_{12}$ & 9 & 825 & 627.6 & +22 & 0 \\
$\Phi_{10}^2$ & 1 & 462 & 301.2 & -22 & +242 \\
$\Phi_5^2$ & 25 & 462 & 301.2 & +22 & +242 \\
$\Phi_2^2\Phi_3^2\Phi_6$ & 36 & 385 & 209.2 & +33 & +121 \\
$\Phi_2^2\Phi_4^2\Phi_6$ & 16 & 330 & 313.8 & +11 & +363 \\
$\Phi_2^4\Phi_{10}$ & 16 & 165 & 150.6 & +33 & -363 \\
$\Phi_2^4\Phi_6^2$ & 16 & 165 & 69.7 & +22 & -242 \\
$\Phi_3^2\Phi_6^2$ & 9 & 110 & 104.6 & 0 & +484 \\
$\Phi_3^4$ & 81 & 11 & 1.2 & +44 & +484 \\
$\Phi_6^4$ & 1 & 11 & 1.2 & -44 & +484 \\
$\Phi_2^2\Phi_6^3$ & 4 & 0 & 23.2 & -11 & +121 \\
$\Phi_2^4\Phi_4^2$ & 64 & 0 & 9.8 & +44 & 0 \\
$\Phi_4^4$ & 16 & 0 & 3.9 & 0 & +968 \\
$\Phi_2^6\Phi_6$ & 64 & 0 & 0.6 & +55 & -605 \\
$\Phi_2^8$ & 256 & 0 & 0.0 & +88 & -968 \\
\midrule
total &  & 55,946 & 55,946 &  &  \\
\bottomrule
\end{tabular}


==> anc/data/tables/classes_rank0_q13.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 13: all 30 characteristic polynomials of W(E_8) with mult_1 = 0 (rank 0), N = observed count among the 103077 rank-0 curves of F5, expected = N0 |C|/|{w : mult_1(w) = 0}|, S_1 = -q tr(w) = sum_{deg v = 1} a_v, S_2 = -q^2 p_2(w) (exact, constant on the class; verified on every curve).
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $|\Sha|$ & $N$ & expected & $S_1$ & $S_2$ \\
\midrule
$\Phi_{20}$ & 1 & 18,590 & 16,650.7 & 0 & -338 \\
$\Phi_{24}$ & 1 & 15,366 & 13,875.6 & 0 & 0 \\
$\Phi_{30}$ & 1 & 12,324 & 11,100.5 & +13 & -169 \\
$\Phi_2^2\Phi_{14}$ & 4 & 11,492 & 11,893.4 & +13 & -169 \\
$\Phi_{15}$ & 1 & 10,192 & 11,100.5 & -13 & -169 \\
$\Phi_6\Phi_{18}$ & 1 & 6,604 & 6,166.9 & -13 & +169 \\
$\Phi_3\Phi_9$ & 9 & 5,642 & 6,166.9 & +13 & +169 \\
$\Phi_2^2\Phi_6\Phi_{10}$ & 4 & 5,538 & 5,550.2 & 0 & 0 \\
$\Phi_4^2\Phi_{12}$ & 4 & 5,252 & 4,625.2 & 0 & +338 \\
$\Phi_2^2\Phi_6\Phi_{12}$ & 4 & 2,054 & 2,312.6 & +13 & -507 \\
$\Phi_2^2\Phi_{18}$ & 4 & 1,768 & 3,083.5 & +26 & -338 \\
$\Phi_8^2$ & 4 & 1,755 & 1,734.5 & 0 & 0 \\
$\Phi_2^2\Phi_4\Phi_8$ & 16 & 1,404 & 2,601.7 & +26 & 0 \\
$\Phi_{12}^2$ & 1 & 1,404 & 1,156.3 & 0 & -676 \\
$\Phi_6^2\Phi_{12}$ & 1 & 1,066 & 1,156.3 & -26 & 0 \\
$\Phi_3^2\Phi_{12}$ & 9 & 858 & 1,156.3 & +26 & 0 \\
$\Phi_{10}^2$ & 1 & 585 & 555.0 & -26 & +338 \\
$\Phi_2^2\Phi_4^2\Phi_6$ & 16 & 494 & 578.2 & +13 & +507 \\
$\Phi_5^2$ & 25 & 299 & 555.0 & +26 & +338 \\
$\Phi_3^2\Phi_6^2$ & 9 & 182 & 192.7 & 0 & +676 \\
$\Phi_2^2\Phi_3^2\Phi_6$ & 36 & 104 & 385.4 & +39 & +169 \\
$\Phi_4^4$ & 16 & 52 & 7.2 & 0 & +1352 \\
$\Phi_2^4\Phi_{10}$ & 16 & 26 & 277.5 & +39 & -507 \\
$\Phi_2^2\Phi_6^3$ & 4 & 26 & 42.8 & -13 & +169 \\
$\Phi_2^4\Phi_6^2$ & 16 & 0 & 128.5 & +26 & -338 \\
$\Phi_2^4\Phi_4^2$ & 64 & 0 & 18.1 & +52 & 0 \\
$\Phi_3^4$ & 81 & 0 & 2.1 & +52 & +676 \\
$\Phi_6^4$ & 1 & 0 & 2.1 & -52 & +676 \\
$\Phi_2^6\Phi_6$ & 64 & 0 & 1.1 & +65 & -845 \\
$\Phi_2^8$ & 256 & 0 & 0.0 & +104 & -1352 \\
\midrule
total &  & 103,077 & 103,077 &  &  \\
\bottomrule
\end{tabular}


==> anc/data/tables/classes_rank0_q23.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 23: all 30 characteristic polynomials of W(E_8) with mult_1 = 0 (rank 0), N = observed count among the 3260 rank-0 curves of F5, expected = N0 |C|/|{w : mult_1(w) = 0}|, S_1 = -q tr(w) = sum_{deg v = 1} a_v, S_2 = -q^2 p_2(w) (exact, constant on the class; verified on every curve).
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $|\Sha|$ & $N$ & expected & $S_1$ & $S_2$ \\
\midrule
$\Phi_{20}$ & 1 & 524 & 526.6 & 0 & -1058 \\
$\Phi_{24}$ & 1 & 420 & 438.8 & 0 & 0 \\
$\Phi_2^2\Phi_{14}$ & 4 & 373 & 376.2 & +23 & -529 \\
$\Phi_{15}$ & 1 & 366 & 351.1 & -23 & -529 \\
$\Phi_{30}$ & 1 & 351 & 351.1 & +23 & -529 \\
$\Phi_3\Phi_9$ & 9 & 226 & 195.0 & +23 & +529 \\
$\Phi_6\Phi_{18}$ & 1 & 203 & 195.0 & -23 & +529 \\
$\Phi_2^2\Phi_6\Phi_{10}$ & 4 & 173 & 175.5 & 0 & 0 \\
$\Phi_4^2\Phi_{12}$ & 4 & 143 & 146.3 & 0 & +1058 \\
$\Phi_2^2\Phi_4\Phi_8$ & 16 & 82 & 82.3 & +46 & 0 \\
$\Phi_2^2\Phi_{18}$ & 4 & 72 & 97.5 & +46 & -1058 \\
$\Phi_8^2$ & 4 & 62 & 54.9 & 0 & 0 \\
$\Phi_2^2\Phi_6\Phi_{12}$ & 4 & 50 & 73.1 & +23 & -1587 \\
$\Phi_3^2\Phi_{12}$ & 9 & 47 & 36.6 & +46 & 0 \\
$\Phi_{12}^2$ & 1 & 41 & 36.6 & 0 & -2116 \\
$\Phi_6^2\Phi_{12}$ & 1 & 34 & 36.6 & -46 & 0 \\
$\Phi_2^2\Phi_4^2\Phi_6$ & 16 & 21 & 18.3 & +23 & +1587 \\
$\Phi_5^2$ & 25 & 21 & 17.6 & +46 & +1058 \\
$\Phi_{10}^2$ & 1 & 17 & 17.6 & -46 & +1058 \\
$\Phi_2^2\Phi_3^2\Phi_6$ & 36 & 16 & 12.2 & +69 & +529 \\
$\Phi_2^4\Phi_{10}$ & 16 & 6 & 8.8 & +69 & -1587 \\
$\Phi_3^2\Phi_6^2$ & 9 & 5 & 6.1 & 0 & +2116 \\
$\Phi_2^2\Phi_6^3$ & 4 & 3 & 1.4 & -23 & +529 \\
$\Phi_2^4\Phi_6^2$ & 16 & 2 & 4.1 & +46 & -1058 \\
$\Phi_2^4\Phi_4^2$ & 64 & 2 & 0.6 & +92 & 0 \\
$\Phi_4^4$ & 16 & 0 & 0.2 & 0 & +4232 \\
$\Phi_3^4$ & 81 & 0 & 0.1 & +92 & +2116 \\
$\Phi_6^4$ & 1 & 0 & 0.1 & -92 & +2116 \\
$\Phi_2^6\Phi_6$ & 64 & 0 & 0.0 & +115 & -2645 \\
$\Phi_2^8$ & 256 & 0 & 0.0 & +184 & -4232 \\
\midrule
total &  & 3,260 & 3,260 &  &  \\
\bottomrule
\end{tabular}


==> anc/data/tables/classes_rank0_q7.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 7: all 30 characteristic polynomials of W(E_8) with mult_1 = 0 (rank 0), N = observed count among the 4291 rank-0 curves of F5, expected = N0 |C|/|{w : mult_1(w) = 0}|, S_1 = -q tr(w) = sum_{deg v = 1} a_v, S_2 = -q^2 p_2(w) (exact, constant on the class; verified on every curve).
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $|\Sha|$ & $N$ & expected & $S_1$ & $S_2$ \\
\midrule
$\Phi_{20}$ & 1 & 868 & 693.2 & 0 & -98 \\
$\Phi_{24}$ & 1 & 868 & 577.6 & 0 & 0 \\
$\Phi_{15}$ & 1 & 462 & 462.1 & -7 & -49 \\
$\Phi_{30}$ & 1 & 462 & 462.1 & +7 & -49 \\
$\Phi_2^2\Phi_{14}$ & 4 & 427 & 495.1 & +7 & -49 \\
$\Phi_2^2\Phi_6\Phi_{10}$ & 4 & 301 & 231.1 & 0 & 0 \\
$\Phi_4^2\Phi_{12}$ & 4 & 224 & 192.5 & 0 & +98 \\
$\Phi_3\Phi_9$ & 9 & 175 & 256.7 & +7 & +49 \\
$\Phi_6\Phi_{18}$ & 1 & 175 & 256.7 & -7 & +49 \\
$\Phi_8^2$ & 4 & 98 & 72.2 & 0 & 0 \\
$\Phi_{12}^2$ & 1 & 70 & 48.1 & 0 & -196 \\
$\Phi_2^2\Phi_{18}$ & 4 & 42 & 128.4 & +14 & -98 \\
$\Phi_2^2\Phi_6\Phi_{12}$ & 4 & 42 & 96.3 & +7 & -147 \\
$\Phi_2^2\Phi_4\Phi_8$ & 16 & 28 & 108.3 & +14 & 0 \\
$\Phi_6^2\Phi_{12}$ & 1 & 21 & 48.1 & -14 & 0 \\
$\Phi_3^2\Phi_{12}$ & 9 & 21 & 48.1 & +14 & 0 \\
$\Phi_2^2\Phi_4^2\Phi_6$ & 16 & 7 & 24.1 & +7 & +147 \\
$\Phi_{10}^2$ & 1 & 0 & 23.1 & -14 & +98 \\
$\Phi_5^2$ & 25 & 0 & 23.1 & +14 & +98 \\
$\Phi_2^2\Phi_3^2\Phi_6$ & 36 & 0 & 16.0 & +21 & +49 \\
$\Phi_2^4\Phi_{10}$ & 16 & 0 & 11.6 & +21 & -147 \\
$\Phi_3^2\Phi_6^2$ & 9 & 0 & 8.0 & 0 & +196 \\
$\Phi_2^4\Phi_6^2$ & 16 & 0 & 5.3 & +14 & -98 \\
$\Phi_2^2\Phi_6^3$ & 4 & 0 & 1.8 & -7 & +49 \\
$\Phi_2^4\Phi_4^2$ & 64 & 0 & 0.8 & +28 & 0 \\
$\Phi_4^4$ & 16 & 0 & 0.3 & 0 & +392 \\
$\Phi_3^4$ & 81 & 0 & 0.1 & +28 & +196 \\
$\Phi_6^4$ & 1 & 0 & 0.1 & -28 & +196 \\
$\Phi_2^6\Phi_6$ & 64 & 0 & 0.0 & +35 & -245 \\
$\Phi_2^8$ & 256 & 0 & 0.0 & +56 & -392 \\
\midrule
total &  & 4,291 & 4,291 &  &  \\
\bottomrule
\end{tabular}


==> anc/data/tables/data_summary.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 7, 11, 13: all q^5 monic degree-5 D; q = 23: 10,000 D drawn uniformly from the 6,436,343 monic degree-5 D (seed 20260926); "excluded" = D with 4+27D^2 not squarefree (not in F5).
\begin{tabular}{@{}rrrrrrrrrrrrr@{}}
\toprule
$q$ & deg-5 $D$ & $|\mathcal F_5|$ & excluded & types & $r=0$ & $r=1$ & $r=2$ & $r=3$ & $r=4$ & $r\ge5$ & $\varepsilon=+1$ & $\varepsilon=-1$ \\
\midrule
7 & 16,807 & 12,320 & 4,487 & 62 & 4,291 & 5,775 & 2,065 & 189 & 0 & 0 & 6,356 & 5,964 \\
11 & 161,051 & 159,841 & 1,210 & 82 & 55,946 & 71,060 & 28,050 & 4,180 & 605 & 0 & 84,601 & 75,240 \\
13 & 371,293 & 316,238 & 55,055 & 84 & 103,077 & 149,422 & 55,913 & 7,514 & 312 & 0 & 159,302 & 156,936 \\
23 & 10,000 & 9,981 & 19 & 91 & 3,260 & 4,516 & 1,825 & 345 & 32 & 3 & 5,117 & 4,864 \\
\bottomrule
\end{tabular}


==> anc/data/tables/finite_q_cfamily.tex <==
\begin{tabular}{@{}rr rr rrrrr r rrr@{}}
\toprule
$q$ & $c$ & $\chi_q(-3c)$ & $\chi_q(-3)$ & $\kappa_{1}$ & $\kappa_{35}$ & $\kappa_{84}$ & $\kappa_{\Lambda^2V}$ & $\kappa_{\Lambda^3V}$ & $M_3^{(c)}/q^2$ & $\|R\|_2$ & alt.\ 1 & alt.\ 2 \\
\midrule
11 & 2 & $+1$ & $-1$ & $+1.92$ & $+1.53$ & $+0.71$ & $-0.83$ & $0$ & $0$ & $1.66$ & $2.46$ & $2.92$ \\
17 & 3 & $+1$ & $-1$ & $+1.94$ & $+1.68$ & $+0.75$ & $-0.89$ & $-0.83$ & $-0.71$ & $0.83$ & $2.05$ & $2.68$ \\
23 & 5 & $+1$ & $-1$ & $+1.96$ & $+1.76$ & $+0.81$ & $-0.92$ & $0$ & $0$ & $0.52$ & $1.99$ & $2.67$ \\
7 & 3 & $-1$ & $+1$ & $+0.12$ & $-0.01$ & $+1.08$ & $+0.98$ & $0$ & $0$ & $1.10$ & $2.26$ & $2.96$ \\
13 & 2 & $-1$ & $+1$ & $+0.07$ & $-0.00$ & $+1.06$ & $+0.99$ & $+1.84$ & $+1.85$ & $1.16$ & $2.31$ & $3.01$ \\
19 & 2 & $-1$ & $+1$ & $+0.05$ & $-0.00$ & $+1.04$ & $+1.00$ & $0$ & $0$ & $0.54$ & $2.07$ & $2.85$ \\
\bottomrule
\end{tabular}


==> anc/data/tables/finite_q_kappa.tex <==
\begin{tabular}{@{}rr rrrr rr rr@{}}
\toprule
$q$ & $q\bmod12$ & $\kappa_{1}$ & $\kappa_{35}$ & $\kappa_{84}$ & $\kappa_{\Lambda^2V}$ & $\kappa_{\Lambda^3V}$ & pred. & $\max_{\text{other}}|\kappa_\rho|$ & $\|R\|_2$ \\
\midrule
5 & 5 & $+0.16$ & $-0.02$ & $+1.09$ & $-1.01$ & $-1.17$ & $-1.20$ & $0.88$ & $2.120$ \\
7 & 7 & $+1.87$ & $+1.31$ & $+0.47$ & $+0.78$ & $0$ & $0$ & $0.64$ & $1.499$ \\
11 & 11 & $+0.08$ & $0$ & $+1.08$ & $-0.98$ & $0$ & $0$ & $0.64$ & $1.655$ \\
13 & 1 & $+1.93$ & $+1.59$ & $+0.69$ & $+0.87$ & $-0.67$ & $-0.77$ & $0.44$ & $1.142$ \\
17 & 5 & $+0.06$ & $-0.00$ & $+1.05$ & $-1.00$ & $-1.76$ & $-1.76$ & $0.17$ & $0.610$ \\
19 & 7 & $+1.95$ & $+1.71$ & $+0.78$ & $+0.91$ & $0$ & $0$ & $0.33$ & $0.679$ \\
23 & 11 & $+0.04$ & $-0.00$ & $+1.04$ & $-1.00$ & $0$ & $0$ & $0.14$ & $0.369$ \\
25 & 1 & $+1.96$ & $+1.78$ & $+0.82$ & $+0.93$ & $+0.51$ & $+0.56$ & $0.26$ & $0.702$ \\
29 & 5 & $+0.03$ & $-0.00$ & $+1.03$ & $-1.00$ & $+1.45$ & $+1.45$ & $0.31$ & $0.519$ \\
31 & 7 & $+1.97$ & $+1.81$ & $+0.84$ & $+0.94$ & $0$ & $0$ & $0.25$ & $0.895$ \\
37 & 1 & $+1.97$ & $+1.85$ & $+0.88$ & $+0.95$ & $+1.80$ & $+1.89$ & $0.19$ & $0.475$ \\
41 & 5 & $+0.02$ & $-0.00$ & $+1.02$ & $-1.00$ & $+0.44$ & $+0.44$ & $0.20$ & $0.764$ \\
\bottomrule
\end{tabular}


==> anc/data/tables/lefschetz.tex <==
% generated by data/scripts/make_class_tables.py (revision 4, 2026-09-29) from data/csv/lefschetz.csv (written by analysis_F5.py); exact rationals, rounded for printing; q = 7, 11, 13 complete enumerations of F5(q); q = 23 mean over the random sample; observed values only.
% S_d = sum_{e | d} e sum_{deg v = e} a_v^{(d/e)} = -q^d p_d(w_D) exactly; N_d = number of finite places of degree d; bar a_d = mean of a_v over the N_d places of degree d (not a class function for d >= 2).
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$q$ & $r$ & $d$ & $N_r$ & $\mathbb E[p_d(w_D)\mid r]$ & $\mathbb E[S_d/N_d\mid r]$ & $\mathbb E[\bar a_d\mid r]$ \\
\midrule
7 & 0 & 1 & 4,291 & -0.1436 & +0.144 & +0.1436 \\
7 & 0 & 2 & 4,291 & +0.6427 & -1.500 & +0.2880 \\
7 & 0 & 3 & 4,291 & -0.3589 & +1.099 & +0.4044 \\
7 & 0 & 4 & 4,291 & +0.4731 & -1.932 & +0.3992 \\
7 & 1 & 1 & 5,775 & -0.0315 & +0.032 & +0.0315 \\
7 & 1 & 2 & 5,775 & +0.8097 & -1.889 & +0.0980 \\
7 & 1 & 3 & 5,775 & -0.0642 & +0.197 & +0.0740 \\
7 & 1 & 4 & 5,775 & +0.7273 & -2.970 & +0.1379 \\
7 & 2 & 1 & 2,065 & +0.2983 & -0.298 & -0.2983 \\
7 & 2 & 2 & 2,065 & +1.5119 & -3.528 & -0.6851 \\
7 & 2 & 3 & 2,065 & +0.7458 & -2.284 & -0.8404 \\
7 & 2 & 4 & 2,065 & +2.1356 & -8.720 & -1.3150 \\
\midrule
11 & 0 & 1 & 55,946 & -0.2782 & +0.278 & +0.2782 \\
11 & 0 & 2 & 55,946 & +0.5712 & -1.257 & +0.3414 \\
11 & 0 & 3 & 55,946 & -0.4198 & +1.270 & +0.4409 \\
11 & 0 & 4 & 55,946 & +0.2204 & -0.889 & +0.6759 \\
11 & 1 & 1 & 71,060 & -0.0642 & +0.064 & +0.0642 \\
11 & 1 & 2 & 71,060 & +0.8197 & -1.803 & +0.1079 \\
11 & 1 & 3 & 71,060 & -0.0991 & +0.300 & +0.1034 \\
11 & 1 & 4 & 71,060 & +0.7546 & -3.044 & +0.1442 \\
11 & 2 & 1 & 28,050 & +0.5059 & -0.506 & -0.5059 \\
11 & 2 & 2 & 28,050 & +1.5059 & -3.313 & -0.6197 \\
11 & 2 & 3 & 28,050 & +0.7529 & -2.278 & -0.7906 \\
11 & 2 & 4 & 28,050 & +2.0078 & -8.098 & -1.1371 \\
\midrule
13 & 0 & 1 & 103,077 & -0.2031 & +0.203 & +0.2031 \\
13 & 0 & 2 & 103,077 & +0.5754 & -1.247 & +0.4002 \\
13 & 0 & 3 & 103,077 & -0.3362 & +1.015 & +0.4275 \\
13 & 0 & 4 & 103,077 & +0.3009 & -1.211 & +0.6123 \\
13 & 1 & 1 & 149,422 & -0.0597 & +0.060 & +0.0597 \\
13 & 1 & 2 & 149,422 & +0.8511 & -1.844 & +0.0897 \\
13 & 1 & 3 & 149,422 & -0.0179 & +0.054 & +0.0941 \\
13 & 1 & 4 & 149,422 & +0.7613 & -3.063 & +0.1511 \\
13 & 2 & 1 & 55,913 & +0.3320 & -0.332 & -0.3320 \\
13 & 2 & 2 & 55,913 & +1.5801 & -3.424 & -0.7072 \\
13 & 2 & 3 & 55,913 & +0.7645 & -2.307 & -0.7267 \\
13 & 2 & 4 & 55,913 & +2.0879 & -8.401 & -1.1779 \\
\midrule
23 & 0 & 1 & 3,260 & -0.2666 & +0.267 & +0.2666 \\
23 & 0 & 2 & 3,260 & +0.5291 & -1.106 & +0.4416 \\
23 & 0 & 3 & 3,260 & -0.4120 & +1.238 & +0.4239 \\
23 & 0 & 4 & 3,260 & +0.2199 & -0.881 & +0.7342 \\
23 & 1 & 1 & 4,516 & -0.0853 & +0.085 & +0.0853 \\
23 & 1 & 2 & 4,516 & +0.8288 & -1.733 & +0.1307 \\
23 & 1 & 3 & 4,516 & -0.0899 & +0.270 & +0.0929 \\
23 & 1 & 4 & 4,516 & +0.7535 & -3.020 & +0.2000 \\
23 & 2 & 1 & 1,825 & +0.4685 & -0.468 & -0.4685 \\
23 & 2 & 2 & 1,825 & +1.5578 & -3.257 & -0.6205 \\
23 & 2 & 3 & 1,825 & +0.6411 & -1.927 & -0.6596 \\
23 & 2 & 4 & 1,825 & +2.1145 & -8.474 & -1.1637 \\
\bottomrule
\end{tabular}


==> anc/data/tables/monodromy_certificate.tex <==
% generated by data/scripts/make_monodromy_tables.py (2026-09-26); inputs: monodromy/data/certificate.json, maximal_subgroups.json, curve_C_*.json (GAP 4 / Sage 10.8).

% the certificate of Theorem B: for each q, curves D with complete L-polynomials (K = 8: all places of degree <= 8, no functional-equation input; q = 23: K = 6 plus the orthogonality identity) whose characteristic polynomials exclude every maximal subgroup class; 'excludes' lists the M_j with charpoly(w_D) not realised in M_j.

\begin{tabular}{@{}rllrl>{\raggedright\arraybackslash}p{6.4cm}l@{}}
\toprule
$q$ & $D$ & $\chi_{w_D}$ & $\det w_D$ & $\varepsilon$ from & $L(E_D,T)$: $c_1,\dots,c_8$ ($c_0=1$) & excludes \\
\midrule
5 & $t^5 + t^2 + 3$ & $\Phi_{30}$ & $+1$ & complete & $5$, $0$, $-125$, $-625$, $-3125$, $0$, $78125$, $390625$ & 2,3,4,5,6,7,8,9 \\
5 & $t^5 + 2t$ & $\Phi_{24}$ & $+1$ & complete & $0$, $0$, $0$, $-625$, $0$, $0$, $0$, $390625$ & 2,3,4,5,7,9 \\
5 & $t^5 + t^3 + 3t$ & $\Phi_{20}$ & $+1$ & complete & $0$, $-25$, $0$, $625$, $0$, $-15625$, $0$, $390625$ & 2,3,4,5,6,7,8 \\
5 & $t^5 + 2t^2 + 3$ & $\Phi_{15}$ & $+1$ & complete & $-5$, $0$, $125$, $-625$, $3125$, $0$, $-78125$, $390625$ & 2,3,4,5,6,7,8,9 \\
5 & $t^5 + t^2 + 1$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & $-1$ & complete & $0$, $0$, $0$, $0$, $0$, $0$, $0$, $-390625$ & 1,5 \\
\addlinespace[2pt]
7 & $t^5 + 5t + 2$ & $\Phi_{30}$ & $+1$ & complete & $7$, $0$, $-343$, $-2401$, $-16807$, $0$, $823543$, $5764801$ & 2,3,4,5,6,7,8,9 \\
7 & $t^5 + t^2 + 2t$ & $\Phi_{24}$ & $+1$ & complete & $0$, $0$, $0$, $-2401$, $0$, $0$, $0$, $5764801$ & 2,3,4,5,7,9 \\
7 & $t^5 + 5t$ & $\Phi_{20}$ & $+1$ & complete & $0$, $-49$, $0$, $2401$, $0$, $-117649$, $0$, $5764801$ & 2,3,4,5,6,7,8 \\
7 & $t^5 + 5t + 5$ & $\Phi_{15}$ & $+1$ & complete & $-7$, $0$, $343$, $-2401$, $16807$, $0$, $-823543$, $5764801$ & 2,3,4,5,6,7,8,9 \\
7 & $t^5 + 4t + 1$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & $-1$ & complete & $0$, $0$, $0$, $0$, $0$, $0$, $0$, $-5764801$ & 1,5 \\
\addlinespace[2pt]
11 & $t^5 + 5$ & $\Phi_{30}$ & $+1$ & complete & $11$, $0$, $-1331$, $-14641$, $-161051$, $0$, $19487171$, $214358881$ & 2,3,4,5,6,7,8,9 \\
11 & $t^5 + t + 2$ & $\Phi_{24}$ & $+1$ & complete & $0$, $0$, $0$, $-14641$, $0$, $0$, $0$, $214358881$ & 2,3,4,5,7,9 \\
11 & $t^5 + t$ & $\Phi_{20}$ & $+1$ & complete & $0$, $-121$, $0$, $14641$, $0$, $-1771561$, $0$, $214358881$ & 2,3,4,5,6,7,8 \\
11 & $t^5 + 3$ & $\Phi_{15}$ & $+1$ & complete & $-11$, $0$, $1331$, $-14641$, $161051$, $0$, $-19487171$, $214358881$ & 2,3,4,5,6,7,8,9 \\
11 & $t^5 + 2t + 2$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & $-1$ & complete & $0$, $0$, $0$, $0$, $0$, $0$, $0$, $-214358881$ & 1,5 \\
\addlinespace[2pt]
13 & $t^5 + t + 6$ & $\Phi_{30}$ & $+1$ & complete & $13$, $0$, $-2197$, $-28561$, $-371293$, $0$, $62748517$, $815730721$ & 2,3,4,5,6,7,8,9 \\
13 & $t^5 + 2$ & $\Phi_{24}$ & $+1$ & complete & $0$, $0$, $0$, $-28561$, $0$, $0$, $0$, $815730721$ & 2,3,4,5,7,9 \\
13 & $t^5 + 6t + 6$ & $\Phi_{20}$ & $+1$ & complete & $0$, $-169$, $0$, $28561$, $0$, $-4826809$, $0$, $815730721$ & 2,3,4,5,6,7,8 \\
13 & $t^5 + 10t + 3$ & $\Phi_{15}$ & $+1$ & complete & $-13$, $0$, $2197$, $-28561$, $371293$, $0$, $-62748517$, $815730721$ & 2,3,4,5,6,7,8,9 \\
13 & $t^5 + 3t + 4$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & $-1$ & complete & $0$, $0$, $0$, $0$, $0$, $0$, $0$, $-815730721$ & 1,5 \\
\addlinespace[2pt]
23 & $t^5 + t^3 + 14t^2 + 22t + 6$ & $\Phi_{30}$ & $+1$ & $c_4\neq0$ & $23$, $0$, $-12167$, $-279841$, $-6436343$, $0$, $3404825447$, $78310985281$ & 2,3,4,5,6,7,8,9 \\
23 & $t^5 + 18t^2 + 7t + 4$ & $\Phi_{24}$ & $+1$ & $c_4\neq0$ & $0$, $0$, $0$, $-279841$, $0$, $0$, $0$, $78310985281$ & 2,3,4,5,7,9 \\
23 & $t^5 + 3t^3 + 10t^2 + 11t + 1$ & $\Phi_{20}$ & $+1$ & $c_4\neq0$ & $0$, $-529$, $0$, $279841$, $0$, $-148035889$, $0$, $78310985281$ & 2,3,4,5,6,7,8 \\
23 & $t^5 + t^3 + 13t^2 + 18t + 2$ & $\Phi_{15}$ & $+1$ & $c_4\neq0$ & $-23$, $0$, $12167$, $-279841$, $6436343$, $0$, $-3404825447$, $78310985281$ & 2,3,4,5,6,7,8,9 \\
23 & $t^5 + 12t + 4$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & $-1$ & $W(E_8)$ list & $0$, $0$, $0$, $0$, $0$, $0$, $0$, $-78310985281$ & 1,5 \\
23 & $t^5 + 7t^2 + 19t + 15$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{12}$ & $-1$ & pair $(2,6)$ & $0$, $-529$, $0$, $0$, $0$, $148035889$, $0$, $-78310985281$ & 1,2,4,5 \\
\bottomrule
\end{tabular}


==> anc/data/tables/monodromy_lines.tex <==
% generated by data/scripts/make_monodromy_tables.py (2026-09-26); inputs: monodromy/data/certificate.json, maximal_subgroups.json, curve_C_*.json (GAP 4 / Sage 10.8).

% the two lines of Theorem B(c): F_11-points s = 0..10, type and det of w at each; N_line = lead(delta) disc(delta).

\begin{tabular}{@{}rll|ll@{}}
\toprule
$s$ & line $A$: $\chi_w$ & $\det$ & line $B$: $\chi_w$ & $\det$ \\
\midrule
0 & $\Phi_{30}$ & $+1$ & $\Phi_{30}$ & $+1$ \\
1 & $\Phi_{1}\Phi_{2}\Phi_{3}\Phi_{8}$ & $-1$ & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{12}$ & $-1$ \\
2 & $\Phi_{15}$ & $+1$ & $\Phi_{1}\Phi_{2}\Phi_{14}$ & $-1$ \\
3 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{5}$ & $+1$ & $\Phi_{6}^{2}\Phi_{12}$ & $+1$ \\
4 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{12}$ & $-1$ & $\Phi_{1}\Phi_{2}^{3}\Phi_{3}\Phi_{6}$ & $-1$ \\
5 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{10}$ & $+1$ & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{4}\Phi_{6}$ & $+1$ \\
6 & $\Phi_{24}$ & $+1$ & $\Phi_{1}\Phi_{2}\Phi_{3}\Phi_{12}$ & $-1$ \\
7 & $\Phi_{1}^{2}\Phi_{7}$ & $+1$ & $\Phi_{1}^{2}\Phi_{3}\Phi_{5}$ & $+1$ \\
8 & $\Phi_{1}\Phi_{2}\Phi_{18}$ & $-1$ & $\Phi_{2}^{2}\Phi_{14}$ & $+1$ \\
9 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{12}$ & $-1$ & $\Phi_{15}$ & $+1$ \\
10 & $\Phi_{24}$ & $+1$ & $\Phi_{1}\Phi_{2}\Phi_{9}$ & $-1$ \\
\bottomrule
\end{tabular}


==> anc/data/tables/monodromy_maximal.tex <==
% generated by data/scripts/make_monodromy_tables.py (2026-09-26); inputs: monodromy/data/certificate.json, maximal_subgroups.json, curve_C_*.json (GAP 4 / Sage 10.8).

% conjugacy classes of maximal subgroups of W(E_8) (GAP MaximalSubgroupClassReps) with the number of W(E_8)-characteristic polynomials NOT realised in each.

\begin{tabular}{@{}rrrrrrl@{}}
\toprule
$M$ & order & index & \#classes & $\chi$'s realised & $\chi$'s missing & description \\
\midrule
$M_1$ & 348,364,800 & 2 & 83 & 61 & 45 & $W^+(E_8)=2.O_8^+(2)$ (rotation subgroup) \\
$M_2$ & 5,806,080 & 120 & 120 & 80 & 26 & $W(E_7)\times W(A_1)$ \\
$M_3$ & 5,160,960 & 135 & 100 & 72 & 34 & $W(D_8)=2^7{:}S_8$ \\
$M_4$ & 725,760 & 960 & 60 & 55 & 51 & $\{\pm1\}\times W(A_8)=2\times S_9$ \\
$M_5$ & 622,080 & 1,120 & 150 & 84 & 22 & $\{\pm1\}\times W(E_6)\times W(A_2)$ \\
$M_6$ & 442,368 & 1,575 & 148 & 79 & 27 & $N(W(D_4\times D_4))=(W(D_4)\times W(D_4)).(S_3\times 2)$ \\
$M_7$ & 344,064 & 2,025 & 79 & 44 & 62 & $N(W(A_1^8))=2^8.2^3.L_3(2)$ \\
$M_8$ & 62,208 & 11,200 & 87 & 62 & 44 & $N(W(A_2^4))$, order $2^8 3^5$ \\
$M_9$ & 57,600 & 12,096 & 70 & 53 & 53 & $N(W(A_4\times A_4))=(A_5\times A_5){:}((4\times 2){:}2)$ \\
\bottomrule
\end{tabular}


==> anc/data/tables/murm_deg1.tex <==
% generated by data/scripts/make_class_tables.py (revision 4, 2026-09-29) from data/csv/murm_deg1.csv (written by analysis_F5.py); exact rationals, rounded for printing; q = 7, 11, 13 complete enumerations of F5(q); q = 23 mean over the random sample; observed values only.
% bar a_1 = (1/q) sum_{deg v = 1, v finite} a_v = -tr(w_D) exactly (a_v = +-1 at I_1 places); all ranks with N_r > 0 at some q.
\begin{tabular}{@{}rrrrrrrrr@{}}
\toprule
 & \multicolumn{2}{c}{$q=7$} & \multicolumn{2}{c}{$q=11$} & \multicolumn{2}{c}{$q=13$} & \multicolumn{2}{c}{$q=23$} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}
$r$ & $N_r$ & $\mathbb E[\bar a_1\mid r]$ & $N_r$ & $\mathbb E[\bar a_1\mid r]$ & $N_r$ & $\mathbb E[\bar a_1\mid r]$ & $N_r$ & $\mathbb E[\bar a_1\mid r]$ \\
\midrule
0 & 4,291 & +0.1436 & 55,946 & +0.2782 & 103,077 & +0.2031 & 3,260 & +0.2666 \\
1 & 5,775 & +0.0315 & 71,060 & +0.0642 & 149,422 & +0.0597 & 4,516 & +0.0853 \\
2 & 2,065 & -0.2983 & 28,050 & -0.5059 & 55,913 & -0.3320 & 1,825 & -0.4685 \\
3 & 189 & -0.9630 & 4,180 & -1.0921 & 7,514 & -0.9239 & 345 & -1.1739 \\
4 & 0 & -- & 605 & -2.2727 & 312 & -1.6667 & 32 & -2.2188 \\
5 & 0 & -- & 0 & -- & 0 & -- & 3 & -3.3333 \\
\bottomrule
\end{tabular}


==> anc/data/tables/rank_dist.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% TV = total-variation distance between the observed rank distribution and P(mult_1(w) = r), w uniform in W(E_8).
\begin{tabular}{@{}lrrrrr@{}}
\toprule
$r$ & $P_{W(E_8)}(\mathrm{mult}_1=r)$ & $q=7$: $N_r$ (fraction) & $q=11$: $N_r$ (fraction) & $q=13$: $N_r$ (fraction) & $q=23$: $N_r$ (fraction) \\
\midrule
0 & 0.309527 & 4,291 (0.3483) & 55,946 (0.3500) & 103,077 (0.3259) & 3,260 (0.3266) \\
1 & 0.464323 & 5,775 (0.4688) & 71,060 (0.4446) & 149,422 (0.4725) & 4,516 (0.4525) \\
2 & 0.186709 & 2,065 (0.1676) & 28,050 (0.1755) & 55,913 (0.1768) & 1,825 (0.1828) \\
3 & 0.035442 & 189 (0.0153) & 4,180 (0.0262) & 7,514 (0.0238) & 345 (0.0346) \\
4 & 0.003755 & 0 (0.0000) & 605 (0.0038) & 312 (0.0010) & 32 (0.0032) \\
5 & 0.000235 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 3 (0.0003) \\
6 & 0.000009 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) \\
7 & 0.000000 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) \\
8 & 0.000000 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) \\
\midrule
TV & -- & 0.0432 & 0.0405 & 0.0246 & 0.0172 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sections_ambiguous.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% curves whose characteristic polynomial is shared by several classes, split by class (identified by the cycle type of w_D on the 240 minimal sections); class-size ratio = |C|/(sum of |C'| over classes with the same charpoly).

\begin{tabular}{@{}rlrrrlrrrrr@{}}
\toprule
\# & $\chi_w$ & $r$ & $\disc E_8^w$ & $|\Sha|$ & $\Sha$ & $|C|/\sum|C'|$ & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ & rational minimal sections \\
\midrule
31 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & 1 & 8 & 1 & $0$ & 0.800 & 1,120 & 431 & 152 & 0 \\
45 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & 1 & 2 & 4 & $(\mathbb Z/2)^{2}$ & 0.200 & 154 & 81 & 35 & 2 \\
\addlinespace[2pt]
63 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 12 & 1 & $0$ & 0.750 & 252 & 93 & 41 & 2 \\
74 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 12 & 1 & $0$ & 0.167 & 105 & 38 & 19 & 0 \\
77 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 3 & 4 & $(\mathbb Z/2)^{2}$ & 0.083 & 21 & 9 & 3 & 6 \\
\addlinespace[2pt]
71 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{4}^{2}$ & 2 & 16 & 1 & $0$ & 0.889 & 126 & 66 & 17 & 0 \\
81 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{4}^{2}$ & 2 & 4 & 4 & $(\mathbb Z/2)^{2}$ & 0.111 & 0 & 3 & 0 & 4 \\
\addlinespace[2pt]
89 & $\Phi_{1}^{3}\Phi_{2}^{3}\Phi_{4}$ & 3 & 16 & 1 & $0$ & 0.947 & 14 & 27 & 7 & 4 \\
96 & $\Phi_{1}^{3}\Phi_{2}^{3}\Phi_{4}$ & 3 & 4 & 4 & $(\mathbb Z/2)^{2}$ & 0.053 & 0 & 0 & 0 & 12 \\
\addlinespace[2pt]
102 & $\Phi_{1}^{4}\Phi_{2}^{4}$ & 4 & 16 & 1 & $0$ & 0.973 & 0 & 0 & 0 & 8 \\
105 & $\Phi_{1}^{4}\Phi_{2}^{4}$ & 4 & 4 & 4 & $(\mathbb Z/2)^{2}$ & 0.027 & 0 & 0 & 0 & 24 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sections_crosscheck.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% curve-by-curve agreement of the sections pipeline (Frobenius matrix on the 240 minimal sections) with the point-count pipeline.

\begin{tabular}{@{}lrrr@{}}
\toprule
 & $q=7$ (all of $\mathcal F_5(7)$) & $q=11$ (sample) & $q=13$ (sample) \\
\midrule
curves & 12,320 & 7,500 & 2,000 \\
$\chi_{w_D} = L_{\mathrm{unit}}$ (type) & 12,320 & 7,500 & 2,000 \\
$\mathrm{mult}_1(w_D) = \operatorname{rank}$ & 12,320 & 7,500 & 2,000 \\
$\det w_D = \varepsilon(E_D)$ & 12,320 & 7,500 & 2,000 \\
$\bar a_1(D) = -\mathrm{tr}\,w_D$ & 12,320 & 7,500 & 2,000 \\
rank 0: $\det(1-w_D) = |\Sha|$ (BSD) & 4,291 / 4,291 & 2,626 / 2,626 & 631 / 631 \\
$\det'(1-w_D) = |\Sha|\cdot\disc E_8^{w_D}$ & 12,320 & 7,500 & 2,000 \\
$\Sha \cong H\times H$ & 12,320 & 7,500 & 2,000 \\
distinct classes observed (of 112) & 65 & 84 & 74 \\
distinct $\chi_w$ observed (of 106) & 62 & 80 & 71 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sections_mwl.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% Mordell-Weil lattice E_D(K) = E8^{w_D}: (rank, root type of the fixed lattice, discriminant = regulator in the lattice normalisation), observed counts and W(E_8) mass; rows with N * mass >= 1 at q = 7 or observed > 0.

\begin{tabular}{@{}rlrrrrr@{}}
\toprule
$r$ & roots of $E_8^w$ & $\disc E_8^w=\operatorname{Reg}$ & $W(E_8)$ mass & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ \\
\midrule
0 & -- & 1 & 0.30953 & 4,291 & 2,626 & 631 \\
1 & $A_{1}$ & 2 & 0.13189 & 1,414 & 933 & 253 \\
1 & -- & 4 & 0.09668 & 1,197 & 644 & 206 \\
1 & -- & 8 & 0.06250 & 1,120 & 431 & 152 \\
1 & -- & 6 & 0.05941 & 749 & 437 & 115 \\
1 & -- & 12 & 0.03646 & 497 & 242 & 87 \\
1 & -- & 14 & 0.03571 & 364 & 261 & 72 \\
1 & -- & 20 & 0.02500 & 357 & 210 & 53 \\
1 & -- & 30 & 0.01667 & 77 & 159 & 29 \\
2 & $A_{1}$ & 7 & 0.03571 & 427 & 271 & 68 \\
2 & $A_{1}$ & 8 & 0.02734 & 301 & 195 & 42 \\
2 & $2A_{1}$ & 4 & 0.02563 & 168 & 190 & 32 \\
2 & $A_{1}$ & 12 & 0.02083 & 252 & 93 & 41 \\
2 & $A_{2}$ & 3 & 0.01980 & 105 & 157 & 44 \\
2 & $A_{1}$ & 15 & 0.01667 & 301 & 127 & 45 \\
2 & -- & 20 & 0.01250 & 126 & 77 & 24 \\
2 & $A_{1}$ & 24 & 0.01042 & 133 & 69 & 20 \\
2 & -- & 16 & 0.00781 & 126 & 66 & 17 \\
2 & -- & 12 & 0.00651 & 112 & 54 & 21 \\
2 & -- & 36 & 0.00347 & 14 & 27 & 6 \\
3 & $A_{2}$ & 10 & 0.00833 & 77 & 45 & 11 \\
3 & $A_{2}+A_{1}$ & 6 & 0.00694 & 14 & 52 & 8 \\
3 & $2A_{1}$ & 12 & 0.00521 & 49 & 27 & 5 \\
3 & $A_{3}$ & 4 & 0.00456 & 14 & 19 & 3 \\
3 & $2A_{1}$ & 16 & 0.00391 & 14 & 27 & 7 \\
3 & $3A_{1}$ & 8 & 0.00244 & 7 & 18 & 4 \\
3 & $A_{2}$ & 18 & 0.00231 & 7 & 7 & 1 \\
3 & $A_{1}$ & 24 & 0.00174 & 7 & 10 & 2 \\
4 & $A_{3}+A_{1}$ & 8 & 0.00130 & 0 & 8 & 0 \\
4 & $A_{3}$ & 12 & 0.00087 & 0 & 0 & 0 \\
4 & $A_{4}$ & 5 & 0.00083 & 0 & 9 & 0 \\
4 & $2A_{2}$ & 9 & 0.00039 & 0 & 9 & 1 \\
4 & $D_{4}$ & 4 & 0.00020 & 0 & 0 & 0 \\
4 & $4A_{1}$ & 16 & 0.00016 & 0 & 0 & 0 \\
5 & $A_{5}$ & 6 & 0.00012 & 0 & 0 & 0 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sections_sha_groups.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% Sha(E_D) as a group, all curves: observed counts (sections pipeline) and the W(E_8) mass of the classes with that torsion group.

\begin{tabular}{@{}lrrrr@{}}
\toprule
$\Sha(E_D)$ & $W(E_8)$ mass & $q=7$: $N$ & $q=11$: $N$ & $q=13$: $N$ \\
\midrule
$0$ & 0.82117 & 10,570 & 6,245 & 1,707 \\
$(\mathbb Z/2)^{2}$ & 0.13776 & 1,470 & 909 & 229 \\
$(\mathbb Z/3)^{2}$ & 0.02656 & 245 & 210 & 54 \\
$(\mathbb Z/4)^{2}$ & 0.01020 & 35 & 68 & 9 \\
$(\mathbb Z/5)^{2}$ & 0.00167 & 0 & 20 & 1 \\
$(\mathbb Z/2)^{4}$ & 0.00143 & 0 & 24 & 0 \\
$(\mathbb Z/6)^{2}$ & 0.00116 & 0 & 24 & 0 \\
$(\mathbb Z/2)^{2}\times(\mathbb Z/4)^{2}$ & 0.00005 & 0 & 0 & 0 \\
$(\mathbb Z/3)^{4}$ & 0.00001 & 0 & 0 & 0 \\
$(\mathbb Z/2)^{6}$ & $3.4\cdot10^{-6}$ & 0 & 0 & 0 \\
$(\mathbb Z/2)^{8}$ & $1.4\cdot10^{-9}$ & 0 & 0 & 0 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sha_dist.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% rank-0 curves of F5; |Sha| = L(E_D, 1/q) = det(1 - w_D) (Thm A); TV = total-variation distance to the W(E_8) prediction.
\begin{tabular}{@{}lrrrrr@{}}
\toprule
$|\Sha|$ & $P_{W(E_8)}(\det(1-w)=s\mid \mathrm{mult}_1=0)$ & $q=7$: $N$ (fraction) & $q=11$: $N$ (fraction) & $q=13$: $N$ (fraction) & $q=23$: $N$ (fraction) \\
\midrule
1 & 0.599203 & 2,926 (0.6819) & 34,133 (0.6101) & 66,131 (0.6416) & 1,956 (0.6000) \\
4 & 0.283693 & 1,134 (0.2643) & 14,410 (0.2576) & 27,885 (0.2705) & 876 (0.2687) \\
9 & 0.072916 & 196 (0.0457) & 4,455 (0.0796) & 6,682 (0.0648) & 278 (0.0853) \\
16 & 0.034858 & 35 (0.0082) & 2,090 (0.0374) & 1,976 (0.0192) & 111 (0.0340) \\
25 & 0.005385 & 0 (0.0000) & 462 (0.0083) & 299 (0.0029) & 21 (0.0064) \\
36 & 0.003739 & 0 (0.0000) & 385 (0.0069) & 104 (0.0010) & 16 (0.0049) \\
64 & 0.000186 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 2 (0.0006) \\
81 & 0.000021 & 0 (0.0000) & 11 (0.0002) & 0 (0.0000) & 0 (0.0000) \\
256 & 0.000000 & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) & 0 (0.0000) \\
\midrule
TV & -- & 0.0827 & 0.0263 & 0.0424 & 0.0158 \\
\bottomrule
\end{tabular}


==> anc/data/tables/sha_strat.tex <==
% generated by data/scripts/make_class_tables.py (revision 4, 2026-09-29) from data/csv/sha_strat.csv (written by analysis_F5.py); exact rationals, rounded for printing; q = 7, 11, 13 complete enumerations of F5(q); q = 23 mean over the random sample; observed values only.
% rank-0 curves of F5 stratified by |Sha| = det(1 - w_D); degree-1 mean (a class function); the observed means of bar a_2..4 are in data/csv/sha_strat.csv.
\begin{tabular}{@{}rrrrrrrrr@{}}
\toprule
 & \multicolumn{2}{c}{$q=7$} & \multicolumn{2}{c}{$q=11$} & \multicolumn{2}{c}{$q=13$} & \multicolumn{2}{c}{$q=23$} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}
$|\Sha|$ & $N$ & $\mathbb E[\bar a_1\mid 0,|\Sha|]$ & $N$ & $\mathbb E[\bar a_1\mid 0,|\Sha|]$ & $N$ & $\mathbb E[\bar a_1\mid 0,|\Sha|]$ & $N$ & $\mathbb E[\bar a_1\mid 0,|\Sha|]$ \\
\midrule
1 & 2,926 & -0.0742 & 34,133 & -0.1798 & 66,131 & -0.1176 & 1,956 & -0.1636 \\
4 & 1,134 & +0.4877 & 14,410 & +0.7214 & 27,885 & +0.6117 & 876 & +0.6438 \\
9 & 196 & +1.1071 & 4,455 & +1.1605 & 6,682 & +1.1012 & 278 & +1.1511 \\
16 & 35 & +1.8000 & 2,090 & +1.9211 & 1,976 & +1.7105 & 111 & +1.8649 \\
25 & 0 & -- & 462 & +2.0000 & 299 & +2.0000 & 21 & +2.0000 \\
36 & 0 & -- & 385 & +3.0000 & 104 & +3.0000 & 16 & +3.0000 \\
64 & 0 & -- & 0 & -- & 0 & -- & 2 & +4.0000 \\
81 & 0 & -- & 11 & +4.0000 & 0 & -- & 0 & -- \\
\bottomrule
\end{tabular}


==> anc/data/tables/trace_identity_check.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% number of curves with p_d(E_D) = q^d p_d(w_D), p_d(E_D) from the Euler product over places of degree <= d (audit engine, d <= 5), p_d(w_D) from the W(E_8) characteristic polynomial of the curve's type; last column: Lefschetz sums S_d recomputed from the per-place traces with separately written code (run_q7_deg5.py: all curves, d <= 8; check_lefschetz_subsample.py: 300 random F5 curves per q, d <= 5, seed 20260926) equal -q^d p_d(w_D) with p_d(w_D) from the W(E_8) charpoly of the type. For d <= 5 this checks the consistency of the whole chain (Euler product -> Newton -> FE completion -> cyclotomic factorisation -> W(E_8) class); the independent content is that the type is in W(E_8) and (q = 7, K = 8) that the FE-free polynomial agrees.
\begin{tabular}{@{}rrrrrrrr@{}}
\toprule
$q$ & $N$ & $d=1$ & $d=2$ & $d=3$ & $d=4$ & $d=5$ & $S_d$ from per-place traces \\
\midrule
7 & 12,320 & 12,320 & 12,320 & 12,320 & 12,320 & 12,320 & 12,320 / 12,320 ($d\le 8$) \\
11 & 159,841 & 159,841 & 159,841 & 159,841 & 159,841 & 159,841 & 300 / 300 ($d\le 5$) \\
13 & 316,238 & 316,238 & 316,238 & 316,238 & 316,238 & 316,238 & 300 / 300 ($d\le 5$) \\
23 & 9,981 & 9,981 & 9,981 & 9,981 & 9,981 & 9,981 & 300 / 300 ($d\le 5$) \\
\bottomrule
\end{tabular}


==> anc/data/tables/type_freq_q11.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 11, N = 159841 curves in F5; 20 most frequent types; "expected" = N |C|/|W|; coverage = W(E_8) mass of the observed types.
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $r$ & $N$ & observed & $|C|/|W|$ & expected \\
\midrule
$\Phi_1\Phi_2\Phi_4\Phi_8$ & 1 & 11,440 & 0.0716 & 0.0781 & 12,488 \\
$\Phi_{20}$ & 0 & 8,041 & 0.0503 & 0.0500 & 7,992 \\
$\Phi_{24}$ & 0 & 7,590 & 0.0475 & 0.0417 & 6,660 \\
$\Phi_{30}$ & 0 & 6,347 & 0.0397 & 0.0333 & 5,328 \\
$\Phi_{15}$ & 0 & 6,347 & 0.0397 & 0.0333 & 5,328 \\
$\Phi_1\Phi_2\Phi_4\Phi_{12}$ & 1 & 5,940 & 0.0372 & 0.0417 & 6,660 \\
$\Phi_1\Phi_2\Phi_{14}$ & 1 & 5,720 & 0.0358 & 0.0357 & 5,709 \\
$\Phi_2^2\Phi_{14}$ & 0 & 5,720 & 0.0358 & 0.0357 & 5,709 \\
$\Phi_1\Phi_2\Phi_7$ & 1 & 5,720 & 0.0358 & 0.0357 & 5,709 \\
$\Phi_1^2\Phi_7$ & 2 & 5,720 & 0.0358 & 0.0357 & 5,709 \\
$\Phi_1\Phi_2\Phi_9$ & 1 & 4,235 & 0.0265 & 0.0278 & 4,440 \\
$\Phi_1\Phi_2\Phi_{18}$ & 1 & 4,235 & 0.0265 & 0.0278 & 4,440 \\
$\Phi_1\Phi_2\Phi_4\Phi_5$ & 1 & 4,070 & 0.0255 & 0.0250 & 3,996 \\
$\Phi_1\Phi_2\Phi_4\Phi_{10}$ & 1 & 4,070 & 0.0255 & 0.0250 & 3,996 \\
$\Phi_6\Phi_{18}$ & 0 & 3,520 & 0.0220 & 0.0185 & 2,960 \\
$\Phi_3\Phi_9$ & 0 & 3,520 & 0.0220 & 0.0185 & 2,960 \\
$\Phi_1\Phi_2\Phi_6\Phi_{10}$ & 1 & 3,465 & 0.0217 & 0.0167 & 2,664 \\
$\Phi_1\Phi_2\Phi_3\Phi_5$ & 1 & 3,465 & 0.0217 & 0.0167 & 2,664 \\
$\Phi_1\Phi_2\Phi_3\Phi_8$ & 1 & 3,190 & 0.0200 & 0.0208 & 3,330 \\
$\Phi_1\Phi_2\Phi_6\Phi_8$ & 1 & 3,190 & 0.0200 & 0.0208 & 3,330 \\
\midrule
\multicolumn{6}{@{}l}{82 of 106 types observed; $W(E_8)$ mass of the observed types 0.9969; TV distance 0.0650} \\
\bottomrule
\end{tabular}


==> anc/data/tables/type_freq_q13.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 13, N = 316238 curves in F5; 20 most frequent types; "expected" = N |C|/|W|; coverage = W(E_8) mass of the observed types.
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $r$ & $N$ & observed & $|C|/|W|$ & expected \\
\midrule
$\Phi_1\Phi_2\Phi_4\Phi_8$ & 1 & 29,224 & 0.0924 & 0.0781 & 24,706 \\
$\Phi_{20}$ & 0 & 18,590 & 0.0588 & 0.0500 & 15,812 \\
$\Phi_{24}$ & 0 & 15,366 & 0.0486 & 0.0417 & 13,177 \\
$\Phi_1\Phi_2\Phi_4\Phi_{12}$ & 1 & 15,314 & 0.0484 & 0.0417 & 13,177 \\
$\Phi_{30}$ & 0 & 12,324 & 0.0390 & 0.0333 & 10,541 \\
$\Phi_2^2\Phi_{14}$ & 0 & 11,492 & 0.0363 & 0.0357 & 11,294 \\
$\Phi_1\Phi_2\Phi_7$ & 1 & 11,258 & 0.0356 & 0.0357 & 11,294 \\
$\Phi_1^2\Phi_7$ & 2 & 11,102 & 0.0351 & 0.0357 & 11,294 \\
$\Phi_1\Phi_2\Phi_{14}$ & 1 & 10,660 & 0.0337 & 0.0357 & 11,294 \\
$\Phi_1\Phi_2\Phi_{18}$ & 1 & 10,556 & 0.0334 & 0.0278 & 8,784 \\
$\Phi_{15}$ & 0 & 10,192 & 0.0322 & 0.0333 & 10,541 \\
$\Phi_1\Phi_2\Phi_9$ & 1 & 9,256 & 0.0293 & 0.0278 & 8,784 \\
$\Phi_1\Phi_2\Phi_4\Phi_{10}$ & 1 & 9,048 & 0.0286 & 0.0250 & 7,906 \\
$\Phi_1^2\Phi_2^2\Phi_3\Phi_6$ & 2 & 8,632 & 0.0273 & 0.0278 & 8,784 \\
$\Phi_1\Phi_2\Phi_3\Phi_8$ & 1 & 7,878 & 0.0249 & 0.0208 & 6,588 \\
$\Phi_1\Phi_2\Phi_4\Phi_5$ & 1 & 7,436 & 0.0235 & 0.0250 & 7,906 \\
$\Phi_1\Phi_2\Phi_3\Phi_{12}$ & 1 & 6,734 & 0.0213 & 0.0208 & 6,588 \\
$\Phi_6\Phi_{18}$ & 0 & 6,604 & 0.0209 & 0.0185 & 5,856 \\
$\Phi_1^2\Phi_3\Phi_5$ & 2 & 6,292 & 0.0199 & 0.0167 & 5,271 \\
$\Phi_1\Phi_2\Phi_6\Phi_8$ & 1 & 6,110 & 0.0193 & 0.0208 & 6,588 \\
\midrule
\multicolumn{6}{@{}l}{84 of 106 types observed; $W(E_8)$ mass of the observed types 0.9968; TV distance 0.0737} \\
\bottomrule
\end{tabular}


==> anc/data/tables/type_freq_q23.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 23, N = 9981 curves in F5; 20 most frequent types; "expected" = N |C|/|W|; coverage = W(E_8) mass of the observed types.
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $r$ & $N$ & observed & $|C|/|W|$ & expected \\
\midrule
$\Phi_1\Phi_2\Phi_4\Phi_8$ & 1 & 749 & 0.0750 & 0.0781 & 780 \\
$\Phi_{20}$ & 0 & 524 & 0.0525 & 0.0500 & 499 \\
$\Phi_{24}$ & 0 & 420 & 0.0421 & 0.0417 & 416 \\
$\Phi_1\Phi_2\Phi_4\Phi_{12}$ & 1 & 390 & 0.0391 & 0.0417 & 416 \\
$\Phi_2^2\Phi_{14}$ & 0 & 373 & 0.0374 & 0.0357 & 356 \\
$\Phi_1^2\Phi_7$ & 2 & 373 & 0.0374 & 0.0357 & 356 \\
$\Phi_{15}$ & 0 & 366 & 0.0367 & 0.0333 & 333 \\
$\Phi_1\Phi_2\Phi_7$ & 1 & 353 & 0.0354 & 0.0357 & 356 \\
$\Phi_{30}$ & 0 & 351 & 0.0352 & 0.0333 & 333 \\
$\Phi_1\Phi_2\Phi_{14}$ & 1 & 334 & 0.0335 & 0.0357 & 356 \\
$\Phi_1\Phi_2\Phi_{18}$ & 1 & 287 & 0.0288 & 0.0278 & 277 \\
$\Phi_1\Phi_2\Phi_4\Phi_5$ & 1 & 254 & 0.0254 & 0.0250 & 250 \\
$\Phi_1\Phi_2\Phi_4\Phi_{10}$ & 1 & 253 & 0.0253 & 0.0250 & 250 \\
$\Phi_1^2\Phi_2^2\Phi_3\Phi_6$ & 2 & 251 & 0.0251 & 0.0278 & 277 \\
$\Phi_1\Phi_2\Phi_9$ & 1 & 232 & 0.0232 & 0.0278 & 277 \\
$\Phi_3\Phi_9$ & 0 & 226 & 0.0226 & 0.0185 & 185 \\
$\Phi_1\Phi_2\Phi_3\Phi_8$ & 1 & 221 & 0.0221 & 0.0208 & 208 \\
$\Phi_1\Phi_2\Phi_6\Phi_{12}$ & 1 & 207 & 0.0207 & 0.0208 & 208 \\
$\Phi_6\Phi_{18}$ & 0 & 203 & 0.0203 & 0.0185 & 185 \\
$\Phi_1\Phi_2\Phi_6\Phi_8$ & 1 & 198 & 0.0198 & 0.0208 & 208 \\
\midrule
\multicolumn{6}{@{}l}{91 of 106 types observed; $W(E_8)$ mass of the observed types 0.9997; TV distance 0.0406} \\
\bottomrule
\end{tabular}


==> anc/data/tables/type_freq_q7.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% q = 7, N = 12320 curves in F5; 20 most frequent types; "expected" = N |C|/|W|; coverage = W(E_8) mass of the observed types.
\begin{tabular}{@{}lrrrrr@{}}
\toprule
type $L_{\mathrm{unit}}$ & $r$ & $N$ & observed & $|C|/|W|$ & expected \\
\midrule
$\Phi_1\Phi_2\Phi_4\Phi_8$ & 1 & 1,274 & 0.1034 & 0.0781 & 962 \\
$\Phi_{20}$ & 0 & 868 & 0.0705 & 0.0500 & 616 \\
$\Phi_{24}$ & 0 & 868 & 0.0705 & 0.0417 & 513 \\
$\Phi_1\Phi_2\Phi_4\Phi_{12}$ & 1 & 490 & 0.0398 & 0.0417 & 513 \\
$\Phi_{30}$ & 0 & 462 & 0.0375 & 0.0333 & 411 \\
$\Phi_{15}$ & 0 & 462 & 0.0375 & 0.0333 & 411 \\
$\Phi_1\Phi_2\Phi_9$ & 1 & 434 & 0.0352 & 0.0278 & 342 \\
$\Phi_1\Phi_2\Phi_{18}$ & 1 & 434 & 0.0352 & 0.0278 & 342 \\
$\Phi_2^2\Phi_{14}$ & 0 & 427 & 0.0347 & 0.0357 & 440 \\
$\Phi_1^2\Phi_7$ & 2 & 427 & 0.0347 & 0.0357 & 440 \\
$\Phi_1^2\Phi_2^2\Phi_3\Phi_6$ & 2 & 378 & 0.0307 & 0.0278 & 342 \\
$\Phi_1\Phi_2\Phi_{14}$ & 1 & 364 & 0.0295 & 0.0357 & 440 \\
$\Phi_1\Phi_2\Phi_7$ & 1 & 364 & 0.0295 & 0.0357 & 440 \\
$\Phi_1\Phi_2\Phi_4\Phi_{10}$ & 1 & 357 & 0.0290 & 0.0250 & 308 \\
$\Phi_1\Phi_2\Phi_4\Phi_5$ & 1 & 357 & 0.0290 & 0.0250 & 308 \\
$\Phi_1^2\Phi_3\Phi_5$ & 2 & 301 & 0.0244 & 0.0167 & 205 \\
$\Phi_2^2\Phi_6\Phi_{10}$ & 0 & 301 & 0.0244 & 0.0167 & 205 \\
$\Phi_1\Phi_2\Phi_6\Phi_8$ & 1 & 287 & 0.0233 & 0.0208 & 257 \\
$\Phi_1\Phi_2\Phi_3\Phi_8$ & 1 & 287 & 0.0233 & 0.0208 & 257 \\
$\Phi_1\Phi_2\Phi_6\Phi_{12}$ & 1 & 252 & 0.0205 & 0.0208 & 257 \\
\midrule
\multicolumn{6}{@{}l}{62 of 106 types observed; $W(E_8)$ mass of the observed types 0.9788; TV distance 0.1447} \\
\bottomrule
\end{tabular}


==> anc/data/tables/we8_limits.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% exact W(E_8) class-function limits from data/csv/WE8_limits.csv (theory/we8_classes.sage): P_W(mult_1 = r), mu_r = E_W[tr w | mult_1 = r], E_W[p_d(w) | mult_1 = r].

\begin{tabular}{@{}rrrrrrrr@{}}
\toprule
$r$ & $P_W(\mathrm{mult}_1=r)$ & $\mu_r=\mathbb E_W[\mathrm{tr}\,w\mid r]$ & exact & $\mathbb E_W[p_2\mid r]$ & $\mathbb E_W[p_3\mid r]$ & $\mathbb E_W[p_4\mid r]$ & $\mathbb E_W[p_5\mid r]$ \\
\midrule
0 & 0.309527 & -0.27586 & $-\tfrac{8}{29}$ & +0.57634 & -0.43182 & +0.29169 & -0.55855 \\
1 & 0.464323 & -0.08563 & $-\tfrac{230838}{2695895}$ & +0.86913 & -0.13872 & +0.78444 & -0.17536 \\
2 & 0.186709 & +0.41752 & $\tfrac{2715644}{6504289}$ & +1.64247 & +0.65199 & +2.08415 & +0.86384 \\
3 & 0.035442 & +1.10154 & $\tfrac{10794}{9799}$ & +2.68517 & +1.78733 & +3.78733 & +2.27717 \\
4 & 0.003755 & +1.96908 & $\tfrac{122672}{62299}$ & +3.96270 & +3.16333 & +5.46513 & +3.07857 \\
5 & 0.000235 & +3.04615 & $\tfrac{198}{65}$ & +5.41538 & +4.52308 & +6.52308 & +3.04615 \\
6 & 0.000009 & +4.37209 & $\tfrac{188}{43}$ & +6.88372 & +5.48837 & +6.88372 & +4.37209 \\
7 & 0.000000 & +6.00000 & $6$ & +8.00000 & +6.00000 & +8.00000 & +6.00000 \\
8 & 0.000000 & +8.00000 & $8$ & +8.00000 & +8.00000 & +8.00000 & +8.00000 \\
\bottomrule
\end{tabular}


==> anc/data/tables/we8_rank0_classes.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% the 30 conjugacy classes of W(E_8) with mult_1 = 0, in two blocks of 15; for these the characteristic polynomial determines the class; Sha(E_D) = E8/(1-w)E8 (Thm A'), |Sha| = det(1-w) = L(E_D,1/q).

\begin{tabular}{@{}rlrrlr@{\hspace{1.2em}}rlrrlr@{}}
\toprule
\# & $\chi_w$ & $|C|$ & $|\Sha|$ & $\Sha(E_D)$ & $\operatorname{ord} w$ & \# & $\chi_w$ & $|C|$ & $|\Sha|$ & $\Sha(E_D)$ & $\operatorname{ord} w$ \\
\midrule
1 & $\Phi_{20}$ & 34,836,480 & 1 & $0$ & 20 & 16 & $\Phi_{6}^{2}\Phi_{12}$ & 2,419,200 & 1 & $0$ & 12 \\
2 & $\Phi_{24}$ & 29,030,400 & 1 & $0$ & 24 & 17 & $\Phi_{2}^{2}\Phi_{4}^{2}\Phi_{6}$ & 1,209,600 & 16 & $(\mathbb Z/4)^{2}$ & 12 \\
3 & $\Phi_{2}^{2}\Phi_{14}$ & 24,883,200 & 4 & $(\mathbb Z/2)^{2}$ & 14 & 18 & $\Phi_{10}^{2}$ & 1,161,216 & 1 & $0$ & 10 \\
4 & $\Phi_{15}$ & 23,224,320 & 1 & $0$ & 15 & 19 & $\Phi_{5}^{2}$ & 1,161,216 & 25 & $(\mathbb Z/5)^{2}$ & 5 \\
5 & $\Phi_{30}$ & 23,224,320 & 1 & $0$ & 30 & 20 & $\Phi_{2}^{2}\Phi_{3}^{2}\Phi_{6}$ & 806,400 & 36 & $(\mathbb Z/6)^{2}$ & 6 \\
6 & $\Phi_{3}\Phi_{9}$ & 12,902,400 & 9 & $(\mathbb Z/3)^{2}$ & 9 & 21 & $\Phi_{2}^{4}\Phi_{10}$ & 580,608 & 16 & $(\mathbb Z/2)^{4}$ & 10 \\
7 & $\Phi_{6}\Phi_{18}$ & 12,902,400 & 1 & $0$ & 18 & 22 & $\Phi_{3}^{2}\Phi_{6}^{2}$ & 403,200 & 9 & $(\mathbb Z/3)^{2}$ & 6 \\
8 & $\Phi_{2}^{2}\Phi_{6}\Phi_{10}$ & 11,612,160 & 4 & $(\mathbb Z/2)^{2}$ & 30 & 23 & $\Phi_{2}^{4}\Phi_{6}^{2}$ & 268,800 & 16 & $(\mathbb Z/2)^{4}$ & 6 \\
9 & $\Phi_{4}^{2}\Phi_{12}$ & 9,676,800 & 4 & $(\mathbb Z/2)^{2}$ & 12 & 24 & $\Phi_{2}^{2}\Phi_{6}^{3}$ & 89,600 & 4 & $(\mathbb Z/2)^{2}$ & 6 \\
10 & $\Phi_{2}^{2}\Phi_{18}$ & 6,451,200 & 4 & $(\mathbb Z/2)^{2}$ & 18 & 25 & $\Phi_{2}^{4}\Phi_{4}^{2}$ & 37,800 & 64 & $(\mathbb Z/2)^{2}\times(\mathbb Z/4)^{2}$ & 4 \\
11 & $\Phi_{2}^{2}\Phi_{4}\Phi_{8}$ & 5,443,200 & 16 & $(\mathbb Z/4)^{2}$ & 8 & 26 & $\Phi_{4}^{4}$ & 15,120 & 16 & $(\mathbb Z/2)^{4}$ & 4 \\
12 & $\Phi_{2}^{2}\Phi_{6}\Phi_{12}$ & 4,838,400 & 4 & $(\mathbb Z/2)^{2}$ & 12 & 27 & $\Phi_{3}^{4}$ & 4,480 & 81 & $(\mathbb Z/3)^{4}$ & 3 \\
13 & $\Phi_{8}^{2}$ & 3,628,800 & 4 & $(\mathbb Z/2)^{2}$ & 8 & 28 & $\Phi_{6}^{4}$ & 4,480 & 1 & $0$ & 6 \\
14 & $\Phi_{12}^{2}$ & 2,419,200 & 1 & $0$ & 12 & 29 & $\Phi_{2}^{6}\Phi_{6}$ & 2,240 & 64 & $(\mathbb Z/2)^{6}$ & 6 \\
15 & $\Phi_{3}^{2}\Phi_{12}$ & 2,419,200 & 9 & $(\mathbb Z/3)^{2}$ & 12 & 30 & $\Phi_{2}^{8}$ & 1 & 256 & $(\mathbb Z/2)^{8}$ & 2 \\
\bottomrule
\end{tabular}


==> anc/data/tables/we8_rank_summary.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% all 112 classes summarised by r = mult_1(w): number of classes, W(E_8)-mass, distinct characteristic polynomials, Sha groups occurring (with mass), root types of E8^w occurring.

\begin{tabular}{@{}rrrr>{\raggedright\arraybackslash}p{6.9cm}>{\raggedright\arraybackslash}p{4.9cm}@{}}
\toprule
$r$ & classes & $\chi_w$'s & $P_W(\mathrm{mult}_1=r)$ & $\Sha$ groups (limit frequency given $r$) & root types of $E_8^w$ \\
\midrule
0 & 30 & 30 & 0.309527 & $0$ (0.5992), $(\mathbb Z/2)^{2}$ (0.2837), $(\mathbb Z/3)^{2}$ (0.07292), $(\mathbb Z/4)^{2}$ (0.03085), $(\mathbb Z/5)^{2}$ (0.005385), $(\mathbb Z/2)^{4}$ (0.004009), $(\mathbb Z/6)^{2}$ (0.003739), $(\mathbb Z/2)^{2}\times(\mathbb Z/4)^{2}$ (0.0001753), $(\mathbb Z/3)^{4}$ (2.077e-05), $(\mathbb Z/2)^{6}$ (1.039e-05), $(\mathbb Z/2)^{8}$ (4.637e-09) & -- (30) \\
1 & 31 & 30 & 0.464323 & $0$ (0.895), $(\mathbb Z/2)^{2}$ (0.09491), $(\mathbb Z/3)^{2}$ (0.008309), $(\mathbb Z/4)^{2}$ (0.001402), $(\mathbb Z/2)^{4}$ (0.0003895), $(\mathbb Z/2)^{6}$ (3.709e-07) & -- (19), $A_{1}$ (12) \\
2 & 24 & 21 & 0.186709 & $0$ (0.9693), $(\mathbb Z/2)^{2}$ (0.03003), $(\mathbb Z/3)^{2}$ (0.0006888), $(\mathbb Z/2)^{4}$ (2.906e-05) & $A_{1}$ (7), -- (6), $2A_{1}$ (6), $A_{2}$ (5) \\
3 & 12 & 11 & 0.035442 & $0$ (0.9923), $(\mathbb Z/2)^{2}$ (0.007654) & $3A_{1}$ (3), $A_{3}$ (3), $2A_{1}$ (2), $A_{2}$ (2), $A_{1}$ (1), $A_{2}+A_{1}$ (1) \\
4 & 8 & 7 & 0.003755 & $0$ (0.9988), $(\mathbb Z/2)^{2}$ (0.001204) & $D_{4}$ (3), $2A_{2}$ (1), $4A_{1}$ (1), $A_{3}$ (1), $A_{3}+A_{1}$ (1), $A_{4}$ (1) \\
5 & 3 & 3 & 0.000235 & $0$ (1) & $A_{5}$ (1), $D_{4}+A_{1}$ (1), $D_{5}$ (1) \\
6 & 2 & 2 & 0.000009 & $0$ (1) & $D_{6}$ (1), $E_{6}$ (1) \\
7 & 1 & 1 & 0.000000 & $0$ (1) & $E_{7}$ (1) \\
8 & 1 & 1 & 0.000000 & $0$ (1) & $E_{8}$ (1) \\
\bottomrule
\end{tabular}


==> anc/data/tables/we8_shared_charpoly.tex <==
% generated by data/scripts/make_class_tables.py (2026-09-26); inputs: theory/we8_classes.json, sections/weyl_e8_classes.csv, sections/frob_class_q7.csv, sections/frob_class_q11_sample.csv, data/csv/WE8_limits.csv; exact arithmetic, rounded for printing.

% the five characteristic polynomials shared by several classes (all of positive rank); invariants per class: det'(1-w) = |Sha| Reg, disc E8^w = Reg, Sha group, root type of the fixed lattice, cycle type of w on the 240 roots.

\begin{tabular}{@{}rlrrrrrlll@{}}
\toprule
\# & $\chi_w$ & $r$ & $|C|$ & $|C|/|W|$ & $\det'(1-w)$ & $\disc E_8^{w}$ & $\Sha$ & roots of $E_8^w$ & cycle type on roots \\
\midrule
31 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & 1 & 43,545,600 & 0.06250 & 8 & 8 & $0$ & -- & $8^{29}\,4^{2}$ \\
45 & $\Phi_{1}\Phi_{2}\Phi_{4}\Phi_{8}$ & 1 & 10,886,400 & 0.01562 & 8 & 2 & $(\mathbb Z/2)^{2}$ & $A_{1}$ & $8^{27}\,4^{5}\,2\,1^{2}$ \\
\addlinespace[2pt]
63 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 14,515,200 & 0.02083 & 12 & 12 & $0$ & $A_{1}$ & $6^{37}\,3^{2}\,2^{5}\,1^{2}$ \\
74 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 3,225,600 & 0.00463 & 12 & 12 & $0$ & -- & $6^{34}\,3^{8}\,2^{6}$ \\
77 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{3}\Phi_{6}$ & 2 & 1,612,800 & 0.00231 & 12 & 3 & $(\mathbb Z/2)^{2}$ & $A_{2}$ & $6^{35}\,3^{6}\,2^{3}\,1^{6}$ \\
\addlinespace[2pt]
71 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{4}^{2}$ & 2 & 5,443,200 & 0.00781 & 16 & 16 & $0$ & -- & $4^{58}\,2^{4}$ \\
81 & $\Phi_{1}^{2}\Phi_{2}^{2}\Phi_{4}^{2}$ & 2 & 680,400 & 0.00098 & 16 & 4 & $(\mathbb Z/2)^{2}$ & $2A_{1}$ & $4^{54}\,2^{10}\,1^{4}$ \\
\addlinespace[2pt]
89 & $\Phi_{1}^{3}\Phi_{2}^{3}\Phi_{4}$ & 3 & 2,721,600 & 0.00391 & 16 & 16 & $0$ & $2A_{1}$ & $4^{45}\,2^{28}\,1^{4}$ \\
96 & $\Phi_{1}^{3}\Phi_{2}^{3}\Phi_{4}$ & 3 & 151,200 & 0.00022 & 16 & 4 & $(\mathbb Z/2)^{2}$ & $A_{3}$ & $4^{45}\,2^{24}\,1^{12}$ \\
\addlinespace[2pt]
102 & $\Phi_{1}^{4}\Phi_{2}^{4}$ & 4 & 113,400 & 0.00016 & 16 & 16 & $0$ & $4A_{1}$ & $2^{116}\,1^{8}$ \\
105 & $\Phi_{1}^{4}\Phi_{2}^{4}$ & 4 & 3,150 & 0.00000 & 16 & 4 & $(\mathbb Z/2)^{2}$ & $D_{4}$ & $2^{108}\,1^{24}$ \\
\bottomrule
\end{tabular}


==> anc/data/tables/zscores.tex <==
% generated by data/scripts/analysis_F5.py on 2026-09-26; inputs: data/agg_q7_deg5.pkl, data/inputs/agg_q11_K5.pkl, agg_q13_K5.pkl (copies of audit/data; deg-5 rows, squarefree D) + data/agg_q11_extra.pkl, agg_q13_extra.pkl (non-squarefree D), data/agg_q23_sample.pkl, data/powersums_q{11,13}_K5.pkl, data/inputs/weyl_e8_charpolys.json (copy of audit/data); family F5 = deg D = 5, 4+27D^2 squarefree; exact arithmetic, rounded for printing.
% per-curve mean trace bar a_d over the finite places of degree d (a_v = +-1 at I_1 places); Welch z = (mean0 - mean1)/sqrt(s0^2/n0 + s1^2/n1); null = 2000 uniformly random re-labelings of the pooled rank-0 and rank-1 curves preserving (n0, n1) (seed 20260926), i.e. the hypothesis that the rank label is independent of the trace vector.
\begin{tabular}{@{}rrrrrrrrrr@{}}
\toprule
$q$ & $d$ & $n_0$ & $n_1$ & $\bar a_d$ (rank 0) & $\bar a_d$ (rank 1) & Welch $z$ & null mean & null sd & null $\max|z|$ \\
\midrule
7 & 1 & 4,291 & 5,775 & +0.1436 & +0.0315 & +7.6 & +0.04 & 1.01 & 3.87 \\
7 & 2 & 4,291 & 5,775 & +0.2880 & +0.0980 & +6.6 & -0.02 & 1.00 & 3.98 \\
7 & 3 & 4,291 & 5,775 & +0.4044 & +0.0740 & +11.0 & +0.02 & 0.98 & 3.68 \\
7 & 4 & 4,291 & 5,775 & +0.3992 & +0.1379 & +5.7 & +0.02 & 0.99 & 3.47 \\
\midrule
11 & 1 & 55,946 & 71,060 & +0.2782 & +0.0642 & +38.9 & -0.00 & 0.98 & 3.55 \\
11 & 2 & 55,946 & 71,060 & +0.3414 & +0.1079 & +30.0 & -0.01 & 0.99 & 3.31 \\
11 & 3 & 55,946 & 71,060 & +0.4409 & +0.1034 & +36.4 & +0.00 & 0.99 & 3.52 \\
11 & 4 & 55,946 & 71,060 & +0.6759 & +0.1442 & +43.8 & -0.03 & 1.00 & 3.54 \\
\midrule
13 & 1 & 103,077 & 149,422 & +0.2031 & +0.0597 & +42.5 & +0.02 & 1.01 & 3.73 \\
13 & 2 & 103,077 & 149,422 & +0.4002 & +0.0897 & +56.0 & +0.04 & 0.99 & 3.34 \\
13 & 3 & 103,077 & 149,422 & +0.4275 & +0.0941 & +53.3 & +0.03 & 0.98 & 3.81 \\
13 & 4 & 103,077 & 149,422 & +0.6123 & +0.1511 & +53.2 & +0.02 & 0.97 & 3.45 \\
\midrule
23 & 1 & 3,260 & 4,516 & +0.2666 & +0.0853 & +8.4 & -0.02 & 0.99 & 3.22 \\
23 & 2 & 3,260 & 4,516 & +0.4416 & +0.1307 & +10.2 & -0.02 & 1.01 & 3.51 \\
23 & 3 & 3,260 & 4,516 & +0.4239 & +0.0929 & +9.0 & +0.01 & 1.01 & 3.51 \\
23 & 4 & 3,260 & 4,516 & +0.7342 & +0.2000 & +10.8 & +0.00 & 1.00 & 3.66 \\
\bottomrule
\end{tabular}


==> anc/monodromy/compute_certificate.py <==
"""
Certificate for Theorem B.  For each q, choose (greedily) a short list of D in F5(q) whose L_unit types together
exclude every conjugacy class of maximal subgroups of W(E8), and compute their L-polynomials from Lefschetz sums
p_1..p_K (K = 8 for q = 7, 11: complete, no functional equation; K = 7 for q = 13, K = 6 for q = 23: the top
8-K coefficients follow from the orthogonality identity u_{8-i} = eps u_i, with eps read off a nonzero pair of
computed coefficients -- never from a root-number formula).

Inputs : data/maximal_subgroups.json, data/charpolys_e8.json, data/types_q{q}.json, data/tables/*.npz
Outputs: data/certificate.json, logs/certificate_q{q}.log
Run    : sage -python compute_certificate.py q K
"""
import os, sys, json, time
from fractions import Fraction
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lefschetz_fft import table, newton, log
from sage.all import PolynomialRing, ZZ, cyclotomic_polynomial

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, 'data')
q = int(sys.argv[1]); K = int(sys.argv[2])
PREFER = ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8']

Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
CYC = {n: Rz(cyclotomic_polynomial(n)) for n in range(1, 61)}
def cyc_label(f):
    f = Rz(f); typ = {}
    for n, Phi in CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi; typ[n] = typ.get(n, 0) + 1
    if f.degree() != 0: return None
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'
def poly_of_label(lab):
    f = Rz(1)
    for part in lab.split(' * '):
        n, e = (part.split('^') + ['1'])[:2]
        f *= CYC[int(n[4:])] ** int(e)
    return f

W_CP = json.load(open(os.path.join(DATA, 'charpolys_e8.json')))
MAXES = [m for m in json.load(open(os.path.join(DATA, 'maximal_subgroups.json'))) if m['index'] > 1]
TYPES = json.load(open(os.path.join(DATA, f'types_q{q}.json')))
assert all(t in W_CP for t in TYPES), 'a type outside W(E8)?'

def eps_status(lab, K):
    """How eps (= det w = constant term) is pinned down from u_0..u_K: 'complete' (K=8), 'u4' (u_4 != 0),
    'pair i' (u_i != 0, 8-K <= i <= 3), or 'W(E8) list' (only one sign gives a W(E8) charpoly), or None."""
    f = poly_of_label(lab); u = [int(f[8 - i]) for i in range(9)]       # u_i = coefficient of z^{8-i}
    if K >= 8: return 'complete'
    if u[4] != 0: return 'u4'
    for i in range(max(8 - K, 1), 4):
        if u[i] != 0: return f'pair {i},{8-i}'
    # both completions
    cands = []
    for e in (1, -1):
        v = u[:K+1] + [e * u[8 - i] for i in range(K + 1, 9)]
        g = sum(v[i] * z**(8 - i) for i in range(9))
        l = cyc_label(g)
        if l is not None and l in W_CP: cands.append(e)
    return 'W(E8) list' if len(cands) == 1 else None

# ---------------------------------------------------------------- greedy cover
excl = {}
for t in TYPES:
    st = eps_status(t, K)
    if st is None: continue
    excl[t] = set(m['idx'] for m in MAXES if t not in m['charpolys'])
todo = set(m['idx'] for m in MAXES)
def det_of(t):
    parts = dict((p.split('^') + ['1'])[:2] for p in t.split(' * '))
    return (-1) ** int(parts.get('Phi_1', 0))
def coeff_determined(t):
    return eps_status(t, K) in ('complete', 'u4') or str(eps_status(t, K)).startswith('pair')
chosen = [t for t in PREFER if t in excl]                       # requested classes (redundant rows are kept)
for t in chosen: todo -= excl[t]
if K < 8:
    # a det = -1 witness whose eps is read off computed coefficients (excludes W+ without the W(E8)-list argument)
    cands = [t for t in excl if det_of(t) == -1 and coeff_determined(t) and t not in chosen]
    if cands:
        t = max(cands, key=lambda t: TYPES[t]['count']); chosen.append(t); todo -= excl[t]
while todo:
    cands = [t for t in excl if t not in chosen and excl[t] & todo]
    if not cands:
        raise SystemExit(f'cannot exclude maximal subgroups {sorted(todo)} with the available types')
    best = max(cands, key=lambda t: (coeff_determined(t), len(excl[t] & todo), TYPES[t]['count']))
    chosen.append(best); todo -= excl[best]
log(f'q={q} K={K}: chosen types: {chosen}')
assert set().union(*(excl[t] for t in chosen)) == set(m['idx'] for m in MAXES)

def Dstr(c):
    terms = []
    for i in range(len(c) - 1, -1, -1):
        a = c[i]
        if not a: continue
        if i == 0: terms.append(str(a))
        else:
            mon = 't' if i == 1 else f't^{i}'
            terms.append(mon if a == 1 else f'{a}*{mon}')
    return ' + '.join(terms)

# ---------------------------------------------------------------- compute L-polynomials
sys.path.insert(0, os.path.join(HERE, '..', '..', 'audit', 'ff_code'))
records = []
for t in chosen:
    c = TYPES[t]['D'][0]
    t0 = time.time()
    p = [table(q, n).lefschetz(c) for n in range(1, K + 1)]
    cn = newton(p)
    assert all(x.denominator == 1 for x in cn), 'non-integral Newton coefficients'
    cn = [int(x) for x in cn]
    # unit coefficients u_i = c_i / q^i
    assert all(cn[i] % q**i == 0 for i in range(K + 1)), 'c_i not divisible by q^i'
    u = [cn[i] // q**i for i in range(K + 1)]
    src = eps_status(t, K)
    if K >= 8:
        eps = u[8]; assert eps in (1, -1)
        assert all(u[8 - i] == eps * u[i] for i in range(9)), 'orthogonality identity fails on the complete polynomial'
        u_full = u
    else:
        if u[4] != 0: eps = 1
        else:
            eps = None
            for i in range(max(8 - K, 1), 4):
                if u[i] != 0:
                    e = Fraction(u[8 - i], u[i]); assert e in (1, -1); eps = int(e); break
            if eps is None:
                cands = []
                for e in (1, -1):
                    v = u[:K+1] + [e * u[8 - i] for i in range(K + 1, 9)]
                    l = cyc_label(sum(v[i] * z**(8 - i) for i in range(9)))
                    if l is not None and l in W_CP: cands.append(e)
                assert len(cands) == 1; eps = cands[0]
        u_full = u[:K+1] + [eps * u[8 - i] for i in range(K + 1, 9)]
        assert all(u_full[8 - i] == eps * u_full[i] for i in range(9))
    f = sum(u_full[i] * z**(8 - i) for i in range(9))
    lab = cyc_label(f)
    assert lab is not None and lab in W_CP, f'not a W(E8) charpoly: {f}'
    assert lab == t, (lab, t)
    L_coeffs = [u_full[i] * q**i for i in range(9)]
    rec = dict(q=q, K=K, D_coeffs=c, D=Dstr(c),
               power_sums=p, L_coeffs=L_coeffs, unit_coeffs=u_full, eps=eps, eps_source=src, type=lab,
               rank=lab.count('Phi_1 ') + lab.count('Phi_1^'), det=eps,
               excludes_maximal=sorted(excl[t]), seconds=round(time.time() - t0, 1))
    # independent cross-check with the audit's place-based engine when its tables exist (q=7 only)
    if q == 7:
        import lpoly
        res = lpoly.analyse(q, c, 8)
        rec['audit_places_L_coeffs'] = res['L_coeffs']; rec['audit_places_agree'] = (res['L_coeffs'] == L_coeffs)
        assert rec['audit_places_agree']
    records.append(rec)
    log(f'  D = {rec["D"]}: type {lab}, eps {eps} ({src}), L = {L_coeffs}, excludes M{sorted(excl[t])}, {rec["seconds"]}s')

covered = set().union(*(set(r['excludes_maximal']) for r in records))
assert covered == set(m['idx'] for m in MAXES)
assert any(r['det'] == -1 for r in records) and any(r['det'] == 1 for r in records)
fn = os.path.join(DATA, 'certificate.json')
cert = json.load(open(fn)) if os.path.exists(fn) else {}
cert[str(q)] = dict(K=K, maximal_subgroup_classes=[m['idx'] for m in MAXES], curves=records)
json.dump(cert, open(fn, 'w'), indent=1)
log(f'q={q}: certificate written ({len(records)} curves); all {len(MAXES)} maximal subgroup classes excluded; det signs both present')


==> anc/monodromy/curve_specialization.py <==
"""
One-parameter subfamily for the q -> infinity (all p) statement.
  C : D_s(t) = D_0(t) + s * D_1(t)   (D_0, D_1 in Z[t], D_0 monic of degree 5, deg D_1 <= 4),
  delta(s) = disc_t( 4 + 27 D_s(t)^2 ) in Z[s],   U_C = { delta != 0 } subset A^1,
  N = lead(delta) * disc_s(delta)   (for p not dividing 6N the boundary V(delta) + {oo} of P^1 is finite etale over Z_p,
                                     so (P^1, boundary) is a smooth pair with relative normal-crossings boundary).
For s in F_11 (11 F_11-points of U_C, all with delta(s) != 0 mod 11 when 11 does not divide N) the complete
L-polynomial (K = 8, no FE) is computed.  Needed for the proof: 11 does not divide N; the Coxeter type Phi_30 occurs
at s = 0 (D_0 = Coxeter curve of the q = 11 certificate); both signs of det; at least 3 distinct types.
Output: data/curve_C.json.   Run: sage -python curve_specialization.py [D1 coefficients c0 c1 c2 c3 c4]
"""
import os, sys, json, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lefschetz_fft import table, newton, log
from sage.all import ZZ, PolynomialRing, GF, cyclotomic_polynomial, primes, gcd, Integer
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, 'data')
p0, K = 11, 8
D0 = ([int(x) for x in sys.argv[6:11]] + [1]) if len(sys.argv) >= 11 else [5, 0, 0, 0, 0, 1]   # default t^5 + 5: Phi_30 over F_11
D1 = [int(x) for x in sys.argv[1:6]] if len(sys.argv) >= 6 else [3, 1, 4, 1, 5]
Rs = PolynomialRing(ZZ, 's'); s = Rs.gen(); Rt = PolynomialRing(Rs, 't'); t = Rt.gen()
Ds = sum((ZZ(a) + s * ZZ(b if i < 5 else 0)) * t**i for i, (a, b) in enumerate(zip(D0, D1 + [0])))
Pt = 4 + 27 * Ds**2
assert Pt.degree() == 10 and Pt.leading_coefficient() == 27
delta = Rs(Pt.discriminant())
log(f'D_s = {Ds}')
log(f'deg delta = {delta.degree()}, lead = {delta.leading_coefficient()}, content = {gcd(delta.list())}')
content = Integer(gcd(delta.list())); dprim = delta // content
disc = delta.discriminant()
N = Integer(delta.leading_coefficient()) * Integer(disc)
Nprim = Integer(dprim.leading_coefficient()) * Integer(dprim.discriminant())
log(f'content = {content.factor()}; N_prim has {Nprim.ndigits()} digits')
assert N != 0, 'delta has a multiple root: choose another D_1'
small = [int(p) for p in primes(2, 10**6) if N % p == 0]
log(f'N has {N.ndigits()} digits; prime factors below 10^6: {small}')
for p in (5, 7, 11, 13, 23):
    log(f'  p = {p}: divides N? {N % p == 0}')
assert N % p0 != 0, '11 divides N: choose another D_1'
# F_11 points of U_C and their complete L-polynomials
Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
CYC = {n: Rz(cyclotomic_polynomial(n)) for n in range(1, 61)}
def cyc_label(f):
    f = Rz(f); typ = {}
    for n, Phi in CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi; typ[n] = typ.get(n, 0) + 1
    assert f.degree() == 0
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'
W_CP = json.load(open(os.path.join(DATA, 'charpolys_e8.json')))
F = GF(p0); RF = PolynomialRing(F, 't'); tF = RF.gen()
rows = []
for sv in range(p0):
    c = [(D0[i] + sv * (D1[i] if i < 5 else 0)) % p0 for i in range(6)]
    Dp = sum(F(x) * tF**i for i, x in enumerate(c))
    sqf = (4 + 27 * Dp**2).is_squarefree()
    dl = int(delta(sv) % p0)
    assert sqf == (dl != 0)
    if not sqf:
        rows.append(dict(s=sv, D_coeffs=c, in_U=False)); continue
    t0 = time.time()
    pw = [table(p0, n).lefschetz(c) for n in range(1, K + 1)]
    cn = newton(pw); assert all(x.denominator == 1 for x in cn); cn = [int(x) for x in cn]
    assert all(cn[i] % p0**i == 0 for i in range(9))
    u = [cn[i] // p0**i for i in range(9)]
    eps = u[8]; assert eps in (1, -1) and all(u[8 - i] == eps * u[i] for i in range(9))
    lab = cyc_label(sum(u[i] * z**(8 - i) for i in range(9))); assert lab in W_CP
    rows.append(dict(s=sv, D_coeffs=c, in_U=True, power_sums=pw, L_coeffs=cn, type=lab, det=eps, seconds=round(time.time()-t0, 1)))
    log(f'  s = {sv}: D = {Dp}: {lab}, det {eps}')
good = [r for r in rows if r['in_U']]
types = sorted(set(r['type'] for r in good)); dets = sorted(set(r['det'] for r in good))
ok = ('Phi_30' in types) and dets == [-1, 1] and len(types) >= 3
log(f'F_11-points in U_C: {len(good)}/{p0}; types {len(types)}; dets {dets}; Coxeter present: {"Phi_30" in types}; OK: {ok}')
out = dict(D0=D0, D1=D1, D_s=str(Ds), delta_coeffs=[int(x) for x in delta.list()], delta_degree=int(delta.degree()),
           N=str(N), N_digits=int(N.ndigits()), content=str(content), N_prim=str(Nprim), N_prim_small_prime_factors=[int(p) for p in primes(2, 10**6) if Nprim % p == 0], N_small_prime_factors=small,
           N_divisible_by={p: bool(N % p == 0) for p in (2, 3, 5, 7, 11, 13, 23)}, base_prime=p0, K=K, points=rows,
           types_at_F11_points=types, dets=dets, conditions_ok=ok)
fn = 'curve_C_D0_' + '_'.join(map(str, D0[:5])) + '_D1_' + '_'.join(map(str, D1)) + '.json'
json.dump(out, open(os.path.join(DATA, fn), 'w'), indent=1)
log('written data/' + fn)


==> anc/monodromy/data/certificate.json <==
{
 "7": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     2,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t + 2",
    "power_sums": [
     -7,
     49,
     686,
     2401,
     67228,
     -235298,
     -823543,
     5764801
    ],
    "L_coeffs": [
     1,
     7,
     0,
     -343,
     -2401,
     -16807,
     0,
     823543,
     5764801
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 1.5,
    "audit_places_L_coeffs": [
     1,
     7,
     0,
     -343,
     -2401,
     -16807,
     0,
     823543,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     0,
     2,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 2*t",
    "power_sums": [
     0,
     0,
     0,
     9604,
     0,
     0,
     0,
     -23059204
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -2401,
     0,
     0,
     0,
     5764801
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 0.8,
    "audit_places_L_coeffs": [
     1,
     0,
     0,
     0,
     -2401,
     0,
     0,
     0,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     0,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t",
    "power_sums": [
     0,
     98,
     0,
     -4802,
     0,
     235298,
     0,
     -11529602
    ],
    "L_coeffs": [
     1,
     0,
     -49,
     0,
     2401,
     0,
     -117649,
     0,
     5764801
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     0,
     -49,
     0,
     2401,
     0,
     -117649,
     0,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     5,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t + 5",
    "power_sums": [
     7,
     49,
     -686,
     2401,
     -67228,
     -235298,
     823543,
     5764801
    ],
    "L_coeffs": [
     1,
     -7,
     0,
     343,
     -2401,
     16807,
     0,
     -823543,
     5764801
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     -7,
     0,
     343,
     -2401,
     16807,
     0,
     -823543,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     1,
     4,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 4*t + 1",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     46118408
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -5764801
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -5764801
    ],
    "audit_places_agree": true
   }
  ]
 },
 "11": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     5,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5",
    "power_sums": [
     -11,
     121,
     2662,
     14641,
     644204,
     -3543122,
     -19487171,
     214358881
    ],
    "L_coeffs": [
     1,
     11,
     0,
     -1331,
     -14641,
     -161051,
     0,
     19487171,
     214358881
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 53.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     2,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t + 2",
    "power_sums": [
     0,
     0,
     0,
     58564,
     0,
     0,
     0,
     -857435524
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -14641,
     0,
     0,
     0,
     214358881
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 33.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     0,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t",
    "power_sums": [
     0,
     242,
     0,
     -29282,
     0,
     3543122,
     0,
     -428717762
    ],
    "L_coeffs": [
     1,
     0,
     -121,
     0,
     14641,
     0,
     -1771561,
     0,
     214358881
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 32.8
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 3",
    "power_sums": [
     11,
     121,
     -2662,
     14641,
     -644204,
     -3543122,
     19487171,
     214358881
    ],
    "L_coeffs": [
     1,
     -11,
     0,
     1331,
     -14641,
     161051,
     0,
     -19487171,
     214358881
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 27.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     2,
     2,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t + 2",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1714871048
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -214358881
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 34.1
   }
  ]
 },
 "13": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 13,
    "K": 8,
    "D_coeffs": [
     6,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t + 6",
    "power_sums": [
     -13,
     169,
     4394,
     28561,
     1485172,
     -9653618,
     -62748517,
     815730721
    ],
    "L_coeffs": [
     1,
     13,
     0,
     -2197,
     -28561,
     -371293,
     0,
     62748517,
     815730721
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 263.3
   },
   {
    "q": 13,
    "K": 8,
    "D_coeffs": [
     2,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2",
    "power_sums": [
     0,
     0,
     0,
     114244,
     0,
     0,
     0,
     -3262922884
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -28561,
     0,
     0,
     0,
     815730721
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 64.2
   },
   {
    "q": 13,
    "K": 8,
    "D_coeffs": [
     6,
     6,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 6*t + 6",
    "power_sums": [
     0,
     338,
     0,
     -57122,
     0,
     9653618,
     0,
     -1631461442
    ],
    "L_coeffs": [
     1,
     0,
     -169,
     0,
     28561,
     0,
     -4826809,
     0,
     815730721
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 89.9
   },
   {
    "q": 13,
    "K": 8,
    "D_coeffs": [
     3,
     10,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 10*t + 3",
    "power_sums": [
     13,
     169,
     -4394,
     28561,
     -1485172,
     -9653618,
     62748517,
     815730721
    ],
    "L_coeffs": [
     1,
     -13,
     0,
     2197,
     -28561,
     371293,
     0,
     -62748517,
     815730721
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 91.5
   },
   {
    "q": 13,
    "K": 8,
    "D_coeffs": [
     4,
     3,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 3*t + 4",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     6525845768
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -815730721
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 90.6
   }
  ]
 },
 "23": {
  "K": 6,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     6,
     22,
     14,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 14*t^2 + 22*t + 6",
    "power_sums": [
     -23,
     529,
     24334,
     279841,
     25745372,
     -296071778
    ],
    "L_coeffs": [
     1,
     23,
     0,
     -12167,
     -279841,
     -6436343,
     0,
     3404825447,
     78310985281
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 44.0
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     4,
     7,
     18,
     0,
     0,
     1
    ],
    "D": "t^5 + 18*t^2 + 7*t + 4",
    "power_sums": [
     0,
     0,
     0,
     1119364,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -279841,
     0,
     0,
     0,
     78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 28.0
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     1,
     11,
     10,
     3,
     0,
     1
    ],
    "D": "t^5 + 3*t^3 + 10*t^2 + 11*t + 1",
    "power_sums": [
     0,
     1058,
     0,
     -559682,
     0,
     296071778
    ],
    "L_coeffs": [
     1,
     0,
     -529,
     0,
     279841,
     0,
     -148035889,
     0,
     78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 35.1
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     2,
     18,
     13,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 13*t^2 + 18*t + 2",
    "power_sums": [
     23,
     529,
     -24334,
     279841,
     -25745372,
     -296071778
    ],
    "L_coeffs": [
     1,
     -23,
     0,
     12167,
     -279841,
     6436343,
     0,
     -3404825447,
     78310985281
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 72.5
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     4,
     12,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 12*t + 4",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "W(E8) list",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 30.1
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     15,
     19,
     7,
     0,
     0,
     1
    ],
    "D": "t^5 + 7*t^2 + 19*t + 15",
    "power_sums": [
     0,
     1058,
     0,
     559682,
     0,
     -592143556
    ],
    "L_coeffs": [
     1,
     0,
     -529,
     0,
     0,
     0,
     148035889,
     0,
     -78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     0,
     0,
     1,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "pair 2,6",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     2,
     4,
     5
    ],
    "seconds": 18.3
   }
  ]
 },
 "5": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 3",
    "power_sums": [
     -5,
     25,
     250,
     625,
     12500,
     -31250,
     -78125,
     390625
    ],
    "L_coeffs": [
     1,
     5,
     0,
     -125,
     -625,
     -3125,
     0,
     78125,
     390625
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.4
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     0,
     2,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t",
    "power_sums": [
     0,
     0,
     0,
     2500,
     0,
     0,
     0,
     -1562500
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -625,
     0,
     0,
     0,
     390625
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 0.0
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     0,
     3,
     0,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 3*t",
    "power_sums": [
     0,
     50,
     0,
     -1250,
     0,
     31250,
     0,
     -781250
    ],
    "L_coeffs": [
     1,
     0,
     -25,
     0,
     625,
     0,
     -15625,
     0,
     390625
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 0.1
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     2,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t^2 + 3",
    "power_sums": [
     5,
     25,
     -250,
     625,
     -12500,
     -31250,
     78125,
     390625
    ],
    "L_coeffs": [
     1,
     -5,
     0,
     125,
     -625,
     3125,
     0,
     -78125,
     390625
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.0
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     1,
     0,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 1",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     3125000
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -390625
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 0.0
   }
  ]
 }
}

==> anc/monodromy/data/certificate_q13K7_backup.json <==
{
 "7": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     2,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t + 2",
    "power_sums": [
     -7,
     49,
     686,
     2401,
     67228,
     -235298,
     -823543,
     5764801
    ],
    "L_coeffs": [
     1,
     7,
     0,
     -343,
     -2401,
     -16807,
     0,
     823543,
     5764801
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 1.5,
    "audit_places_L_coeffs": [
     1,
     7,
     0,
     -343,
     -2401,
     -16807,
     0,
     823543,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     0,
     2,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 2*t",
    "power_sums": [
     0,
     0,
     0,
     9604,
     0,
     0,
     0,
     -23059204
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -2401,
     0,
     0,
     0,
     5764801
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 0.8,
    "audit_places_L_coeffs": [
     1,
     0,
     0,
     0,
     -2401,
     0,
     0,
     0,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     0,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t",
    "power_sums": [
     0,
     98,
     0,
     -4802,
     0,
     235298,
     0,
     -11529602
    ],
    "L_coeffs": [
     1,
     0,
     -49,
     0,
     2401,
     0,
     -117649,
     0,
     5764801
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     0,
     -49,
     0,
     2401,
     0,
     -117649,
     0,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     5,
     5,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5*t + 5",
    "power_sums": [
     7,
     49,
     -686,
     2401,
     -67228,
     -235298,
     823543,
     5764801
    ],
    "L_coeffs": [
     1,
     -7,
     0,
     343,
     -2401,
     16807,
     0,
     -823543,
     5764801
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     -7,
     0,
     343,
     -2401,
     16807,
     0,
     -823543,
     5764801
    ],
    "audit_places_agree": true
   },
   {
    "q": 7,
    "K": 8,
    "D_coeffs": [
     1,
     4,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 4*t + 1",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     46118408
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -5764801
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 0.6,
    "audit_places_L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -5764801
    ],
    "audit_places_agree": true
   }
  ]
 },
 "11": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     5,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 5",
    "power_sums": [
     -11,
     121,
     2662,
     14641,
     644204,
     -3543122,
     -19487171,
     214358881
    ],
    "L_coeffs": [
     1,
     11,
     0,
     -1331,
     -14641,
     -161051,
     0,
     19487171,
     214358881
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 53.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     2,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t + 2",
    "power_sums": [
     0,
     0,
     0,
     58564,
     0,
     0,
     0,
     -857435524
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -14641,
     0,
     0,
     0,
     214358881
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 33.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     0,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t",
    "power_sums": [
     0,
     242,
     0,
     -29282,
     0,
     3543122,
     0,
     -428717762
    ],
    "L_coeffs": [
     1,
     0,
     -121,
     0,
     14641,
     0,
     -1771561,
     0,
     214358881
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 32.8
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 3",
    "power_sums": [
     11,
     121,
     -2662,
     14641,
     -644204,
     -3543122,
     19487171,
     214358881
    ],
    "L_coeffs": [
     1,
     -11,
     0,
     1331,
     -14641,
     161051,
     0,
     -19487171,
     214358881
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 27.6
   },
   {
    "q": 11,
    "K": 8,
    "D_coeffs": [
     2,
     2,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t + 2",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     1714871048
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -214358881
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 34.1
   }
  ]
 },
 "13": {
  "K": 7,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     6,
     1,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + t + 6",
    "power_sums": [
     -13,
     169,
     4394,
     28561,
     1485172,
     -9653618,
     -62748517
    ],
    "L_coeffs": [
     1,
     13,
     0,
     -2197,
     -28561,
     -371293,
     0,
     62748517,
     815730721
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 11.2
   },
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     2,
     0,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2",
    "power_sums": [
     0,
     0,
     0,
     114244,
     0,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -28561,
     0,
     0,
     0,
     815730721
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 4.0
   },
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     6,
     6,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 6*t + 6",
    "power_sums": [
     0,
     338,
     0,
     -57122,
     0,
     9653618,
     0
    ],
    "L_coeffs": [
     1,
     0,
     -169,
     0,
     28561,
     0,
     -4826809,
     0,
     815730721
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 5.8
   },
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     3,
     10,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 10*t + 3",
    "power_sums": [
     13,
     169,
     -4394,
     28561,
     -1485172,
     -9653618,
     62748517
    ],
    "L_coeffs": [
     1,
     -13,
     0,
     2197,
     -28561,
     371293,
     0,
     -62748517,
     815730721
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 5.6
   },
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     4,
     3,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 3*t + 4",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -815730721
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "W(E8) list",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 5.8
   },
   {
    "q": 13,
    "K": 7,
    "D_coeffs": [
     0,
     1,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + t",
    "power_sums": [
     0,
     338,
     0,
     57122,
     0,
     -19307236,
     0
    ],
    "L_coeffs": [
     1,
     0,
     -169,
     0,
     0,
     0,
     4826809,
     0,
     -815730721
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     0,
     0,
     1,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "pair 2,6",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     2,
     4,
     5
    ],
    "seconds": 7.6
   }
  ]
 },
 "23": {
  "K": 6,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     6,
     22,
     14,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 14*t^2 + 22*t + 6",
    "power_sums": [
     -23,
     529,
     24334,
     279841,
     25745372,
     -296071778
    ],
    "L_coeffs": [
     1,
     23,
     0,
     -12167,
     -279841,
     -6436343,
     0,
     3404825447,
     78310985281
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 44.0
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     4,
     7,
     18,
     0,
     0,
     1
    ],
    "D": "t^5 + 18*t^2 + 7*t + 4",
    "power_sums": [
     0,
     0,
     0,
     1119364,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -279841,
     0,
     0,
     0,
     78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 28.0
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     1,
     11,
     10,
     3,
     0,
     1
    ],
    "D": "t^5 + 3*t^3 + 10*t^2 + 11*t + 1",
    "power_sums": [
     0,
     1058,
     0,
     -559682,
     0,
     296071778
    ],
    "L_coeffs": [
     1,
     0,
     -529,
     0,
     279841,
     0,
     -148035889,
     0,
     78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 35.1
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     2,
     18,
     13,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 13*t^2 + 18*t + 2",
    "power_sums": [
     23,
     529,
     -24334,
     279841,
     -25745372,
     -296071778
    ],
    "L_coeffs": [
     1,
     -23,
     0,
     12167,
     -279841,
     6436343,
     0,
     -3404825447,
     78310985281
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "u4",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 72.5
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     4,
     12,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 12*t + 4",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "W(E8) list",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 30.1
   },
   {
    "q": 23,
    "K": 6,
    "D_coeffs": [
     15,
     19,
     7,
     0,
     0,
     1
    ],
    "D": "t^5 + 7*t^2 + 19*t + 15",
    "power_sums": [
     0,
     1058,
     0,
     559682,
     0,
     -592143556
    ],
    "L_coeffs": [
     1,
     0,
     -529,
     0,
     0,
     0,
     148035889,
     0,
     -78310985281
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     0,
     0,
     1,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "pair 2,6",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     2,
     4,
     5
    ],
    "seconds": 18.3
   }
  ]
 },
 "5": {
  "K": 8,
  "maximal_subgroup_classes": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9
  ],
  "curves": [
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 3",
    "power_sums": [
     -5,
     25,
     250,
     625,
     12500,
     -31250,
     -78125,
     390625
    ],
    "L_coeffs": [
     1,
     5,
     0,
     -125,
     -625,
     -3125,
     0,
     78125,
     390625
    ],
    "unit_coeffs": [
     1,
     1,
     0,
     -1,
     -1,
     -1,
     0,
     1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_30",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.4
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     0,
     2,
     0,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t",
    "power_sums": [
     0,
     0,
     0,
     2500,
     0,
     0,
     0,
     -1562500
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     -625,
     0,
     0,
     0,
     390625
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     -1,
     0,
     0,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_24",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     7,
     9
    ],
    "seconds": 0.0
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     0,
     3,
     0,
     1,
     0,
     1
    ],
    "D": "t^5 + t^3 + 3*t",
    "power_sums": [
     0,
     50,
     0,
     -1250,
     0,
     31250,
     0,
     -781250
    ],
    "L_coeffs": [
     1,
     0,
     -25,
     0,
     625,
     0,
     -15625,
     0,
     390625
    ],
    "unit_coeffs": [
     1,
     0,
     -1,
     0,
     1,
     0,
     -1,
     0,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_20",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8
    ],
    "seconds": 0.1
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     3,
     0,
     2,
     0,
     0,
     1
    ],
    "D": "t^5 + 2*t^2 + 3",
    "power_sums": [
     5,
     25,
     -250,
     625,
     -12500,
     -31250,
     78125,
     390625
    ],
    "L_coeffs": [
     1,
     -5,
     0,
     125,
     -625,
     3125,
     0,
     -78125,
     390625
    ],
    "unit_coeffs": [
     1,
     -1,
     0,
     1,
     -1,
     1,
     0,
     -1,
     1
    ],
    "eps": 1,
    "eps_source": "complete",
    "type": "Phi_15",
    "rank": 0,
    "det": 1,
    "excludes_maximal": [
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9
    ],
    "seconds": 0.0
   },
   {
    "q": 5,
    "K": 8,
    "D_coeffs": [
     1,
     0,
     1,
     0,
     0,
     1
    ],
    "D": "t^5 + t^2 + 1",
    "power_sums": [
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     3125000
    ],
    "L_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -390625
    ],
    "unit_coeffs": [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    "eps": -1,
    "eps_source": "complete",
    "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "det": -1,
    "excludes_maximal": [
     1,
     5
    ],
    "seconds": 0.0
   }
  ]
 }
}

==> anc/monodromy/data/charpolys_e8.json <==
{
 "Phi_1^8": 1,
 "Phi_2^8": 1,
 "Phi_1^6 * Phi_3": 2240,
 "Phi_2^6 * Phi_6": 2240,
 "Phi_1^4 * Phi_5": 580608,
 "Phi_2^4 * Phi_10": 580608,
 "Phi_2^2 * Phi_6 * Phi_10": 11612160,
 "Phi_1^2 * Phi_3 * Phi_5": 11612160,
 "Phi_1^7 * Phi_2": 120,
 "Phi_1 * Phi_2^7": 120,
 "Phi_1^3 * Phi_2 * Phi_5": 5806080,
 "Phi_1 * Phi_2^3 * Phi_10": 5806080,
 "Phi_1^5 * Phi_2 * Phi_3": 80640,
 "Phi_1 * Phi_2^5 * Phi_6": 80640,
 "Phi_1^4 * Phi_3^2": 268800,
 "Phi_2^4 * Phi_6^2": 268800,
 "Phi_1^4 * Phi_2^4": 116550,
 "Phi_2^2 * Phi_6^3": 89600,
 "Phi_1^2 * Phi_3^3": 89600,
 "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
 "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
 "Phi_1^3 * Phi_2 * Phi_3^2": 1612800,
 "Phi_1 * Phi_2^3 * Phi_6^2": 1612800,
 "Phi_1^6 * Phi_2^2": 3780,
 "Phi_1^2 * Phi_2^6": 3780,
 "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
 "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
 "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
 "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
 "Phi_1^5 * Phi_2^3": 37800,
 "Phi_1^3 * Phi_2^5": 37800,
 "Phi_1^3 * Phi_2^3 * Phi_3": 1209600,
 "Phi_1^3 * Phi_2^3 * Phi_6": 1209600,
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2419200,
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2419200,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 4838400,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 4838400,
 "Phi_1^3 * Phi_2^3 * Phi_4": 2872800,
 "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
 "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 9676800,
 "Phi_1^5 * Phi_2 * Phi_4": 45360,
 "Phi_1 * Phi_2^5 * Phi_4": 45360,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3628800,
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3628800,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 1209600,
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 1209600,
 "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
 "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
 "Phi_2^4 * Phi_4^2": 37800,
 "Phi_1^4 * Phi_4^2": 37800,
 "Phi_1 * Phi_2^3 * Phi_4^2": 453600,
 "Phi_1^3 * Phi_2 * Phi_4^2": 453600,
 "Phi_2^2 * Phi_6 * Phi_12": 4838400,
 "Phi_1^2 * Phi_3 * Phi_12": 4838400,
 "Phi_6^4": 4480,
 "Phi_3^4": 4480,
 "Phi_3^2 * Phi_6^2": 403200,
 "Phi_6^2 * Phi_12": 2419200,
 "Phi_3^2 * Phi_12": 2419200,
 "Phi_6 * Phi_18": 12902400,
 "Phi_3 * Phi_9": 12902400,
 "Phi_1^3 * Phi_2 * Phi_8": 1814400,
 "Phi_1 * Phi_2^3 * Phi_8": 1814400,
 "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
 "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": 14515200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": 14515200,
 "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
 "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": 17418240,
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": 17418240,
 "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
 "Phi_1 * Phi_2 * Phi_4^3": 907200,
 "Phi_1 * Phi_2 * Phi_6^3": 268800,
 "Phi_1 * Phi_2 * Phi_3^3": 268800,
 "Phi_1^2 * Phi_9": 6451200,
 "Phi_2^2 * Phi_18": 6451200,
 "Phi_1 * Phi_2 * Phi_9": 19353600,
 "Phi_1 * Phi_2 * Phi_18": 19353600,
 "Phi_1^2 * Phi_4 * Phi_8": 5443200,
 "Phi_2^2 * Phi_4 * Phi_8": 5443200,
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": 54432000,
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": 14515200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": 14515200,
 "Phi_4^4": 15120,
 "Phi_8^2": 3628800,
 "Phi_4^2 * Phi_12": 9676800,
 "Phi_1^2 * Phi_7": 24883200,
 "Phi_2^2 * Phi_14": 24883200,
 "Phi_1 * Phi_2 * Phi_7": 24883200,
 "Phi_1 * Phi_2 * Phi_14": 24883200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": 11612160,
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": 11612160,
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": 29030400,
 "Phi_5^2": 1161216,
 "Phi_10^2": 1161216,
 "Phi_20": 34836480,
 "Phi_12^2": 2419200,
 "Phi_15": 23224320,
 "Phi_30": 23224320,
 "Phi_24": 29030400,
 "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600
}

==> anc/monodromy/data/charpolys_e8_rerun.json <==
{
 "Phi_1^8": 1,
 "Phi_2^8": 1,
 "Phi_1^4 * Phi_2^4": 116550,
 "Phi_1^2 * Phi_3^3": 89600,
 "Phi_2^2 * Phi_6^3": 89600,
 "Phi_1 * Phi_2^3 * Phi_4^2": 453600,
 "Phi_1^3 * Phi_2 * Phi_4^2": 453600,
 "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
 "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": 14515200,
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": 14515200,
 "Phi_1^5 * Phi_2^3": 37800,
 "Phi_1^3 * Phi_2^5": 37800,
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2419200,
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2419200,
 "Phi_1^7 * Phi_2": 120,
 "Phi_1 * Phi_2^7": 120,
 "Phi_1 * Phi_2 * Phi_6^3": 268800,
 "Phi_1 * Phi_2 * Phi_3^3": 268800,
 "Phi_1^4 * Phi_3^2": 268800,
 "Phi_2^4 * Phi_6^2": 268800,
 "Phi_1 * Phi_2^3 * Phi_6^2": 1612800,
 "Phi_1^3 * Phi_2 * Phi_3^2": 1612800,
 "Phi_1^6 * Phi_3": 2240,
 "Phi_2^6 * Phi_6": 2240,
 "Phi_1^5 * Phi_2 * Phi_3": 80640,
 "Phi_1 * Phi_2^5 * Phi_6": 80640,
 "Phi_1^6 * Phi_2^2": 3780,
 "Phi_1^2 * Phi_2^6": 3780,
 "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
 "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
 "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
 "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 4838400,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 4838400,
 "Phi_4^4": 15120,
 "Phi_8^2": 3628800,
 "Phi_6^4": 4480,
 "Phi_3^4": 4480,
 "Phi_12^2": 2419200,
 "Phi_24": 29030400,
 "Phi_1^4 * Phi_4^2": 37800,
 "Phi_2^4 * Phi_4^2": 37800,
 "Phi_3^2 * Phi_6^2": 403200,
 "Phi_6^2 * Phi_12": 2419200,
 "Phi_3^2 * Phi_12": 2419200,
 "Phi_1^2 * Phi_3 * Phi_12": 4838400,
 "Phi_2^2 * Phi_6 * Phi_12": 4838400,
 "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
 "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
 "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
 "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
 "Phi_1 * Phi_2^3 * Phi_8": 1814400,
 "Phi_1^3 * Phi_2 * Phi_8": 1814400,
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": 14515200,
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": 14515200,
 "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
 "Phi_2^2 * Phi_4 * Phi_8": 5443200,
 "Phi_1^2 * Phi_4 * Phi_8": 5443200,
 "Phi_1 * Phi_2 * Phi_4^3": 907200,
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
 "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
 "Phi_10^2": 1161216,
 "Phi_5^2": 1161216,
 "Phi_20": 34836480,
 "Phi_2^4 * Phi_10": 580608,
 "Phi_1^4 * Phi_5": 580608,
 "Phi_1^5 * Phi_2 * Phi_4": 45360,
 "Phi_1 * Phi_2^5 * Phi_4": 45360,
 "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
 "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": 17418240,
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": 17418240,
 "Phi_30": 23224320,
 "Phi_15": 23224320,
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3628800,
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3628800,
 "Phi_1^3 * Phi_2^3 * Phi_4": 2872800,
 "Phi_1^3 * Phi_2^3 * Phi_6": 1209600,
 "Phi_1^3 * Phi_2^3 * Phi_3": 1209600,
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": 54432000,
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 1209600,
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 1209600,
 "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
 "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": 29030400,
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 9676800,
 "Phi_4^2 * Phi_12": 9676800,
 "Phi_1^2 * Phi_7": 24883200,
 "Phi_2^2 * Phi_14": 24883200,
 "Phi_1 * Phi_2 * Phi_14": 24883200,
 "Phi_1 * Phi_2 * Phi_7": 24883200,
 "Phi_1^2 * Phi_3 * Phi_5": 11612160,
 "Phi_2^2 * Phi_6 * Phi_10": 11612160,
 "Phi_1^3 * Phi_2 * Phi_5": 5806080,
 "Phi_1 * Phi_2^3 * Phi_10": 5806080,
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": 11612160,
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": 11612160,
 "Phi_1^2 * Phi_9": 6451200,
 "Phi_2^2 * Phi_18": 6451200,
 "Phi_1 * Phi_2 * Phi_18": 19353600,
 "Phi_1 * Phi_2 * Phi_9": 19353600,
 "Phi_6 * Phi_18": 12902400,
 "Phi_3 * Phi_9": 12902400
}

==> anc/monodromy/data/classes_e8.csv <==
cls,size,order,charpoly,mult_1,det,detprime_1_minus_w,fixed_rank,fixed_disc,fixed_root_type,fixed_root_rank,n_fixed_roots,snf_1_minus_w,torsion_invariant_factors,torsion_order,HxH,H,cycle_type_on_roots
1,1,1,Phi_1^8,8,1,1,8,1,E8,8,240,0 0 0 0 0 0 0 0,0,1,True,0,1^240
2,1,2,Phi_2^8,0,1,256,0,1,trivial,0,0,2 2 2 2 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,256,True,Z/2 x Z/2 x Z/2 x Z/2,2^120
3,2240,3,Phi_1^6 * Phi_3,6,1,3,6,3,E6,6,72,1 1 0 0 0 0 0 0,0,1,True,0,1^72 3^56
4,2240,6,Phi_2^6 * Phi_6,0,1,64,0,1,trivial,0,0,1 1 2 2 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,True,Z/2 x Z/2 x Z/2,2^36 6^28
5,580608,5,Phi_1^4 * Phi_5,4,1,5,4,5,A4,4,20,1 1 1 1 0 0 0 0,0,1,True,0,1^20 5^44
6,580608,10,Phi_2^4 * Phi_10,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^10 10^22
7,11612160,30,Phi_2^2 * Phi_6 * Phi_10,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^1 6^3 10^7 30^5
8,11612160,15,Phi_1^2 * Phi_3 * Phi_5,2,1,15,2,15,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 3^6 5^14 15^10
9,120,2,Phi_1^7 * Phi_2,7,-1,2,7,2,E7,7,126,1 0 0 0 0 0 0 0,0,1,True,0,1^126 2^57
10,120,2,Phi_1 * Phi_2^7,1,-1,128,1,2,A1,1,2,1 2 2 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,True,Z/2 x Z/2 x Z/2,1^2 2^119
11,5806080,10,Phi_1^3 * Phi_2 * Phi_5,3,-1,10,3,10,A2,2,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^7 5^24 10^10
12,5806080,10,Phi_1 * Phi_2^3 * Phi_10,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^9 10^22
13,80640,6,Phi_1^5 * Phi_2 * Phi_3,5,-1,6,5,6,A5,5,30,1 1 1 0 0 0 0 0,0,1,True,0,1^30 2^21 3^32 6^12
14,80640,6,Phi_1 * Phi_2^5 * Phi_6,1,-1,32,1,2,A1,1,2,1 1 1 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,1^2 2^35 6^28
15,268800,3,Phi_1^4 * Phi_3^2,4,1,9,4,9,A2 + A2,4,12,1 1 1 1 0 0 0 0,0,1,True,0,1^12 3^76
16,268800,6,Phi_2^4 * Phi_6^2,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^6 6^38
17,3150,2,Phi_1^4 * Phi_2^4,4,1,16,4,4,D4,4,24,1 1 2 2 0 0 0 0,Z/2 x Z/2,4,True,Z/2,1^24 2^108
18,89600,6,Phi_2^2 * Phi_6^3,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 6^39
19,89600,3,Phi_1^2 * Phi_3^3,2,1,27,2,3,A2,2,6,1 1 1 1 3 3 0 0,Z/3 x Z/3,9,True,Z/3,1^6 3^78
20,806400,6,Phi_1^2 * Phi_3 * Phi_6^2,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 3^6 6^36
21,806400,6,Phi_2^2 * Phi_3^2 * Phi_6,0,1,36,0,1,trivial,0,0,1 1 1 1 1 1 6 6,Z/6 x Z/6,36,True,Z/6,2^3 3^8 6^35
22,1612800,6,Phi_1^3 * Phi_2 * Phi_3^2,3,-1,18,3,18,A2,2,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^3 3^40 6^18
23,1612800,6,Phi_1 * Phi_2^3 * Phi_6^2,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^5 6^38
24,3780,2,Phi_1^6 * Phi_2^2,6,1,4,6,4,D6,6,60,1 1 0 0 0 0 0 0,0,1,True,0,1^60 2^90
25,3780,2,Phi_1^2 * Phi_2^6,2,1,64,2,4,A1 + A1,2,4,1 1 2 2 2 2 0 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,1^4 2^118
26,604800,6,Phi_1^4 * Phi_2^2 * Phi_3,4,1,12,4,12,A3,3,12,1 1 1 1 0 0 0 0,0,1,True,0,1^12 2^30 3^16 6^20
27,604800,6,Phi_1^2 * Phi_2^4 * Phi_6,2,1,16,2,4,A1 + A1,2,4,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^4 2^34 6^28
28,3225600,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,12,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^6 3^8 6^34
29,100800,6,Phi_1^2 * Phi_2^4 * Phi_3,2,1,48,2,12,trivial,0,0,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,2^36 3^8 6^24
30,100800,6,Phi_1^4 * Phi_2^2 * Phi_6,4,1,4,4,4,D4,4,24,1 1 1 1 0 0 0 0,0,1,True,0,1^24 2^24 6^28
31,37800,2,Phi_1^5 * Phi_2^3,5,-1,8,5,8,D4 + A1,5,26,1 1 1 0 0 0 0 0,0,1,True,0,1^26 2^107
32,37800,2,Phi_1^3 * Phi_2^5,3,-1,32,3,8,A1 + A1 + A1,3,6,1 1 1 2 2 0 0 0,Z/2 x Z/2,4,True,Z/2,1^6 2^117
33,1209600,6,Phi_1^3 * Phi_2^3 * Phi_3,3,-1,24,3,24,A1,1,2,1 1 1 1 1 0 0 0,0,1,True,0,1^2 2^35 3^8 6^24
34,1209600,6,Phi_1^3 * Phi_2^3 * Phi_6,3,-1,8,3,8,A1 + A1 + A1,3,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^33 6^28
35,2419200,6,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 3^2 6^38
36,2419200,6,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,1,-1,18,1,2,A1,1,2,1 1 1 1 1 3 3 0,Z/3 x Z/3,9,True,Z/3,1^2 2^2 3^8 6^35
37,4838400,6,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,-1,6,3,6,A2 + A1,3,8,1 1 1 1 1 0 0 0,0,1,True,0,1^8 2^2 3^6 6^35
38,4838400,6,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,-1,24,1,6,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 3^2 6^37
39,151200,4,Phi_1^3 * Phi_2^3 * Phi_4,3,-1,16,3,4,A3,3,12,1 1 1 2 2 0 0 0,Z/2 x Z/2,4,True,Z/2,1^12 2^24 4^45
40,2419200,6,Phi_1^2 * Phi_2^2 * Phi_3^2,2,1,36,2,36,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^6 3^20 6^28
41,2419200,6,Phi_1^2 * Phi_2^2 * Phi_6^2,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 2^4 6^38
42,9676800,12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,-1,12,1,12,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,3^4 4^3 6^8 12^14
43,45360,4,Phi_1^5 * Phi_2 * Phi_4,5,-1,4,5,4,D5,5,40,1 1 1 0 0 0 0 0,0,1,True,0,1^40 2^10 4^45
44,45360,4,Phi_1 * Phi_2^5 * Phi_4,1,-1,64,1,4,trivial,0,0,1 1 1 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^30 4^45
45,3628800,12,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,-1,12,3,12,A1 + A1,2,4,1 1 1 1 1 0 0 0,0,1,True,0,1^4 2^4 3^12 4^15 6^2 12^10
46,3628800,12,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 4^15 6^8 12^10
47,1209600,12,Phi_1 * Phi_2^3 * Phi_3 * Phi_4,1,-1,48,1,12,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 3^4 4^15 6^6 12^10
48,1209600,12,Phi_1^3 * Phi_2 * Phi_4 * Phi_6,3,-1,4,3,4,A3,3,12,1 1 1 1 1 0 0 0,0,1,True,0,1^12 4^15 6^8 12^10
49,907200,4,Phi_1^4 * Phi_2^2 * Phi_4,4,1,8,4,8,A3 + A1,4,14,1 1 1 1 0 0 0 0,0,1,True,0,1^14 2^23 4^45
50,907200,4,Phi_1^2 * Phi_2^4 * Phi_4,2,1,32,2,8,A1,1,2,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^2 2^29 4^45
51,37800,4,Phi_2^4 * Phi_4^2,0,1,64,0,1,trivial,0,0,1 1 1 1 2 2 4 4,Z/2 x Z/2 x Z/4 x Z/4,64,True,Z/2 x Z/4,2^12 4^54
52,37800,4,Phi_1^4 * Phi_4^2,4,1,4,4,4,D4,4,24,1 1 1 1 0 0 0 0,0,1,True,0,1^24 4^54
53,453600,4,Phi_1 * Phi_2^3 * Phi_4^2,1,-1,32,1,2,A1,1,2,1 1 1 1 1 4 4 0,Z/4 x Z/4,16,True,Z/4,1^2 2^11 4^54
54,453600,4,Phi_1^3 * Phi_2 * Phi_4^2,3,-1,8,3,8,A1 + A1 + A1,3,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^9 4^54
55,4838400,12,Phi_2^2 * Phi_6 * Phi_12,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 6^3 12^18
56,4838400,12,Phi_1^2 * Phi_3 * Phi_12,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 3^6 12^18
57,4480,6,Phi_6^4,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^40
58,4480,3,Phi_3^4,0,1,81,0,1,trivial,0,0,1 1 1 1 3 3 3 3,Z/3 x Z/3 x Z/3 x Z/3,81,True,Z/3 x Z/3,3^80
59,403200,6,Phi_3^2 * Phi_6^2,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^8 6^36
60,2419200,12,Phi_6^2 * Phi_12,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^4 12^18
61,2419200,12,Phi_3^2 * Phi_12,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^8 12^18
62,12902400,18,Phi_6 * Phi_18,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^1 18^13
63,12902400,9,Phi_3 * Phi_9,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^2 9^26
64,1814400,8,Phi_1^3 * Phi_2 * Phi_8,3,-1,4,3,4,A3,3,12,1 1 1 1 1 0 0 0,0,1,True,0,1^12 2^6 8^27
65,1814400,8,Phi_1 * Phi_2^3 * Phi_8,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^12 8^27
66,1209600,12,Phi_2^2 * Phi_4^2 * Phi_6,0,1,16,0,1,trivial,0,0,1 1 1 1 1 1 4 4,Z/4 x Z/4,16,True,Z/4,4^18 6^4 12^12
67,1209600,12,Phi_1^2 * Phi_3 * Phi_4^2,2,1,12,2,12,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,3^8 4^18 12^12
68,14515200,24,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,-1,12,1,12,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,3^4 6^2 8^9 24^6
69,14515200,24,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,6^4 8^9 24^6
70,8709120,10,Phi_1^2 * Phi_2^2 * Phi_10,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 2^8 10^22
71,8709120,10,Phi_1^2 * Phi_2^2 * Phi_5,2,1,20,2,20,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^10 5^12 10^16
72,17418240,20,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,-1,20,1,20,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^5 5^8 10^2 20^8
73,17418240,20,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^5 10^6 20^8
74,113400,2,Phi_1^4 * Phi_2^4,4,1,16,4,16,A1 + A1 + A1 + A1,4,8,1 1 1 1 0 0 0 0,0,1,True,0,1^8 2^116
75,5443200,4,Phi_1^2 * Phi_2^2 * Phi_4^2,2,1,16,2,16,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^4 4^58
76,2721600,4,Phi_1^3 * Phi_2^3 * Phi_4,3,-1,16,3,16,A1 + A1,2,4,1 1 1 1 1 0 0 0,0,1,True,0,1^4 2^28 4^45
77,907200,4,Phi_1 * Phi_2 * Phi_4^3,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^2 4^59
78,14515200,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,12,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 3^2 6^37
79,268800,6,Phi_1 * Phi_2 * Phi_6^3,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 6^39
80,268800,6,Phi_1 * Phi_2 * Phi_3^3,1,-1,54,1,6,trivial,0,0,1 1 1 1 1 3 3 0,Z/3 x Z/3,9,True,Z/3,2^3 3^42 6^18
81,6451200,9,Phi_1^2 * Phi_9,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 9^26
82,6451200,18,Phi_2^2 * Phi_18,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 18^13
83,19353600,18,Phi_1 * Phi_2 * Phi_9,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 9^14 18^6
84,19353600,18,Phi_1 * Phi_2 * Phi_18,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 18^13
85,680400,4,Phi_1^2 * Phi_2^2 * Phi_4^2,2,1,16,2,4,A1 + A1,2,4,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^4 2^10 4^54
86,5443200,8,Phi_1^2 * Phi_4 * Phi_8,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 4^5 8^27
87,5443200,8,Phi_2^2 * Phi_4 * Phi_8,0,1,16,0,1,trivial,0,0,1 1 1 1 1 1 4 4,Z/4 x Z/4,16,True,Z/4,2^2 4^5 8^27
88,10886400,8,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^1 4^5 8^27
89,14515200,12,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 3^2 6^2 12^18
90,14515200,12,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 6^3 12^18
91,43545600,8,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,-1,8,1,8,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^2 8^29
92,15120,4,Phi_4^4,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,4^60
93,3628800,8,Phi_8^2,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,8^30
94,9676800,12,Phi_4^2 * Phi_12,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,4^3 12^19
95,24883200,7,Phi_1^2 * Phi_7,2,1,7,2,7,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 7^34
96,24883200,14,Phi_2^2 * Phi_14,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^1 14^17
97,24883200,14,Phi_1 * Phi_2 * Phi_7,1,-1,14,1,14,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^1 7^18 14^8
98,24883200,14,Phi_1 * Phi_2 * Phi_14,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 14^17
99,11612160,30,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 6^3 10^7 30^5
100,11612160,30,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,-1,30,1,30,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^1 3^2 5^6 6^2 10^4 15^6 30^2
101,29030400,12,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^2 4^2 12^19
102,1612800,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,3,A2,2,6,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^6 2^3 3^6 6^35
103,1161216,5,Phi_5^2,0,1,25,0,1,trivial,0,0,1 1 1 1 1 1 5 5,Z/5 x Z/5,25,True,Z/5,5^48
104,1161216,10,Phi_10^2,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,10^24
105,34836480,20,Phi_20,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,20^12
106,2419200,12,Phi_12^2,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,12^20
107,23224320,15,Phi_15,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,15^16
108,23224320,30,Phi_30,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,30^8
109,29030400,24,Phi_24,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,24^10
110,10886400,8,Phi_1^2 * Phi_2^2 * Phi_8,2,1,8,2,8,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^11 8^27
111,7257600,12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,1,24,2,24,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 3^4 4^15 6^6 12^10
112,7257600,12,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,1,8,2,8,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 4^15 6^8 12^10


==> anc/monodromy/data/classes_e8_rerun.csv <==
cls,size,order,charpoly,mult_1,det,detprime_1_minus_w,fixed_rank,fixed_disc,fixed_root_type,fixed_root_rank,n_fixed_roots,snf_1_minus_w,torsion_invariant_factors,torsion_order,HxH,H,cycle_type_on_roots
1,1,1,Phi_1^8,8,1,1,8,1,E8,8,240,0 0 0 0 0 0 0 0,0,1,True,0,1^240
2,1,2,Phi_2^8,0,1,256,0,1,trivial,0,0,2 2 2 2 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,256,True,Z/2 x Z/2 x Z/2 x Z/2,2^120
3,3150,2,Phi_1^4 * Phi_2^4,4,1,16,4,4,D4,4,24,1 1 2 2 0 0 0 0,Z/2 x Z/2,4,True,Z/2,1^24 2^108
4,89600,3,Phi_1^2 * Phi_3^3,2,1,27,2,3,A2,2,6,1 1 1 1 3 3 0 0,Z/3 x Z/3,9,True,Z/3,1^6 3^78
5,89600,6,Phi_2^2 * Phi_6^3,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 6^39
6,453600,4,Phi_1 * Phi_2^3 * Phi_4^2,1,-1,32,1,2,A1,1,2,1 1 1 1 1 4 4 0,Z/4 x Z/4,16,True,Z/4,1^2 2^11 4^54
7,453600,4,Phi_1^3 * Phi_2 * Phi_4^2,3,-1,8,3,8,A1 + A1 + A1,3,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^9 4^54
8,806400,6,Phi_1^2 * Phi_3 * Phi_6^2,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 3^6 6^36
9,806400,6,Phi_2^2 * Phi_3^2 * Phi_6,0,1,36,0,1,trivial,0,0,1 1 1 1 1 1 6 6,Z/6 x Z/6,36,True,Z/6,2^3 3^8 6^35
10,14515200,12,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 3^2 6^2 12^18
11,14515200,12,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 6^3 12^18
12,37800,2,Phi_1^5 * Phi_2^3,5,-1,8,5,8,D4 + A1,5,26,1 1 1 0 0 0 0 0,0,1,True,0,1^26 2^107
13,37800,2,Phi_1^3 * Phi_2^5,3,-1,32,3,8,A1 + A1 + A1,3,6,1 1 1 2 2 0 0 0,Z/2 x Z/2,4,True,Z/2,1^6 2^117
14,2419200,6,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 3^2 6^38
15,2419200,6,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,1,-1,18,1,2,A1,1,2,1 1 1 1 1 3 3 0,Z/3 x Z/3,9,True,Z/3,1^2 2^2 3^8 6^35
16,120,2,Phi_1^7 * Phi_2,7,-1,2,7,2,E7,7,126,1 0 0 0 0 0 0 0,0,1,True,0,1^126 2^57
17,120,2,Phi_1 * Phi_2^7,1,-1,128,1,2,A1,1,2,1 2 2 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,True,Z/2 x Z/2 x Z/2,1^2 2^119
18,268800,6,Phi_1 * Phi_2 * Phi_6^3,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 6^39
19,268800,6,Phi_1 * Phi_2 * Phi_3^3,1,-1,54,1,6,trivial,0,0,1 1 1 1 1 3 3 0,Z/3 x Z/3,9,True,Z/3,2^3 3^42 6^18
20,268800,3,Phi_1^4 * Phi_3^2,4,1,9,4,9,A2 + A2,4,12,1 1 1 1 0 0 0 0,0,1,True,0,1^12 3^76
21,268800,6,Phi_2^4 * Phi_6^2,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^6 6^38
22,1612800,6,Phi_1 * Phi_2^3 * Phi_6^2,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^5 6^38
23,1612800,6,Phi_1^3 * Phi_2 * Phi_3^2,3,-1,18,3,18,A2,2,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^3 3^40 6^18
24,2240,3,Phi_1^6 * Phi_3,6,1,3,6,3,E6,6,72,1 1 0 0 0 0 0 0,0,1,True,0,1^72 3^56
25,2240,6,Phi_2^6 * Phi_6,0,1,64,0,1,trivial,0,0,1 1 2 2 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,True,Z/2 x Z/2 x Z/2,2^36 6^28
26,80640,6,Phi_1^5 * Phi_2 * Phi_3,5,-1,6,5,6,A5,5,30,1 1 1 0 0 0 0 0,0,1,True,0,1^30 2^21 3^32 6^12
27,80640,6,Phi_1 * Phi_2^5 * Phi_6,1,-1,32,1,2,A1,1,2,1 1 1 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,1^2 2^35 6^28
28,3780,2,Phi_1^6 * Phi_2^2,6,1,4,6,4,D6,6,60,1 1 0 0 0 0 0 0,0,1,True,0,1^60 2^90
29,3780,2,Phi_1^2 * Phi_2^6,2,1,64,2,4,A1 + A1,2,4,1 1 2 2 2 2 0 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,1^4 2^118
30,907200,4,Phi_1^4 * Phi_2^2 * Phi_4,4,1,8,4,8,A3 + A1,4,14,1 1 1 1 0 0 0 0,0,1,True,0,1^14 2^23 4^45
31,907200,4,Phi_1^2 * Phi_2^4 * Phi_4,2,1,32,2,8,A1,1,2,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^2 2^29 4^45
32,604800,6,Phi_1^2 * Phi_2^4 * Phi_6,2,1,16,2,4,A1 + A1,2,4,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^4 2^34 6^28
33,604800,6,Phi_1^4 * Phi_2^2 * Phi_3,4,1,12,4,12,A3,3,12,1 1 1 1 0 0 0 0,0,1,True,0,1^12 2^30 3^16 6^20
34,7257600,12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,1,24,2,24,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 3^4 4^15 6^6 12^10
35,7257600,12,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,1,8,2,8,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 4^15 6^8 12^10
36,4838400,6,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,-1,6,3,6,A2 + A1,3,8,1 1 1 1 1 0 0 0,0,1,True,0,1^8 2^2 3^6 6^35
37,4838400,6,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,-1,24,1,6,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 3^2 6^37
38,15120,4,Phi_4^4,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,4^60
39,3628800,8,Phi_8^2,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,8^30
40,4480,6,Phi_6^4,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^40
41,4480,3,Phi_3^4,0,1,81,0,1,trivial,0,0,1 1 1 1 3 3 3 3,Z/3 x Z/3 x Z/3 x Z/3,81,True,Z/3 x Z/3,3^80
42,2419200,12,Phi_12^2,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,12^20
43,29030400,24,Phi_24,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,24^10
44,37800,4,Phi_1^4 * Phi_4^2,4,1,4,4,4,D4,4,24,1 1 1 1 0 0 0 0,0,1,True,0,1^24 4^54
45,37800,4,Phi_2^4 * Phi_4^2,0,1,64,0,1,trivial,0,0,1 1 1 1 2 2 4 4,Z/2 x Z/2 x Z/4 x Z/4,64,True,Z/2 x Z/4,2^12 4^54
46,403200,6,Phi_3^2 * Phi_6^2,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^8 6^36
47,2419200,12,Phi_6^2 * Phi_12,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^4 12^18
48,2419200,12,Phi_3^2 * Phi_12,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^8 12^18
49,4838400,12,Phi_1^2 * Phi_3 * Phi_12,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 3^6 12^18
50,4838400,12,Phi_2^2 * Phi_6 * Phi_12,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 6^3 12^18
51,100800,6,Phi_1^4 * Phi_2^2 * Phi_6,4,1,4,4,4,D4,4,24,1 1 1 1 0 0 0 0,0,1,True,0,1^24 2^24 6^28
52,100800,6,Phi_1^2 * Phi_2^4 * Phi_3,2,1,48,2,12,trivial,0,0,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,2^36 3^8 6^24
53,1209600,12,Phi_2^2 * Phi_4^2 * Phi_6,0,1,16,0,1,trivial,0,0,1 1 1 1 1 1 4 4,Z/4 x Z/4,16,True,Z/4,4^18 6^4 12^12
54,1209600,12,Phi_1^2 * Phi_3 * Phi_4^2,2,1,12,2,12,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,3^8 4^18 12^12
55,1814400,8,Phi_1 * Phi_2^3 * Phi_8,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^12 8^27
56,1814400,8,Phi_1^3 * Phi_2 * Phi_8,3,-1,4,3,4,A3,3,12,1 1 1 1 1 0 0 0,0,1,True,0,1^12 2^6 8^27
57,14515200,24,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,6^4 8^9 24^6
58,14515200,24,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,-1,12,1,12,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,3^4 6^2 8^9 24^6
59,680400,4,Phi_1^2 * Phi_2^2 * Phi_4^2,2,1,16,2,4,A1 + A1,2,4,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^4 2^10 4^54
60,5443200,8,Phi_2^2 * Phi_4 * Phi_8,0,1,16,0,1,trivial,0,0,1 1 1 1 1 1 4 4,Z/4 x Z/4,16,True,Z/4,2^2 4^5 8^27
61,5443200,8,Phi_1^2 * Phi_4 * Phi_8,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 4^5 8^27
62,907200,4,Phi_1 * Phi_2 * Phi_4^3,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^2 4^59
63,113400,2,Phi_1^4 * Phi_2^4,4,1,16,4,16,A1 + A1 + A1 + A1,4,8,1 1 1 1 0 0 0 0,0,1,True,0,1^8 2^116
64,14515200,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,12,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^5 3^2 6^37
65,10886400,8,Phi_1^2 * Phi_2^2 * Phi_8,2,1,8,2,8,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 2^11 8^27
66,1161216,10,Phi_10^2,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,10^24
67,1161216,5,Phi_5^2,0,1,25,0,1,trivial,0,0,1 1 1 1 1 1 5 5,Z/5 x Z/5,25,True,Z/5,5^48
68,34836480,20,Phi_20,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,20^12
69,1612800,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,3,A2,2,6,1 1 1 1 2 2 0 0,Z/2 x Z/2,4,True,Z/2,1^6 2^3 3^6 6^35
70,580608,10,Phi_2^4 * Phi_10,0,1,16,0,1,trivial,0,0,1 1 1 1 2 2 2 2,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^10 10^22
71,580608,5,Phi_1^4 * Phi_5,4,1,5,4,5,A4,4,20,1 1 1 1 0 0 0 0,0,1,True,0,1^20 5^44
72,45360,4,Phi_1^5 * Phi_2 * Phi_4,5,-1,4,5,4,D5,5,40,1 1 1 0 0 0 0 0,0,1,True,0,1^40 2^10 4^45
73,45360,4,Phi_1 * Phi_2^5 * Phi_4,1,-1,64,1,4,trivial,0,0,1 1 1 2 2 2 2 0,Z/2 x Z/2 x Z/2 x Z/2,16,True,Z/2 x Z/2,2^30 4^45
74,8709120,10,Phi_1^2 * Phi_2^2 * Phi_10,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 2^8 10^22
75,8709120,10,Phi_1^2 * Phi_2^2 * Phi_5,2,1,20,2,20,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^10 5^12 10^16
76,17418240,20,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^5 10^6 20^8
77,17418240,20,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,-1,20,1,20,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^5 5^8 10^2 20^8
78,23224320,30,Phi_30,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,30^8
79,23224320,15,Phi_15,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,15^16
80,3628800,12,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,-1,16,1,4,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 4^15 6^8 12^10
81,3628800,12,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,-1,12,3,12,A1 + A1,2,4,1 1 1 1 1 0 0 0,0,1,True,0,1^4 2^4 3^12 4^15 6^2 12^10
82,151200,4,Phi_1^3 * Phi_2^3 * Phi_4,3,-1,16,3,4,A3,3,12,1 1 1 2 2 0 0 0,Z/2 x Z/2,4,True,Z/2,1^12 2^24 4^45
83,1209600,6,Phi_1^3 * Phi_2^3 * Phi_6,3,-1,8,3,8,A1 + A1 + A1,3,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^33 6^28
84,1209600,6,Phi_1^3 * Phi_2^3 * Phi_3,3,-1,24,3,24,A1,1,2,1 1 1 1 1 0 0 0,0,1,True,0,1^2 2^35 3^8 6^24
85,2721600,4,Phi_1^3 * Phi_2^3 * Phi_4,3,-1,16,3,16,A1 + A1,2,4,1 1 1 1 1 0 0 0,0,1,True,0,1^4 2^28 4^45
86,5443200,4,Phi_1^2 * Phi_2^2 * Phi_4^2,2,1,16,2,16,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^4 4^58
87,43545600,8,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,-1,8,1,8,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,4^2 8^29
88,1209600,12,Phi_1^3 * Phi_2 * Phi_4 * Phi_6,3,-1,4,3,4,A3,3,12,1 1 1 1 1 0 0 0,0,1,True,0,1^12 4^15 6^8 12^10
89,1209600,12,Phi_1 * Phi_2^3 * Phi_3 * Phi_4,1,-1,48,1,12,trivial,0,0,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,2^6 3^4 4^15 6^6 12^10
90,2419200,6,Phi_1^2 * Phi_2^2 * Phi_3^2,2,1,36,2,36,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^6 3^20 6^28
91,2419200,6,Phi_1^2 * Phi_2^2 * Phi_6^2,2,1,4,2,4,A1 + A1,2,4,1 1 1 1 1 1 0 0,0,1,True,0,1^4 2^4 6^38
92,29030400,12,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,-1,4,1,4,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^2 4^2 12^19
93,9676800,12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,-1,12,1,12,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,3^4 4^3 6^8 12^14
94,9676800,12,Phi_4^2 * Phi_12,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,4^3 12^19
95,24883200,7,Phi_1^2 * Phi_7,2,1,7,2,7,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 7^34
96,24883200,14,Phi_2^2 * Phi_14,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^1 14^17
97,24883200,14,Phi_1 * Phi_2 * Phi_14,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 14^17
98,24883200,14,Phi_1 * Phi_2 * Phi_7,1,-1,14,1,14,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^1 7^18 14^8
99,11612160,15,Phi_1^2 * Phi_3 * Phi_5,2,1,15,2,15,A1,1,2,1 1 1 1 1 1 0 0,0,1,True,0,1^2 3^6 5^14 15^10
100,11612160,30,Phi_2^2 * Phi_6 * Phi_10,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^1 6^3 10^7 30^5
101,5806080,10,Phi_1^3 * Phi_2 * Phi_5,3,-1,10,3,10,A2,2,6,1 1 1 1 1 0 0 0,0,1,True,0,1^6 2^7 5^24 10^10
102,5806080,10,Phi_1 * Phi_2^3 * Phi_10,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^9 10^22
103,11612160,30,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 6^3 10^7 30^5
104,11612160,30,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,-1,30,1,30,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^1 3^2 5^6 6^2 10^4 15^6 30^2
105,10886400,8,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,-1,8,1,2,A1,1,2,1 1 1 1 1 2 2 0,Z/2 x Z/2,4,True,Z/2,1^2 2^1 4^5 8^27
106,3225600,6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,1,12,2,12,trivial,0,0,1 1 1 1 1 1 0 0,0,1,True,0,2^6 3^8 6^34
107,6451200,9,Phi_1^2 * Phi_9,2,1,3,2,3,A2,2,6,1 1 1 1 1 1 0 0,0,1,True,0,1^6 9^26
108,6451200,18,Phi_2^2 * Phi_18,0,1,4,0,1,trivial,0,0,1 1 1 1 1 1 2 2,Z/2 x Z/2,4,True,Z/2,2^3 18^13
109,19353600,18,Phi_1 * Phi_2 * Phi_18,1,-1,2,1,2,A1,1,2,1 1 1 1 1 1 1 0,0,1,True,0,1^2 2^2 18^13
110,19353600,18,Phi_1 * Phi_2 * Phi_9,1,-1,6,1,6,trivial,0,0,1 1 1 1 1 1 1 0,0,1,True,0,2^3 9^14 18^6
111,12902400,18,Phi_6 * Phi_18,0,1,1,0,1,trivial,0,0,1 1 1 1 1 1 1 1,0,1,True,0,6^1 18^13
112,12902400,9,Phi_3 * Phi_9,0,1,9,0,1,trivial,0,0,1 1 1 1 1 1 3 3,Z/3 x Z/3,9,True,Z/3,3^2 9^26


==> anc/monodromy/data/curve_C_D0_0_6_1_0_0_D1_0_0_0_0_1.json <==
{
 "D0": [
  0,
  6,
  1,
  0,
  0,
  1
 ],
 "D1": [
  0,
  0,
  0,
  0,
  1
 ],
 "D_s": "t^5 + s*t^4 + t^2 + 6*t",
 "delta_coeffs": [
  -16865253648813519623699725516567216128,
  4218345782930006086226679528173862912,
  -246462344487907965584902140689645568,
  -708496607390994522984639274942464,
  592845143650586074328200549647777792,
  -74195297487108043667438708201619456,
  -341352474274622667104031231442944,
  -34430743002769180590687872090112,
  -5214801296405072217839587395895296,
  247546195163772853108126777344,
  -905518775176123833957482496
 ],
 "delta_degree": 10,
 "N": "282452034114638959406921156123931505136403170755804895325653867463827865676589088286661071126023810098332285623424121997285938134129659903538430148595403494321551880488023695191691480991700990175256804108764678383649165829135289599057526582892227741577503725616839405184041814422450952605173327564177797180275455929742166918118775756211937103207532879045097013937513527460071930965250230693725292040606942792604977731561924066239646254535311484326050288676681104743390572500655818926718521082346331117834213815013966544392861078932968091790106258548321792782066394536697948676689808392605630220240444954435214920627937796475768154520842661303156736",
 "N_digits": 648,
 "content": "127936296134683656192",
 "N_prim": "26185629137543036146236164457699827927633181509749738202564998266946616087309468222925028797779151823924297240138486715889450098785749852187644829279349543292841170997855363087356588631620192617926639324990312974965334087904367169283122213377410516672559839929434112",
 "N_prim_small_prime_factors": [
  2,
  3,
  13,
  19,
  43,
  2137,
  4729
 ],
 "N_small_prime_factors": [
  2,
  3,
  13,
  19,
  43,
  2137,
  4729
 ],
 "N_divisible_by": {
  "2": true,
  "3": true,
  "5": false,
  "7": false,
  "11": false,
  "13": true,
  "23": false
 },
 "base_prime": 11,
 "K": 8,
 "points": [
  {
   "s": 0,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    121,
    2662,
    14641,
    644204,
    -3543122,
    -19487171,
    214358881
   ],
   "L_coeffs": [
    1,
    11,
    0,
    -1331,
    -14641,
    -161051,
    0,
    19487171,
    214358881
   ],
   "type": "Phi_30",
   "det": 1,
   "seconds": 75.0
  },
  {
   "s": 1,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    1,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    121,
    2662,
    -43923,
    -161051,
    7086244,
    -19487171,
    1071794405
   ],
   "L_coeffs": [
    1,
    11,
    0,
    -1331,
    0,
    161051,
    0,
    -19487171,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "det": -1,
   "seconds": 44.9
  },
  {
   "s": 2,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    2,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    121,
    -2662,
    14641,
    -644204,
    -3543122,
    19487171,
    214358881
   ],
   "L_coeffs": [
    1,
    -11,
    0,
    1331,
    -14641,
    161051,
    0,
    -19487171,
    214358881
   ],
   "type": "Phi_15",
   "det": 1,
   "seconds": 34.1
  },
  {
   "s": 3,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    3,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    363,
    -1331,
    43923,
    644204,
    5314683,
    -19487171,
    643076643
   ],
   "L_coeffs": [
    1,
    11,
    -121,
    -1331,
    0,
    -161051,
    -1771561,
    19487171,
    214358881
   ],
   "type": "Phi_1^2 * Phi_2^2 * Phi_5",
   "det": 1,
   "seconds": 43.8
  },
  {
   "s": 4,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    4,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    242,
    0,
    29282,
    0,
    -7086244,
    0,
    428717762
   ],
   "L_coeffs": [
    1,
    0,
    -121,
    0,
    0,
    0,
    1771561,
    0,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "det": -1,
   "seconds": 35.1
  },
  {
   "s": 5,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    5,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    363,
    1331,
    43923,
    -644204,
    5314683,
    19487171,
    643076643
   ],
   "L_coeffs": [
    1,
    -11,
    -121,
    1331,
    0,
    161051,
    -1771561,
    -19487171,
    214358881
   ],
   "type": "Phi_1^2 * Phi_2^2 * Phi_10",
   "det": 1,
   "seconds": 31.9
  },
  {
   "s": 6,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    6,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    0,
    0,
    58564,
    0,
    0,
    0,
    -857435524
   ],
   "L_coeffs": [
    1,
    0,
    0,
    0,
    -14641,
    0,
    0,
    0,
    214358881
   ],
   "type": "Phi_24",
   "det": 1,
   "seconds": 34.5
  },
  {
   "s": 7,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    7,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    121,
    1331,
    14641,
    161051,
    1771561,
    155897368,
    214358881
   ],
   "L_coeffs": [
    1,
    -11,
    0,
    0,
    0,
    0,
    0,
    -19487171,
    214358881
   ],
   "type": "Phi_1^2 * Phi_7",
   "det": 1,
   "seconds": 31.2
  },
  {
   "s": 8,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    8,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    242,
    3993,
    29282,
    0,
    -1771561,
    0,
    428717762
   ],
   "L_coeffs": [
    1,
    0,
    -121,
    -1331,
    0,
    161051,
    1771561,
    0,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_18",
   "det": -1,
   "seconds": 31.6
  },
  {
   "s": 9,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    9,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    242,
    0,
    29282,
    0,
    -7086244,
    0,
    428717762
   ],
   "L_coeffs": [
    1,
    0,
    -121,
    0,
    0,
    0,
    1771561,
    0,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "det": -1,
   "seconds": 42.5
  },
  {
   "s": 10,
   "D_coeffs": [
    0,
    6,
    1,
    0,
    10,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    0,
    0,
    58564,
    0,
    0,
    0,
    -857435524
   ],
   "L_coeffs": [
    1,
    0,
    0,
    0,
    -14641,
    0,
    0,
    0,
    214358881
   ],
   "type": "Phi_24",
   "det": 1,
   "seconds": 44.0
  }
 ],
 "types_at_F11_points": [
  "Phi_1 * Phi_2 * Phi_18",
  "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "Phi_15",
  "Phi_1^2 * Phi_2^2 * Phi_10",
  "Phi_1^2 * Phi_2^2 * Phi_5",
  "Phi_1^2 * Phi_7",
  "Phi_24",
  "Phi_30"
 ],
 "dets": [
  -1,
  1
 ],
 "conditions_ok": true
}

==> anc/monodromy/data/curve_C_D0_1_0_2_0_0_D1_1_2_3_4_0.json <==
{
 "D0": [
  1,
  0,
  2,
  0,
  0,
  1
 ],
 "D1": [
  1,
  2,
  3,
  4,
  0
 ],
 "D_s": "t^5 + 4*s*t^3 + (3*s + 2)*t^2 + 2*s*t + s + 1",
 "delta_coeffs": [
  -188935546730223786398695881179136,
  -1364603301024904042710883488497664,
  -8966858387323973466665792978288640,
  -41154658831876408197707407325921280,
  -113354169128604116037412990123769856,
  -238116035341144664918452088699092992,
  -428331424361063072329086064058695680,
  -592345297995279126596745341800808448,
  -680625448629027978670403620671848448,
  -644644196589545838186449945065684992,
  -486684292319597967994861190425608192,
  -300571127142448708722842578389565440,
  -144140499425573825623015311802368000,
  -47325804233224105378195081003008000,
  -11139578782369778389865704980480000
 ],
 "delta_degree": 14,
 "N": "93768773010407313867181240123723082132451184045651761509709135569003571829586961759593170581381722029905946549802153869757618845464500269538444644133736097862078112319074801322908122366972598536120336233000651443084583961115477346825886816818485433950166621634610525516534642790697053555622272794040335987080920501927446295923916635792927790684878510562980202573509752926649189583749281267215556144757481165633733467574007375197105568485441579271958212603942279036322157978967980634389057400610665873964068156655139309703213655336789523961215489672096431312461150171219049192808375913777519605870329346269526510851735319727886404509878623205712631788208905096680621986177526852868398303748772499984764701735479124127741053971724508996308270987516718649243408026779269090980139398944513714571864198314517656128311883539980618252303404503056635705587602747605478825335395799087777882492168333680519744707362816000000000000000000",
 "N_digits": 926,
 "content": "7996018508417728512",
 "N_prim": "39306636637028330664322579313871811142866600965694678866538649571760006493310667358442984469189495149235873094526285593550077329172527688565461105071576219399086369952120237085799430492696415420095355376055973011188684941323132682934064225118246505107860796257269564757362489336449439434210543134793361455979149813780494325752078645000363836042642269311643647514741841089233839091340953145994903552000000000000000000",
 "N_prim_small_prime_factors": [
  2,
  3,
  5,
  7,
  89,
  12923,
  112291
 ],
 "N_small_prime_factors": [
  2,
  3,
  5,
  7,
  89,
  12923,
  112291
 ],
 "N_divisible_by": {
  "2": true,
  "3": true,
  "5": true,
  "7": true,
  "11": false,
  "13": false,
  "23": false
 },
 "base_prime": 11,
 "K": 8,
 "points": [
  {
   "s": 0,
   "D_coeffs": [
    1,
    0,
    2,
    0,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    121,
    2662,
    14641,
    644204,
    -3543122,
    -19487171,
    214358881
   ],
   "L_coeffs": [
    1,
    11,
    0,
    -1331,
    -14641,
    -161051,
    0,
    19487171,
    214358881
   ],
   "type": "Phi_30",
   "det": 1,
   "seconds": 64.7
  },
  {
   "s": 1,
   "D_coeffs": [
    2,
    2,
    5,
    4,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    242,
    0,
    29282,
    0,
    -7086244,
    0,
    428717762
   ],
   "L_coeffs": [
    1,
    0,
    -121,
    0,
    0,
    0,
    1771561,
    0,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "det": -1,
   "seconds": 50.2
  },
  {
   "s": 2,
   "D_coeffs": [
    3,
    4,
    8,
    8,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    121,
    1331,
    14641,
    161051,
    1771561,
    -116923026,
    214358881
   ],
   "L_coeffs": [
    1,
    -11,
    0,
    0,
    0,
    0,
    0,
    19487171,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_14",
   "det": -1,
   "seconds": 34.6
  },
  {
   "s": 3,
   "D_coeffs": [
    4,
    6,
    0,
    1,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    22,
    0,
    -5324,
    -58564,
    322102,
    0,
    38974342,
    -857435524
   ],
   "L_coeffs": [
    1,
    -22,
    242,
    0,
    -14641,
    0,
    3543122,
    -38974342,
    214358881
   ],
   "type": "Phi_6^2 * Phi_12",
   "det": 1,
   "seconds": 32.6
  },
  {
   "s": 4,
   "D_coeffs": [
    5,
    8,
    3,
    5,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    -22,
    242,
    -2662,
    29282,
    -322102,
    14172488,
    -38974342,
    428717762
   ],
   "L_coeffs": [
    1,
    22,
    121,
    0,
    0,
    0,
    -1771561,
    -38974342,
    -214358881
   ],
   "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
   "det": -1,
   "seconds": 39.3
  },
  {
   "s": 5,
   "D_coeffs": [
    6,
    10,
    6,
    9,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    121,
    -2662,
    73205,
    161051,
    7086244,
    19487171,
    1071794405
   ],
   "L_coeffs": [
    1,
    -11,
    0,
    1331,
    -29282,
    161051,
    0,
    -19487171,
    214358881
   ],
   "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
   "det": 1,
   "seconds": 31.9
  },
  {
   "s": 6,
   "D_coeffs": [
    7,
    1,
    9,
    2,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    363,
    2662,
    -14641,
    -161051,
    0,
    -19487171,
    -214358881
   ],
   "L_coeffs": [
    1,
    11,
    -121,
    -2662,
    0,
    322102,
    1771561,
    -19487171,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "det": -1,
   "seconds": 34.5
  },
  {
   "s": 7,
   "D_coeffs": [
    8,
    3,
    1,
    6,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    0,
    3993,
    0,
    805255,
    5314683,
    0,
    0
   ],
   "L_coeffs": [
    1,
    0,
    0,
    -1331,
    0,
    -161051,
    0,
    0,
    214358881
   ],
   "type": "Phi_1^2 * Phi_3 * Phi_5",
   "det": 1,
   "seconds": 31.3
  },
  {
   "s": 8,
   "D_coeffs": [
    9,
    5,
    4,
    10,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    -11,
    121,
    -1331,
    14641,
    -161051,
    1771561,
    -155897368,
    214358881
   ],
   "L_coeffs": [
    1,
    11,
    0,
    0,
    0,
    0,
    0,
    19487171,
    214358881
   ],
   "type": "Phi_2^2 * Phi_14",
   "det": 1,
   "seconds": 31.7
  },
  {
   "s": 9,
   "D_coeffs": [
    10,
    7,
    7,
    3,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    11,
    121,
    -2662,
    14641,
    -644204,
    -3543122,
    19487171,
    214358881
   ],
   "L_coeffs": [
    1,
    -11,
    0,
    1331,
    -14641,
    161051,
    0,
    -19487171,
    214358881
   ],
   "type": "Phi_15",
   "det": 1,
   "seconds": 35.0
  },
  {
   "s": 10,
   "D_coeffs": [
    0,
    9,
    10,
    7,
    0,
    1
   ],
   "in_U": true,
   "power_sums": [
    0,
    242,
    -3993,
    29282,
    0,
    -1771561,
    0,
    428717762
   ],
   "L_coeffs": [
    1,
    0,
    -121,
    1331,
    0,
    -161051,
    1771561,
    0,
    -214358881
   ],
   "type": "Phi_1 * Phi_2 * Phi_9",
   "det": -1,
   "seconds": 49.3
  }
 ],
 "types_at_F11_points": [
  "Phi_1 * Phi_2 * Phi_14",
  "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "Phi_1 * Phi_2 * Phi_9",
  "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "Phi_15",
  "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "Phi_1^2 * Phi_3 * Phi_5",
  "Phi_2^2 * Phi_14",
  "Phi_30",
  "Phi_6^2 * Phi_12"
 ],
 "dets": [
  -1,
  1
 ],
 "conditions_ok": true
}

==> anc/monodromy/data/maximal_subgroups.json <==
[
 {
  "idx": 1,
  "order": 348364800,
  "index": 2,
  "contains_minus1": true,
  "n_classes": 83,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_4^4": 15120,
   "Phi_5^2": 1161216,
   "Phi_10^2": 1161216,
   "Phi_20": 34836480,
   "Phi_6^4": 4480,
   "Phi_3^4": 4480,
   "Phi_30": 23224320,
   "Phi_15": 23224320,
   "Phi_1^4 * Phi_3^2": 268800,
   "Phi_2^4 * Phi_6^2": 268800,
   "Phi_4^2 * Phi_12": 9676800,
   "Phi_1^4 * Phi_2^4": 116550,
   "Phi_3^2 * Phi_6^2": 403200,
   "Phi_12^2": 2419200,
   "Phi_8^2": 3628800,
   "Phi_24": 29030400,
   "Phi_1^2 * Phi_2^6": 3780,
   "Phi_1^6 * Phi_2^2": 3780,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
   "Phi_2^4 * Phi_4^2": 37800,
   "Phi_1^4 * Phi_4^2": 37800,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
   "Phi_1^2 * Phi_4 * Phi_8": 5443200,
   "Phi_2^2 * Phi_4 * Phi_8": 5443200,
   "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
   "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
   "Phi_1^2 * Phi_3^3": 89600,
   "Phi_2^2 * Phi_6^3": 89600,
   "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
   "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
   "Phi_2^2 * Phi_18": 6451200,
   "Phi_1^2 * Phi_9": 6451200,
   "Phi_6 * Phi_18": 12902400,
   "Phi_3 * Phi_9": 12902400,
   "Phi_1^6 * Phi_3": 2240,
   "Phi_2^6 * Phi_6": 2240,
   "Phi_2^2 * Phi_6 * Phi_12": 4838400,
   "Phi_1^2 * Phi_3 * Phi_12": 4838400,
   "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
   "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
   "Phi_6^2 * Phi_12": 2419200,
   "Phi_3^2 * Phi_12": 2419200,
   "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
   "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600,
   "Phi_2^4 * Phi_10": 580608,
   "Phi_1^4 * Phi_5": 580608,
   "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
   "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
   "Phi_1^2 * Phi_3 * Phi_5": 11612160,
   "Phi_2^2 * Phi_6 * Phi_10": 11612160,
   "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
   "Phi_1^2 * Phi_7": 24883200,
   "Phi_2^2 * Phi_14": 24883200
  },
  "n_charpolys": 61,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_6^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_1 * Phi_2^5 * Phi_4",
   "Phi_1 * Phi_2^5 * Phi_6",
   "Phi_1 * Phi_2^7",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_3^2",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^3 * Phi_2^3 * Phi_3",
   "Phi_1^3 * Phi_2^3 * Phi_4",
   "Phi_1^3 * Phi_2^3 * Phi_6",
   "Phi_1^3 * Phi_2^5",
   "Phi_1^5 * Phi_2 * Phi_3",
   "Phi_1^5 * Phi_2 * Phi_4",
   "Phi_1^5 * Phi_2^3",
   "Phi_1^7 * Phi_2"
  ]
 },
 {
  "idx": 2,
  "order": 5806080,
  "index": 120,
  "contains_minus1": true,
  "n_classes": 120,
  "structure": "C2 x C2 x O(7,2)",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^7 * Phi_2": 64,
   "Phi_2^8": 1,
   "Phi_1 * Phi_2^7": 64,
   "Phi_1^6 * Phi_2^2": 1008,
   "Phi_1^5 * Phi_2^3": 5040,
   "Phi_1^2 * Phi_2^6": 1008,
   "Phi_1^3 * Phi_2^5": 5040,
   "Phi_1^2 * Phi_2^4 * Phi_4": 60480,
   "Phi_1^3 * Phi_2^3 * Phi_4": 105840,
   "Phi_1^4 * Phi_2^2 * Phi_4": 60480,
   "Phi_1^4 * Phi_2^4": 8190,
   "Phi_1^4 * Phi_4^2": 3780,
   "Phi_1^3 * Phi_2 * Phi_4^2": 15120,
   "Phi_2^4 * Phi_4^2": 3780,
   "Phi_1 * Phi_2^3 * Phi_4^2": 15120,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 181440,
   "Phi_2^2 * Phi_4 * Phi_8": 90720,
   "Phi_1^2 * Phi_4 * Phi_8": 90720,
   "Phi_1^3 * Phi_2 * Phi_8": 90720,
   "Phi_1^2 * Phi_2^2 * Phi_8": 181440,
   "Phi_1 * Phi_2^3 * Phi_8": 90720,
   "Phi_2^6 * Phi_6": 672,
   "Phi_1 * Phi_2^5 * Phi_6": 10752,
   "Phi_1^6 * Phi_3": 672,
   "Phi_1^5 * Phi_2 * Phi_3": 10752,
   "Phi_1^4 * Phi_2^2 * Phi_3": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_3": 40320,
   "Phi_1^2 * Phi_2^4 * Phi_6": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_6": 40320,
   "Phi_1^2 * Phi_2^4 * Phi_3": 10080,
   "Phi_1^4 * Phi_2^2 * Phi_6": 10080,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 120960,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 120960,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 60480,
   "Phi_1^4 * Phi_3^2": 13440,
   "Phi_1^3 * Phi_2 * Phi_3^2": 53760,
   "Phi_2^4 * Phi_6^2": 13440,
   "Phi_1 * Phi_2^3 * Phi_6^2": 53760,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 40320,
   "Phi_1 * Phi_2^5 * Phi_4": 7560,
   "Phi_1^5 * Phi_2 * Phi_4": 7560,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 60480,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 322560,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 161280,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 161280,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1 * Phi_2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_1 * Phi_2 * Phi_3^3": 2240,
   "Phi_1^2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_2^2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1^2 * Phi_3 * Phi_12": 120960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 120960,
   "Phi_2^2 * Phi_6 * Phi_12": 120960,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 120960,
   "Phi_2^2 * Phi_18": 161280,
   "Phi_1 * Phi_2 * Phi_18": 161280,
   "Phi_1^2 * Phi_9": 161280,
   "Phi_1 * Phi_2 * Phi_9": 161280,
   "Phi_1^3 * Phi_2 * Phi_5": 193536,
   "Phi_1^4 * Phi_5": 48384,
   "Phi_1 * Phi_2^3 * Phi_10": 193536,
   "Phi_2^4 * Phi_10": 48384,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 96768,
   "Phi_1^2 * Phi_3 * Phi_5": 96768,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 96768,
   "Phi_2^2 * Phi_6 * Phi_10": 96768,
   "Phi_1^2 * Phi_2^2 * Phi_10": 145152,
   "Phi_1^2 * Phi_2^2 * Phi_5": 145152,
   "Phi_1 * Phi_2 * Phi_7": 207360,
   "Phi_1^2 * Phi_7": 207360,
   "Phi_1 * Phi_2 * Phi_14": 207360,
   "Phi_2^2 * Phi_14": 207360
  },
  "n_charpolys": 80,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 },
 {
  "idx": 3,
  "order": 5160960,
  "index": 135,
  "contains_minus1": true,
  "n_classes": 100,
  "structure": "(C2 x C2 x C2 x C2 x C2 x C2 x C2) : S8",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 6790,
   "Phi_1^6 * Phi_2^2": 868,
   "Phi_1^2 * Phi_2^6": 868,
   "Phi_2^8": 1,
   "Phi_1^3 * Phi_2^3 * Phi_4": 81760,
   "Phi_1 * Phi_2^5 * Phi_4": 3696,
   "Phi_1^5 * Phi_2 * Phi_4": 3696,
   "Phi_1^5 * Phi_2^3": 4200,
   "Phi_1^7 * Phi_2": 56,
   "Phi_1^3 * Phi_2^5": 4200,
   "Phi_1 * Phi_2^7": 56,
   "Phi_1^4 * Phi_5": 21504,
   "Phi_2^4 * Phi_10": 21504,
   "Phi_1^2 * Phi_2^2 * Phi_5": 64512,
   "Phi_1^2 * Phi_2^2 * Phi_10": 64512,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 129024,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 129024,
   "Phi_1^3 * Phi_2 * Phi_5": 129024,
   "Phi_1 * Phi_2^3 * Phi_10": 129024,
   "Phi_1^4 * Phi_2^2 * Phi_4": 47040,
   "Phi_1^2 * Phi_2^4 * Phi_4": 47040,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 176400,
   "Phi_1^4 * Phi_4^2": 840,
   "Phi_2^4 * Phi_4^2": 840,
   "Phi_1 * Phi_2 * Phi_4^3": 47040,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 725760,
   "Phi_1^3 * Phi_2 * Phi_8": 13440,
   "Phi_1 * Phi_2^3 * Phi_8": 13440,
   "Phi_1^2 * Phi_2^4 * Phi_6": 31360,
   "Phi_1^4 * Phi_2^2 * Phi_3": 31360,
   "Phi_1^6 * Phi_3": 448,
   "Phi_1^4 * Phi_2^2 * Phi_6": 2240,
   "Phi_1^2 * Phi_2^4 * Phi_3": 2240,
   "Phi_2^6 * Phi_6": 448,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 53760,
   "Phi_2^2 * Phi_4^2 * Phi_6": 26880,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 53760,
   "Phi_1^2 * Phi_3 * Phi_4^2": 26880,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 107520,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 134400,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 134400,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 107520,
   "Phi_4^4": 1680,
   "Phi_8^2": 80640,
   "Phi_2^2 * Phi_4 * Phi_8": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_8": 80640,
   "Phi_1^2 * Phi_4 * Phi_8": 40320,
   "Phi_1 * Phi_2^3 * Phi_4^2": 10080,
   "Phi_1^3 * Phi_2 * Phi_4^2": 10080,
   "Phi_1^4 * Phi_3^2": 17920,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 286720,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 17920,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 17920,
   "Phi_2^4 * Phi_6^2": 17920,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 107520,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 215040,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 107520,
   "Phi_1 * Phi_2^3 * Phi_6^2": 35840,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 71680,
   "Phi_1^3 * Phi_2 * Phi_3^2": 35840,
   "Phi_1^3 * Phi_2^3 * Phi_3": 26880,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 8960,
   "Phi_1^3 * Phi_2^3 * Phi_6": 26880,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 8960,
   "Phi_1 * Phi_2^5 * Phi_6": 8960,
   "Phi_1^5 * Phi_2 * Phi_3": 8960,
   "Phi_4^2 * Phi_12": 215040,
   "Phi_2^2 * Phi_6 * Phi_10": 172032,
   "Phi_1^2 * Phi_3 * Phi_5": 172032,
   "Phi_2^2 * Phi_14": 368640,
   "Phi_1^2 * Phi_7": 368640
  },
  "n_charpolys": 72,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_9",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4"
  ]
 },
 {
  "idx": 4,
  "order": 725760,
  "index": 960,
  "contains_minus1": true,
  "n_classes": 60,
  "structure": "C2 x S9",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^6 * Phi_3": 168,
   "Phi_2^6 * Phi_6": 168,
   "Phi_2^4 * Phi_10": 3024,
   "Phi_1^4 * Phi_5": 3024,
   "Phi_1^2 * Phi_3 * Phi_5": 24192,
   "Phi_2^2 * Phi_6 * Phi_10": 24192,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_1^3 * Phi_2^3 * Phi_4": 22680,
   "Phi_1^7 * Phi_2": 36,
   "Phi_1 * Phi_2^7": 36,
   "Phi_1^3 * Phi_2^5": 1260,
   "Phi_1^5 * Phi_2^3": 1260,
   "Phi_1^3 * Phi_2^3 * Phi_3": 2520,
   "Phi_1^3 * Phi_2^3 * Phi_6": 2520,
   "Phi_1 * Phi_2^5 * Phi_4": 756,
   "Phi_1^5 * Phi_2 * Phi_4": 756,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7560,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7560,
   "Phi_1^2 * Phi_2^2 * Phi_5": 9072,
   "Phi_1^2 * Phi_2^2 * Phi_10": 9072,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 18144,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 18144,
   "Phi_1 * Phi_2^5 * Phi_6": 2520,
   "Phi_1^5 * Phi_2 * Phi_3": 2520,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 15120,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 15120,
   "Phi_1^4 * Phi_2^2 * Phi_4": 7560,
   "Phi_1^2 * Phi_2^4 * Phi_4": 7560,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 15120,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 15120,
   "Phi_1^4 * Phi_2^4": 1890,
   "Phi_1^4 * Phi_3^2": 3360,
   "Phi_2^4 * Phi_6^2": 3360,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 60480,
   "Phi_1^3 * Phi_2 * Phi_3^2": 10080,
   "Phi_1 * Phi_2^3 * Phi_6^2": 10080,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 90720,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 10080,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 10080,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1^2 * Phi_7": 25920,
   "Phi_2^2 * Phi_14": 25920,
   "Phi_1 * Phi_2 * Phi_14": 25920,
   "Phi_1 * Phi_2 * Phi_7": 25920,
   "Phi_1 * Phi_2^3 * Phi_10": 18144,
   "Phi_1^3 * Phi_2 * Phi_5": 18144,
   "Phi_3 * Phi_9": 40320,
   "Phi_6 * Phi_18": 40320
  },
  "n_charpolys": 55,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_3^2",
   "Phi_1^2 * Phi_2^2 * Phi_6^2",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_4^2",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^4 * Phi_4^2",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 },
 {
  "idx": 5,
  "order": 622080,
  "index": 1120,
  "contains_minus1": true,
  "n_classes": 150,
  "structure": "C2 x ((O(5,3) : C2) x S3)",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^6 * Phi_3": 242,
   "Phi_1^7 * Phi_2": 39,
   "Phi_2^8": 1,
   "Phi_2^6 * Phi_6": 242,
   "Phi_1 * Phi_2^7": 39,
   "Phi_1^2 * Phi_2^4 * Phi_3": 1530,
   "Phi_1^4 * Phi_2^4": 3330,
   "Phi_1^3 * Phi_2^5": 1485,
   "Phi_1^4 * Phi_2^2 * Phi_6": 1530,
   "Phi_1^5 * Phi_2^3": 1485,
   "Phi_1 * Phi_2^3 * Phi_6^2": 5760,
   "Phi_2^2 * Phi_6^3": 1040,
   "Phi_2^4 * Phi_6^2": 960,
   "Phi_1^3 * Phi_2 * Phi_3^2": 5760,
   "Phi_1^2 * Phi_3^3": 1040,
   "Phi_1^4 * Phi_3^2": 960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 34560,
   "Phi_1^2 * Phi_3 * Phi_6^2": 3600,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 8640,
   "Phi_2^2 * Phi_3^2 * Phi_6": 3600,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 8640,
   "Phi_1^3 * Phi_2^3 * Phi_6": 11880,
   "Phi_1^3 * Phi_2^3 * Phi_3": 11880,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 10800,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 10800,
   "Phi_1 * Phi_2^5 * Phi_6": 2232,
   "Phi_1^5 * Phi_2 * Phi_3": 2232,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7020,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7020,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_1^4 * Phi_2^2 * Phi_4": 9720,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 5400,
   "Phi_1^3 * Phi_2^3 * Phi_4": 20520,
   "Phi_1^2 * Phi_2^4 * Phi_4": 9720,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 5400,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1080,
   "Phi_2^4 * Phi_4^2": 540,
   "Phi_1 * Phi_2^3 * Phi_4^2": 1620,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1080,
   "Phi_1^4 * Phi_4^2": 540,
   "Phi_1^3 * Phi_2 * Phi_4^2": 1620,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 12960,
   "Phi_1^3 * Phi_2 * Phi_8": 6480,
   "Phi_1^2 * Phi_2^2 * Phi_8": 38880,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 12960,
   "Phi_1 * Phi_2^3 * Phi_8": 6480,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 8640,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 8640,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 17280,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 19440,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 19440,
   "Phi_6^4": 160,
   "Phi_1 * Phi_2 * Phi_6^3": 3120,
   "Phi_3^4": 160,
   "Phi_1 * Phi_2 * Phi_3^3": 3120,
   "Phi_3^2 * Phi_6^2": 2880,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 12960,
   "Phi_3^2 * Phi_12": 8640,
   "Phi_1^2 * Phi_3 * Phi_12": 4320,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 12960,
   "Phi_6^2 * Phi_12": 8640,
   "Phi_2^2 * Phi_6 * Phi_12": 4320,
   "Phi_1 * Phi_2^5 * Phi_4": 1620,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3240,
   "Phi_1^5 * Phi_2 * Phi_4": 1620,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3240,
   "Phi_1^2 * Phi_3 * Phi_5": 10368,
   "Phi_1^4 * Phi_5": 5184,
   "Phi_1^3 * Phi_2 * Phi_5": 20736,
   "Phi_2^2 * Phi_6 * Phi_10": 10368,
   "Phi_2^4 * Phi_10": 5184,
   "Phi_1 * Phi_2^3 * Phi_10": 20736,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 10368,
   "Phi_1^2 * Phi_2^2 * Phi_10": 15552,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 10368,
   "Phi_1^2 * Phi_2^2 * Phi_5": 15552,
   "Phi_2^2 * Phi_18": 5760,
   "Phi_6 * Phi_18": 11520,
   "Phi_1 * Phi_2 * Phi_18": 17280,
   "Phi_1^2 * Phi_9": 5760,
   "Phi_3 * Phi_9": 11520,
   "Phi_1 * Phi_2 * Phi_9": 17280
  },
  "n_charpolys": 84,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_4^2",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_30",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_8^2"
  ]
 },
 {
  "idx": 6,
  "order": 442368,
  "index": 1575,
  "contains_minus1": true,
  "n_classes": 148,
  "structure": "((((((((C2 x C2 x C2) : (C2 x C2)) x ((C2 x C2 x C2) : (C2 x C2))) : (C3 x C3)) : C2) : C3) : C2) : C2) : C2",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 3206,
   "Phi_2^8": 1,
   "Phi_1^6 * Phi_2^2": 228,
   "Phi_1^2 * Phi_2^6": 228,
   "Phi_1^4 * Phi_4^2": 456,
   "Phi_2^4 * Phi_4^2": 456,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22032,
   "Phi_4^4": 912,
   "Phi_1^2 * Phi_3^3": 512,
   "Phi_1^2 * Phi_3 * Phi_6^2": 512,
   "Phi_2^2 * Phi_3^2 * Phi_6": 512,
   "Phi_2^2 * Phi_6^3": 512,
   "Phi_1^2 * Phi_3 * Phi_12": 3072,
   "Phi_2^2 * Phi_6 * Phi_12": 3072,
   "Phi_1^4 * Phi_3^2": 1536,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 49152,
   "Phi_2^4 * Phi_6^2": 1536,
   "Phi_3^2 * Phi_12": 1536,
   "Phi_6^2 * Phi_12": 1536,
   "Phi_12^2": 7680,
   "Phi_3^2 * Phi_6^2": 3328,
   "Phi_6^4": 128,
   "Phi_3^4": 128,
   "Phi_1^6 * Phi_3": 64,
   "Phi_1^4 * Phi_2^2 * Phi_6": 832,
   "Phi_1^2 * Phi_2^4 * Phi_3": 832,
   "Phi_2^6 * Phi_6": 64,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1920,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1920,
   "Phi_1^2 * Phi_3 * Phi_4^2": 768,
   "Phi_2^2 * Phi_4^2 * Phi_6": 768,
   "Phi_1^5 * Phi_2 * Phi_4": 432,
   "Phi_1^3 * Phi_2^3 * Phi_4": 15840,
   "Phi_1 * Phi_2^5 * Phi_4": 432,
   "Phi_1^3 * Phi_2 * Phi_8": 1152,
   "Phi_1 * Phi_2^3 * Phi_8": 1152,
   "Phi_1^3 * Phi_2 * Phi_4^2": 2016,
   "Phi_1 * Phi_2^3 * Phi_4^2": 2016,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 62208,
   "Phi_1^5 * Phi_2^3": 1032,
   "Phi_1^3 * Phi_2^5": 1032,
   "Phi_1^3 * Phi_2^3 * Phi_6": 5376,
   "Phi_1^3 * Phi_2^3 * Phi_3": 5376,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 9216,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 9216,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 2304,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 6912,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 6912,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 2304,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 7680,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 7680,
   "Phi_1^7 * Phi_2": 24,
   "Phi_1 * Phi_2^7": 24,
   "Phi_1 * Phi_2 * Phi_4^3": 10944,
   "Phi_1^3 * Phi_2 * Phi_3^2": 3072,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_6^2": 3072,
   "Phi_1^5 * Phi_2 * Phi_3": 768,
   "Phi_1 * Phi_2^5 * Phi_6": 768,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 9216,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 9216,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 1536,
   "Phi_1 * Phi_2 * Phi_6^3": 1536,
   "Phi_1 * Phi_2 * Phi_3^3": 1536,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 1536,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 4608,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 4608,
   "Phi_1^2 * Phi_4 * Phi_8": 3456,
   "Phi_2^2 * Phi_4 * Phi_8": 3456,
   "Phi_1^2 * Phi_2^2 * Phi_8": 6912,
   "Phi_8^2": 16128,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 18432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 18432,
   "Phi_4^2 * Phi_12": 30720,
   "Phi_24": 18432
  },
  "n_charpolys": 79,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_10^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_7",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^4 * Phi_5",
   "Phi_20",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^4 * Phi_10",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_5^2",
   "Phi_6 * Phi_18"
  ]
 },
 {
  "idx": 7,
  "order": 344064,
  "index": 2025,
  "contains_minus1": true,
  "n_classes": 79,
  "structure": "((((C2 x (((C2 x C2 x C2 x C2) : C2) : C2)) : C2) : C2) : C2) : (C2 x PSL(3,2))",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 1862,
   "Phi_2^8": 1,
   "Phi_1^7 * Phi_2": 8,
   "Phi_1^5 * Phi_2^3": 728,
   "Phi_1^3 * Phi_2^5": 728,
   "Phi_1 * Phi_2^7": 8,
   "Phi_1^6 * Phi_2^2": 196,
   "Phi_1^2 * Phi_2^6": 196,
   "Phi_1^3 * Phi_2^3 * Phi_4": 10528,
   "Phi_1 * Phi_2 * Phi_4^3": 3136,
   "Phi_4^4": 784,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 27216,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 37632,
   "Phi_8^2": 16128,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1^5 * Phi_2 * Phi_4": 336,
   "Phi_1 * Phi_2^5 * Phi_4": 336,
   "Phi_1^3 * Phi_2 * Phi_4^2": 3360,
   "Phi_1 * Phi_2^3 * Phi_4^2": 3360,
   "Phi_1^4 * Phi_4^2": 168,
   "Phi_2^4 * Phi_4^2": 168,
   "Phi_1^4 * Phi_3^2": 3584,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 28672,
   "Phi_2^4 * Phi_6^2": 3584,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 7168,
   "Phi_1^3 * Phi_2 * Phi_3^2": 7168,
   "Phi_1 * Phi_2^3 * Phi_6^2": 7168,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 7168,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 3584,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 3584,
   "Phi_4^2 * Phi_12": 14336,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 14336,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 14336,
   "Phi_1^2 * Phi_2^2 * Phi_8": 5376,
   "Phi_1^2 * Phi_4 * Phi_8": 2688,
   "Phi_2^2 * Phi_4 * Phi_8": 2688,
   "Phi_1^3 * Phi_2 * Phi_8": 2688,
   "Phi_1 * Phi_2^3 * Phi_8": 2688,
   "Phi_1^2 * Phi_7": 24576,
   "Phi_2^2 * Phi_14": 24576,
   "Phi_1 * Phi_2 * Phi_7": 24576,
   "Phi_1 * Phi_2 * Phi_14": 24576
  },
  "n_charpolys": 44,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^5 * Phi_6",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_2^4 * Phi_6",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2^3 * Phi_3",
   "Phi_1^3 * Phi_2^3 * Phi_6",
   "Phi_1^4 * Phi_2^2 * Phi_3",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_5",
   "Phi_1^5 * Phi_2 * Phi_3",
   "Phi_1^6 * Phi_3",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_2^4 * Phi_10",
   "Phi_2^6 * Phi_6",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4"
  ]
 },
 {
  "idx": 8,
  "order": 62208,
  "index": 11200,
  "contains_minus1": true,
  "n_classes": 87,
  "structure": "((((C3 x C3 x C3 x C3) : (((C2 x Q8) : C2) : C2)) : C3) : C2) : C2",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^2 * Phi_3^3": 608,
   "Phi_1^4 * Phi_3^2": 312,
   "Phi_3^4": 16,
   "Phi_1^6 * Phi_3": 8,
   "Phi_1^4 * Phi_2^4": 882,
   "Phi_2^2 * Phi_6^3": 608,
   "Phi_2^4 * Phi_6^2": 312,
   "Phi_6^4": 16,
   "Phi_2^6 * Phi_6": 8,
   "Phi_2^8": 1,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 1944,
   "Phi_1^6 * Phi_2^2": 54,
   "Phi_1^4 * Phi_2^2 * Phi_3": 216,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 216,
   "Phi_1^2 * Phi_2^6": 54,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 216,
   "Phi_1^2 * Phi_2^4 * Phi_6": 216,
   "Phi_4^2 * Phi_12": 864,
   "Phi_4^4": 216,
   "Phi_12^2": 864,
   "Phi_3 * Phi_9": 1152,
   "Phi_1^2 * Phi_9": 576,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 6912,
   "Phi_6 * Phi_18": 1152,
   "Phi_2^2 * Phi_18": 576,
   "Phi_3^2 * Phi_6^2": 576,
   "Phi_1^4 * Phi_2^2 * Phi_6": 144,
   "Phi_2^2 * Phi_3^2 * Phi_6": 288,
   "Phi_1^2 * Phi_3 * Phi_6^2": 288,
   "Phi_1^2 * Phi_2^4 * Phi_3": 144,
   "Phi_24": 5184,
   "Phi_8^2": 2592,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1296,
   "Phi_1^2 * Phi_2^4 * Phi_4": 648,
   "Phi_1^4 * Phi_2^2 * Phi_4": 648,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1296,
   "Phi_1^7 * Phi_2": 12,
   "Phi_1^3 * Phi_2 * Phi_3^2": 1008,
   "Phi_1 * Phi_2 * Phi_3^3": 96,
   "Phi_1^5 * Phi_2 * Phi_3": 72,
   "Phi_1^3 * Phi_2^5": 324,
   "Phi_1^3 * Phi_2^3 * Phi_6": 648,
   "Phi_1^5 * Phi_2^3": 324,
   "Phi_1^3 * Phi_2^3 * Phi_3": 648,
   "Phi_1 * Phi_2 * Phi_6^3": 96,
   "Phi_1 * Phi_2^5 * Phi_6": 72,
   "Phi_1 * Phi_2^3 * Phi_6^2": 1008,
   "Phi_1 * Phi_2^7": 12,
   "Phi_1 * Phi_2 * Phi_4^3": 1296,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 2592,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2592,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 1296,
   "Phi_1 * Phi_2 * Phi_18": 1728,
   "Phi_1 * Phi_2 * Phi_9": 1728,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2592,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 1296,
   "Phi_1^3 * Phi_2^3 * Phi_4": 2160,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 864,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 432,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7776
  },
  "n_charpolys": 62,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_1 * Phi_2^5 * Phi_4",
   "Phi_10^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_4^2",
   "Phi_1^4 * Phi_5",
   "Phi_1^5 * Phi_2 * Phi_4",
   "Phi_20",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^4 * Phi_10",
   "Phi_2^4 * Phi_4^2",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_5^2",
   "Phi_6^2 * Phi_12"
  ]
 },
 {
  "idx": 9,
  "order": 57600,
  "index": 12096,
  "contains_minus1": true,
  "n_classes": 70,
  "structure": "(A5 x A5) : ((C4 x C2) : C2)",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^2 * Phi_2^6": 130,
   "Phi_1^6 * Phi_2^2": 130,
   "Phi_1^4 * Phi_2^4": 450,
   "Phi_2^4 * Phi_6^2": 400,
   "Phi_1^4 * Phi_3^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 5400,
   "Phi_5^2": 576,
   "Phi_10^2": 576,
   "Phi_1^7 * Phi_2": 20,
   "Phi_1 * Phi_2^7": 20,
   "Phi_1^6 * Phi_3": 40,
   "Phi_2^6 * Phi_6": 40,
   "Phi_1^5 * Phi_2 * Phi_3": 440,
   "Phi_1 * Phi_2^5 * Phi_6": 440,
   "Phi_1^5 * Phi_2 * Phi_4": 60,
   "Phi_1 * Phi_2^5 * Phi_4": 60,
   "Phi_1^4 * Phi_5": 48,
   "Phi_2^4 * Phi_10": 48,
   "Phi_1^3 * Phi_2^5": 300,
   "Phi_1^5 * Phi_2^3": 300,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1000,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1000,
   "Phi_1^2 * Phi_2^4 * Phi_4": 600,
   "Phi_1^4 * Phi_2^2 * Phi_4": 600,
   "Phi_1^3 * Phi_2 * Phi_5": 480,
   "Phi_1 * Phi_2^3 * Phi_10": 480,
   "Phi_1^3 * Phi_2^3 * Phi_6": 600,
   "Phi_1^3 * Phi_2^3 * Phi_3": 600,
   "Phi_1^3 * Phi_2^3 * Phi_4": 1800,
   "Phi_1^2 * Phi_2^2 * Phi_5": 720,
   "Phi_1^2 * Phi_2^2 * Phi_10": 720,
   "Phi_1 * Phi_2^3 * Phi_6^2": 800,
   "Phi_1^3 * Phi_2 * Phi_3^2": 800,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 1200,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 1200,
   "Phi_1^2 * Phi_3 * Phi_5": 960,
   "Phi_2^2 * Phi_6 * Phi_10": 960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1200,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1200,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 960,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 960,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 1440,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 1440,
   "Phi_4^4": 240,
   "Phi_1 * Phi_2 * Phi_4^3": 2400,
   "Phi_4^2 * Phi_12": 4800,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 4800,
   "Phi_20": 5760,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7200
  },
  "n_charpolys": 53,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_4^2",
   "Phi_24",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_2^4 * Phi_4^2",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 }
]

==> anc/monodromy/data/maximal_subgroups_nosd.json <==
[
 {
  "idx": 1,
  "order": 348364800,
  "index": 2,
  "contains_minus1": true,
  "n_classes": 83,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_2^2 * Phi_14": 24883200,
   "Phi_1^2 * Phi_7": 24883200,
   "Phi_1^4 * Phi_2^4": 116550,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
   "Phi_2^2 * Phi_4 * Phi_8": 5443200,
   "Phi_1^2 * Phi_4 * Phi_8": 5443200,
   "Phi_4^4": 15120,
   "Phi_8^2": 3628800,
   "Phi_6^4": 4480,
   "Phi_3^4": 4480,
   "Phi_5^2": 1161216,
   "Phi_10^2": 1161216,
   "Phi_30": 23224320,
   "Phi_15": 23224320,
   "Phi_12^2": 2419200,
   "Phi_24": 29030400,
   "Phi_1^4 * Phi_3^2": 268800,
   "Phi_2^4 * Phi_6^2": 268800,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
   "Phi_3^2 * Phi_6^2": 403200,
   "Phi_1^2 * Phi_3^3": 89600,
   "Phi_2^2 * Phi_6^3": 89600,
   "Phi_1^4 * Phi_4^2": 37800,
   "Phi_2^4 * Phi_4^2": 37800,
   "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
   "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
   "Phi_1^2 * Phi_3 * Phi_12": 4838400,
   "Phi_2^2 * Phi_6 * Phi_12": 4838400,
   "Phi_1^6 * Phi_3": 2240,
   "Phi_2^6 * Phi_6": 2240,
   "Phi_3^2 * Phi_12": 2419200,
   "Phi_6^2 * Phi_12": 2419200,
   "Phi_3 * Phi_9": 12902400,
   "Phi_6 * Phi_18": 12902400,
   "Phi_1^2 * Phi_9": 6451200,
   "Phi_2^2 * Phi_18": 6451200,
   "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
   "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
   "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
   "Phi_1^6 * Phi_2^2": 3780,
   "Phi_1^2 * Phi_2^6": 3780,
   "Phi_4^2 * Phi_12": 9676800,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
   "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
   "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
   "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
   "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600,
   "Phi_1^4 * Phi_5": 580608,
   "Phi_2^4 * Phi_10": 580608,
   "Phi_2^2 * Phi_6 * Phi_10": 11612160,
   "Phi_1^2 * Phi_3 * Phi_5": 11612160,
   "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
   "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
   "Phi_20": 34836480
  },
  "n_charpolys": 61,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_6^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_1 * Phi_2^5 * Phi_4",
   "Phi_1 * Phi_2^5 * Phi_6",
   "Phi_1 * Phi_2^7",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_3^2",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^3 * Phi_2^3 * Phi_3",
   "Phi_1^3 * Phi_2^3 * Phi_4",
   "Phi_1^3 * Phi_2^3 * Phi_6",
   "Phi_1^3 * Phi_2^5",
   "Phi_1^5 * Phi_2 * Phi_3",
   "Phi_1^5 * Phi_2 * Phi_4",
   "Phi_1^5 * Phi_2^3",
   "Phi_1^7 * Phi_2"
  ]
 },
 {
  "idx": 2,
  "order": 5806080,
  "index": 120,
  "contains_minus1": true,
  "n_classes": 120,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^7 * Phi_2": 64,
   "Phi_2^8": 1,
   "Phi_1 * Phi_2^7": 64,
   "Phi_1^4 * Phi_2^4": 8190,
   "Phi_1^3 * Phi_2^5": 5040,
   "Phi_1^5 * Phi_2^3": 5040,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1 * Phi_2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_1 * Phi_2 * Phi_3^3": 2240,
   "Phi_2^4 * Phi_4^2": 3780,
   "Phi_1 * Phi_2^3 * Phi_4^2": 15120,
   "Phi_1^4 * Phi_4^2": 3780,
   "Phi_1^3 * Phi_2 * Phi_4^2": 15120,
   "Phi_2^2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1^2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1^2 * Phi_3 * Phi_12": 120960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 120960,
   "Phi_2^2 * Phi_6 * Phi_12": 120960,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 120960,
   "Phi_1 * Phi_2^3 * Phi_8": 90720,
   "Phi_1^2 * Phi_2^2 * Phi_8": 181440,
   "Phi_1^3 * Phi_2 * Phi_8": 90720,
   "Phi_1^2 * Phi_2^6": 1008,
   "Phi_1^6 * Phi_2^2": 1008,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1^2 * Phi_4 * Phi_8": 90720,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 181440,
   "Phi_2^2 * Phi_4 * Phi_8": 90720,
   "Phi_2^4 * Phi_6^2": 13440,
   "Phi_1 * Phi_2^3 * Phi_6^2": 53760,
   "Phi_1^4 * Phi_3^2": 13440,
   "Phi_1^3 * Phi_2 * Phi_3^2": 53760,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 161280,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 322560,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 161280,
   "Phi_1^6 * Phi_3": 672,
   "Phi_1^5 * Phi_2 * Phi_3": 10752,
   "Phi_2^6 * Phi_6": 672,
   "Phi_1 * Phi_2^5 * Phi_6": 10752,
   "Phi_1^4 * Phi_2^2 * Phi_3": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_3": 40320,
   "Phi_1^2 * Phi_2^4 * Phi_6": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_6": 40320,
   "Phi_1^2 * Phi_2^4 * Phi_4": 60480,
   "Phi_1 * Phi_2^5 * Phi_4": 7560,
   "Phi_1^4 * Phi_2^2 * Phi_4": 60480,
   "Phi_1^5 * Phi_2 * Phi_4": 7560,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 120960,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 120960,
   "Phi_1^3 * Phi_2^3 * Phi_4": 105840,
   "Phi_1^4 * Phi_2^2 * Phi_6": 10080,
   "Phi_1^2 * Phi_2^4 * Phi_3": 10080,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 40320,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 60480,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 60480,
   "Phi_1^4 * Phi_5": 48384,
   "Phi_1^3 * Phi_2 * Phi_5": 193536,
   "Phi_2^4 * Phi_10": 48384,
   "Phi_1 * Phi_2^3 * Phi_10": 193536,
   "Phi_2^2 * Phi_6 * Phi_10": 96768,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 96768,
   "Phi_1^2 * Phi_3 * Phi_5": 96768,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 96768,
   "Phi_1^2 * Phi_2^2 * Phi_10": 145152,
   "Phi_1^2 * Phi_2^2 * Phi_5": 145152,
   "Phi_1 * Phi_2 * Phi_18": 161280,
   "Phi_2^2 * Phi_18": 161280,
   "Phi_1 * Phi_2 * Phi_9": 161280,
   "Phi_1^2 * Phi_9": 161280,
   "Phi_2^2 * Phi_14": 207360,
   "Phi_1 * Phi_2 * Phi_14": 207360,
   "Phi_1^2 * Phi_7": 207360,
   "Phi_1 * Phi_2 * Phi_7": 207360
  },
  "n_charpolys": 80,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 },
 {
  "idx": 3,
  "order": 5160960,
  "index": 135,
  "contains_minus1": true,
  "n_classes": 100,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 6790,
   "Phi_1^6 * Phi_2^2": 868,
   "Phi_1^2 * Phi_2^6": 868,
   "Phi_2^8": 1,
   "Phi_2^2 * Phi_14": 368640,
   "Phi_1^2 * Phi_7": 368640,
   "Phi_1^3 * Phi_2^3 * Phi_4": 81760,
   "Phi_1^3 * Phi_2^5": 4200,
   "Phi_1^5 * Phi_2^3": 4200,
   "Phi_1 * Phi_2^5 * Phi_4": 3696,
   "Phi_1^5 * Phi_2 * Phi_4": 3696,
   "Phi_1^7 * Phi_2": 56,
   "Phi_1 * Phi_2^7": 56,
   "Phi_1^4 * Phi_5": 21504,
   "Phi_1^2 * Phi_2^2 * Phi_10": 64512,
   "Phi_1^2 * Phi_2^2 * Phi_5": 64512,
   "Phi_2^4 * Phi_10": 21504,
   "Phi_1 * Phi_2^3 * Phi_10": 129024,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 129024,
   "Phi_1^3 * Phi_2 * Phi_5": 129024,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 129024,
   "Phi_1^2 * Phi_2^4 * Phi_3": 2240,
   "Phi_1^4 * Phi_2^2 * Phi_6": 2240,
   "Phi_1^4 * Phi_2^2 * Phi_3": 31360,
   "Phi_1^2 * Phi_2^4 * Phi_6": 31360,
   "Phi_2^6 * Phi_6": 448,
   "Phi_1^6 * Phi_3": 448,
   "Phi_1^2 * Phi_3 * Phi_5": 172032,
   "Phi_2^2 * Phi_6 * Phi_10": 172032,
   "Phi_1^4 * Phi_2^2 * Phi_4": 47040,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 176400,
   "Phi_1^2 * Phi_2^4 * Phi_4": 47040,
   "Phi_2^4 * Phi_4^2": 840,
   "Phi_1^4 * Phi_4^2": 840,
   "Phi_1 * Phi_2^3 * Phi_8": 13440,
   "Phi_1^3 * Phi_2 * Phi_8": 13440,
   "Phi_2^2 * Phi_4^2 * Phi_6": 26880,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 53760,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 53760,
   "Phi_1^2 * Phi_3 * Phi_4^2": 26880,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 134400,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 107520,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 134400,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 107520,
   "Phi_4^4": 1680,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 286720,
   "Phi_2^4 * Phi_6^2": 17920,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 17920,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 17920,
   "Phi_1^4 * Phi_3^2": 17920,
   "Phi_4^2 * Phi_12": 215040,
   "Phi_1^3 * Phi_2^3 * Phi_6": 26880,
   "Phi_1^3 * Phi_2^3 * Phi_3": 26880,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 8960,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 8960,
   "Phi_1 * Phi_2^5 * Phi_6": 8960,
   "Phi_1^5 * Phi_2 * Phi_3": 8960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 71680,
   "Phi_1^3 * Phi_2 * Phi_3^2": 35840,
   "Phi_1 * Phi_2^3 * Phi_6^2": 35840,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 725760,
   "Phi_1 * Phi_2 * Phi_4^3": 47040,
   "Phi_1^3 * Phi_2 * Phi_4^2": 10080,
   "Phi_1 * Phi_2^3 * Phi_4^2": 10080,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 215040,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 107520,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 107520,
   "Phi_8^2": 80640,
   "Phi_1^2 * Phi_4 * Phi_8": 40320,
   "Phi_2^2 * Phi_4 * Phi_8": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_8": 80640
  },
  "n_charpolys": 72,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_9",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4"
  ]
 },
 {
  "idx": 4,
  "order": 725760,
  "index": 960,
  "contains_minus1": true,
  "n_classes": 60,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_6 * Phi_18": 40320,
   "Phi_3 * Phi_9": 40320,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_2^6 * Phi_6": 168,
   "Phi_1^6 * Phi_3": 168,
   "Phi_1 * Phi_2^5 * Phi_4": 756,
   "Phi_1^5 * Phi_2 * Phi_4": 756,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7560,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7560,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 15120,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 15120,
   "Phi_1^4 * Phi_2^2 * Phi_4": 7560,
   "Phi_1^2 * Phi_2^4 * Phi_4": 7560,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 15120,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 15120,
   "Phi_1 * Phi_2^7": 36,
   "Phi_1^7 * Phi_2": 36,
   "Phi_1^5 * Phi_2 * Phi_3": 2520,
   "Phi_1 * Phi_2^5 * Phi_6": 2520,
   "Phi_1^4 * Phi_5": 3024,
   "Phi_2^4 * Phi_10": 3024,
   "Phi_1^2 * Phi_3 * Phi_5": 24192,
   "Phi_2^2 * Phi_6 * Phi_10": 24192,
   "Phi_1^4 * Phi_2^4": 1890,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 90720,
   "Phi_1^5 * Phi_2^3": 1260,
   "Phi_1^3 * Phi_2^5": 1260,
   "Phi_1^3 * Phi_2^3 * Phi_6": 2520,
   "Phi_1^3 * Phi_2^3 * Phi_3": 2520,
   "Phi_1^2 * Phi_2^2 * Phi_5": 9072,
   "Phi_1^2 * Phi_2^2 * Phi_10": 9072,
   "Phi_1^3 * Phi_2 * Phi_5": 18144,
   "Phi_1 * Phi_2^3 * Phi_10": 18144,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 18144,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 18144,
   "Phi_2^4 * Phi_6^2": 3360,
   "Phi_1^4 * Phi_3^2": 3360,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 10080,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 10080,
   "Phi_1 * Phi_2^3 * Phi_6^2": 10080,
   "Phi_1^3 * Phi_2 * Phi_3^2": 10080,
   "Phi_2^2 * Phi_14": 25920,
   "Phi_1^2 * Phi_7": 25920,
   "Phi_1 * Phi_2 * Phi_14": 25920,
   "Phi_1 * Phi_2 * Phi_7": 25920,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1^3 * Phi_2^3 * Phi_4": 22680,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 60480
  },
  "n_charpolys": 55,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_3^2",
   "Phi_1^2 * Phi_2^2 * Phi_6^2",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_4^2",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^4 * Phi_4^2",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 },
 {
  "idx": 5,
  "order": 622080,
  "index": 1120,
  "contains_minus1": true,
  "n_classes": 150,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^6 * Phi_3": 242,
   "Phi_2^6 * Phi_6": 242,
   "Phi_2^8": 1,
   "Phi_1^7 * Phi_2": 39,
   "Phi_1 * Phi_2^7": 39,
   "Phi_1^3 * Phi_2^3 * Phi_6": 11880,
   "Phi_1^3 * Phi_2^5": 1485,
   "Phi_1^5 * Phi_2^3": 1485,
   "Phi_1^3 * Phi_2^3 * Phi_3": 11880,
   "Phi_1^4 * Phi_2^4": 3330,
   "Phi_1^3 * Phi_2 * Phi_3^2": 5760,
   "Phi_1 * Phi_2^3 * Phi_6^2": 5760,
   "Phi_1^4 * Phi_3^2": 960,
   "Phi_1^2 * Phi_3^3": 1040,
   "Phi_2^2 * Phi_6^3": 1040,
   "Phi_2^4 * Phi_6^2": 960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 10800,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 8640,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 10800,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 8640,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 34560,
   "Phi_1^4 * Phi_2^2 * Phi_6": 1530,
   "Phi_1^2 * Phi_2^4 * Phi_3": 1530,
   "Phi_1^2 * Phi_3 * Phi_6^2": 3600,
   "Phi_2^2 * Phi_3^2 * Phi_6": 3600,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^5 * Phi_2 * Phi_3": 2232,
   "Phi_1 * Phi_2^5 * Phi_6": 2232,
   "Phi_1 * Phi_2 * Phi_3^3": 3120,
   "Phi_1 * Phi_2 * Phi_6^3": 3120,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 8640,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 8640,
   "Phi_6^4": 160,
   "Phi_3^4": 160,
   "Phi_3^2 * Phi_6^2": 2880,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7020,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7020,
   "Phi_1^3 * Phi_2^3 * Phi_4": 20520,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 5400,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 5400,
   "Phi_1^4 * Phi_2^2 * Phi_4": 9720,
   "Phi_1^2 * Phi_2^4 * Phi_4": 9720,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 19440,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 19440,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 17280,
   "Phi_1 * Phi_2^3 * Phi_4^2": 1620,
   "Phi_1^3 * Phi_2 * Phi_4^2": 1620,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1080,
   "Phi_2^4 * Phi_4^2": 540,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1080,
   "Phi_1^4 * Phi_4^2": 540,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 12960,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 12960,
   "Phi_1^2 * Phi_3 * Phi_12": 4320,
   "Phi_3^2 * Phi_12": 8640,
   "Phi_6^2 * Phi_12": 8640,
   "Phi_2^2 * Phi_6 * Phi_12": 4320,
   "Phi_3 * Phi_9": 11520,
   "Phi_1^2 * Phi_9": 5760,
   "Phi_2^2 * Phi_18": 5760,
   "Phi_6 * Phi_18": 11520,
   "Phi_1 * Phi_2 * Phi_9": 17280,
   "Phi_1 * Phi_2 * Phi_18": 17280,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3240,
   "Phi_1 * Phi_2^5 * Phi_4": 1620,
   "Phi_1^5 * Phi_2 * Phi_4": 1620,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3240,
   "Phi_1^2 * Phi_2^2 * Phi_8": 38880,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 12960,
   "Phi_1 * Phi_2^3 * Phi_8": 6480,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 12960,
   "Phi_1^3 * Phi_2 * Phi_8": 6480,
   "Phi_1 * Phi_2^3 * Phi_10": 20736,
   "Phi_1^3 * Phi_2 * Phi_5": 20736,
   "Phi_2^2 * Phi_6 * Phi_10": 10368,
   "Phi_2^4 * Phi_10": 5184,
   "Phi_1^2 * Phi_3 * Phi_5": 10368,
   "Phi_1^4 * Phi_5": 5184,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 10368,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 10368,
   "Phi_1^2 * Phi_2^2 * Phi_5": 15552,
   "Phi_1^2 * Phi_2^2 * Phi_10": 15552
  },
  "n_charpolys": 84,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_12",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_4^2",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_30",
   "Phi_4^2 * Phi_12",
   "Phi_4^4",
   "Phi_5^2",
   "Phi_8^2"
  ]
 },
 {
  "idx": 6,
  "order": 442368,
  "index": 1575,
  "contains_minus1": true,
  "n_classes": 148,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^4 * Phi_2^4": 3206,
   "Phi_4^4": 912,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22032,
   "Phi_1^6 * Phi_2^2": 228,
   "Phi_1^2 * Phi_2^6": 228,
   "Phi_2^4 * Phi_4^2": 456,
   "Phi_1^4 * Phi_4^2": 456,
   "Phi_1^4 * Phi_3^2": 1536,
   "Phi_2^4 * Phi_6^2": 1536,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 49152,
   "Phi_1^6 * Phi_3": 64,
   "Phi_2^6 * Phi_6": 64,
   "Phi_1^2 * Phi_2^4 * Phi_3": 832,
   "Phi_1^4 * Phi_2^2 * Phi_6": 832,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1920,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1920,
   "Phi_1^2 * Phi_3 * Phi_4^2": 768,
   "Phi_2^2 * Phi_4^2 * Phi_6": 768,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1^2 * Phi_3^3": 512,
   "Phi_2^2 * Phi_6^3": 512,
   "Phi_1^2 * Phi_3 * Phi_6^2": 512,
   "Phi_2^2 * Phi_3^2 * Phi_6": 512,
   "Phi_2^2 * Phi_6 * Phi_12": 3072,
   "Phi_1^2 * Phi_3 * Phi_12": 3072,
   "Phi_3^2 * Phi_12": 1536,
   "Phi_6^2 * Phi_12": 1536,
   "Phi_12^2": 7680,
   "Phi_3^4": 128,
   "Phi_6^4": 128,
   "Phi_3^2 * Phi_6^2": 3328,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 7680,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 7680,
   "Phi_8^2": 16128,
   "Phi_1^2 * Phi_2^2 * Phi_8": 6912,
   "Phi_2^2 * Phi_4 * Phi_8": 3456,
   "Phi_1^2 * Phi_4 * Phi_8": 3456,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 4608,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 4608,
   "Phi_1^7 * Phi_2": 24,
   "Phi_1 * Phi_2^7": 24,
   "Phi_1^3 * Phi_2^5": 1032,
   "Phi_1^5 * Phi_2^3": 1032,
   "Phi_1^3 * Phi_2^3 * Phi_4": 15840,
   "Phi_1 * Phi_2 * Phi_4^3": 10944,
   "Phi_1^5 * Phi_2 * Phi_4": 432,
   "Phi_1 * Phi_2^5 * Phi_4": 432,
   "Phi_1 * Phi_2^3 * Phi_4^2": 2016,
   "Phi_1^3 * Phi_2 * Phi_4^2": 2016,
   "Phi_1^5 * Phi_2 * Phi_3": 768,
   "Phi_1 * Phi_2^5 * Phi_6": 768,
   "Phi_1^3 * Phi_2^3 * Phi_6": 5376,
   "Phi_1^3 * Phi_2^3 * Phi_3": 5376,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 6912,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 6912,
   "Phi_1 * Phi_2 * Phi_3^3": 1536,
   "Phi_1 * Phi_2 * Phi_6^3": 1536,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 1536,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 1536,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 9216,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 9216,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_6^2": 3072,
   "Phi_1^3 * Phi_2 * Phi_3^2": 3072,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 62208,
   "Phi_1 * Phi_2^3 * Phi_8": 1152,
   "Phi_1^3 * Phi_2 * Phi_8": 1152,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 2304,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 2304,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 9216,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 9216,
   "Phi_4^2 * Phi_12": 30720,
   "Phi_24": 18432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 18432,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 18432
  },
  "n_charpolys": 79,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_10^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_7",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^4 * Phi_5",
   "Phi_20",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^4 * Phi_10",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_5^2",
   "Phi_6 * Phi_18"
  ]
 },
 {
  "idx": 7,
  "order": 344064,
  "index": 2025,
  "contains_minus1": true,
  "n_classes": 79,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 1862,
   "Phi_2^8": 1,
   "Phi_1^7 * Phi_2": 8,
   "Phi_1^5 * Phi_2^3": 728,
   "Phi_1^3 * Phi_2^5": 728,
   "Phi_1 * Phi_2^7": 8,
   "Phi_1^6 * Phi_2^2": 196,
   "Phi_1^2 * Phi_2^6": 196,
   "Phi_4^4": 784,
   "Phi_1^3 * Phi_2^3 * Phi_4": 10528,
   "Phi_1 * Phi_2 * Phi_4^3": 3136,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 27216,
   "Phi_1 * Phi_2^3 * Phi_4^2": 3360,
   "Phi_1^3 * Phi_2 * Phi_4^2": 3360,
   "Phi_1^4 * Phi_4^2": 168,
   "Phi_2^4 * Phi_4^2": 168,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1^5 * Phi_2 * Phi_4": 336,
   "Phi_1 * Phi_2^5 * Phi_4": 336,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 37632,
   "Phi_8^2": 16128,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 7168,
   "Phi_1^3 * Phi_2 * Phi_3^2": 7168,
   "Phi_1 * Phi_2^3 * Phi_6^2": 7168,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 7168,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 3584,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 28672,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 3584,
   "Phi_1^4 * Phi_3^2": 3584,
   "Phi_2^4 * Phi_6^2": 3584,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 14336,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 14336,
   "Phi_4^2 * Phi_12": 14336,
   "Phi_1^2 * Phi_2^2 * Phi_8": 5376,
   "Phi_2^2 * Phi_4 * Phi_8": 2688,
   "Phi_1^2 * Phi_4 * Phi_8": 2688,
   "Phi_1 * Phi_2^3 * Phi_8": 2688,
   "Phi_1^3 * Phi_2 * Phi_8": 2688,
   "Phi_1 * Phi_2 * Phi_7": 24576,
   "Phi_1 * Phi_2 * Phi_14": 24576,
   "Phi_1^2 * Phi_7": 24576,
   "Phi_2^2 * Phi_14": 24576
  },
  "n_charpolys": 44,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^5 * Phi_6",
   "Phi_10^2",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_2^4 * Phi_6",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2^3 * Phi_3",
   "Phi_1^3 * Phi_2^3 * Phi_6",
   "Phi_1^4 * Phi_2^2 * Phi_3",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_5",
   "Phi_1^5 * Phi_2 * Phi_3",
   "Phi_1^6 * Phi_3",
   "Phi_20",
   "Phi_24",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_2^4 * Phi_10",
   "Phi_2^6 * Phi_6",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_5^2",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4"
  ]
 },
 {
  "idx": 8,
  "order": 62208,
  "index": 11200,
  "contains_minus1": true,
  "n_classes": 87,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^2 * Phi_3^3": 608,
   "Phi_1^4 * Phi_3^2": 312,
   "Phi_3^4": 16,
   "Phi_1^6 * Phi_3": 8,
   "Phi_1^6 * Phi_2^2": 54,
   "Phi_1^4 * Phi_2^2 * Phi_3": 216,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 216,
   "Phi_1^4 * Phi_2^4": 882,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 216,
   "Phi_1^2 * Phi_2^6": 54,
   "Phi_1^2 * Phi_2^4 * Phi_6": 216,
   "Phi_2^2 * Phi_6^3": 608,
   "Phi_2^6 * Phi_6": 8,
   "Phi_2^4 * Phi_6^2": 312,
   "Phi_6^4": 16,
   "Phi_2^8": 1,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 1944,
   "Phi_12^2": 864,
   "Phi_4^2 * Phi_12": 864,
   "Phi_4^4": 216,
   "Phi_3 * Phi_9": 1152,
   "Phi_1^2 * Phi_9": 576,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 6912,
   "Phi_6 * Phi_18": 1152,
   "Phi_2^2 * Phi_18": 576,
   "Phi_2^2 * Phi_3^2 * Phi_6": 288,
   "Phi_3^2 * Phi_6^2": 576,
   "Phi_1^4 * Phi_2^2 * Phi_6": 144,
   "Phi_1^2 * Phi_3 * Phi_6^2": 288,
   "Phi_1^2 * Phi_2^4 * Phi_3": 144,
   "Phi_1^2 * Phi_2^4 * Phi_4": 648,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1296,
   "Phi_1^4 * Phi_2^2 * Phi_4": 648,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1296,
   "Phi_24": 5184,
   "Phi_8^2": 2592,
   "Phi_1^7 * Phi_2": 12,
   "Phi_1 * Phi_2 * Phi_3^3": 96,
   "Phi_1^3 * Phi_2 * Phi_3^2": 1008,
   "Phi_1^5 * Phi_2 * Phi_3": 72,
   "Phi_1^5 * Phi_2^3": 324,
   "Phi_1^3 * Phi_2^3 * Phi_3": 648,
   "Phi_1^3 * Phi_2^5": 324,
   "Phi_1^3 * Phi_2^3 * Phi_6": 648,
   "Phi_1 * Phi_2^3 * Phi_6^2": 1008,
   "Phi_1 * Phi_2^7": 12,
   "Phi_1 * Phi_2 * Phi_6^3": 96,
   "Phi_1 * Phi_2^5 * Phi_6": 72,
   "Phi_1 * Phi_2 * Phi_4^3": 1296,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 2592,
   "Phi_1 * Phi_2 * Phi_9": 1728,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2592,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 1296,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2592,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 1296,
   "Phi_1 * Phi_2 * Phi_18": 1728,
   "Phi_1^3 * Phi_2^3 * Phi_4": 2160,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 432,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 864,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7776
  },
  "n_charpolys": 62,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_5",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_4 * Phi_10",
   "Phi_1 * Phi_2 * Phi_4 * Phi_5",
   "Phi_1 * Phi_2 * Phi_6 * Phi_10",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2^3 * Phi_10",
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_1 * Phi_2^5 * Phi_4",
   "Phi_10^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_10",
   "Phi_1^2 * Phi_2^2 * Phi_5",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_5",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_5",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_4^2",
   "Phi_1^4 * Phi_5",
   "Phi_1^5 * Phi_2 * Phi_4",
   "Phi_20",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_10",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^4 * Phi_10",
   "Phi_2^4 * Phi_4^2",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_5^2",
   "Phi_6^2 * Phi_12"
  ]
 },
 {
  "idx": 9,
  "order": 57600,
  "index": 12096,
  "contains_minus1": true,
  "n_classes": 70,
  "structure": "",
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^6 * Phi_2^2": 130,
   "Phi_1^2 * Phi_2^6": 130,
   "Phi_1^4 * Phi_2^4": 450,
   "Phi_1^4 * Phi_3^2": 400,
   "Phi_2^4 * Phi_6^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 5400,
   "Phi_10^2": 576,
   "Phi_5^2": 576,
   "Phi_1^7 * Phi_2": 20,
   "Phi_1 * Phi_2^7": 20,
   "Phi_1^6 * Phi_3": 40,
   "Phi_2^6 * Phi_6": 40,
   "Phi_1 * Phi_2^5 * Phi_6": 440,
   "Phi_1^5 * Phi_2 * Phi_3": 440,
   "Phi_1^5 * Phi_2 * Phi_4": 60,
   "Phi_1 * Phi_2^5 * Phi_4": 60,
   "Phi_2^4 * Phi_10": 48,
   "Phi_1^4 * Phi_5": 48,
   "Phi_1^5 * Phi_2^3": 300,
   "Phi_1^3 * Phi_2^5": 300,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1000,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1000,
   "Phi_1^4 * Phi_2^2 * Phi_4": 600,
   "Phi_1^2 * Phi_2^4 * Phi_4": 600,
   "Phi_1 * Phi_2^3 * Phi_10": 480,
   "Phi_1^3 * Phi_2 * Phi_5": 480,
   "Phi_1^3 * Phi_2^3 * Phi_6": 600,
   "Phi_1^3 * Phi_2^3 * Phi_3": 600,
   "Phi_1^3 * Phi_2^3 * Phi_4": 1800,
   "Phi_1^2 * Phi_2^2 * Phi_10": 720,
   "Phi_1^2 * Phi_2^2 * Phi_5": 720,
   "Phi_1^3 * Phi_2 * Phi_3^2": 800,
   "Phi_1 * Phi_2^3 * Phi_6^2": 800,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 1200,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 1200,
   "Phi_2^2 * Phi_6 * Phi_10": 960,
   "Phi_1^2 * Phi_3 * Phi_5": 960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1200,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1200,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 960,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 1440,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 1440,
   "Phi_4^4": 240,
   "Phi_1 * Phi_2 * Phi_4^3": 2400,
   "Phi_4^2 * Phi_12": 4800,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 4800,
   "Phi_20": 5760,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7200
  },
  "n_charpolys": 53,
  "missing_charpolys": [
   "Phi_1 * Phi_2 * Phi_14",
   "Phi_1 * Phi_2 * Phi_18",
   "Phi_1 * Phi_2 * Phi_3 * Phi_12",
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
   "Phi_1 * Phi_2 * Phi_3 * Phi_8",
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
   "Phi_1 * Phi_2 * Phi_3^3",
   "Phi_1 * Phi_2 * Phi_6 * Phi_12",
   "Phi_1 * Phi_2 * Phi_6 * Phi_8",
   "Phi_1 * Phi_2 * Phi_6^3",
   "Phi_1 * Phi_2 * Phi_7",
   "Phi_1 * Phi_2 * Phi_9",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
   "Phi_1 * Phi_2^3 * Phi_4^2",
   "Phi_1 * Phi_2^3 * Phi_8",
   "Phi_12^2",
   "Phi_15",
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
   "Phi_1^2 * Phi_2^2 * Phi_8",
   "Phi_1^2 * Phi_2^4 * Phi_3",
   "Phi_1^2 * Phi_3 * Phi_12",
   "Phi_1^2 * Phi_3 * Phi_4^2",
   "Phi_1^2 * Phi_3 * Phi_6^2",
   "Phi_1^2 * Phi_3^3",
   "Phi_1^2 * Phi_4 * Phi_8",
   "Phi_1^2 * Phi_7",
   "Phi_1^2 * Phi_9",
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
   "Phi_1^3 * Phi_2 * Phi_4^2",
   "Phi_1^3 * Phi_2 * Phi_8",
   "Phi_1^4 * Phi_2^2 * Phi_6",
   "Phi_1^4 * Phi_4^2",
   "Phi_24",
   "Phi_2^2 * Phi_14",
   "Phi_2^2 * Phi_18",
   "Phi_2^2 * Phi_3^2 * Phi_6",
   "Phi_2^2 * Phi_4 * Phi_8",
   "Phi_2^2 * Phi_4^2 * Phi_6",
   "Phi_2^2 * Phi_6 * Phi_12",
   "Phi_2^2 * Phi_6^3",
   "Phi_2^4 * Phi_4^2",
   "Phi_3 * Phi_9",
   "Phi_30",
   "Phi_3^2 * Phi_12",
   "Phi_3^2 * Phi_6^2",
   "Phi_3^4",
   "Phi_6 * Phi_18",
   "Phi_6^2 * Phi_12",
   "Phi_6^4",
   "Phi_8^2"
  ]
 }
]

==> anc/monodromy/data/maximal_subgroups_quotient.json <==
[
 {
  "idx": 1,
  "order": 348364800,
  "index": 2,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^2 * Phi_3^3": 89600,
   "Phi_2^2 * Phi_6^3": 89600,
   "Phi_1^2 * Phi_9": 6451200,
   "Phi_2^2 * Phi_18": 6451200,
   "Phi_6 * Phi_18": 12902400,
   "Phi_3 * Phi_9": 12902400,
   "Phi_1^4 * Phi_2^4": 116550,
   "Phi_6^4": 4480,
   "Phi_3^4": 4480,
   "Phi_1^4 * Phi_4^2": 37800,
   "Phi_2^4 * Phi_4^2": 37800,
   "Phi_3^2 * Phi_6^2": 403200,
   "Phi_6^2 * Phi_12": 2419200,
   "Phi_3^2 * Phi_12": 2419200,
   "Phi_1^6 * Phi_3": 2240,
   "Phi_2^6 * Phi_6": 2240,
   "Phi_4^4": 15120,
   "Phi_10^2": 1161216,
   "Phi_5^2": 1161216,
   "Phi_20": 34836480,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 6123600,
   "Phi_1^4 * Phi_3^2": 268800,
   "Phi_2^4 * Phi_6^2": 268800,
   "Phi_4^2 * Phi_12": 9676800,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 19353600,
   "Phi_1^2 * Phi_3 * Phi_6^2": 806400,
   "Phi_2^2 * Phi_3^2 * Phi_6": 806400,
   "Phi_1^2 * Phi_3 * Phi_12": 4838400,
   "Phi_2^2 * Phi_6 * Phi_12": 4838400,
   "Phi_15": 23224320,
   "Phi_30": 23224320,
   "Phi_12^2": 2419200,
   "Phi_8^2": 3628800,
   "Phi_1^4 * Phi_2^2 * Phi_6": 100800,
   "Phi_1^2 * Phi_2^4 * Phi_3": 100800,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1209600,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1209600,
   "Phi_1^6 * Phi_2^2": 3780,
   "Phi_1^2 * Phi_2^6": 3780,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 2419200,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 2419200,
   "Phi_1^2 * Phi_2^2 * Phi_8": 10886400,
   "Phi_1^2 * Phi_2^4 * Phi_4": 907200,
   "Phi_1^4 * Phi_2^2 * Phi_4": 907200,
   "Phi_1^2 * Phi_2^4 * Phi_6": 604800,
   "Phi_1^4 * Phi_2^2 * Phi_3": 604800,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 7257600,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 7257600,
   "Phi_1^2 * Phi_4 * Phi_8": 5443200,
   "Phi_2^2 * Phi_4 * Phi_8": 5443200,
   "Phi_24": 29030400,
   "Phi_1^4 * Phi_5": 580608,
   "Phi_2^4 * Phi_10": 580608,
   "Phi_1^2 * Phi_2^2 * Phi_10": 8709120,
   "Phi_1^2 * Phi_2^2 * Phi_5": 8709120,
   "Phi_2^2 * Phi_6 * Phi_10": 11612160,
   "Phi_1^2 * Phi_3 * Phi_5": 11612160,
   "Phi_1^2 * Phi_7": 24883200,
   "Phi_2^2 * Phi_14": 24883200
  },
  "n_charpolys": 61
 },
 {
  "idx": 2,
  "order": 5806080,
  "index": 120,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^7 * Phi_2": 64,
   "Phi_2^8": 1,
   "Phi_1 * Phi_2^7": 64,
   "Phi_1^4 * Phi_2^4": 8190,
   "Phi_1^3 * Phi_2^5": 5040,
   "Phi_1^5 * Phi_2^3": 5040,
   "Phi_1 * Phi_2^3 * Phi_4^2": 15120,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1^3 * Phi_2 * Phi_4^2": 15120,
   "Phi_2^2 * Phi_4 * Phi_8": 90720,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 181440,
   "Phi_1^2 * Phi_4 * Phi_8": 90720,
   "Phi_1^4 * Phi_4^2": 3780,
   "Phi_2^4 * Phi_4^2": 3780,
   "Phi_1^3 * Phi_2 * Phi_8": 90720,
   "Phi_1^2 * Phi_2^2 * Phi_8": 181440,
   "Phi_1 * Phi_2^3 * Phi_8": 90720,
   "Phi_1 * Phi_2 * Phi_3^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_1 * Phi_2 * Phi_6^3": 2240,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_9": 161280,
   "Phi_1 * Phi_2 * Phi_9": 161280,
   "Phi_2^2 * Phi_18": 161280,
   "Phi_1 * Phi_2 * Phi_18": 161280,
   "Phi_1^6 * Phi_3": 672,
   "Phi_1^5 * Phi_2 * Phi_3": 10752,
   "Phi_2^6 * Phi_6": 672,
   "Phi_1 * Phi_2^5 * Phi_6": 10752,
   "Phi_1^6 * Phi_2^2": 1008,
   "Phi_1^2 * Phi_2^6": 1008,
   "Phi_1^4 * Phi_2^2 * Phi_4": 60480,
   "Phi_1^5 * Phi_2 * Phi_4": 7560,
   "Phi_1^2 * Phi_2^4 * Phi_4": 60480,
   "Phi_1 * Phi_2^5 * Phi_4": 7560,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1^2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_2^2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 120960,
   "Phi_2^2 * Phi_6 * Phi_12": 120960,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 120960,
   "Phi_1^2 * Phi_3 * Phi_12": 120960,
   "Phi_1 * Phi_2^3 * Phi_6^2": 53760,
   "Phi_2^4 * Phi_6^2": 13440,
   "Phi_1^3 * Phi_2 * Phi_3^2": 53760,
   "Phi_1^4 * Phi_3^2": 13440,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_4": 105840,
   "Phi_1^4 * Phi_2^2 * Phi_3": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_3": 40320,
   "Phi_1^2 * Phi_2^4 * Phi_6": 40320,
   "Phi_1^3 * Phi_2^3 * Phi_6": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 120960,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 120960,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 60480,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 60480,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 60480,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 322560,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 161280,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 161280,
   "Phi_1^3 * Phi_2 * Phi_5": 193536,
   "Phi_1^4 * Phi_5": 48384,
   "Phi_1 * Phi_2^3 * Phi_10": 193536,
   "Phi_2^4 * Phi_10": 48384,
   "Phi_1^2 * Phi_2^2 * Phi_10": 145152,
   "Phi_1^2 * Phi_2^2 * Phi_5": 145152,
   "Phi_1^2 * Phi_3 * Phi_5": 96768,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 96768,
   "Phi_2^2 * Phi_6 * Phi_10": 96768,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 96768,
   "Phi_1 * Phi_2 * Phi_7": 207360,
   "Phi_1^2 * Phi_7": 207360,
   "Phi_1 * Phi_2 * Phi_14": 207360,
   "Phi_2^2 * Phi_14": 207360,
   "Phi_1^2 * Phi_2^4 * Phi_3": 10080,
   "Phi_1^4 * Phi_2^2 * Phi_6": 10080
  },
  "n_charpolys": 80
 },
 {
  "idx": 3,
  "order": 5160960,
  "index": 135,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^4 * Phi_2^4": 6790,
   "Phi_1^6 * Phi_2^2": 868,
   "Phi_1^2 * Phi_2^6": 868,
   "Phi_2^8": 1,
   "Phi_2^2 * Phi_14": 368640,
   "Phi_1^2 * Phi_7": 368640,
   "Phi_1^2 * Phi_2^4 * Phi_4": 47040,
   "Phi_1^4 * Phi_2^2 * Phi_4": 47040,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 176400,
   "Phi_1^4 * Phi_4^2": 840,
   "Phi_2^4 * Phi_4^2": 840,
   "Phi_1^4 * Phi_2^2 * Phi_3": 31360,
   "Phi_1^2 * Phi_2^4 * Phi_6": 31360,
   "Phi_1^4 * Phi_2^2 * Phi_6": 2240,
   "Phi_1^6 * Phi_3": 448,
   "Phi_1^2 * Phi_2^4 * Phi_3": 2240,
   "Phi_2^6 * Phi_6": 448,
   "Phi_1^2 * Phi_3 * Phi_4^2": 26880,
   "Phi_2^2 * Phi_4^2 * Phi_6": 26880,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 53760,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 53760,
   "Phi_1^3 * Phi_2^3 * Phi_4": 81760,
   "Phi_1^5 * Phi_2^3": 4200,
   "Phi_1^3 * Phi_2^5": 4200,
   "Phi_1^7 * Phi_2": 56,
   "Phi_1^5 * Phi_2 * Phi_4": 3696,
   "Phi_1 * Phi_2^5 * Phi_4": 3696,
   "Phi_1 * Phi_2^7": 56,
   "Phi_1^3 * Phi_2^3 * Phi_6": 26880,
   "Phi_1^3 * Phi_2^3 * Phi_3": 26880,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 134400,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 134400,
   "Phi_1^5 * Phi_2 * Phi_3": 8960,
   "Phi_1 * Phi_2^5 * Phi_6": 8960,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 8960,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 8960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 286720,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 17920,
   "Phi_1^4 * Phi_3^2": 17920,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 17920,
   "Phi_2^4 * Phi_6^2": 17920,
   "Phi_1^3 * Phi_2 * Phi_3^2": 35840,
   "Phi_1 * Phi_2^3 * Phi_6^2": 35840,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 71680,
   "Phi_1 * Phi_2 * Phi_4^3": 47040,
   "Phi_1^3 * Phi_2 * Phi_4^2": 10080,
   "Phi_1 * Phi_2^3 * Phi_4^2": 10080,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 107520,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 215040,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 107520,
   "Phi_4^4": 1680,
   "Phi_4^2 * Phi_12": 215040,
   "Phi_1^3 * Phi_2 * Phi_8": 13440,
   "Phi_1 * Phi_2^3 * Phi_8": 13440,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 107520,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 107520,
   "Phi_8^2": 80640,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 725760,
   "Phi_2^2 * Phi_4 * Phi_8": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_8": 80640,
   "Phi_1^2 * Phi_4 * Phi_8": 40320,
   "Phi_1^2 * Phi_2^2 * Phi_10": 64512,
   "Phi_1^2 * Phi_2^2 * Phi_5": 64512,
   "Phi_1^4 * Phi_5": 21504,
   "Phi_2^4 * Phi_10": 21504,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 129024,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 129024,
   "Phi_1 * Phi_2^3 * Phi_10": 129024,
   "Phi_1^3 * Phi_2 * Phi_5": 129024,
   "Phi_2^2 * Phi_6 * Phi_10": 172032,
   "Phi_1^2 * Phi_3 * Phi_5": 172032
  },
  "n_charpolys": 72
 },
 {
  "idx": 4,
  "order": 725760,
  "index": 960,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_2^2 * Phi_6^3": 2240,
   "Phi_1^2 * Phi_3^3": 2240,
   "Phi_6 * Phi_18": 40320,
   "Phi_3 * Phi_9": 40320,
   "Phi_1^5 * Phi_2^3": 1260,
   "Phi_1^3 * Phi_2^5": 1260,
   "Phi_1^4 * Phi_3^2": 3360,
   "Phi_2^4 * Phi_6^2": 3360,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 10080,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 10080,
   "Phi_2^6 * Phi_6": 168,
   "Phi_1^6 * Phi_3": 168,
   "Phi_2^4 * Phi_10": 3024,
   "Phi_1^4 * Phi_5": 3024,
   "Phi_1^2 * Phi_3 * Phi_5": 24192,
   "Phi_2^2 * Phi_6 * Phi_10": 24192,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_1 * Phi_2^5 * Phi_4": 756,
   "Phi_1^5 * Phi_2 * Phi_4": 756,
   "Phi_1^2 * Phi_2^2 * Phi_10": 9072,
   "Phi_1^2 * Phi_2^2 * Phi_5": 9072,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 18144,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 18144,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 20160,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 20160,
   "Phi_1^3 * Phi_2^3 * Phi_3": 2520,
   "Phi_1^3 * Phi_2^3 * Phi_6": 2520,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7560,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7560,
   "Phi_1^3 * Phi_2^3 * Phi_4": 22680,
   "Phi_1^4 * Phi_2^4": 1890,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 60480,
   "Phi_1^7 * Phi_2": 36,
   "Phi_1 * Phi_2^7": 36,
   "Phi_1^5 * Phi_2 * Phi_3": 2520,
   "Phi_1 * Phi_2^5 * Phi_6": 2520,
   "Phi_1^2 * Phi_2^4 * Phi_4": 7560,
   "Phi_1^4 * Phi_2^2 * Phi_4": 7560,
   "Phi_2^2 * Phi_14": 25920,
   "Phi_1^2 * Phi_7": 25920,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22680,
   "Phi_1 * Phi_2^3 * Phi_6^2": 10080,
   "Phi_1^3 * Phi_2 * Phi_3^2": 10080,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 90720,
   "Phi_1 * Phi_2 * Phi_7": 25920,
   "Phi_1 * Phi_2 * Phi_14": 25920,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 15120,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 15120,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 15120,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 15120,
   "Phi_1^3 * Phi_2 * Phi_5": 18144,
   "Phi_1 * Phi_2^3 * Phi_10": 18144
  },
  "n_charpolys": 55
 },
 {
  "idx": 5,
  "order": 622080,
  "index": 1120,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^6 * Phi_3": 242,
   "Phi_1^7 * Phi_2": 39,
   "Phi_2^6 * Phi_6": 242,
   "Phi_2^8": 1,
   "Phi_1 * Phi_2^7": 39,
   "Phi_1^4 * Phi_5": 5184,
   "Phi_1^2 * Phi_3 * Phi_5": 10368,
   "Phi_1^3 * Phi_2 * Phi_5": 20736,
   "Phi_2^2 * Phi_6 * Phi_10": 10368,
   "Phi_2^4 * Phi_10": 5184,
   "Phi_1 * Phi_2^3 * Phi_10": 20736,
   "Phi_1 * Phi_2^5 * Phi_6": 2232,
   "Phi_1^2 * Phi_2^6": 378,
   "Phi_1^5 * Phi_2 * Phi_3": 2232,
   "Phi_1^6 * Phi_2^2": 378,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 10368,
   "Phi_1^2 * Phi_2^2 * Phi_5": 15552,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 10368,
   "Phi_1^2 * Phi_2^2 * Phi_10": 15552,
   "Phi_1^3 * Phi_2^5": 1485,
   "Phi_1^2 * Phi_2^4 * Phi_6": 7020,
   "Phi_1^5 * Phi_2^3": 1485,
   "Phi_1^4 * Phi_2^2 * Phi_3": 7020,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 3240,
   "Phi_1 * Phi_2^5 * Phi_4": 1620,
   "Phi_1^2 * Phi_2^4 * Phi_4": 9720,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 3240,
   "Phi_1^5 * Phi_2 * Phi_4": 1620,
   "Phi_1^4 * Phi_2^2 * Phi_4": 9720,
   "Phi_1^3 * Phi_2^3 * Phi_4": 20520,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 19440,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 19440,
   "Phi_1^4 * Phi_2^2 * Phi_6": 1530,
   "Phi_1^4 * Phi_2^4": 3330,
   "Phi_1^2 * Phi_2^4 * Phi_3": 1530,
   "Phi_2^4 * Phi_6^2": 960,
   "Phi_1^4 * Phi_3^2": 960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 34560,
   "Phi_1^3 * Phi_2^3 * Phi_3": 11880,
   "Phi_1^3 * Phi_2^3 * Phi_6": 11880,
   "Phi_2^2 * Phi_6^3": 1040,
   "Phi_1 * Phi_2^3 * Phi_6^2": 5760,
   "Phi_1^2 * Phi_3^3": 1040,
   "Phi_1^3 * Phi_2 * Phi_3^2": 5760,
   "Phi_1 * Phi_2 * Phi_3^3": 3120,
   "Phi_3^4": 160,
   "Phi_1 * Phi_2 * Phi_6^3": 3120,
   "Phi_6^4": 160,
   "Phi_3^2 * Phi_6^2": 2880,
   "Phi_2^2 * Phi_3^2 * Phi_6": 3600,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 10800,
   "Phi_1^2 * Phi_3 * Phi_6^2": 3600,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 10800,
   "Phi_2^2 * Phi_4^2 * Phi_6": 1080,
   "Phi_2^4 * Phi_4^2": 540,
   "Phi_1 * Phi_2^3 * Phi_4^2": 1620,
   "Phi_1^2 * Phi_3 * Phi_4^2": 1080,
   "Phi_1^4 * Phi_4^2": 540,
   "Phi_1^3 * Phi_2 * Phi_4^2": 1620,
   "Phi_3^2 * Phi_12": 8640,
   "Phi_1^2 * Phi_3 * Phi_12": 4320,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 12960,
   "Phi_6^2 * Phi_12": 8640,
   "Phi_2^2 * Phi_6 * Phi_12": 4320,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 12960,
   "Phi_1 * Phi_2 * Phi_9": 17280,
   "Phi_3 * Phi_9": 11520,
   "Phi_1^2 * Phi_9": 5760,
   "Phi_1 * Phi_2 * Phi_18": 17280,
   "Phi_6 * Phi_18": 11520,
   "Phi_2^2 * Phi_18": 5760,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 5400,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 5400,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 8640,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 8640,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 17280,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 8640,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 8640,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 12960,
   "Phi_1^3 * Phi_2 * Phi_8": 6480,
   "Phi_1^2 * Phi_2^2 * Phi_8": 38880,
   "Phi_1 * Phi_2^3 * Phi_8": 6480,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 12960
  },
  "n_charpolys": 84
 },
 {
  "idx": 6,
  "order": 442368,
  "index": 1575,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^4 * Phi_2^4": 3206,
   "Phi_4^4": 912,
   "Phi_1^2 * Phi_2^6": 228,
   "Phi_1^6 * Phi_2^2": 228,
   "Phi_2^4 * Phi_4^2": 456,
   "Phi_1^4 * Phi_4^2": 456,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 22032,
   "Phi_1^4 * Phi_3^2": 1536,
   "Phi_2^4 * Phi_6^2": 1536,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 49152,
   "Phi_1^6 * Phi_3": 64,
   "Phi_2^6 * Phi_6": 64,
   "Phi_1^2 * Phi_2^4 * Phi_3": 832,
   "Phi_1^4 * Phi_2^2 * Phi_6": 832,
   "Phi_2^2 * Phi_4^2 * Phi_6": 768,
   "Phi_1^2 * Phi_3 * Phi_4^2": 768,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1920,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1920,
   "Phi_6^2 * Phi_12": 1536,
   "Phi_3^2 * Phi_12": 1536,
   "Phi_6^4": 128,
   "Phi_3^4": 128,
   "Phi_3^2 * Phi_6^2": 3328,
   "Phi_12^2": 7680,
   "Phi_1^2 * Phi_3 * Phi_12": 3072,
   "Phi_2^2 * Phi_6 * Phi_12": 3072,
   "Phi_1^2 * Phi_3 * Phi_6^2": 512,
   "Phi_2^2 * Phi_3^2 * Phi_6": 512,
   "Phi_2^2 * Phi_6^3": 512,
   "Phi_1^2 * Phi_3^3": 512,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1^2 * Phi_2^2 * Phi_8": 6912,
   "Phi_8^2": 16128,
   "Phi_1^2 * Phi_4 * Phi_8": 3456,
   "Phi_2^2 * Phi_4 * Phi_8": 3456,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 7680,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 7680,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 4608,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 4608,
   "Phi_1^7 * Phi_2": 24,
   "Phi_1 * Phi_2^7": 24,
   "Phi_1^3 * Phi_2^5": 1032,
   "Phi_1^5 * Phi_2^3": 1032,
   "Phi_1 * Phi_2 * Phi_4^3": 10944,
   "Phi_1 * Phi_2^3 * Phi_4^2": 2016,
   "Phi_1^3 * Phi_2 * Phi_4^2": 2016,
   "Phi_1^3 * Phi_2^3 * Phi_4": 15840,
   "Phi_1 * Phi_2^5 * Phi_4": 432,
   "Phi_1^5 * Phi_2 * Phi_4": 432,
   "Phi_1^5 * Phi_2 * Phi_3": 768,
   "Phi_1 * Phi_2^5 * Phi_6": 768,
   "Phi_1^3 * Phi_2^3 * Phi_6": 5376,
   "Phi_1^3 * Phi_2^3 * Phi_3": 5376,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 6912,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 6912,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 3072,
   "Phi_1 * Phi_2^3 * Phi_6^2": 3072,
   "Phi_1^3 * Phi_2 * Phi_3^2": 3072,
   "Phi_1 * Phi_2 * Phi_6^3": 1536,
   "Phi_1 * Phi_2 * Phi_3^3": 1536,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 1536,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 1536,
   "Phi_1 * Phi_2 * Phi_6 * Phi_12": 9216,
   "Phi_1 * Phi_2 * Phi_3 * Phi_12": 9216,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 2304,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 2304,
   "Phi_1 * Phi_2 * Phi_6 * Phi_8": 9216,
   "Phi_1 * Phi_2 * Phi_3 * Phi_8": 9216,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 62208,
   "Phi_1 * Phi_2^3 * Phi_8": 1152,
   "Phi_1^3 * Phi_2 * Phi_8": 1152,
   "Phi_4^2 * Phi_12": 30720,
   "Phi_24": 18432,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 18432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 18432
  },
  "n_charpolys": 79
 },
 {
  "idx": 7,
  "order": 344064,
  "index": 2025,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^7 * Phi_2": 8,
   "Phi_1^6 * Phi_2^2": 196,
   "Phi_1^5 * Phi_2^3": 728,
   "Phi_1^4 * Phi_2^4": 1862,
   "Phi_1^3 * Phi_2^5": 728,
   "Phi_1^2 * Phi_2^6": 196,
   "Phi_1 * Phi_2^7": 8,
   "Phi_2^8": 1,
   "Phi_1^3 * Phi_2^3 * Phi_4": 10528,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 27216,
   "Phi_1 * Phi_2 * Phi_4^3": 3136,
   "Phi_4^4": 784,
   "Phi_1^4 * Phi_2^2 * Phi_4": 4032,
   "Phi_1^5 * Phi_2 * Phi_4": 336,
   "Phi_1^3 * Phi_2 * Phi_4^2": 3360,
   "Phi_1^4 * Phi_4^2": 168,
   "Phi_1^2 * Phi_2^4 * Phi_4": 4032,
   "Phi_1 * Phi_2^3 * Phi_4^2": 3360,
   "Phi_1 * Phi_2^5 * Phi_4": 336,
   "Phi_2^4 * Phi_4^2": 168,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 37632,
   "Phi_8^2": 16128,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 28672,
   "Phi_1^3 * Phi_2 * Phi_3^2": 7168,
   "Phi_1 * Phi_2^3 * Phi_6^2": 7168,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 7168,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 3584,
   "Phi_2^4 * Phi_6^2": 3584,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 7168,
   "Phi_1^4 * Phi_3^2": 3584,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 3584,
   "Phi_4^2 * Phi_12": 14336,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 14336,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 14336,
   "Phi_1^3 * Phi_2 * Phi_8": 2688,
   "Phi_1^2 * Phi_4 * Phi_8": 2688,
   "Phi_1^2 * Phi_2^2 * Phi_8": 5376,
   "Phi_1 * Phi_2^3 * Phi_8": 2688,
   "Phi_2^2 * Phi_4 * Phi_8": 2688,
   "Phi_2^2 * Phi_14": 24576,
   "Phi_1 * Phi_2 * Phi_7": 24576,
   "Phi_1 * Phi_2 * Phi_14": 24576,
   "Phi_1^2 * Phi_7": 24576
  },
  "n_charpolys": 44
 },
 {
  "idx": 8,
  "order": 62208,
  "index": 11200,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_1^2 * Phi_3^3": 608,
   "Phi_1^6 * Phi_3": 8,
   "Phi_1^4 * Phi_3^2": 312,
   "Phi_3^4": 16,
   "Phi_1^4 * Phi_2^4": 882,
   "Phi_6^4": 16,
   "Phi_2^6 * Phi_6": 8,
   "Phi_2^2 * Phi_6^3": 608,
   "Phi_2^4 * Phi_6^2": 312,
   "Phi_2^8": 1,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 1944,
   "Phi_1^6 * Phi_2^2": 54,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 216,
   "Phi_1^4 * Phi_2^2 * Phi_3": 216,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 216,
   "Phi_1^2 * Phi_2^4 * Phi_6": 216,
   "Phi_1^2 * Phi_2^6": 54,
   "Phi_12^2": 864,
   "Phi_4^4": 216,
   "Phi_4^2 * Phi_12": 864,
   "Phi_1^2 * Phi_9": 576,
   "Phi_3 * Phi_9": 1152,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": 6912,
   "Phi_2^2 * Phi_18": 576,
   "Phi_6 * Phi_18": 1152,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1296,
   "Phi_1^2 * Phi_2^4 * Phi_4": 648,
   "Phi_1^4 * Phi_2^2 * Phi_4": 648,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1296,
   "Phi_24": 5184,
   "Phi_8^2": 2592,
   "Phi_1^4 * Phi_2^2 * Phi_6": 144,
   "Phi_2^2 * Phi_3^2 * Phi_6": 288,
   "Phi_3^2 * Phi_6^2": 576,
   "Phi_1^2 * Phi_3 * Phi_6^2": 288,
   "Phi_1^2 * Phi_2^4 * Phi_3": 144,
   "Phi_1^7 * Phi_2": 12,
   "Phi_1^3 * Phi_2 * Phi_3^2": 1008,
   "Phi_1^5 * Phi_2 * Phi_3": 72,
   "Phi_1 * Phi_2 * Phi_3^3": 96,
   "Phi_1^3 * Phi_2^3 * Phi_6": 648,
   "Phi_1^3 * Phi_2^5": 324,
   "Phi_1^3 * Phi_2^3 * Phi_3": 648,
   "Phi_1^5 * Phi_2^3": 324,
   "Phi_1 * Phi_2 * Phi_6^3": 96,
   "Phi_1 * Phi_2^5 * Phi_6": 72,
   "Phi_1 * Phi_2^3 * Phi_6^2": 1008,
   "Phi_1 * Phi_2^7": 12,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 2592,
   "Phi_1 * Phi_2 * Phi_4^3": 1296,
   "Phi_1 * Phi_2 * Phi_9": 1728,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": 1296,
   "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": 2592,
   "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": 2592,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": 1296,
   "Phi_1 * Phi_2 * Phi_18": 1728,
   "Phi_1^3 * Phi_2^3 * Phi_4": 2160,
   "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": 432,
   "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": 864,
   "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": 432,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7776
  },
  "n_charpolys": 62
 },
 {
  "idx": 9,
  "order": 57600,
  "index": 12096,
  "contains_minus1": true,
  "charpolys": {
   "Phi_1^8": 1,
   "Phi_2^8": 1,
   "Phi_1^6 * Phi_2^2": 130,
   "Phi_1^2 * Phi_2^6": 130,
   "Phi_1^4 * Phi_2^4": 450,
   "Phi_1^4 * Phi_3^2": 400,
   "Phi_2^4 * Phi_6^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_3^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_6^2": 400,
   "Phi_1^2 * Phi_2^2 * Phi_4^2": 5400,
   "Phi_5^2": 576,
   "Phi_10^2": 576,
   "Phi_1 * Phi_2^7": 20,
   "Phi_1^7 * Phi_2": 20,
   "Phi_1^6 * Phi_3": 40,
   "Phi_2^6 * Phi_6": 40,
   "Phi_1 * Phi_2^5 * Phi_6": 440,
   "Phi_1^5 * Phi_2 * Phi_3": 440,
   "Phi_1 * Phi_2^5 * Phi_4": 60,
   "Phi_1^5 * Phi_2 * Phi_4": 60,
   "Phi_1^4 * Phi_5": 48,
   "Phi_2^4 * Phi_10": 48,
   "Phi_1^3 * Phi_2^5": 300,
   "Phi_1^5 * Phi_2^3": 300,
   "Phi_1^4 * Phi_2^2 * Phi_3": 1000,
   "Phi_1^2 * Phi_2^4 * Phi_6": 1000,
   "Phi_1^4 * Phi_2^2 * Phi_4": 600,
   "Phi_1^2 * Phi_2^4 * Phi_4": 600,
   "Phi_1 * Phi_2^3 * Phi_10": 480,
   "Phi_1^3 * Phi_2 * Phi_5": 480,
   "Phi_1^3 * Phi_2^3 * Phi_6": 600,
   "Phi_1^3 * Phi_2^3 * Phi_3": 600,
   "Phi_1^3 * Phi_2^3 * Phi_4": 1800,
   "Phi_1^2 * Phi_2^2 * Phi_10": 720,
   "Phi_1^2 * Phi_2^2 * Phi_5": 720,
   "Phi_1 * Phi_2^3 * Phi_6^2": 800,
   "Phi_1^3 * Phi_2 * Phi_3^2": 800,
   "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": 1200,
   "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": 1200,
   "Phi_1^2 * Phi_3 * Phi_5": 960,
   "Phi_2^2 * Phi_6 * Phi_10": 960,
   "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": 1200,
   "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": 1200,
   "Phi_1 * Phi_2 * Phi_3 * Phi_5": 960,
   "Phi_1 * Phi_2 * Phi_6 * Phi_10": 960,
   "Phi_1 * Phi_2 * Phi_4 * Phi_10": 1440,
   "Phi_1 * Phi_2 * Phi_4 * Phi_5": 1440,
   "Phi_4^4": 240,
   "Phi_1 * Phi_2 * Phi_4^3": 2400,
   "Phi_4^2 * Phi_12": 4800,
   "Phi_1 * Phi_2 * Phi_4 * Phi_12": 4800,
   "Phi_20": 5760,
   "Phi_1 * Phi_2 * Phi_4 * Phi_8": 7200
  },
  "n_charpolys": 53
 }
]

==> anc/monodromy/data/minimal_sections_q7.json <==
{
 "Phi_1^4 * Phi_2^4": {
  "curves": 0,
  "rows": [
   {
    "n_rational_minimal_sections": 8,
    "fixed_root_type": "A1 + A1 + A1 + A1",
    "fixed_disc": 16,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "1^8 2^116",
    "curves": 0,
    "fraction": null,
    "WE8_prediction": 0.972972972972973,
    "example_D": null
   },
   {
    "n_rational_minimal_sections": 24,
    "fixed_root_type": "D4",
    "fixed_disc": 4,
    "sha_group": "Z/2 x Z/2",
    "sha_order": 4,
    "cycle_type_on_roots": "1^24 2^108",
    "curves": 0,
    "fraction": null,
    "WE8_prediction": 0.02702702702702703,
    "example_D": null
   }
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "curves": 378,
  "rows": [
   {
    "n_rational_minimal_sections": 0,
    "fixed_root_type": "trivial",
    "fixed_disc": 12,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "2^6 3^8 6^34",
    "curves": 105,
    "fraction": 0.2777777777777778,
    "WE8_prediction": 0.16666666666666666,
    "example_D": [
     0,
     1,
     0,
     0,
     0,
     1
    ]
   },
   {
    "n_rational_minimal_sections": 2,
    "fixed_root_type": "A1",
    "fixed_disc": 12,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "1^2 2^5 3^2 6^37",
    "curves": 252,
    "fraction": 0.6666666666666666,
    "WE8_prediction": 0.75,
    "example_D": [
     0,
     3,
     0,
     0,
     0,
     1
    ]
   },
   {
    "n_rational_minimal_sections": 6,
    "fixed_root_type": "A2",
    "fixed_disc": 3,
    "sha_group": "Z/2 x Z/2",
    "sha_order": 4,
    "cycle_type_on_roots": "1^6 2^3 3^6 6^35",
    "curves": 21,
    "fraction": 0.05555555555555555,
    "WE8_prediction": 0.08333333333333333,
    "example_D": [
     4,
     5,
     2,
     3,
     0,
     1
    ]
   }
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "curves": 14,
  "rows": [
   {
    "n_rational_minimal_sections": 4,
    "fixed_root_type": "A1 + A1",
    "fixed_disc": 16,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "1^4 2^28 4^45",
    "curves": 14,
    "fraction": 1.0,
    "WE8_prediction": 0.9473684210526315,
    "example_D": [
     2,
     6,
     1,
     0,
     0,
     1
    ]
   },
   {
    "n_rational_minimal_sections": 12,
    "fixed_root_type": "A3",
    "fixed_disc": 4,
    "sha_group": "Z/2 x Z/2",
    "sha_order": 4,
    "cycle_type_on_roots": "1^12 2^24 4^45",
    "curves": 0,
    "fraction": 0.0,
    "WE8_prediction": 0.05263157894736842,
    "example_D": null
   }
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "curves": 126,
  "rows": [
   {
    "n_rational_minimal_sections": 0,
    "fixed_root_type": "trivial",
    "fixed_disc": 16,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "2^4 4^58",
    "curves": 126,
    "fraction": 1.0,
    "WE8_prediction": 0.8888888888888888,
    "example_D": [
     1,
     0,
     0,
     0,
     0,
     1
    ]
   },
   {
    "n_rational_minimal_sections": 4,
    "fixed_root_type": "A1 + A1",
    "fixed_disc": 4,
    "sha_group": "Z/2 x Z/2",
    "sha_order": 4,
    "cycle_type_on_roots": "1^4 2^10 4^54",
    "curves": 0,
    "fraction": 0.0,
    "WE8_prediction": 0.1111111111111111,
    "example_D": null
   }
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "curves": 1274,
  "rows": [
   {
    "n_rational_minimal_sections": 0,
    "fixed_root_type": "trivial",
    "fixed_disc": 8,
    "sha_group": "0",
    "sha_order": 1,
    "cycle_type_on_roots": "4^2 8^29",
    "curves": 1120,
    "fraction": 0.8791208791208791,
    "WE8_prediction": 0.8,
    "example_D": [
     1,
     4,
     0,
     0,
     0,
     1
    ]
   },
   {
    "n_rational_minimal_sections": 2,
    "fixed_root_type": "A1",
    "fixed_disc": 2,
    "sha_group": "Z/2 x Z/2",
    "sha_order": 4,
    "cycle_type_on_roots": "1^2 2^1 4^5 8^27",
    "curves": 154,
    "fraction": 0.12087912087912088,
    "WE8_prediction": 0.2,
    "example_D": [
     5,
     4,
     1,
     0,
     0,
     1
    ]
   }
  ]
 }
}

==> anc/monodromy/data/normal_subgroups.json <==
[
 {
  "order": 1,
  "index": 696729600,
  "quotient_cyclic": false,
  "quotient_abelian": false,
  "contains_minus1": false,
  "quotient_order": 696729600
 },
 {
  "order": 2,
  "index": 348364800,
  "quotient_cyclic": false,
  "quotient_abelian": false,
  "contains_minus1": true,
  "quotient_order": 348364800
 },
 {
  "order": 348364800,
  "index": 2,
  "quotient_cyclic": true,
  "quotient_abelian": true,
  "contains_minus1": true,
  "quotient_order": 2
 },
 {
  "order": 696729600,
  "index": 1,
  "quotient_cyclic": true,
  "quotient_abelian": true,
  "contains_minus1": true,
  "quotient_order": 1
 }
]

==> anc/monodromy/data/normal_subgroups_rerun.json <==
[
 {
  "order": 1,
  "index": 696729600,
  "quotient_cyclic": false,
  "quotient_abelian": false,
  "contains_minus1": false,
  "quotient_order": 696729600
 },
 {
  "order": 2,
  "index": 348364800,
  "quotient_cyclic": false,
  "quotient_abelian": false,
  "contains_minus1": true,
  "quotient_order": 348364800
 },
 {
  "order": 348364800,
  "index": 2,
  "quotient_cyclic": true,
  "quotient_abelian": true,
  "contains_minus1": true,
  "quotient_order": 2
 },
 {
  "order": 696729600,
  "index": 1,
  "quotient_cyclic": true,
  "quotient_abelian": true,
  "contains_minus1": true,
  "quotient_order": 1
 }
]

==> anc/monodromy/data/q5_all.json <==
[{"D_coeffs": [0, 1, 0, 0, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [1, 1, 0, 0, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [2, 1, 0, 0, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [3, 1, 0, 0, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [4, 1, 0, 0, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [0, 2, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 2, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 2, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 3, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 3, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [3, 3, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [4, 3, 0, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 4, 0, 0, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [1, 4, 0, 0, 0, 1], "L_coeffs": [1, -15, 75, -125, 0, -3125, 46875, -234375, 390625], "type": "Phi_1^4 * Phi_5", "det": 1}, {"D_coeffs": [2, 4, 0, 0, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [3, 4, 0, 0, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [4, 4, 0, 0, 0, 1], "L_coeffs": [1, -15, 75, -125, 0, -3125, 46875, -234375, 390625], "type": "Phi_1^4 * Phi_5", "det": 1}, {"D_coeffs": [0, 0, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 1, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 1, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 0, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 1, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 1, 1, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 1, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 2, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 1, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 1, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 3, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 1, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 1, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 3, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 1, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 4, 1, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 1, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 1, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 2, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 0, 2, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 2, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 2, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 0, 2, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 2, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 2, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 1, 2, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 2, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 2, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 2, 2, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 2, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 2, 2, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 2, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 2, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 2, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 3, 2, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 2, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 2, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 3, 2, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 2, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 4, 2, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 4, 2, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 2, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 4, 2, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 3, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 0, 3, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 3, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 0, 3, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 3, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 3, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 3, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 3, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 3, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 3, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 2, 3, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 3, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 3, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 2, 3, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 2, 3, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 3, 3, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 3, 3, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 3, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 3, 3, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 3, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 3, 0, 0, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 4, 3, 0, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 3, 0, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 4, 3, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 3, 0, 0, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 0, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 4, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 4, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 0, 4, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 1, 4, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 1, 4, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 4, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 2, 4, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 4, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 4, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 3, 4, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 4, 0, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 4, 4, 0, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 4, 0, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 4, 0, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 0, 0, 1, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [1, 0, 0, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 0, 0, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 0, 0, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 0, 0, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 1, 0, 1, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 1, 0, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 0, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 0, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 0, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 0, 1, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [1, 2, 0, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 0, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 0, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 0, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 0, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 0, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 4, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 4, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 0, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 0, 1, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 1, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 1, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 1, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 1, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [3, 1, 1, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 2, 1, 1, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [1, 2, 1, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 2, 1, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 1, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 1, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 3, 1, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 1, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 1, 1, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 3, 1, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 3, 1, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 1, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 1, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 1, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 1, 1, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [0, 0, 2, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 2, 1, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [2, 0, 2, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 2, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 1, 2, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 2, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 2, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 2, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 2, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 2, 2, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [4, 2, 2, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 2, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 2, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 3, 2, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [3, 3, 2, 1, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [4, 3, 2, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 2, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 2, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 2, 1, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 4, 2, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 4, 2, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 3, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 3, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 3, 1, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [0, 1, 3, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 1, 3, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 3, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 3, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 3, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 2, 3, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [3, 2, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 2, 3, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 3, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 3, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 3, 1, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [3, 3, 3, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [4, 3, 3, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 4, 3, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 3, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 3, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 4, 3, 1, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 4, 3, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 0, 4, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 4, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 4, 1, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 4, 1, 0, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 4, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 1, 4, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [4, 1, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 4, 1, 0, 1], "L_coeffs": [1, 10, 75, 500, 3125, 12500, 46875, 156250, 390625], "type": "Phi_5^2", "det": 1}, {"D_coeffs": [1, 2, 4, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 2, 4, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 4, 1, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 4, 1, 0, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 3, 4, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 4, 1, 0, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 4, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 3, 4, 1, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 3, 4, 1, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 4, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 4, 1, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [2, 4, 4, 1, 0, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 4, 1, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 0, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 0, 0, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [3, 0, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [4, 0, 0, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 1, 0, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 1, 0, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 0, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 0, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 2, 0, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 2, 0, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 0, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 0, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 2, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [1, 3, 0, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 0, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 1250, 0, 0, 0, 390625], "type": "Phi_8^2", "det": 1}, {"D_coeffs": [1, 4, 0, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 4, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 0, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 0, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 0, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 1, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 0, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 1250, 0, 0, 0, 390625], "type": "Phi_8^2", "det": 1}, {"D_coeffs": [3, 0, 1, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 0, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 1, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 1, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 1, 1, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 1, 1, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 1, 1, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 1, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [1, 2, 1, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 2, 1, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 1, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [4, 2, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 3, 1, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 3, 1, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 1, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 3, 1, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 3, 1, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 1, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 1, 2, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [2, 4, 1, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 1, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 0, 2, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 0, 2, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 2, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 2, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 1, 2, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 1, 2, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 2, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 1, 2, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 2, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 2, 2, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 2, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 2, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 2, 2, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [0, 3, 2, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 3, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 1250, 0, 0, 0, 390625], "type": "Phi_8^2", "det": 1}, {"D_coeffs": [2, 3, 2, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 3, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 4, 2, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 4, 2, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 4, 2, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 4, 2, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 0, 3, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 0, 3, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 3, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 3, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 1, 3, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 1, 3, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 1, 3, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 3, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 1, 3, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 3, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 2, 3, 2, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [2, 2, 3, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 3, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 3, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 3, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 3, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 1250, 0, 0, 0, 390625], "type": "Phi_8^2", "det": 1}, {"D_coeffs": [0, 4, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 4, 3, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 3, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 4, 3, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 4, 3, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 0, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 0, 4, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 0, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 1250, 0, 0, 0, 390625], "type": "Phi_8^2", "det": 1}, {"D_coeffs": [4, 0, 4, 2, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 1, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 1, 4, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 4, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 1, 4, 2, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 1, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 2, 4, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [1, 2, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 2, 4, 2, 0, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [3, 2, 4, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 4, 2, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 3, 4, 2, 0, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 3, 4, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 4, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 3, 4, 2, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 3, 4, 2, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 4, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 2, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 4, 2, 0, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 4, 2, 0, 1], "L_coeffs": [1, -10, 75, -500, 3125, -12500, 46875, -156250, 390625], "type": "Phi_10^2", "det": 1}, {"D_coeffs": [0, 0, 0, 3, 0, 1], "L_coeffs": [1, -10, 50, 0, -625, 0, 31250, -156250, 390625], "type": "Phi_6^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 0, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 0, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 1, 0, 3, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 1, 0, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 1, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 0, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [1, 2, 0, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 2, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 0, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 0, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 0, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 4, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 0, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 0, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 0, 1, 3, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 0, 1, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 0, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 1, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 1, 1, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 1, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 2, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 1, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 2, 1, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 1, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 3, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 1, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 3, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 4, 1, 3, 0, 1], "L_coeffs": [1, -10, 50, 0, -625, 0, 31250, -156250, 390625], "type": "Phi_6^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 4, 1, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 4, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 1, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 0, 2, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 0, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 0, 2, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 0, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 1, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 1, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 1, 2, 3, 0, 1], "L_coeffs": [1, -10, 50, 0, -625, 0, 31250, -156250, 390625], "type": "Phi_6^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 2, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 2, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 2, 2, 3, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 2, 2, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [4, 2, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 2, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 3, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 2, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 2, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 4, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 2, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 2, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 4, 2, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 3, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 0, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 3, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 0, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 1, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 1, 3, 3, 0, 1], "L_coeffs": [1, -10, 50, 0, -625, 0, 31250, -156250, 390625], "type": "Phi_6^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 1, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 1, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 1, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 2, 3, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [3, 2, 3, 3, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 2, 3, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [1, 3, 3, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 3, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 3, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 3, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 4, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 3, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 4, 3, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 4, 3, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 4, 3, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 0, 4, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 0, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 4, 3, 0, 1], "L_coeffs": [1, -10, 25, 250, -2500, 6250, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 1, 4, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 1, 4, 3, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 4, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 2, 4, 3, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 2, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 4, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 3, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 4, 3, 0, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 4, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 4, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 4, 4, 3, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 4, 3, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 4, 4, 3, 0, 1], "L_coeffs": [1, -10, 50, 0, -625, 0, 31250, -156250, 390625], "type": "Phi_6^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 0, 0, 4, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [1, 0, 0, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 0, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 0, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 0, 0, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 0, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 1, 0, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 1, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 0, 4, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 2, 0, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 2, 0, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 2, 0, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 2, 0, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 3, 0, 4, 0, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 3, 0, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 3, 0, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 0, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 0, 4, 0, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 4, 0, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 0, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 0, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 0, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 1, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 0, 1, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 1, 4, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 0, 1, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 0, 1, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 1, 1, 4, 0, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 1, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 1, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 1, 1, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 1, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 1, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 1, 4, 0, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 2, 1, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 1, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 1, 4, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [2, 3, 1, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 3, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [0, 4, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 1, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 4, 1, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 4, 1, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 0, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 0, 2, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 2, 4, 0, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 0, 2, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 2, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 1, 2, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 2, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 1, 2, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 2, 4, 0, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 2, 2, 4, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [1, 2, 2, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 2, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 2, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 2, 2, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 3, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 2, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 2, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 3, 2, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 4, 2, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 4, 2, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 2, 4, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 4, 2, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 4, 2, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 0, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 0, 3, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 3, 4, 0, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 0, 3, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 1, 3, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 1, 3, 4, 0, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 1, 3, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 3, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 1, 3, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 3, 4, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [1, 2, 3, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 2, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 2, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 2, 3, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 3, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 3, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 3, 3, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 3, 3, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 4, 3, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 4, 3, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 4, 3, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 4, 3, 4, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 4, 3, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 0, 4, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 0, 4, 4, 0, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 0, 4, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 0, 4, 4, 0, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 0, 4, 4, 0, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 4, 4, 0, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 4, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 1, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 1, 4, 4, 0, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 4, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 4, 4, 0, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 2, 4, 4, 0, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 4, 4, 0, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 4, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [2, 3, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 3, 4, 4, 0, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 4, 4, 0, 1], "L_coeffs": [1, 0, -50, 0, 1875, 0, -31250, 0, 390625], "type": "Phi_12^2", "det": 1}, {"D_coeffs": [0, 4, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 4, 4, 4, 0, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 4, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 4, 4, 4, 0, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 0, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 0, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 0, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 0, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 0, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 1, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 0, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 0, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 0, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 0, 0, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 3, 0, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 0, 0, 1, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 4, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 0, 0, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 4, 0, 0, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 0, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 1, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [1, 0, 1, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 0, 1, 0, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 1, 0, 1, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 1, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 1, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 1, 0, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 1, 1, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 1, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 1, 1, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 1, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 2, 1, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 1, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 2, 1, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 1, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 3, 1, 0, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 1, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 3, 1, 0, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 1, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 1, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 4, 1, 0, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 4, 1, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 1, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 1, 0, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 4, 1, 0, 1, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 0, 2, 0, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 0, 2, 0, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 2, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 2, 0, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 0, 2, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 2, 0, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 2, 0, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 2, 0, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 2, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 2, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 2, 0, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 2, 0, 1, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 2, 0, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 2, 2, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 2, 0, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 3, 2, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 2, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [3, 3, 2, 0, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 3, 2, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 2, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 2, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 2, 0, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 4, 2, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 2, 0, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [0, 0, 3, 0, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 0, 3, 0, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 3, 0, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 3, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 3, 0, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 1, 3, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 3, 0, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 3, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 3, 0, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 2, 3, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 2, 3, 0, 1, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 2, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 3, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 3, 0, 1, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 3, 0, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 3, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 3, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 4, 3, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 3, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 3, 0, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 4, 3, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 4, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 4, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 4, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 4, 0, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 1, 4, 0, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 4, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 4, 0, 1, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 4, 0, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [4, 1, 4, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 4, 0, 1, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 4, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 4, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 0, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 2, 4, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 4, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 3, 4, 0, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 4, 0, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 4, 0, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 4, 0, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 4, 4, 0, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 4, 0, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 4, 0, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 4, 4, 0, 1, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 4, 4, 0, 1, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [0, 0, 0, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 0, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 0, 0, 1, 1, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [3, 0, 0, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 0, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 0, 1, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 1, 0, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 0, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 0, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 0, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 0, 1, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 2, 0, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 1, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 2, 0, 1, 1, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 2, 0, 1, 1, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [0, 3, 0, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 0, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 0, 1, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 0, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 0, 1, 1, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 0, 1, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 4, 0, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 0, 1, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 0, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 0, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 1, 1, 1, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 0, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 1, 1, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 1, 1, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 1, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 1, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 1, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 1, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 1, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 1, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 3, 1, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 3, 1, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 3, 1, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 1, 1, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 4, 1, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 4, 1, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 1, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 4, 1, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 2, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 1, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 0, 2, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 2, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 0, 2, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 2, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 2, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 2, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 2, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [4, 1, 2, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 2, 1, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 2, 2, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 2, 2, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 2, 2, 1, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 2, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 3, 2, 1, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 2, 1, 1, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 3, 2, 1, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 2, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 2, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 2, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 2, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [2, 4, 2, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 2, 1, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 4, 2, 1, 1, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 3, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 3, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 0, 3, 1, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 0, 3, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 0, 3, 1, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 1, 3, 1, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 3, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 3, 1, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 3, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 3, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 3, 1, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 3, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 2, 3, 1, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 2, 3, 1, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 3, 1, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 3, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 3, 3, 1, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 3, 1, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 3, 1, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 3, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 3, 1, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 3, 1, 1, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 4, 3, 1, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 4, 3, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 4, 1, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 4, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 0, 4, 1, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 0, 4, 1, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 4, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 4, 1, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 1, 4, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 4, 1, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [0, 2, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 4, 1, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 4, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 2, 4, 1, 1, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [0, 3, 4, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 4, 1, 1, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 4, 1, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 4, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 4, 1, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 4, 1, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 1, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 4, 4, 1, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 4, 1, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 0, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 0, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 0, 2, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 0, 0, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 0, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [0, 1, 0, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 0, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 0, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [4, 1, 0, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 0, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 2, 0, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 2, 0, 2, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 0, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 0, 2, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 0, 2, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 0, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 3, 0, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 0, 2, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 0, 2, 1, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 4, 0, 2, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 0, 2, 1, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 0, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 0, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 4, 0, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 0, 1, 2, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 0, 1, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 1, 2, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 0, 1, 2, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 1, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 2, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 1, 2, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 2, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 1, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 1, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 1, 2, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 1, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 1, 2, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 1, 2, 1, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 1, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 1, 2, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 3, 1, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 1, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [4, 3, 1, 2, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 1, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 2, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 4, 1, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 1, 2, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 4, 1, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 2, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 2, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 0, 2, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 2, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 1, 2, 2, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [2, 1, 2, 2, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 2, 2, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 2, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 2, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 2, 2, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [2, 2, 2, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 2, 2, 2, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 3, 2, 2, 1, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 2, 2, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 3, 2, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 2, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 2, 2, 1, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 4, 2, 2, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 2, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 2, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 3, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 3, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 3, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 3, 2, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 0, 3, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 3, 2, 1, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 3, 2, 1, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [2, 1, 3, 2, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 3, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 3, 2, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 2, 3, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 2, 3, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 3, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 3, 2, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 3, 3, 2, 1, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 3, 3, 2, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 3, 3, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 3, 2, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 3, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 3, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 3, 2, 1, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [2, 4, 3, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 3, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 3, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 4, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 0, 4, 2, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 4, 2, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 4, 2, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [2, 1, 4, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 1, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 4, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 4, 2, 1, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 2, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 2, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 4, 2, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 4, 2, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 4, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 4, 4, 2, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 4, 2, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 4, 4, 2, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 0, 0, 3, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 0, 0, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 0, 0, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 0, 3, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 0, 3, 1, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 1, 0, 3, 1, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 0, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 0, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 1, 0, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 0, 3, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [0, 2, 0, 3, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 2, 0, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 0, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 2, 0, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 0, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 0, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 3, 0, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 0, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 0, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 0, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 4, 0, 3, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 0, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 0, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 0, 3, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 4, 0, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 0, 1, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 1, 3, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 0, 1, 3, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 1, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 1, 3, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [0, 1, 1, 3, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 1, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 1, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 1, 1, 3, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 1, 3, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 3, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 1, 3, 1, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 1, 3, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 2, 1, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 1, 3, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 3, 1, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 1, 3, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 3, 1, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 4, 1, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 3, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 4, 1, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 1, 3, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 4, 1, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 2, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 2, 3, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 0, 2, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 2, 3, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [0, 1, 2, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 2, 3, 1, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 1, 2, 3, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 2, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 2, 2, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 2, 2, 3, 1, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [3, 2, 2, 3, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 2, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 2, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 2, 3, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 3, 2, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 2, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 2, 3, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 4, 2, 3, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 2, 3, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 4, 2, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 2, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 3, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 3, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 3, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 3, 3, 1, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [4, 0, 3, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 3, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 3, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 3, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 3, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 3, 3, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 2, 3, 3, 1, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 3, 3, 1, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [2, 2, 3, 3, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 3, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 2, 3, 3, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 3, 3, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 3, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 3, 3, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 3, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 3, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 3, 3, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 3, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 4, 3, 3, 1, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 4, 3, 3, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 0, 4, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 4, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 4, 3, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 0, 4, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 0, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 3, 1, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 1, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 4, 3, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 4, 3, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 2, 4, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 4, 3, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 3, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 4, 3, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 4, 3, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 4, 4, 3, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 4, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 4, 3, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 4, 3, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 0, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 0, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 0, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 0, 4, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 0, 0, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 0, 4, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 0, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 0, 4, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 1, 0, 4, 1, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 1, 0, 4, 1, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [1, 2, 0, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 0, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 4, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 3, 0, 4, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [1, 3, 0, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 0, 4, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 0, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 3, 0, 4, 1, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 4, 0, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 0, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 0, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 0, 4, 1, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [4, 4, 0, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 1, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 0, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 1, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 1, 1, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 1, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 1, 1, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 1, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 2, 1, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 1, 4, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 2, 1, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 1, 4, 1, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 3, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 1, 4, 1, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 3, 1, 4, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 1, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 1, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 1, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 4, 1, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 0, 2, 4, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 2, 4, 1, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 0, 2, 4, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 2, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 2, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 2, 4, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 2, 4, 1, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 2, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 2, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 1, 2, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 2, 2, 4, 1, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 2, 2, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 2, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 2, 2, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 2, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 2, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 2, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 2, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 2, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 2, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [0, 4, 2, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 4, 2, 4, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 4, 2, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 2, 4, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 2, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 0, 3, 4, 1, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 0, 3, 4, 1, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 3, 4, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 3, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 3, 4, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 1, 3, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 3, 4, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 1, 3, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 3, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 2, 3, 4, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 3, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 2, 3, 4, 1, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 3, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 3, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 3, 4, 1, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 3, 4, 1, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 3, 4, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 3, 3, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 3, 3, 4, 1, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 4, 3, 4, 1, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 3, 4, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 3, 4, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 3, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 3, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 4, 4, 1, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 0, 4, 4, 1, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 4, 1, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 4, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 1, 4, 4, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 1, 4, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 4, 4, 1, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 4, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 4, 4, 1, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 4, 4, 1, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 4, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 4, 4, 1, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 4, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 3, 4, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 4, 4, 1, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 4, 4, 1, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 4, 4, 1, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 4, 1, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 4, 4, 4, 1, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 4, 4, 1, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 0, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 0, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 0, 0, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 1, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 0, 2, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [2, 1, 0, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 0, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 2, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 0, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 2, 0, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 0, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 3, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 3, 0, 0, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 0, 0, 2, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 3, 0, 0, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 3, 0, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 0, 0, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 0, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 0, 0, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 0, 0, 2, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 0, 1, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 0, 1, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 0, 1, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 0, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 1, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 1, 0, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 1, 0, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 2, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 1, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 0, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 3, 1, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 3, 1, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 0, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 4, 1, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 1, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 1, 0, 2, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 4, 1, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 1, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 2, 0, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 0, 2, 0, 2, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 0, 2, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 0, 2, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 2, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 2, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 1, 2, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 1, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 2, 2, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 2, 2, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [2, 2, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 2, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 2, 0, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 2, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 2, 0, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 2, 0, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 3, 2, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 4, 2, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 2, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 4, 2, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 2, 0, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 2, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 0, 3, 0, 2, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [2, 0, 3, 0, 2, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [4, 0, 3, 0, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 1, 3, 0, 2, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 3, 0, 2, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 1, 3, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 1, 3, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 3, 0, 2, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 3, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 3, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 3, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [1, 3, 3, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 3, 3, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 3, 3, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 3, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 3, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 3, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 3, 0, 2, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 4, 3, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 4, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 4, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 0, 4, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 4, 0, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 4, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 4, 0, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 1, 4, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 1, 4, 0, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 1, 4, 0, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [0, 2, 4, 0, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 2, 4, 0, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 2, 4, 0, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 4, 0, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 4, 0, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 3, 4, 0, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 4, 0, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 4, 0, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 4, 0, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 3, 4, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 4, 0, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 4, 0, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 4, 4, 0, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 4, 4, 0, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 4, 0, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 0, 1, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 0, 0, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 0, 1, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 0, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 0, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 0, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 0, 1, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 0, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 0, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 0, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 2, 0, 1, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 2, 0, 1, 2, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 2, 0, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 3, 0, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 3, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 3, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 3, 0, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 0, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 0, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 4, 0, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 4, 0, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 1, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 1, 1, 2, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 0, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 0, 1, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 1, 1, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 1, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 1, 1, 2, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [3, 1, 1, 1, 2, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [0, 2, 1, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 1, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 2, 1, 1, 2, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 1, 1, 2, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 1, 1, 2, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 1, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 1, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 1, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 1, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 1, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 1, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 4, 1, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 2, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 2, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 0, 2, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 2, 1, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 2, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 2, 1, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [2, 1, 2, 1, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 1, 2, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 1, 2, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 2, 1, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 2, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 2, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 2, 1, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 2, 2, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 2, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 3, 2, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 2, 1, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 2, 1, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 2, 1, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [0, 4, 2, 1, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 4, 2, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 2, 1, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 2, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 2, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 0, 3, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 0, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 0, 3, 1, 2, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [3, 0, 3, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 3, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 1, 3, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 1, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 3, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 3, 1, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 2, 3, 1, 2, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 3, 1, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 2, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 3, 1, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 3, 1, 2, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 3, 3, 1, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 3, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 3, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 3, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 4, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 3, 1, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 4, 3, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 4, 1, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 0, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 0, 4, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 4, 1, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 4, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 2, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 4, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 4, 1, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 4, 1, 2, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 2, 4, 1, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 4, 1, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 3, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 4, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 3, 4, 1, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 4, 1, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 4, 1, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 4, 4, 1, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 4, 1, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 4, 1, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 0, 0, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 0, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 0, 2, 2, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 0, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 0, 2, 2, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [1, 1, 0, 2, 2, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [3, 1, 0, 2, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 1, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 0, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 0, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 2, 0, 2, 2, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 0, 2, 2, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 0, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 0, 2, 2, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 0, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 3, 0, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 4, 0, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 0, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 4, 0, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 4, 0, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 4, 0, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 1, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 0, 1, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 1, 2, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 0, 1, 2, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 1, 1, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 1, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 1, 1, 2, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 1, 1, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 1, 2, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 2, 1, 2, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 1, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 1, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 1, 2, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 1, 2, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [0, 3, 1, 2, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 1, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 1, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [3, 3, 1, 2, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 3, 1, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 1, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 1, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 1, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 1, 2, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 4, 1, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 2, 2, 2, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 0, 2, 2, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 0, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [4, 0, 2, 2, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 2, 2, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 2, 2, 2, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 1, 2, 2, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 2, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 2, 2, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 2, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 2, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 2, 2, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 3, 2, 2, 2, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [2, 3, 2, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 2, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 4, 2, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 4, 2, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 4, 2, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 4, 2, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 3, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 3, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 3, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 3, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 3, 2, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 1, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 3, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 1, 3, 2, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 3, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 3, 2, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 3, 3, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 3, 2, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 3, 3, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 4, 3, 2, 2, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 4, 3, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 3, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 3, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 3, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 4, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 0, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 4, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 4, 2, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 4, 2, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 2, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 1, 4, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 2, 4, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 4, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 4, 2, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 2, 4, 2, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 2, 4, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 4, 2, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 4, 2, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 4, 2, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 3, 4, 2, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 3, 4, 2, 2, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 4, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 4, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 4, 4, 2, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 4, 4, 2, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 4, 2, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 0, 0, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 0, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 0, 3, 2, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 0, 3, 2, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 0, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 1, 0, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 0, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 1, 0, 3, 2, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 0, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 0, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 0, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 0, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 3, 0, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 0, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 0, 3, 2, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 3, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 0, 3, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 4, 0, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 0, 3, 2, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 0, 3, 2, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [0, 0, 1, 3, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 1, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 1, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [3, 0, 1, 3, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 0, 1, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 3, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 1, 1, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 1, 1, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 1, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 1, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 2, 1, 3, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 2, 1, 3, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 2, 1, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 3, 1, 3, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 3, 1, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 1, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 3, 1, 3, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 3, 1, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 4, 1, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 1, 3, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 1, 3, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 4, 1, 3, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 4, 1, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 2, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 0, 2, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 1, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 1, 2, 3, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 2, 3, 2, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 2, 3, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 2, 2, 3, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 2, 2, 3, 2, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 2, 2, 3, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 2, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 2, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 2, 3, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 3, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 2, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 2, 3, 2, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [1, 4, 2, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 2, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 2, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 0, 3, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 3, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 3, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 3, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 3, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 1, 3, 3, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 3, 3, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 2, 3, 3, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 2, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 2, 3, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 3, 3, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 3, 3, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 3, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 3, 3, 2, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 4, 3, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 3, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 3, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 3, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 4, 3, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 0, 4, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 4, 3, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 4, 3, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 4, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 1, 4, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 4, 3, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 4, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 4, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 4, 3, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 2, 4, 3, 2, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 2, 4, 3, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 4, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 2, 4, 3, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 3, 4, 3, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 4, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 3, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 4, 4, 3, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 4, 3, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 4, 3, 2, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 4, 4, 3, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 0, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [1, 0, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 0, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 0, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 1, 0, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 1, 0, 4, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 0, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 0, 4, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [0, 2, 0, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 0, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 0, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 4, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 0, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 0, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 0, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 3, 0, 4, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 3, 0, 4, 2, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 4, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 4, 0, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 4, 0, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 4, 0, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 0, 1, 4, 2, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 0, 1, 4, 2, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 0, 1, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 0, 1, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 1, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 1, 1, 4, 2, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 1, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 2, 1, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 1, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 1, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 1, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 1, 4, 2, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 3, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 3, 1, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 4, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 4, 1, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 4, 1, 4, 2, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 1, 4, 2, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [0, 0, 2, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 2, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 0, 2, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 2, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 2, 4, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [0, 1, 2, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 1, 2, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 2, 4, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 1, 2, 4, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 2, 2, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 2, 4, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 2, 2, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 2, 4, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [4, 2, 2, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 2, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 2, 4, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 2, 4, 2, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 2, 4, 2, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 3, 2, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 2, 4, 2, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 4, 2, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 2, 4, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 2, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 2, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 0, 3, 4, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 0, 3, 4, 2, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 0, 3, 4, 2, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 3, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 3, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 3, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 1, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 1, 3, 4, 2, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 2, 3, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 3, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 2, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 2, 3, 4, 2, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [0, 3, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 3, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 3, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 3, 3, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 3, 3, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 3, 4, 2, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 3, 4, 2, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [2, 4, 3, 4, 2, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 4, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 3, 4, 2, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 0, 4, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 0, 4, 4, 2, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 4, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 4, 4, 2, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 4, 4, 2, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 1, 4, 4, 2, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 4, 2, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 4, 4, 2, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 2, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 4, 4, 2, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 4, 4, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 3, 4, 4, 2, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 4, 4, 2, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 4, 4, 2, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 4, 4, 2, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 0, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 0, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 0, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 0, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 0, 0, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 1, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 0, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 0, 0, 3, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [0, 2, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 2, 0, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 0, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 0, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 3, 0, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 0, 0, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 3, 0, 0, 3, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 3, 0, 0, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 0, 0, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 4, 0, 0, 3, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [2, 4, 0, 0, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 0, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 1, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 1, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 0, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 1, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 1, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 1, 1, 0, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 1, 1, 0, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 1, 1, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 1, 1, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 2, 1, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 2, 1, 0, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 2, 1, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 1, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 2, 1, 0, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 3, 1, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 1, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 1, 0, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 3, 1, 0, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 1, 0, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 1, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 0, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 1, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 1, 0, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 4, 1, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 0, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 0, 2, 0, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 0, 2, 0, 3, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [4, 0, 2, 0, 3, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [0, 1, 2, 0, 3, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 2, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 2, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 1, 2, 0, 3, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 2, 2, 0, 3, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 2, 2, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 2, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 2, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [1, 3, 2, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 2, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 2, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 2, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 4, 2, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 2, 0, 3, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 4, 2, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 2, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 3, 0, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 0, 3, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 3, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 3, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 0, 3, 0, 3, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 1, 3, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 1, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 1, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 1, 3, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 3, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 2, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 2, 3, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 3, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [0, 3, 3, 0, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 3, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 3, 3, 0, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 3, 3, 0, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 3, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 3, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 3, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 3, 0, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 4, 3, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 3, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 0, 4, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 0, 4, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 4, 0, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 0, 4, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 1, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 0, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 1, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 4, 0, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 4, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 2, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 4, 0, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 2, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 4, 0, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 4, 0, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 4, 0, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 3, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 4, 0, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 4, 0, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 4, 4, 0, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 4, 0, 3, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 4, 4, 0, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 0, 1, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 0, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 0, 1, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 0, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 1, 0, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 0, 1, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 0, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 0, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 2, 0, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 0, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 2, 0, 1, 3, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 2, 0, 1, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [4, 2, 0, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 0, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 0, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 3, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 4, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 0, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 0, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 4, 0, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 4, 0, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 0, 1, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 0, 1, 1, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 1, 1, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 1, 1, 1, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 1, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 1, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 1, 1, 3, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 2, 1, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 2, 1, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 1, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 3, 1, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 3, 1, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 3, 1, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 1, 1, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 4, 1, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 1, 1, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 1, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 0, 2, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 0, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 2, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 2, 1, 3, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [4, 0, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 1, 2, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 1, 2, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 1, 2, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 2, 1, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 2, 2, 1, 3, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 2, 1, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 2, 1, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 2, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 2, 1, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 2, 1, 3, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 4, 2, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 2, 1, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 4, 2, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 2, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 0, 3, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 0, 3, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 3, 1, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 3, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 3, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 1, 3, 1, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 1, 3, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 3, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 1, 3, 1, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 2, 3, 1, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 3, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 3, 1, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 2, 3, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 3, 1, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 3, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 3, 3, 1, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [2, 3, 3, 1, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 3, 1, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 3, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 4, 3, 1, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 4, 3, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 4, 3, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 3, 1, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 3, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 4, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 0, 4, 1, 3, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 0, 4, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 4, 1, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 1, 4, 1, 3, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [3, 1, 4, 1, 3, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [4, 1, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 4, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 4, 1, 3, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 4, 1, 3, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 2, 4, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 4, 1, 3, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 4, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 4, 1, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 4, 1, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 4, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 4, 1, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 4, 1, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 4, 4, 1, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 4, 1, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 0, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 0, 2, 3, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 0, 0, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 0, 2, 3, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [1, 1, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 0, 2, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 1, 0, 2, 3, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [0, 2, 0, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 0, 2, 3, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 0, 2, 3, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 2, 0, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 0, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 0, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 0, 2, 3, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 4, 0, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 0, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 0, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 4, 0, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 4, 0, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 0, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 1, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 1, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 0, 1, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 2, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 1, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 1, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 1, 1, 2, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 1, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 1, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 1, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 1, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 1, 2, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 1, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 1, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 1, 2, 3, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 3, 1, 2, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 3, 1, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 3, 1, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 4, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 4, 1, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 1, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 4, 1, 2, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 0, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 2, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 0, 2, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 2, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 2, 2, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 1, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 2, 2, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 2, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 1, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 2, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 2, 2, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 2, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 2, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 2, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 3, 2, 2, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 3, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 2, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 2, 2, 3, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 4, 2, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 2, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 2, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 2, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 3, 2, 3, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 0, 3, 2, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [3, 0, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 3, 2, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 1, 3, 2, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 3, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 3, 2, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 3, 2, 3, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 2, 3, 2, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 2, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 3, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 3, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 2, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 3, 3, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 3, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 3, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 3, 2, 3, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [0, 4, 3, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 4, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 3, 2, 3, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 4, 3, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 3, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 0, 4, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 0, 4, 2, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 0, 4, 2, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 0, 4, 2, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 4, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 4, 2, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 1, 4, 2, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 1, 4, 2, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 1, 4, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 2, 4, 2, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 4, 2, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [2, 2, 4, 2, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 4, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 4, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 4, 2, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 4, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 4, 2, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 3, 4, 2, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [4, 3, 4, 2, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 4, 2, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 4, 2, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 4, 2, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 4, 4, 2, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 4, 2, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 0, 0, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 0, 0, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 0, 0, 3, 3, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 0, 3, 3, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 0, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 0, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 0, 3, 3, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 1, 0, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 0, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 2, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 2, 0, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 0, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 0, 3, 3, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [3, 3, 0, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 0, 3, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 4, 0, 3, 3, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [3, 4, 0, 3, 3, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 0, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 0, 1, 3, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 1, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 3, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 1, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 1, 1, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 1, 1, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 1, 1, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 1, 3, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 1, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 1, 3, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 2, 1, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 2, 1, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 2, 1, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 1, 3, 3, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 3, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 3, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 3, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 3, 1, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 1, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 1, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 4, 1, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 1, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 2, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 2, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 0, 2, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 2, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 2, 3, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 1, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 2, 3, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 2, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 2, 2, 3, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [1, 2, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 2, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 3, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 2, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 2, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 3, 2, 3, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 4, 2, 3, 3, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 4, 2, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 2, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 2, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 2, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 0, 3, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 3, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 0, 3, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 3, 3, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 1, 3, 3, 3, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 3, 3, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [0, 2, 3, 3, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 2, 3, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 3, 3, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 2, 3, 3, 3, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 3, 3, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 3, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 3, 3, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 3, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 3, 3, 3, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [1, 4, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 4, 3, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 3, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 3, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 4, 3, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 4, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 3, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 0, 4, 3, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [4, 0, 4, 3, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 4, 3, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 1, 4, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 4, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 4, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 1, 4, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 3, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 2, 4, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 2, 4, 3, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 2, 4, 3, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [0, 3, 4, 3, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [1, 3, 4, 3, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 3, 4, 3, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 3, 4, 3, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 4, 3, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 4, 3, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 4, 3, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 4, 3, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 4, 4, 3, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 4, 4, 3, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 0, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [1, 0, 0, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 0, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 1, 0, 4, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [2, 1, 0, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 0, 4, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 0, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 2, 0, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 0, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 4, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 2, 0, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 0, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 0, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 3, 0, 4, 3, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [2, 3, 0, 4, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [3, 3, 0, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 3, 0, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 4, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 0, 4, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [3, 4, 0, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 0, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 0, 1, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 1, 4, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 1, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 4, 3, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 1, 1, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 1, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 1, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 1, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 2, 1, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 3, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 1, 4, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 1, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 3, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 4, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 1, 4, 3, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 4, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 1, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 4, 1, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 2, 4, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 0, 2, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 2, 4, 3, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 2, 4, 3, 1], "L_coeffs": [1, -15, 125, -750, 3750, -18750, 78125, -234375, 390625], "type": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1}, {"D_coeffs": [0, 1, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 2, 4, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 1, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 1, 2, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 1, 2, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 2, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 2, 4, 3, 1], "L_coeffs": [1, -5, 0, -125, 0, 3125, 0, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1}, {"D_coeffs": [2, 2, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 2, 2, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 2, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 3, 2, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 2, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 3, 2, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 3, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 2, 4, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [2, 4, 2, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 4, 2, 4, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 4, 2, 4, 3, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [0, 0, 3, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [1, 0, 3, 4, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [2, 0, 3, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 3, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 3, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 1, 3, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 1, 3, 4, 3, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 1, 3, 4, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 1, 3, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 3, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 2, 3, 4, 3, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 3, 4, 3, 1], "L_coeffs": [1, 0, 0, -125, 0, -3125, 0, 0, 390625], "type": "Phi_1^2 * Phi_3 * Phi_5", "det": 1}, {"D_coeffs": [3, 2, 3, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 3, 4, 3, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 3, 3, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 3, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 3, 4, 3, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 3, 3, 4, 3, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 3, 3, 4, 3, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 3, 4, 3, 1], "L_coeffs": [1, 10, 25, -250, -2500, -6250, 15625, 156250, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1}, {"D_coeffs": [1, 4, 3, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 4, 3, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 3, 4, 3, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 3, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 4, 4, 3, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 0, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 4, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 4, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 0, 4, 4, 3, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 1, 4, 4, 3, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 4, 4, 3, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 4, 3, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 1, 4, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 4, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 4, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 4, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 2, 4, 4, 3, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 3, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 4, 4, 3, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 3, 4, 4, 3, 1], "L_coeffs": [1, 10, 50, 250, 1250, 6250, 31250, 156250, 390625], "type": "Phi_2^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [4, 3, 4, 4, 3, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 4, 4, 3, 1], "L_coeffs": [1, 0, -50, 0, 1250, 0, -31250, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1}, {"D_coeffs": [2, 4, 4, 4, 3, 1], "L_coeffs": [1, 5, 50, 375, 1250, 9375, 31250, 78125, 390625], "type": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1}, {"D_coeffs": [3, 4, 4, 4, 3, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 4, 4, 4, 3, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 0, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 0, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 0, 0, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 0, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 1, 0, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 1, 0, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 0, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 2, 0, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 0, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 0, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 0, 0, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 3, 0, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 0, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 0, 0, 4, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [1, 4, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 4, 0, 0, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [3, 4, 0, 0, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 4, 0, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 1, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 0, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 0, 1, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 1, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 1, 1, 0, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 1, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 1, 0, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [3, 1, 1, 0, 4, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 1, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 1, 0, 4, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 1, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 2, 1, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 2, 1, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 1, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 3, 1, 0, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 3, 1, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 1, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 1, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 4, 1, 0, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 1, 0, 4, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [2, 4, 1, 0, 4, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 4, 1, 0, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 4, 1, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 2, 0, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 0, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 2, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 2, 0, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 2, 0, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 2, 0, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [1, 1, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 2, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 2, 0, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 2, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 2, 0, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 2, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 2, 0, 4, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [3, 2, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 2, 2, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [0, 3, 2, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 2, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 2, 0, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 2, 0, 4, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 2, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 4, 2, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 4, 2, 0, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [3, 4, 2, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 2, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 0, 3, 0, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 0, 3, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 3, 0, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [3, 0, 3, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 0, 3, 0, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 3, 0, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 3, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 3, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 3, 0, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 3, 0, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 3, 0, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 2, 3, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 3, 0, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 2, 3, 0, 4, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 3, 0, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 3, 3, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 3, 0, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 3, 3, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [4, 3, 3, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 4, 3, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 3, 0, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [2, 4, 3, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 3, 0, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 4, 3, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 4, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [1, 0, 4, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 4, 0, 4, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 4, 0, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 4, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 1, 4, 0, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 4, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 1, 4, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 1, 4, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 1, 4, 0, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 2, 4, 0, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 2, 4, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 2, 4, 0, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 4, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 2, 4, 0, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 4, 0, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [1, 3, 4, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [2, 3, 4, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 4, 0, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 4, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 4, 4, 0, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 4, 4, 0, 4, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 4, 4, 0, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 4, 4, 0, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 4, 0, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 0, 0, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 0, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 0, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 0, 1, 4, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [4, 0, 0, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 1, 0, 1, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [1, 1, 0, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 0, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 0, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 1, 0, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 0, 1, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 2, 0, 1, 4, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [2, 2, 0, 1, 4, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 2, 0, 1, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 2, 0, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 0, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 0, 1, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 0, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 0, 1, 4, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 0, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 0, 1, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 0, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 0, 1, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 0, 1, 1, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 1, 1, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 1, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 0, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 0, 1, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 1, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 1, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [2, 1, 1, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 1, 1, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 1, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 2, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 1, 1, 4, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [2, 2, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 2, 1, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 1, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 1, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 3, 1, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 1, 1, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 1, 1, 4, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 4, 1, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 1, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 1, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 1, 1, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 4, 1, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 0, 2, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 2, 1, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [2, 0, 2, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 0, 2, 1, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 0, 2, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [0, 1, 2, 1, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 2, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 2, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 2, 1, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 2, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 2, 1, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 2, 2, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 2, 1, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 2, 1, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 2, 2, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 3, 2, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 3, 2, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 2, 1, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 2, 1, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 3, 2, 1, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 2, 1, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 4, 2, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 2, 1, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 4, 2, 1, 4, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 0, 3, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 3, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 3, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 0, 3, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 0, 3, 1, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [0, 1, 3, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 3, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 3, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [3, 1, 3, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 3, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 3, 1, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 2, 3, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 2, 3, 1, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 3, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 2, 3, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 3, 3, 1, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 3, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 3, 3, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 3, 3, 1, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 3, 3, 1, 4, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 4, 3, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 3, 1, 4, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 3, 1, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 4, 3, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 3, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [0, 0, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 4, 1, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 1, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 0, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 0, 4, 1, 4, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 1, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 4, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 4, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 1, 4, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 4, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [1, 2, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 2, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 4, 1, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 3, 4, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 4, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 4, 1, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 3, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 4, 4, 1, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 4, 4, 1, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 4, 1, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 4, 4, 1, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 4, 1, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 0, 0, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 0, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [2, 0, 0, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 0, 2, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 0, 0, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 0, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 1, 0, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 0, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [3, 1, 0, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 1, 0, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 2, 0, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [1, 2, 0, 2, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [2, 2, 0, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 2, 0, 2, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 2, 0, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [0, 3, 0, 2, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 0, 2, 4, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 3, 0, 2, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 3, 0, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 0, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 4, 0, 2, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 4, 0, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 0, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 4, 0, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 0, 2, 4, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 1, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 0, 1, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 1, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 1, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 1, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 1, 1, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [4, 1, 1, 2, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [0, 2, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 2, 1, 2, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 1, 2, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 2, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 2, 4, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 3, 1, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 3, 1, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 1, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 1, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 4, 1, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 4, 1, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 0, 2, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 2, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 2, 2, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 0, 2, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 2, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 2, 2, 4, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 1, 2, 2, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 1, 2, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 2, 2, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 1, 2, 2, 4, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [0, 2, 2, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 2, 2, 2, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 2, 2, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 2, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 2, 2, 4, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [1, 3, 2, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 2, 2, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 3, 2, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 2, 2, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [0, 4, 2, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 4, 2, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 4, 2, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 2, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 2, 2, 4, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [0, 0, 3, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 0, 3, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 0, 3, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 3, 2, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 1, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 1, 3, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 1, 3, 2, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 3, 2, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [4, 1, 3, 2, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [0, 2, 3, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 3, 2, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [2, 2, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [3, 2, 3, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 2, 3, 2, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [0, 3, 3, 2, 4, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 3, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 3, 3, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 3, 3, 2, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 3, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 3, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 3, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 3, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 3, 2, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 3, 2, 4, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [0, 0, 4, 2, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [1, 0, 4, 2, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 4, 2, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 0, 4, 2, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [4, 0, 4, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 4, 2, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 4, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 1, 4, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 1, 4, 2, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 1, 4, 2, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 2, 4, 2, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 4, 2, 4, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [2, 2, 4, 2, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 2, 4, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 4, 2, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 4, 2, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 4, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [3, 3, 4, 2, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 4, 2, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 4, 4, 2, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 4, 2, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 2, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 4, 4, 2, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 4, 2, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 0, 0, 3, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 0, 0, 3, 4, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 0, 0, 3, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 0, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 0, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 1, 0, 3, 4, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [1, 1, 0, 3, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [2, 1, 0, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 1, 0, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 1, 0, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 2, 0, 3, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 2, 0, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 0, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 0, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 2, 0, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 0, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [1, 3, 0, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 0, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [3, 3, 0, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 0, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 0, 3, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 4, 0, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 0, 3, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [3, 4, 0, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [4, 4, 0, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [0, 0, 1, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [2, 0, 1, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 0, 1, 3, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [4, 0, 1, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 1, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 1, 1, 3, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 1, 3, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 1, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 1, 3, 4, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 2, 1, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 2, 1, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 2, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 1, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [4, 2, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 3, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 3, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [3, 3, 1, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 1, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 4, 1, 3, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [1, 4, 1, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 4, 1, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [4, 4, 1, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 2, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 2, 3, 4, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [3, 0, 2, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 0, 2, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 1, 2, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 1, 2, 3, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 1, 2, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 2, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 2, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 2, 3, 4, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 2, 3, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [2, 2, 2, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 2, 2, 3, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 2, 3, 4, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [0, 3, 2, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [1, 3, 2, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 3, 2, 3, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [4, 3, 2, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 2, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 2, 3, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [2, 4, 2, 3, 4, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [3, 4, 2, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [4, 4, 2, 3, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [0, 0, 3, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 0, 3, 3, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [2, 0, 3, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 3, 3, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 0, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [0, 1, 3, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 1, 3, 3, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 1, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [3, 1, 3, 3, 4, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [4, 1, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 2, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 2, 3, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 3, 3, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [3, 2, 3, 3, 4, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [4, 2, 3, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [0, 3, 3, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 3, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [2, 3, 3, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [3, 3, 3, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 3, 3, 3, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 4, 3, 3, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 4, 3, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 3, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 4, 3, 3, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 4, 3, 3, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 4, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 0, 4, 3, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [2, 0, 4, 3, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 0, 4, 3, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 0, 4, 3, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [0, 1, 4, 3, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 1, 4, 3, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 3, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 4, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 1, 4, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 4, 3, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [2, 2, 4, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 4, 3, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 2, 4, 3, 4, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [0, 3, 4, 3, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 3, 4, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 3, 4, 3, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 4, 3, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 3, 4, 3, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 4, 4, 3, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 4, 3, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [2, 4, 4, 3, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [3, 4, 4, 3, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 4, 4, 3, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [0, 0, 0, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [1, 0, 0, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 0, 0, 4, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [3, 0, 0, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 0, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 1, 0, 4, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 0, 4, 4, 1], "L_coeffs": [1, -15, 125, -500, 0, 12500, -78125, 234375, -390625], "type": "Phi_1 * Phi_2 * Phi_6^3", "det": -1}, {"D_coeffs": [2, 1, 0, 4, 4, 1], "L_coeffs": [1, 10, 50, 0, -625, 0, 31250, 156250, 390625], "type": "Phi_3^2 * Phi_12", "det": 1}, {"D_coeffs": [3, 1, 0, 4, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [4, 1, 0, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [1, 2, 0, 4, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [2, 2, 0, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 0, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [4, 2, 0, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 3, 0, 4, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, 3125, -15625, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1}, {"D_coeffs": [1, 3, 0, 4, 4, 1], "L_coeffs": [1, 5, 0, 125, 0, -3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [2, 3, 0, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 3, 0, 4, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [4, 3, 0, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 0, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 4, 0, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 4, 0, 4, 4, 1], "L_coeffs": [1, 5, -25, 0, 1250, 0, -15625, 78125, 390625], "type": "Phi_2^2 * Phi_6 * Phi_12", "det": 1}, {"D_coeffs": [3, 4, 0, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 4, 0, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 0, 1, 4, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 0, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 0, 1, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 0, 1, 4, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [4, 0, 1, 4, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 1, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [1, 1, 1, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [2, 1, 1, 4, 4, 1], "L_coeffs": [1, -5, -25, 125, 0, -3125, 15625, 78125, -390625], "type": "Phi_1^3 * Phi_2 * Phi_5", "det": -1}, {"D_coeffs": [3, 1, 1, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 1, 4, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [0, 2, 1, 4, 4, 1], "L_coeffs": [1, 5, 25, 125, 0, -3125, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1}, {"D_coeffs": [1, 2, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 1, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 1, 4, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, -15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [0, 3, 1, 4, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [1, 3, 1, 4, 4, 1], "L_coeffs": [1, -10, 25, 125, -1250, 3125, 15625, -156250, 390625], "type": "Phi_1^2 * Phi_9", "det": 1}, {"D_coeffs": [2, 3, 1, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [4, 3, 1, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [0, 4, 1, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 4, 1, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [2, 4, 1, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 4, 1, 4, 4, 1], "L_coeffs": [1, 0, -25, 125, 0, -3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_9", "det": -1}, {"D_coeffs": [4, 4, 1, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [1, 0, 2, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 2, 4, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [3, 0, 2, 4, 4, 1], "L_coeffs": [1, -10, 25, 0, 0, 0, -15625, 156250, -390625], "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [4, 0, 2, 4, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 1, 2, 4, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [1, 1, 2, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, -1250, 3125, 0, -78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1}, {"D_coeffs": [2, 1, 2, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 1, 2, 4, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [4, 1, 2, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 2, 2, 4, 4, 1], "L_coeffs": [1, 0, 25, 0, 0, 0, 15625, 0, 390625], "type": "Phi_4^2 * Phi_12", "det": 1}, {"D_coeffs": [1, 2, 2, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 2, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [3, 2, 2, 4, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [4, 2, 2, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 3, 2, 4, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [1, 3, 2, 4, 4, 1], "L_coeffs": [1, 0, 0, 125, 0, 3125, 0, 0, 390625], "type": "Phi_2^2 * Phi_6 * Phi_10", "det": 1}, {"D_coeffs": [2, 3, 2, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 3, 2, 4, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, -3125, -15625, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1}, {"D_coeffs": [4, 3, 2, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [0, 4, 2, 4, 4, 1], "L_coeffs": [1, 5, -25, -125, 0, 3125, 15625, -78125, -390625], "type": "Phi_1 * Phi_2^3 * Phi_10", "det": -1}, {"D_coeffs": [1, 4, 2, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, -78125, 390625], "type": "Phi_1^2 * Phi_7", "det": 1}, {"D_coeffs": [2, 4, 2, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 2, 4, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 2, 4, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [0, 0, 3, 4, 4, 1], "L_coeffs": [1, 10, 50, 125, 0, -3125, -31250, -156250, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1}, {"D_coeffs": [1, 0, 3, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [2, 0, 3, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [3, 0, 3, 4, 4, 1], "L_coeffs": [1, 10, 25, -125, -1250, -3125, 15625, 156250, 390625], "type": "Phi_2^2 * Phi_18", "det": 1}, {"D_coeffs": [4, 0, 3, 4, 4, 1], "L_coeffs": [1, -15, 100, -375, 0, 9375, -62500, 234375, -390625], "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1}, {"D_coeffs": [0, 1, 3, 4, 4, 1], "L_coeffs": [1, 5, 25, 0, 0, 0, -15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1}, {"D_coeffs": [1, 1, 3, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 1, 3, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [3, 1, 3, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, 0, 0, 0, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1}, {"D_coeffs": [4, 1, 3, 4, 4, 1], "L_coeffs": [1, -5, -25, 250, 0, -6250, 15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 3, 4, 4, 1], "L_coeffs": [1, 0, -25, -125, 0, 3125, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_18", "det": -1}, {"D_coeffs": [1, 2, 3, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}, {"D_coeffs": [2, 2, 3, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [3, 2, 3, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -1250, -3125, 0, 78125, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1}, {"D_coeffs": [4, 2, 3, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 625, 0, -15625, 0, 390625], "type": "Phi_20", "det": 1}, {"D_coeffs": [0, 3, 3, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [1, 3, 3, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -1250, 0, 0, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1}, {"D_coeffs": [2, 3, 3, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [3, 3, 3, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [4, 3, 3, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [0, 4, 3, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, -15625, 0, 390625], "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1}, {"D_coeffs": [1, 4, 3, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [2, 4, 3, 4, 4, 1], "L_coeffs": [1, 5, -25, -250, 0, 6250, 15625, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1}, {"D_coeffs": [3, 4, 3, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 625, -3125, 15625, -78125, 390625], "type": "Phi_6 * Phi_18", "det": 1}, {"D_coeffs": [4, 4, 3, 4, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, 78125, 390625], "type": "Phi_2^2 * Phi_14", "det": 1}, {"D_coeffs": [0, 0, 4, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [1, 0, 4, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 0, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [4, 0, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [0, 1, 4, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [2, 1, 4, 4, 4, 1], "L_coeffs": [1, -5, 25, -125, 0, 3125, -15625, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1}, {"D_coeffs": [3, 1, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, 0, 0, 0, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_7", "det": -1}, {"D_coeffs": [4, 1, 4, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [0, 2, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [1, 2, 4, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], "type": "Phi_15", "det": 1}, {"D_coeffs": [2, 2, 4, 4, 4, 1], "L_coeffs": [1, 5, 25, 125, 625, 3125, 15625, 78125, 390625], "type": "Phi_3 * Phi_9", "det": 1}, {"D_coeffs": [3, 2, 4, 4, 4, 1], "L_coeffs": [1, 0, -25, 0, 0, 0, 15625, 0, -390625], "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1}, {"D_coeffs": [4, 2, 4, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [0, 3, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 3, 4, 4, 4, 1], "L_coeffs": [1, -10, 50, -125, 0, 3125, -31250, 156250, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1}, {"D_coeffs": [2, 3, 4, 4, 4, 1], "L_coeffs": [1, 10, 25, 0, 0, 0, -15625, -156250, -390625], "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1}, {"D_coeffs": [3, 3, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 3, 4, 4, 4, 1], "L_coeffs": [1, -10, 50, -250, 1250, -6250, 31250, -156250, 390625], "type": "Phi_1^2 * Phi_4 * Phi_8", "det": 1}, {"D_coeffs": [0, 4, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], "type": "Phi_30", "det": 1}, {"D_coeffs": [1, 4, 4, 4, 4, 1], "L_coeffs": [1, 0, 0, 0, -625, 0, 0, 0, 390625], "type": "Phi_24", "det": 1}, {"D_coeffs": [2, 4, 4, 4, 4, 1], "L_coeffs": [1, -5, 0, 0, 0, 0, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_14", "det": -1}, {"D_coeffs": [3, 4, 4, 4, 4, 1], "L_coeffs": [1, 5, 0, -125, 0, 3125, 0, -78125, -390625], "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1}, {"D_coeffs": [4, 4, 4, 4, 4, 1], "L_coeffs": [1, -5, 0, 125, 0, -3125, 0, 78125, -390625], "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1}]

==> anc/monodromy/data/q7_shared_type_curves.json <==
{"Phi_1^4 * Phi_2^4": [], "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": [[0, 1, 0, 0, 0, 1], [0, 3, 0, 0, 0, 1], [4, 0, 3, 0, 0, 1], [3, 0, 4, 0, 0, 1], [0, 1, 0, 1, 0, 1], [2, 6, 1, 1, 0, 1], [5, 6, 6, 1, 0, 1], [0, 0, 0, 2, 0, 1], [0, 6, 0, 2, 0, 1], [1, 1, 2, 2, 0, 1], [4, 3, 2, 2, 0, 1], [5, 3, 2, 2, 0, 1], [6, 2, 3, 2, 0, 1], [6, 5, 3, 2, 0, 1], [1, 2, 4, 2, 0, 1], [1, 5, 4, 2, 0, 1], [6, 1, 5, 2, 0, 1], [2, 3, 5, 2, 0, 1], [3, 3, 5, 2, 0, 1], [0, 0, 0, 3, 0, 1], [0, 4, 0, 3, 0, 1], [5, 3, 1, 3, 0, 1], [3, 5, 1, 3, 0, 1], [6, 4, 2, 3, 0, 1], [4, 5, 2, 3, 0, 1], [4, 6, 2, 3, 0, 1], [1, 4, 5, 3, 0, 1], [3, 5, 5, 3, 0, 1], [3, 6, 5, 3, 0, 1], [2, 3, 6, 3, 0, 1], [4, 5, 6, 3, 0, 1], [3, 0, 0, 4, 0, 1], [4, 0, 0, 4, 0, 1], [5, 3, 1, 4, 0, 1], [0, 2, 3, 4, 0, 1], [1, 2, 3, 4, 0, 1], [6, 3, 3, 4, 0, 1], [0, 2, 4, 4, 0, 1], [6, 2, 4, 4, 0, 1], [1, 3, 4, 4, 0, 1], [2, 3, 6, 4, 0, 1], [0, 1, 0, 5, 0, 1], [1, 2, 0, 5, 0, 1], [6, 2, 0, 5, 0, 1], [0, 6, 0, 5, 0, 1], [0, 6, 0, 6, 0, 1], [3, 5, 1, 6, 0, 1], [1, 1, 2, 6, 0, 1], [5, 1, 3, 6, 0, 1], [5, 4, 3, 6, 0, 1], [2, 1, 4, 6, 0, 1], [2, 4, 4, 6, 0, 1], [6, 1, 5, 6, 0, 1], [4, 5, 6, 6, 0, 1], [5, 3, 0, 0, 1, 1], [4, 5, 5, 0, 1, 1], [0, 6, 6, 0, 1, 1], [0, 3, 1, 1, 1, 1], [3, 4, 1, 1, 1, 1], [4, 3, 3, 1, 1, 1], [0, 5, 3, 1, 1, 1], [6, 5, 3, 1, 1, 1], [0, 3, 4, 1, 1, 1], [2, 6, 4, 1, 1, 1], [4, 2, 5, 1, 1, 1], [6, 5, 5, 1, 1, 1], [1, 0, 6, 1, 1, 1], [3, 2, 6, 1, 1, 1], [4, 2, 6, 1, 1, 1], [4, 2, 1, 2, 1, 1], [2, 3, 1, 2, 1, 1], [5, 4, 1, 2, 1, 1], [4, 0, 2, 2, 1, 1], [5, 2, 2, 2, 1, 1], [0, 0, 3, 2, 1, 1], [2, 3, 3, 2, 1, 1], [1, 0, 4, 2, 1, 1], [4, 5, 4, 2, 1, 1], [0, 0, 5, 2, 1, 1], [3, 5, 5, 2, 1, 1], [4, 6, 5, 2, 1, 1], [0, 1, 1, 3, 1, 1], [6, 1, 1, 3, 1, 1], [1, 2, 1, 3, 1, 1], [0, 0, 2, 3, 1, 1], [1, 0, 2, 3, 1, 1], [5, 1, 2, 3, 1, 1], [3, 6, 4, 3, 1, 1], [4, 2, 5, 3, 1, 1], [5, 2, 5, 3, 1, 1], [3, 4, 6, 3, 1, 1], [4, 0, 0, 4, 1, 1], [3, 2, 0, 4, 1, 1], [0, 3, 0, 4, 1, 1], [5, 3, 0, 4, 1, 1], [4, 3, 0, 5, 1, 1], [2, 6, 1, 5, 1, 1], [3, 6, 2, 5, 1, 1], [5, 4, 3, 5, 1, 1], [0, 6, 4, 5, 1, 1], [1, 1, 5, 5, 1, 1], [6, 5, 5, 5, 1, 1], [0, 0, 6, 5, 1, 1], [5, 4, 6, 5, 1, 1], [1, 3, 0, 6, 1, 1], [2, 2, 1, 6, 1, 1], [1, 0, 4, 6, 1, 1], [0, 2, 4, 6, 1, 1], [5, 4, 0, 0, 2, 1], [1, 0, 2, 0, 2, 1], [3, 6, 2, 0, 2, 1], [4, 6, 2, 0, 2, 1], [3, 4, 3, 0, 2, 1], [4, 4, 3, 0, 2, 1], [4, 5, 3, 0, 2, 1], [0, 1, 5, 0, 2, 1], [5, 3, 6, 0, 2, 1], [6, 3, 6, 0, 2, 1], [0, 0, 3, 1, 2, 1], [0, 1, 3, 1, 2, 1], [5, 1, 3, 1, 2, 1], [2, 5, 3, 1, 2, 1], [1, 1, 0, 2, 2, 1], [6, 5, 1, 2, 2, 1], [2, 6, 2, 2, 2, 1], [4, 0, 3, 2, 2, 1], [0, 4, 3, 2, 2, 1], [5, 2, 4, 2, 2, 1], [2, 5, 4, 2, 2, 1], [3, 0, 5, 2, 2, 1], [5, 2, 6, 2, 2, 1], [6, 6, 0, 3, 2, 1], [6, 4, 1, 3, 2, 1], [3, 1, 4, 3, 2, 1], [5, 6, 4, 3, 2, 1], [3, 2, 0, 4, 2, 1], [4, 2, 1, 4, 2, 1], [2, 5, 2, 4, 2, 1], [6, 1, 0, 5, 2, 1], [0, 3, 0, 5, 2, 1], [1, 3, 0, 5, 2, 1], [4, 0, 1, 5, 2, 1], [1, 3, 1, 5, 2, 1], [4, 1, 2, 5, 2, 1], [0, 5, 2, 5, 2, 1], [0, 2, 3, 5, 2, 1], [1, 4, 3, 5, 2, 1], [2, 4, 3, 5, 2, 1], [5, 3, 5, 5, 2, 1], [4, 4, 5, 5, 2, 1], [5, 1, 0, 6, 2, 1], [6, 2, 0, 6, 2, 1], [5, 3, 0, 6, 2, 1], [1, 0, 1, 6, 2, 1], [1, 5, 1, 6, 2, 1], [3, 0, 2, 6, 2, 1], [6, 4, 2, 6, 2, 1], [6, 1, 3, 6, 2, 1], [2, 3, 3, 6, 2, 1], [0, 0, 4, 6, 2, 1], [4, 1, 4, 6, 2, 1], [3, 2, 4, 6, 2, 1], [4, 5, 1, 0, 3, 1], [6, 6, 1, 0, 3, 1], [3, 1, 3, 0, 3, 1], [3, 3, 3, 0, 3, 1], [4, 3, 3, 0, 3, 1], [6, 2, 4, 0, 3, 1], [0, 6, 4, 0, 3, 1], [6, 3, 5, 0, 3, 1], [5, 6, 5, 0, 3, 1], [0, 1, 6, 0, 3, 1], [6, 1, 6, 0, 3, 1], [6, 6, 6, 0, 3, 1], [1, 1, 0, 1, 3, 1], [0, 4, 0, 1, 3, 1], [1, 4, 1, 1, 3, 1], [3, 6, 1, 1, 3, 1], [1, 2, 2, 1, 3, 1], [1, 3, 2, 1, 3, 1], [3, 4, 2, 1, 3, 1], [1, 0, 5, 1, 3, 1], [5, 1, 5, 1, 3, 1], [0, 2, 5, 1, 3, 1], [4, 3, 6, 1, 3, 1], [3, 5, 6, 1, 3, 1], [2, 2, 0, 2, 3, 1], [3, 2, 2, 2, 3, 1], [4, 2, 2, 2, 3, 1], [4, 3, 2, 2, 3, 1], [3, 0, 3, 2, 3, 1], [0, 6, 3, 2, 3, 1], [6, 6, 3, 2, 3, 1], [5, 1, 5, 2, 3, 1], [4, 2, 6, 2, 3, 1], [5, 2, 6, 2, 3, 1], [4, 1, 5, 3, 3, 1], [0, 2, 5, 3, 3, 1], [5, 2, 5, 3, 3, 1], [0, 6, 5, 3, 3, 1], [0, 0, 0, 4, 3, 1], [1, 4, 0, 4, 3, 1], [2, 1, 1, 4, 3, 1], [1, 4, 1, 4, 3, 1], [3, 5, 2, 4, 3, 1], [6, 6, 3, 4, 3, 1], [1, 4, 4, 4, 3, 1], [6, 0, 5, 4, 3, 1], [0, 0, 6, 4, 3, 1], [2, 5, 0, 5, 3, 1], [6, 4, 3, 5, 3, 1], [3, 6, 3, 5, 3, 1], [6, 1, 6, 5, 3, 1], [4, 3, 1, 6, 3, 1], [0, 2, 2, 6, 3, 1], [2, 4, 3, 6, 3, 1], [0, 1, 1, 0, 4, 1], [1, 1, 1, 0, 4, 1], [1, 6, 1, 0, 4, 1], [1, 3, 2, 0, 4, 1], [2, 6, 2, 0, 4, 1], [1, 2, 3, 0, 4, 1], [0, 6, 3, 0, 4, 1], [4, 1, 4, 0, 4, 1], [3, 3, 4, 0, 4, 1], [4, 3, 4, 0, 4, 1], [3, 5, 6, 0, 4, 1], [1, 6, 6, 0, 4, 1], [6, 1, 0, 1, 4, 1], [0, 4, 0, 1, 4, 1], [3, 3, 1, 1, 4, 1], [4, 5, 1, 1, 4, 1], [6, 0, 2, 1, 4, 1], [2, 1, 2, 1, 4, 1], [0, 2, 2, 1, 4, 1], [6, 2, 5, 1, 4, 1], [6, 3, 5, 1, 4, 1], [4, 4, 5, 1, 4, 1], [6, 4, 6, 1, 4, 1], [4, 6, 6, 1, 4, 1], [5, 2, 0, 2, 4, 1], [2, 2, 1, 2, 4, 1], [3, 2, 1, 2, 4, 1], [2, 1, 2, 2, 4, 1], [4, 0, 4, 2, 4, 1], [0, 6, 4, 2, 4, 1], [1, 6, 4, 2, 4, 1], [3, 2, 5, 2, 4, 1], [4, 2, 5, 2, 4, 1], [3, 3, 5, 2, 4, 1], [3, 1, 2, 3, 4, 1], [0, 2, 2, 3, 4, 1], [2, 2, 2, 3, 4, 1], [0, 6, 2, 3, 4, 1], [0, 0, 0, 4, 4, 1], [6, 4, 0, 4, 4, 1], [0, 0, 1, 4, 4, 1], [1, 0, 2, 4, 4, 1], [6, 4, 3, 4, 4, 1], [1, 6, 4, 4, 4, 1], [4, 5, 5, 4, 4, 1], [5, 1, 6, 4, 4, 1], [6, 4, 6, 4, 4, 1], [5, 5, 0, 5, 4, 1], [1, 1, 1, 5, 4, 1], [1, 4, 4, 5, 4, 1], [4, 6, 4, 5, 4, 1], [5, 4, 4, 6, 4, 1], [0, 2, 5, 6, 4, 1], [3, 3, 6, 6, 4, 1], [2, 4, 0, 0, 5, 1], [1, 3, 1, 0, 5, 1], [2, 3, 1, 0, 5, 1], [0, 1, 2, 0, 5, 1], [3, 4, 4, 0, 5, 1], [4, 4, 4, 0, 5, 1], [3, 5, 4, 0, 5, 1], [6, 0, 5, 0, 5, 1], [3, 6, 5, 0, 5, 1], [4, 6, 5, 0, 5, 1], [0, 0, 4, 1, 5, 1], [0, 1, 4, 1, 5, 1], [2, 1, 4, 1, 5, 1], [5, 5, 4, 1, 5, 1], [6, 1, 0, 2, 5, 1], [2, 2, 1, 2, 5, 1], [4, 0, 2, 2, 5, 1], [2, 2, 3, 2, 5, 1], [5, 5, 3, 2, 5, 1], [3, 0, 4, 2, 5, 1], [0, 4, 4, 2, 5, 1], [5, 6, 5, 2, 5, 1], [1, 5, 6, 2, 5, 1], [1, 6, 0, 3, 5, 1], [4, 1, 3, 3, 5, 1], [2, 6, 3, 3, 5, 1], [1, 4, 6, 3, 5, 1], [4, 2, 0, 4, 5, 1], [5, 5, 5, 4, 5, 1], [3, 2, 6, 4, 5, 1], [1, 1, 0, 5, 5, 1], [0, 3, 0, 5, 5, 1], [6, 3, 0, 5, 5, 1], [2, 3, 2, 5, 5, 1], [3, 4, 2, 5, 5, 1], [0, 2, 4, 5, 5, 1], [5, 4, 4, 5, 5, 1], [6, 4, 4, 5, 5, 1], [3, 1, 5, 5, 5, 1], [0, 5, 5, 5, 5, 1], [3, 0, 6, 5, 5, 1], [6, 3, 6, 5, 5, 1], [2, 1, 0, 6, 5, 1], [1, 2, 0, 6, 5, 1], [2, 3, 0, 6, 5, 1], [0, 0, 3, 6, 5, 1], [3, 1, 3, 6, 5, 1], [4, 2, 3, 6, 5, 1], [1, 1, 4, 6, 5, 1], [5, 3, 4, 6, 5, 1], [4, 0, 5, 6, 5, 1], [1, 4, 5, 6, 5, 1], [6, 0, 6, 6, 5, 1], [6, 5, 6, 6, 5, 1], [2, 3, 0, 0, 6, 1], [0, 6, 1, 0, 6, 1], [3, 5, 2, 0, 6, 1], [6, 0, 1, 1, 6, 1], [3, 2, 1, 1, 6, 1], [4, 2, 1, 1, 6, 1], [3, 2, 2, 1, 6, 1], [1, 5, 2, 1, 6, 1], [0, 3, 3, 1, 6, 1], [5, 6, 3, 1, 6, 1], [3, 3, 4, 1, 6, 1], [0, 5, 4, 1, 6, 1], [1, 5, 4, 1, 6, 1], [0, 3, 6, 1, 6, 1], [4, 4, 6, 1, 6, 1], [0, 0, 2, 2, 6, 1], [4, 5, 2, 2, 6, 1], [3, 6, 2, 2, 6, 1], [6, 0, 3, 2, 6, 1], [3, 5, 3, 2, 6, 1], [0, 0, 4, 2, 6, 1], [5, 3, 4, 2, 6, 1], [3, 0, 5, 2, 6, 1], [2, 2, 5, 2, 6, 1], [3, 2, 6, 2, 6, 1], [5, 3, 6, 2, 6, 1], [2, 4, 6, 2, 6, 1], [4, 4, 1, 3, 6, 1], [2, 2, 2, 3, 6, 1], [3, 2, 2, 3, 6, 1], [4, 6, 3, 3, 6, 1], [0, 0, 5, 3, 6, 1], [6, 0, 5, 3, 6, 1], [2, 1, 5, 3, 6, 1], [0, 1, 6, 3, 6, 1], [1, 1, 6, 3, 6, 1], [6, 2, 6, 3, 6, 1], [3, 0, 0, 4, 6, 1], [4, 2, 0, 4, 6, 1], [0, 3, 0, 4, 6, 1], [2, 3, 0, 4, 6, 1], [3, 3, 0, 5, 6, 1], [0, 0, 1, 5, 6, 1], [2, 4, 1, 5, 6, 1], [6, 1, 2, 5, 6, 1], [1, 5, 2, 5, 6, 1], [0, 6, 3, 5, 6, 1], [2, 4, 4, 5, 6, 1], [4, 6, 5, 5, 6, 1], [5, 6, 6, 5, 6, 1], [6, 3, 0, 6, 6, 1], [6, 0, 3, 6, 6, 1], [0, 2, 3, 6, 6, 1], [5, 2, 6, 6, 6, 1]], "Phi_1^3 * Phi_2^3 * Phi_4": [[2, 6, 1, 0, 0, 1], [5, 6, 6, 0, 0, 1], [5, 6, 3, 6, 1, 1], [6, 4, 5, 6, 1, 1], [4, 6, 3, 3, 2, 1], [3, 2, 5, 3, 2, 1], [3, 5, 2, 5, 3, 1], [1, 6, 4, 5, 3, 1], [6, 6, 3, 5, 4, 1], [4, 5, 5, 5, 4, 1], [4, 2, 2, 3, 5, 1], [3, 6, 4, 3, 5, 1], [1, 4, 2, 6, 6, 1], [2, 6, 4, 6, 6, 1]], "Phi_1^2 * Phi_2^2 * Phi_4^2": [[1, 0, 0, 0, 0, 1], [3, 0, 0, 0, 0, 1], [4, 0, 0, 0, 0, 1], [6, 0, 0, 0, 0, 1], [1, 0, 3, 1, 0, 1], [6, 0, 4, 1, 0, 1], [2, 6, 0, 3, 0, 1], [5, 6, 0, 3, 0, 1], [5, 2, 1, 3, 0, 1], [2, 2, 6, 3, 0, 1], [3, 6, 0, 4, 0, 1], [4, 6, 0, 4, 0, 1], [3, 2, 2, 5, 0, 1], [4, 2, 5, 5, 0, 1], [1, 6, 0, 6, 0, 1], [6, 6, 0, 6, 0, 1], [2, 4, 1, 6, 0, 1], [5, 4, 6, 6, 0, 1], [4, 2, 2, 0, 1, 1], [4, 1, 3, 0, 1, 1], [1, 6, 2, 2, 1, 1], [1, 2, 3, 2, 1, 1], [4, 2, 3, 2, 1, 1], [1, 4, 4, 2, 1, 1], [1, 1, 5, 3, 1, 1], [2, 1, 5, 3, 1, 1], [6, 1, 2, 4, 1, 1], [6, 5, 5, 4, 1, 1], [0, 5, 1, 5, 1, 1], [2, 6, 2, 5, 1, 1], [4, 6, 2, 5, 1, 1], [1, 3, 3, 5, 1, 1], [1, 6, 4, 6, 1, 1], [2, 6, 4, 6, 1, 1], [4, 6, 4, 6, 1, 1], [6, 6, 4, 6, 1, 1], [0, 2, 6, 0, 2, 1], [6, 2, 6, 0, 2, 1], [1, 5, 1, 1, 2, 1], [4, 4, 5, 1, 2, 1], [0, 1, 0, 2, 2, 1], [2, 1, 0, 2, 2, 1], [6, 4, 1, 2, 2, 1], [0, 1, 6, 2, 2, 1], [0, 5, 4, 3, 2, 1], [2, 5, 4, 3, 2, 1], [3, 5, 4, 3, 2, 1], [5, 5, 4, 3, 2, 1], [2, 2, 4, 4, 2, 1], [1, 0, 5, 4, 2, 1], [2, 4, 1, 6, 2, 1], [2, 6, 2, 6, 2, 1], [6, 6, 2, 6, 2, 1], [0, 0, 3, 6, 2, 1], [0, 3, 0, 1, 3, 1], [3, 3, 0, 1, 3, 1], [6, 3, 1, 1, 3, 1], [2, 2, 6, 1, 3, 1], [2, 1, 6, 2, 3, 1], [3, 1, 6, 2, 3, 1], [3, 3, 0, 3, 3, 1], [2, 1, 3, 3, 3, 1], [5, 5, 3, 4, 3, 1], [0, 4, 4, 4, 3, 1], [2, 4, 4, 4, 3, 1], [3, 6, 5, 4, 3, 1], [0, 3, 3, 5, 3, 1], [1, 3, 3, 5, 3, 1], [3, 3, 3, 5, 3, 1], [5, 3, 3, 5, 3, 1], [4, 6, 5, 6, 3, 1], [6, 3, 6, 6, 3, 1], [0, 3, 0, 1, 4, 1], [4, 3, 0, 1, 4, 1], [5, 2, 1, 1, 4, 1], [1, 3, 6, 1, 4, 1], [4, 1, 1, 2, 4, 1], [5, 1, 1, 2, 4, 1], [4, 3, 0, 3, 4, 1], [5, 1, 4, 3, 4, 1], [4, 6, 2, 4, 4, 1], [0, 4, 3, 4, 4, 1], [5, 4, 3, 4, 4, 1], [2, 5, 4, 4, 4, 1], [0, 3, 4, 5, 4, 1], [2, 3, 4, 5, 4, 1], [4, 3, 4, 5, 4, 1], [6, 3, 4, 5, 4, 1], [1, 3, 1, 6, 4, 1], [3, 6, 2, 6, 4, 1], [0, 2, 1, 0, 5, 1], [1, 2, 1, 0, 5, 1], [3, 4, 2, 1, 5, 1], [6, 5, 6, 1, 5, 1], [0, 1, 0, 2, 5, 1], [5, 1, 0, 2, 5, 1], [0, 1, 1, 2, 5, 1], [1, 4, 6, 2, 5, 1], [0, 5, 3, 3, 5, 1], [2, 5, 3, 3, 5, 1], [4, 5, 3, 3, 5, 1], [5, 5, 3, 3, 5, 1], [6, 0, 2, 4, 5, 1], [5, 2, 3, 4, 5, 1], [0, 0, 4, 6, 5, 1], [1, 6, 5, 6, 5, 1], [5, 6, 5, 6, 5, 1], [5, 4, 6, 6, 5, 1], [3, 1, 4, 0, 6, 1], [3, 2, 5, 0, 6, 1], [6, 4, 3, 2, 6, 1], [3, 2, 4, 2, 6, 1], [6, 2, 4, 2, 6, 1], [6, 6, 5, 2, 6, 1], [5, 1, 2, 3, 6, 1], [6, 1, 2, 3, 6, 1], [1, 5, 2, 4, 6, 1], [1, 1, 5, 4, 6, 1], [6, 3, 4, 5, 6, 1], [3, 6, 5, 5, 6, 1], [5, 6, 5, 5, 6, 1], [0, 5, 6, 5, 6, 1], [1, 6, 3, 6, 6, 1], [3, 6, 3, 6, 6, 1], [5, 6, 3, 6, 6, 1], [6, 6, 3, 6, 6, 1]], "Phi_1 * Phi_2 * Phi_4 * Phi_8": [[1, 4, 0, 0, 0, 1], [6, 4, 0, 0, 0, 1], [4, 2, 1, 0, 0, 1], [5, 4, 1, 0, 0, 1], [3, 0, 2, 0, 0, 1], [3, 4, 2, 0, 0, 1], [5, 6, 2, 0, 0, 1], [2, 2, 3, 0, 0, 1], [3, 2, 3, 0, 0, 1], [1, 4, 3, 0, 0, 1], [1, 6, 3, 0, 0, 1], [4, 2, 4, 0, 0, 1], [5, 2, 4, 0, 0, 1], [6, 4, 4, 0, 0, 1], [6, 6, 4, 0, 0, 1], [4, 0, 5, 0, 0, 1], [4, 4, 5, 0, 0, 1], [2, 6, 5, 0, 0, 1], [3, 2, 6, 0, 0, 1], [2, 4, 6, 0, 0, 1], [3, 2, 0, 1, 0, 1], [4, 2, 0, 1, 0, 1], [3, 4, 0, 1, 0, 1], [4, 4, 0, 1, 0, 1], [1, 2, 1, 1, 0, 1], [0, 4, 1, 1, 0, 1], [2, 5, 1, 1, 0, 1], [5, 6, 1, 1, 0, 1], [1, 2, 2, 1, 0, 1], [0, 3, 2, 1, 0, 1], [0, 2, 3, 1, 0, 1], [0, 5, 3, 1, 0, 1], [5, 6, 3, 1, 0, 1], [6, 6, 3, 1, 0, 1], [0, 2, 4, 1, 0, 1], [0, 5, 4, 1, 0, 1], [1, 6, 4, 1, 0, 1], [2, 6, 4, 1, 0, 1], [6, 2, 5, 1, 0, 1], [0, 3, 5, 1, 0, 1], [6, 2, 6, 1, 0, 1], [0, 4, 6, 1, 0, 1], [5, 5, 6, 1, 0, 1], [2, 6, 6, 1, 0, 1], [1, 2, 0, 2, 0, 1], [6, 2, 0, 2, 0, 1], [2, 4, 0, 2, 0, 1], [5, 4, 0, 2, 0, 1], [4, 0, 1, 2, 0, 1], [3, 1, 1, 2, 0, 1], [3, 6, 1, 2, 0, 1], [6, 6, 1, 2, 0, 1], [6, 2, 2, 2, 0, 1], [1, 4, 2, 2, 0, 1], [3, 4, 2, 2, 0, 1], [5, 5, 2, 2, 0, 1], [3, 0, 3, 2, 0, 1], [3, 3, 3, 2, 0, 1], [0, 5, 3, 2, 0, 1], [0, 6, 3, 2, 0, 1], [4, 0, 4, 2, 0, 1], [4, 3, 4, 2, 0, 1], [0, 5, 4, 2, 0, 1], [0, 6, 4, 2, 0, 1], [1, 2, 5, 2, 0, 1], [4, 4, 5, 2, 0, 1], [6, 4, 5, 2, 0, 1], [2, 5, 5, 2, 0, 1], [3, 0, 6, 2, 0, 1], [4, 1, 6, 2, 0, 1], [1, 6, 6, 2, 0, 1], [4, 6, 6, 2, 0, 1], [1, 1, 0, 3, 0, 1], [6, 1, 0, 3, 0, 1], [1, 2, 0, 3, 0, 1], [6, 2, 0, 3, 0, 1], [3, 4, 0, 3, 0, 1], [4, 4, 0, 3, 0, 1], [3, 5, 0, 3, 0, 1], [4, 5, 0, 3, 0, 1], [2, 1, 1, 3, 0, 1], [3, 1, 1, 3, 0, 1], [6, 1, 1, 3, 0, 1], [4, 6, 1, 3, 0, 1], [5, 6, 1, 3, 0, 1], [0, 0, 2, 3, 0, 1], [2, 1, 2, 3, 0, 1], [5, 1, 2, 3, 0, 1], [5, 3, 2, 3, 0, 1], [6, 3, 2, 3, 0, 1], [3, 4, 2, 3, 0, 1], [5, 5, 2, 3, 0, 1], [3, 1, 3, 3, 0, 1], [0, 2, 3, 3, 0, 1], [1, 3, 3, 3, 0, 1], [4, 1, 4, 3, 0, 1], [0, 2, 4, 3, 0, 1], [6, 3, 4, 3, 0, 1], [0, 0, 5, 3, 0, 1], [2, 1, 5, 3, 0, 1], [5, 1, 5, 3, 0, 1], [1, 3, 5, 3, 0, 1], [2, 3, 5, 3, 0, 1], [4, 4, 5, 3, 0, 1], [2, 5, 5, 3, 0, 1], [1, 1, 6, 3, 0, 1], [4, 1, 6, 3, 0, 1], [5, 1, 6, 3, 0, 1], [2, 6, 6, 3, 0, 1], [3, 6, 6, 3, 0, 1], [0, 1, 1, 4, 0, 1], [4, 3, 1, 4, 0, 1], [1, 1, 2, 4, 0, 1], [5, 1, 2, 4, 0, 1], [5, 2, 2, 4, 0, 1], [1, 4, 2, 4, 0, 1], [6, 5, 2, 4, 0, 1], [0, 0, 3, 4, 0, 1], [4, 0, 3, 4, 0, 1], [0, 1, 3, 4, 0, 1], [3, 1, 3, 4, 0, 1], [2, 4, 3, 4, 0, 1], [2, 5, 3, 4, 0, 1], [2, 6, 3, 4, 0, 1], [3, 6, 3, 4, 0, 1], [6, 6, 3, 4, 0, 1], [0, 0, 4, 4, 0, 1], [3, 0, 4, 4, 0, 1], [0, 1, 4, 4, 0, 1], [4, 1, 4, 4, 0, 1], [5, 4, 4, 4, 0, 1], [5, 5, 4, 4, 0, 1], [1, 6, 4, 4, 0, 1], [4, 6, 4, 4, 0, 1], [5, 6, 4, 4, 0, 1], [2, 1, 5, 4, 0, 1], [6, 1, 5, 4, 0, 1], [2, 2, 5, 4, 0, 1], [6, 4, 5, 4, 0, 1], [1, 5, 5, 4, 0, 1], [0, 1, 6, 4, 0, 1], [3, 3, 6, 4, 0, 1], [3, 1, 1, 5, 0, 1], [3, 2, 1, 5, 0, 1], [6, 5, 1, 5, 0, 1], [0, 3, 3, 5, 0, 1], [3, 3, 3, 5, 0, 1], [0, 5, 3, 5, 0, 1], [0, 3, 4, 5, 0, 1], [4, 3, 4, 5, 0, 1], [0, 5, 4, 5, 0, 1], [4, 1, 6, 5, 0, 1], [4, 2, 6, 5, 0, 1], [1, 5, 6, 5, 0, 1], [2, 3, 1, 6, 0, 1], [0, 4, 1, 6, 0, 1], [4, 4, 1, 6, 0, 1], [5, 4, 1, 6, 0, 1], [6, 0, 2, 6, 0, 1], [0, 1, 2, 6, 0, 1], [6, 2, 2, 6, 0, 1], [5, 4, 2, 6, 0, 1], [1, 0, 3, 6, 0, 1], [0, 1, 3, 6, 0, 1], [4, 1, 3, 6, 0, 1], [2, 2, 3, 6, 0, 1], [0, 3, 3, 6, 0, 1], [6, 5, 3, 6, 0, 1], [6, 0, 4, 6, 0, 1], [0, 1, 4, 6, 0, 1], [3, 1, 4, 6, 0, 1], [5, 2, 4, 6, 0, 1], [0, 3, 4, 6, 0, 1], [1, 5, 4, 6, 0, 1], [1, 0, 5, 6, 0, 1], [0, 1, 5, 6, 0, 1], [1, 2, 5, 6, 0, 1], [2, 4, 5, 6, 0, 1], [5, 3, 6, 6, 0, 1], [0, 4, 6, 6, 0, 1], [2, 4, 6, 6, 0, 1], [3, 4, 6, 6, 0, 1], [4, 1, 0, 0, 1, 1], [2, 2, 0, 0, 1, 1], [1, 3, 0, 0, 1, 1], [6, 6, 0, 0, 1, 1], [1, 5, 1, 0, 1, 1], [3, 6, 1, 0, 1, 1], [4, 0, 2, 0, 1, 1], [5, 1, 2, 0, 1, 1], [6, 1, 2, 0, 1, 1], [2, 4, 2, 0, 1, 1], [3, 0, 3, 0, 1, 1], [4, 0, 3, 0, 1, 1], [4, 3, 3, 0, 1, 1], [6, 6, 3, 0, 1, 1], [5, 2, 4, 0, 1, 1], [2, 3, 4, 0, 1, 1], [0, 1, 5, 0, 1, 1], [0, 3, 5, 0, 1, 1], [1, 4, 5, 0, 1, 1], [1, 5, 5, 0, 1, 1], [0, 0, 6, 0, 1, 1], [6, 0, 6, 0, 1, 1], [5, 2, 6, 0, 1, 1], [6, 2, 6, 0, 1, 1], [2, 4, 0, 1, 1, 1], [6, 4, 0, 1, 1, 1], [4, 5, 0, 1, 1, 1], [1, 6, 0, 1, 1, 1], [3, 1, 1, 1, 1, 1], [6, 1, 1, 1, 1, 1], [1, 6, 1, 1, 1, 1], [3, 6, 1, 1, 1, 1], [1, 2, 2, 1, 1, 1], [5, 2, 2, 1, 1, 1], [2, 3, 2, 1, 1, 1], [4, 4, 2, 1, 1, 1], [6, 0, 3, 1, 1, 1], [5, 4, 3, 1, 1, 1], [1, 6, 3, 1, 1, 1], [6, 6, 3, 1, 1, 1], [6, 0, 4, 1, 1, 1], [5, 1, 4, 1, 1, 1], [0, 4, 4, 1, 1, 1], [3, 6, 4, 1, 1, 1], [1, 0, 5, 1, 1, 1], [3, 3, 5, 1, 1, 1], [5, 5, 5, 1, 1, 1], [1, 6, 5, 1, 1, 1], [6, 1, 6, 1, 1, 1], [1, 3, 6, 1, 1, 1], [3, 3, 6, 1, 1, 1], [2, 4, 6, 1, 1, 1], [3, 0, 0, 2, 1, 1], [2, 1, 0, 2, 1, 1], [4, 2, 0, 2, 1, 1], [1, 1, 1, 2, 1, 1], [2, 1, 1, 2, 1, 1], [0, 2, 1, 2, 1, 1], [1, 3, 1, 2, 1, 1], [5, 5, 1, 2, 1, 1], [3, 6, 1, 2, 1, 1], [6, 6, 1, 2, 1, 1], [0, 3, 2, 2, 1, 1], [6, 3, 2, 2, 1, 1], [0, 5, 2, 2, 1, 1], [1, 5, 2, 2, 1, 1], [4, 5, 2, 2, 1, 1], [3, 0, 3, 2, 1, 1], [4, 0, 3, 2, 1, 1], [0, 1, 3, 2, 1, 1], [6, 1, 3, 2, 1, 1], [4, 4, 3, 2, 1, 1], [6, 4, 3, 2, 1, 1], [0, 5, 3, 2, 1, 1], [2, 5, 3, 2, 1, 1], [5, 1, 4, 2, 1, 1], [6, 1, 4, 2, 1, 1], [2, 3, 4, 2, 1, 1], [3, 3, 4, 2, 1, 1], [6, 3, 4, 2, 1, 1], [6, 1, 5, 2, 1, 1], [0, 2, 5, 2, 1, 1], [4, 2, 5, 2, 1, 1], [0, 4, 5, 2, 1, 1], [6, 4, 5, 2, 1, 1], [0, 5, 5, 2, 1, 1], [5, 6, 5, 2, 1, 1], [0, 1, 6, 2, 1, 1], [0, 2, 6, 2, 1, 1], [4, 3, 6, 2, 1, 1], [2, 1, 0, 3, 1, 1], [6, 1, 0, 3, 1, 1], [2, 2, 0, 3, 1, 1], [4, 4, 0, 3, 1, 1], [5, 5, 0, 3, 1, 1], [3, 0, 1, 3, 1, 1], [6, 0, 1, 3, 1, 1], [0, 3, 1, 3, 1, 1], [3, 4, 1, 3, 1, 1], [0, 5, 1, 3, 1, 1], [3, 5, 1, 3, 1, 1], [6, 5, 1, 3, 1, 1], [0, 6, 1, 3, 1, 1], [4, 6, 1, 3, 1, 1], [5, 2, 2, 3, 1, 1], [1, 3, 2, 3, 1, 1], [0, 4, 2, 3, 1, 1], [3, 4, 2, 3, 1, 1], [4, 4, 2, 3, 1, 1], [2, 5, 2, 3, 1, 1], [5, 5, 2, 3, 1, 1], [2, 6, 2, 3, 1, 1], [5, 6, 2, 3, 1, 1], [1, 1, 3, 3, 1, 1], [6, 2, 3, 3, 1, 1], [2, 5, 3, 3, 1, 1], [6, 5, 3, 3, 1, 1], [5, 6, 3, 3, 1, 1], [2, 4, 4, 3, 1, 1], [4, 6, 4, 3, 1, 1], [6, 2, 6, 3, 1, 1], [2, 4, 6, 3, 1, 1], [1, 1, 1, 4, 1, 1], [4, 2, 1, 4, 1, 1], [2, 5, 1, 4, 1, 1], [1, 1, 3, 4, 1, 1], [4, 1, 3, 4, 1, 1], [0, 3, 3, 4, 1, 1], [0, 0, 4, 4, 1, 1], [3, 0, 4, 4, 1, 1], [2, 2, 4, 4, 1, 1], [0, 0, 6, 4, 1, 1], [5, 3, 6, 4, 1, 1], [1, 4, 6, 4, 1, 1], [3, 2, 0, 5, 1, 1], [5, 3, 0, 5, 1, 1], [2, 4, 0, 5, 1, 1], [2, 6, 0, 5, 1, 1], [4, 4, 1, 5, 1, 1], [2, 5, 1, 5, 1, 1], [4, 5, 1, 5, 1, 1], [5, 5, 1, 5, 1, 1], [5, 2, 3, 5, 1, 1], [3, 3, 3, 5, 1, 1], [4, 3, 3, 5, 1, 1], [6, 3, 3, 5, 1, 1], [1, 0, 4, 5, 1, 1], [6, 2, 4, 5, 1, 1], [2, 5, 4, 5, 1, 1], [6, 6, 4, 5, 1, 1], [0, 0, 5, 5, 1, 1], [5, 2, 5, 5, 1, 1], [6, 4, 5, 5, 1, 1], [1, 5, 5, 5, 1, 1], [5, 5, 5, 5, 1, 1], [6, 6, 5, 5, 1, 1], [2, 1, 6, 5, 1, 1], [6, 3, 6, 5, 1, 1], [3, 4, 6, 5, 1, 1], [6, 4, 6, 5, 1, 1], [4, 5, 6, 5, 1, 1], [2, 6, 6, 5, 1, 1], [3, 0, 0, 6, 1, 1], [2, 2, 0, 6, 1, 1], [5, 5, 0, 6, 1, 1], [6, 5, 0, 6, 1, 1], [2, 1, 1, 6, 1, 1], [2, 4, 1, 6, 1, 1], [3, 4, 1, 6, 1, 1], [3, 6, 1, 6, 1, 1], [0, 0, 2, 6, 1, 1], [5, 1, 2, 6, 1, 1], [3, 5, 2, 6, 1, 1], [5, 2, 3, 6, 1, 1], [3, 4, 3, 6, 1, 1], [2, 3, 4, 6, 1, 1], [4, 3, 4, 6, 1, 1], [3, 0, 5, 6, 1, 1], [3, 2, 5, 6, 1, 1], [3, 1, 6, 6, 1, 1], [4, 3, 6, 6, 1, 1], [5, 4, 6, 6, 1, 1], [2, 2, 0, 0, 2, 1], [4, 4, 0, 0, 2, 1], [1, 0, 1, 0, 2, 1], [4, 0, 1, 0, 2, 1], [0, 1, 1, 0, 2, 1], [1, 3, 1, 0, 2, 1], [5, 4, 1, 0, 2, 1], [3, 1, 2, 0, 2, 1], [2, 2, 2, 0, 2, 1], [1, 3, 2, 0, 2, 1], [2, 3, 2, 0, 2, 1], [5, 3, 2, 0, 2, 1], [2, 4, 2, 0, 2, 1], [5, 4, 2, 0, 2, 1], [0, 5, 2, 0, 2, 1], [4, 5, 2, 0, 2, 1], [6, 0, 3, 0, 2, 1], [1, 1, 3, 0, 2, 1], [4, 1, 3, 0, 2, 1], [5, 1, 3, 0, 2, 1], [2, 2, 3, 0, 2, 1], [6, 2, 3, 0, 2, 1], [2, 3, 3, 0, 2, 1], [5, 3, 3, 0, 2, 1], [0, 6, 3, 0, 2, 1], [1, 1, 4, 0, 2, 1], [5, 1, 4, 0, 2, 1], [0, 2, 4, 0, 2, 1], [2, 4, 4, 0, 2, 1], [3, 5, 4, 0, 2, 1], [1, 1, 5, 0, 2, 1], [0, 6, 5, 0, 2, 1], [2, 1, 0, 1, 2, 1], [6, 1, 0, 1, 2, 1], [0, 3, 0, 1, 2, 1], [3, 2, 2, 1, 2, 1], [2, 3, 2, 1, 2, 1], [3, 6, 2, 1, 2, 1], [3, 2, 4, 1, 2, 1], [4, 5, 4, 1, 2, 1], [3, 6, 4, 1, 2, 1], [1, 3, 6, 1, 2, 1], [4, 3, 6, 1, 2, 1], [6, 5, 6, 1, 2, 1], [0, 3, 1, 2, 2, 1], [1, 4, 1, 2, 2, 1], [2, 4, 1, 2, 2, 1], [4, 4, 1, 2, 2, 1], [6, 0, 2, 2, 2, 1], [3, 2, 2, 2, 2, 1], [1, 5, 2, 2, 2, 1], [1, 6, 2, 2, 2, 1], [4, 1, 3, 2, 2, 1], [4, 3, 3, 2, 2, 1], [2, 4, 3, 2, 2, 1], [6, 4, 3, 2, 2, 1], [3, 5, 3, 2, 2, 1], [0, 6, 3, 2, 2, 1], [3, 1, 4, 2, 2, 1], [3, 2, 4, 2, 2, 1], [6, 2, 4, 2, 2, 1], [0, 3, 4, 2, 2, 1], [1, 4, 4, 2, 2, 1], [0, 6, 4, 2, 2, 1], [4, 0, 5, 2, 2, 1], [4, 1, 5, 2, 2, 1], [3, 3, 5, 2, 2, 1], [6, 6, 5, 2, 2, 1], [1, 0, 6, 2, 2, 1], [2, 1, 6, 2, 2, 1], [4, 1, 6, 2, 2, 1], [5, 1, 6, 2, 2, 1], [2, 1, 0, 3, 2, 1], [3, 1, 0, 3, 2, 1], [6, 3, 0, 3, 2, 1], [4, 5, 0, 3, 2, 1], [5, 1, 1, 3, 2, 1], [3, 3, 1, 3, 2, 1], [5, 6, 1, 3, 2, 1], [6, 6, 1, 3, 2, 1], [0, 1, 2, 3, 2, 1], [1, 2, 2, 3, 2, 1], [4, 6, 2, 3, 2, 1], [6, 2, 3, 3, 2, 1], [3, 4, 3, 3, 2, 1], [1, 2, 4, 3, 2, 1], [3, 2, 4, 3, 2, 1], [1, 0, 5, 3, 2, 1], [2, 5, 5, 3, 2, 1], [0, 0, 6, 3, 2, 1], [4, 1, 6, 3, 2, 1], [0, 5, 6, 3, 2, 1], [0, 0, 0, 4, 2, 1], [4, 1, 0, 4, 2, 1], [0, 2, 0, 4, 2, 1], [1, 5, 0, 4, 2, 1], [0, 3, 1, 4, 2, 1], [6, 3, 1, 4, 2, 1], [4, 5, 1, 4, 2, 1], [5, 5, 1, 4, 2, 1], [5, 1, 2, 4, 2, 1], [2, 3, 2, 4, 2, 1], [3, 4, 2, 4, 2, 1], [5, 5, 2, 4, 2, 1], [4, 0, 3, 4, 2, 1], [6, 6, 3, 4, 2, 1], [3, 0, 4, 4, 2, 1], [0, 1, 4, 4, 2, 1], [1, 1, 4, 4, 2, 1], [6, 4, 4, 4, 2, 1], [0, 2, 5, 4, 2, 1], [4, 5, 5, 4, 2, 1], [4, 6, 5, 4, 2, 1], [5, 6, 5, 4, 2, 1], [0, 0, 6, 4, 2, 1], [0, 1, 6, 4, 2, 1], [3, 2, 0, 5, 2, 1], [3, 4, 0, 5, 2, 1], [5, 4, 0, 5, 2, 1], [6, 5, 0, 5, 2, 1], [0, 1, 1, 5, 2, 1], [2, 3, 1, 5, 2, 1], [1, 4, 1, 5, 2, 1], [3, 5, 1, 5, 2, 1], [3, 1, 2, 5, 2, 1], [2, 2, 2, 5, 2, 1], [5, 3, 2, 5, 2, 1], [2, 6, 2, 5, 2, 1], [1, 3, 3, 5, 2, 1], [2, 5, 3, 5, 2, 1], [4, 5, 3, 5, 2, 1], [6, 6, 3, 5, 2, 1], [6, 0, 4, 5, 2, 1], [1, 5, 4, 5, 2, 1], [5, 5, 4, 5, 2, 1], [6, 6, 4, 5, 2, 1], [2, 1, 5, 5, 2, 1], [5, 1, 5, 5, 2, 1], [1, 6, 5, 5, 2, 1], [3, 6, 5, 5, 2, 1], [2, 1, 6, 5, 2, 1], [5, 1, 6, 5, 2, 1], [2, 2, 6, 5, 2, 1], [0, 3, 6, 5, 2, 1], [0, 0, 0, 6, 2, 1], [6, 0, 0, 6, 2, 1], [1, 1, 0, 6, 2, 1], [5, 2, 0, 6, 2, 1], [1, 4, 0, 6, 2, 1], [2, 5, 0, 6, 2, 1], [5, 5, 0, 6, 2, 1], [5, 1, 1, 6, 2, 1], [6, 1, 1, 6, 2, 1], [2, 3, 1, 6, 2, 1], [5, 3, 1, 6, 2, 1], [6, 3, 1, 6, 2, 1], [1, 1, 2, 6, 2, 1], [3, 1, 2, 6, 2, 1], [0, 2, 2, 6, 2, 1], [2, 2, 2, 6, 2, 1], [2, 4, 2, 6, 2, 1], [3, 4, 2, 6, 2, 1], [1, 5, 2, 6, 2, 1], [2, 5, 2, 6, 2, 1], [2, 4, 3, 6, 2, 1], [3, 4, 3, 6, 2, 1], [2, 6, 3, 6, 2, 1], [5, 6, 3, 6, 2, 1], [6, 6, 3, 6, 2, 1], [4, 0, 4, 6, 2, 1], [5, 1, 4, 6, 2, 1], [5, 3, 4, 6, 2, 1], [2, 4, 4, 6, 2, 1], [6, 4, 4, 6, 2, 1], [0, 6, 4, 6, 2, 1], [1, 6, 4, 6, 2, 1], [1, 2, 5, 6, 2, 1], [4, 3, 5, 6, 2, 1], [4, 4, 5, 6, 2, 1], [3, 0, 6, 6, 2, 1], [5, 1, 6, 6, 2, 1], [3, 2, 6, 6, 2, 1], [1, 1, 0, 0, 3, 1], [4, 1, 0, 0, 3, 1], [5, 2, 0, 0, 3, 1], [1, 3, 0, 0, 3, 1], [2, 1, 1, 0, 3, 1], [4, 1, 1, 0, 3, 1], [2, 3, 1, 0, 3, 1], [5, 3, 1, 0, 3, 1], [0, 2, 2, 0, 3, 1], [4, 2, 2, 0, 3, 1], [0, 3, 2, 0, 3, 1], [1, 4, 2, 0, 3, 1], [3, 2, 3, 0, 3, 1], [2, 4, 3, 0, 3, 1], [4, 4, 3, 0, 3, 1], [1, 5, 3, 0, 3, 1], [6, 0, 4, 0, 3, 1], [0, 2, 4, 0, 3, 1], [2, 3, 4, 0, 3, 1], [0, 4, 4, 0, 3, 1], [6, 0, 5, 0, 3, 1], [5, 1, 5, 0, 3, 1], [4, 4, 5, 0, 3, 1], [4, 6, 5, 0, 3, 1], [3, 0, 6, 0, 3, 1], [3, 2, 6, 0, 3, 1], [5, 2, 6, 0, 3, 1], [3, 3, 6, 0, 3, 1], [4, 1, 0, 1, 3, 1], [5, 1, 0, 1, 3, 1], [0, 2, 0, 1, 3, 1], [6, 2, 0, 1, 3, 1], [1, 5, 0, 1, 3, 1], [3, 5, 0, 1, 3, 1], [3, 6, 0, 1, 3, 1], [5, 6, 0, 1, 3, 1], [0, 0, 1, 1, 3, 1], [6, 0, 1, 1, 3, 1], [1, 2, 1, 1, 3, 1], [2, 2, 1, 1, 3, 1], [5, 2, 1, 1, 3, 1], [5, 1, 2, 1, 3, 1], [6, 1, 2, 1, 3, 1], [5, 2, 2, 1, 3, 1], [2, 3, 2, 1, 3, 1], [1, 5, 2, 1, 3, 1], [1, 6, 2, 1, 3, 1], [5, 6, 2, 1, 3, 1], [3, 3, 3, 1, 3, 1], [2, 4, 3, 1, 3, 1], [5, 5, 3, 1, 3, 1], [1, 0, 4, 1, 3, 1], [6, 1, 4, 1, 3, 1], [0, 2, 4, 1, 3, 1], [4, 0, 5, 1, 3, 1], [4, 1, 5, 1, 3, 1], [6, 3, 5, 1, 3, 1], [3, 4, 5, 1, 3, 1], [6, 4, 5, 1, 3, 1], [0, 6, 5, 1, 3, 1], [6, 6, 5, 1, 3, 1], [2, 1, 6, 1, 3, 1], [3, 1, 6, 1, 3, 1], [6, 1, 6, 1, 3, 1], [3, 6, 6, 1, 3, 1], [4, 6, 6, 1, 3, 1], [0, 0, 0, 2, 3, 1], [1, 2, 0, 2, 3, 1], [4, 0, 1, 2, 3, 1], [4, 1, 1, 2, 3, 1], [2, 4, 1, 2, 3, 1], [5, 4, 1, 2, 3, 1], [4, 5, 1, 2, 3, 1], [3, 0, 2, 2, 3, 1], [6, 0, 2, 2, 3, 1], [1, 1, 2, 2, 3, 1], [4, 1, 2, 2, 3, 1], [2, 4, 2, 2, 3, 1], [4, 5, 2, 2, 3, 1], [0, 6, 2, 2, 3, 1], [3, 6, 2, 2, 3, 1], [6, 6, 2, 2, 3, 1], [2, 1, 3, 2, 3, 1], [4, 2, 3, 2, 3, 1], [2, 3, 3, 2, 3, 1], [5, 3, 3, 2, 3, 1], [6, 3, 3, 2, 3, 1], [3, 4, 3, 2, 3, 1], [6, 4, 3, 2, 3, 1], [2, 5, 3, 2, 3, 1], [5, 5, 3, 2, 3, 1], [1, 2, 4, 2, 3, 1], [4, 2, 4, 2, 3, 1], [6, 3, 4, 2, 3, 1], [0, 5, 4, 2, 3, 1], [4, 6, 4, 2, 3, 1], [6, 1, 5, 2, 3, 1], [6, 6, 5, 2, 3, 1], [2, 1, 1, 3, 3, 1], [6, 1, 1, 3, 3, 1], [3, 3, 1, 3, 3, 1], [0, 0, 2, 3, 3, 1], [0, 5, 2, 3, 3, 1], [3, 5, 2, 3, 3, 1], [2, 1, 4, 3, 3, 1], [4, 4, 4, 3, 3, 1], [6, 5, 4, 3, 3, 1], [1, 2, 6, 3, 3, 1], [4, 5, 6, 3, 3, 1], [6, 6, 6, 3, 3, 1], [3, 1, 0, 4, 3, 1], [2, 3, 0, 4, 3, 1], [0, 4, 0, 4, 3, 1], [3, 4, 0, 4, 3, 1], [0, 5, 0, 4, 3, 1], [0, 6, 0, 4, 3, 1], [4, 0, 1, 4, 3, 1], [0, 1, 1, 4, 3, 1], [3, 1, 1, 4, 3, 1], [0, 2, 1, 4, 3, 1], [4, 3, 1, 4, 3, 1], [2, 5, 1, 4, 3, 1], [5, 1, 2, 4, 3, 1], [3, 4, 2, 4, 3, 1], [4, 5, 2, 4, 3, 1], [0, 6, 2, 4, 3, 1], [3, 4, 3, 4, 3, 1], [0, 5, 3, 4, 3, 1], [2, 5, 3, 4, 3, 1], [3, 5, 3, 4, 3, 1], [1, 5, 5, 4, 3, 1], [1, 6, 5, 4, 3, 1], [5, 6, 5, 4, 3, 1], [6, 6, 5, 4, 3, 1], [6, 0, 6, 4, 3, 1], [0, 1, 6, 4, 3, 1], [3, 3, 6, 4, 3, 1], [3, 6, 6, 4, 3, 1], [0, 0, 0, 5, 3, 1], [1, 0, 0, 5, 3, 1], [6, 2, 0, 5, 3, 1], [3, 4, 0, 5, 3, 1], [3, 1, 1, 5, 3, 1], [0, 2, 1, 5, 3, 1], [1, 6, 1, 5, 3, 1], [0, 1, 2, 5, 3, 1], [3, 3, 2, 5, 3, 1], [4, 0, 3, 5, 3, 1], [6, 0, 3, 5, 3, 1], [2, 2, 4, 5, 3, 1], [0, 4, 4, 5, 3, 1], [2, 1, 5, 5, 3, 1], [1, 3, 5, 5, 3, 1], [1, 4, 5, 5, 3, 1], [1, 0, 6, 5, 3, 1], [1, 3, 6, 5, 3, 1], [2, 3, 6, 5, 3, 1], [4, 5, 6, 5, 3, 1], [0, 2, 0, 6, 3, 1], [3, 3, 0, 6, 3, 1], [2, 1, 1, 6, 3, 1], [2, 2, 1, 6, 3, 1], [1, 3, 1, 6, 3, 1], [4, 6, 1, 6, 3, 1], [5, 3, 2, 6, 3, 1], [6, 3, 2, 6, 3, 1], [2, 5, 2, 6, 3, 1], [3, 5, 2, 6, 3, 1], [0, 0, 3, 6, 3, 1], [3, 2, 3, 6, 3, 1], [0, 3, 3, 6, 3, 1], [5, 4, 3, 6, 3, 1], [4, 4, 4, 6, 3, 1], [5, 5, 4, 6, 3, 1], [0, 1, 5, 6, 3, 1], [6, 4, 5, 6, 3, 1], [0, 5, 5, 6, 3, 1], [6, 5, 5, 6, 3, 1], [3, 1, 6, 6, 3, 1], [0, 2, 6, 6, 3, 1], [6, 2, 6, 6, 3, 1], [4, 5, 6, 6, 3, 1], [3, 1, 0, 0, 4, 1], [6, 1, 0, 0, 4, 1], [2, 2, 0, 0, 4, 1], [6, 3, 0, 0, 4, 1], [4, 0, 1, 0, 4, 1], [2, 2, 1, 0, 4, 1], [4, 2, 1, 0, 4, 1], [4, 3, 1, 0, 4, 1], [1, 0, 2, 0, 4, 1], [2, 1, 2, 0, 4, 1], [3, 4, 2, 0, 4, 1], [3, 6, 2, 0, 4, 1], [1, 0, 3, 0, 4, 1], [0, 2, 3, 0, 4, 1], [5, 3, 3, 0, 4, 1], [0, 4, 3, 0, 4, 1], [4, 2, 4, 0, 4, 1], [3, 4, 4, 0, 4, 1], [5, 4, 4, 0, 4, 1], [6, 5, 4, 0, 4, 1], [0, 2, 5, 0, 4, 1], [3, 2, 5, 0, 4, 1], [0, 3, 5, 0, 4, 1], [6, 4, 5, 0, 4, 1], [3, 1, 6, 0, 4, 1], [5, 1, 6, 0, 4, 1], [2, 3, 6, 0, 4, 1], [5, 3, 6, 0, 4, 1], [2, 1, 0, 1, 4, 1], [3, 1, 0, 1, 4, 1], [0, 2, 0, 1, 4, 1], [1, 2, 0, 1, 4, 1], [4, 5, 0, 1, 4, 1], [6, 5, 0, 1, 4, 1], [2, 6, 0, 1, 4, 1], [4, 6, 0, 1, 4, 1], [1, 1, 1, 1, 4, 1], [4, 1, 1, 1, 4, 1], [5, 1, 1, 1, 4, 1], [3, 6, 1, 1, 4, 1], [4, 6, 1, 1, 4, 1], [3, 0, 2, 1, 4, 1], [3, 1, 2, 1, 4, 1], [1, 3, 2, 1, 4, 1], [1, 4, 2, 1, 4, 1], [4, 4, 2, 1, 4, 1], [0, 6, 2, 1, 4, 1], [1, 6, 2, 1, 4, 1], [6, 0, 3, 1, 4, 1], [1, 1, 3, 1, 4, 1], [0, 2, 3, 1, 4, 1], [4, 3, 4, 1, 4, 1], [5, 4, 4, 1, 4, 1], [2, 5, 4, 1, 4, 1], [1, 1, 5, 1, 4, 1], [2, 1, 5, 1, 4, 1], [2, 2, 5, 1, 4, 1], [5, 3, 5, 1, 4, 1], [6, 5, 5, 1, 4, 1], [2, 6, 5, 1, 4, 1], [6, 6, 5, 1, 4, 1], [0, 0, 6, 1, 4, 1], [1, 0, 6, 1, 4, 1], [2, 2, 6, 1, 4, 1], [5, 2, 6, 1, 4, 1], [6, 2, 6, 1, 4, 1], [0, 0, 0, 2, 4, 1], [6, 2, 0, 2, 4, 1], [1, 1, 2, 2, 4, 1], [1, 6, 2, 2, 4, 1], [3, 2, 3, 2, 4, 1], [6, 2, 3, 2, 4, 1], [1, 3, 3, 2, 4, 1], [0, 5, 3, 2, 4, 1], [3, 6, 3, 2, 4, 1], [5, 1, 4, 2, 4, 1], [3, 2, 4, 2, 4, 1], [1, 3, 4, 2, 4, 1], [2, 3, 4, 2, 4, 1], [5, 3, 4, 2, 4, 1], [1, 4, 4, 2, 4, 1], [4, 4, 4, 2, 4, 1], [2, 5, 4, 2, 4, 1], [5, 5, 4, 2, 4, 1], [1, 0, 5, 2, 4, 1], [4, 0, 5, 2, 4, 1], [3, 1, 5, 2, 4, 1], [6, 1, 5, 2, 4, 1], [5, 4, 5, 2, 4, 1], [3, 5, 5, 2, 4, 1], [0, 6, 5, 2, 4, 1], [1, 6, 5, 2, 4, 1], [4, 6, 5, 2, 4, 1], [3, 0, 6, 2, 4, 1], [3, 1, 6, 2, 4, 1], [2, 4, 6, 2, 4, 1], [5, 4, 6, 2, 4, 1], [3, 5, 6, 2, 4, 1], [6, 2, 1, 3, 4, 1], [3, 5, 1, 3, 4, 1], [1, 6, 1, 3, 4, 1], [5, 1, 3, 3, 4, 1], [3, 4, 3, 3, 4, 1], [1, 5, 3, 3, 4, 1], [0, 0, 5, 3, 4, 1], [0, 5, 5, 3, 4, 1], [4, 5, 5, 3, 4, 1], [1, 1, 6, 3, 4, 1], [5, 1, 6, 3, 4, 1], [4, 3, 6, 3, 4, 1], [4, 1, 0, 4, 4, 1], [5, 3, 0, 4, 4, 1], [0, 4, 0, 4, 4, 1], [4, 4, 0, 4, 4, 1], [0, 5, 0, 4, 4, 1], [0, 6, 0, 4, 4, 1], [1, 0, 1, 4, 4, 1], [0, 1, 1, 4, 4, 1], [4, 3, 1, 4, 4, 1], [4, 6, 1, 4, 4, 1], [6, 5, 2, 4, 4, 1], [1, 6, 2, 4, 4, 1], [2, 6, 2, 4, 4, 1], [6, 6, 2, 4, 4, 1], [4, 4, 4, 4, 4, 1], [0, 5, 4, 4, 4, 1], [4, 5, 4, 4, 4, 1], [5, 5, 4, 4, 4, 1], [2, 1, 5, 4, 4, 1], [4, 4, 5, 4, 4, 1], [3, 5, 5, 4, 4, 1], [0, 6, 5, 4, 4, 1], [3, 0, 6, 4, 4, 1], [0, 1, 6, 4, 4, 1], [4, 1, 6, 4, 4, 1], [0, 2, 6, 4, 4, 1], [3, 3, 6, 4, 4, 1], [5, 5, 6, 4, 4, 1], [0, 0, 0, 5, 4, 1], [6, 0, 0, 5, 4, 1], [1, 2, 0, 5, 4, 1], [4, 4, 0, 5, 4, 1], [6, 0, 1, 5, 4, 1], [5, 3, 1, 5, 4, 1], [6, 3, 1, 5, 4, 1], [3, 5, 1, 5, 4, 1], [5, 1, 2, 5, 4, 1], [6, 3, 2, 5, 4, 1], [6, 4, 2, 5, 4, 1], [5, 2, 3, 5, 4, 1], [0, 4, 3, 5, 4, 1], [1, 0, 4, 5, 4, 1], [3, 0, 4, 5, 4, 1], [0, 1, 5, 5, 4, 1], [4, 3, 5, 5, 4, 1], [4, 1, 6, 5, 4, 1], [0, 2, 6, 5, 4, 1], [6, 6, 6, 5, 4, 1], [0, 2, 0, 6, 4, 1], [4, 3, 0, 6, 4, 1], [4, 1, 1, 6, 4, 1], [0, 2, 1, 6, 4, 1], [1, 2, 1, 6, 4, 1], [3, 5, 1, 6, 4, 1], [0, 1, 2, 6, 4, 1], [1, 4, 2, 6, 4, 1], [0, 5, 2, 6, 4, 1], [1, 5, 2, 6, 4, 1], [3, 4, 3, 6, 4, 1], [2, 5, 3, 6, 4, 1], [0, 0, 4, 6, 4, 1], [4, 2, 4, 6, 4, 1], [0, 3, 4, 6, 4, 1], [2, 4, 4, 6, 4, 1], [1, 3, 5, 6, 4, 1], [2, 3, 5, 6, 4, 1], [4, 5, 5, 6, 4, 1], [5, 5, 5, 6, 4, 1], [5, 1, 6, 6, 4, 1], [5, 2, 6, 6, 4, 1], [6, 3, 6, 6, 4, 1], [3, 6, 6, 6, 4, 1], [5, 2, 0, 0, 5, 1], [3, 4, 0, 0, 5, 1], [6, 1, 2, 0, 5, 1], [0, 6, 2, 0, 5, 1], [2, 1, 3, 0, 5, 1], [6, 1, 3, 0, 5, 1], [0, 2, 3, 0, 5, 1], [5, 4, 3, 0, 5, 1], [4, 5, 3, 0, 5, 1], [1, 0, 4, 0, 5, 1], [2, 1, 4, 0, 5, 1], [3, 1, 4, 0, 5, 1], [6, 1, 4, 0, 5, 1], [1, 2, 4, 0, 5, 1], [5, 2, 4, 0, 5, 1], [2, 3, 4, 0, 5, 1], [5, 3, 4, 0, 5, 1], [0, 6, 4, 0, 5, 1], [4, 1, 5, 0, 5, 1], [5, 2, 5, 0, 5, 1], [2, 3, 5, 0, 5, 1], [5, 3, 5, 0, 5, 1], [6, 3, 5, 0, 5, 1], [2, 4, 5, 0, 5, 1], [5, 4, 5, 0, 5, 1], [0, 5, 5, 0, 5, 1], [3, 5, 5, 0, 5, 1], [3, 0, 6, 0, 5, 1], [6, 0, 6, 0, 5, 1], [0, 1, 6, 0, 5, 1], [6, 3, 6, 0, 5, 1], [2, 4, 6, 0, 5, 1], [1, 1, 0, 1, 5, 1], [5, 1, 0, 1, 5, 1], [0, 3, 0, 1, 5, 1], [3, 3, 1, 1, 5, 1], [6, 3, 1, 1, 5, 1], [1, 5, 1, 1, 5, 1], [4, 2, 3, 1, 5, 1], [3, 5, 3, 1, 5, 1], [4, 6, 3, 1, 5, 1], [4, 2, 5, 1, 5, 1], [5, 3, 5, 1, 5, 1], [4, 6, 5, 1, 5, 1], [6, 0, 1, 2, 5, 1], [2, 1, 1, 2, 5, 1], [3, 1, 1, 2, 5, 1], [5, 1, 1, 2, 5, 1], [3, 0, 2, 2, 5, 1], [3, 1, 2, 2, 5, 1], [4, 3, 2, 2, 5, 1], [1, 6, 2, 2, 5, 1], [4, 1, 3, 2, 5, 1], [1, 2, 3, 2, 5, 1], [4, 2, 3, 2, 5, 1], [0, 3, 3, 2, 5, 1], [6, 4, 3, 2, 5, 1], [0, 6, 3, 2, 5, 1], [3, 1, 4, 2, 5, 1], [3, 3, 4, 2, 5, 1], [1, 4, 4, 2, 5, 1], [5, 4, 4, 2, 5, 1], [4, 5, 4, 2, 5, 1], [0, 6, 4, 2, 5, 1], [1, 0, 5, 2, 5, 1], [4, 2, 5, 2, 5, 1], [6, 5, 5, 2, 5, 1], [6, 6, 5, 2, 5, 1], [0, 3, 6, 2, 5, 1], [3, 4, 6, 2, 5, 1], [5, 4, 6, 2, 5, 1], [6, 4, 6, 2, 5, 1], [4, 1, 0, 3, 5, 1], [5, 1, 0, 3, 5, 1], [1, 3, 0, 3, 5, 1], [3, 5, 0, 3, 5, 1], [0, 0, 1, 3, 5, 1], [3, 1, 1, 3, 5, 1], [0, 5, 1, 3, 5, 1], [6, 0, 2, 3, 5, 1], [5, 5, 2, 3, 5, 1], [4, 2, 3, 3, 5, 1], [6, 2, 3, 3, 5, 1], [1, 2, 4, 3, 5, 1], [4, 4, 4, 3, 5, 1], [0, 1, 5, 3, 5, 1], [6, 2, 5, 3, 5, 1], [3, 6, 5, 3, 5, 1], [2, 1, 6, 3, 5, 1], [4, 3, 6, 3, 5, 1], [1, 6, 6, 3, 5, 1], [2, 6, 6, 3, 5, 1], [0, 0, 0, 4, 5, 1], [3, 1, 0, 4, 5, 1], [0, 2, 0, 4, 5, 1], [6, 5, 0, 4, 5, 1], [0, 0, 1, 4, 5, 1], [0, 1, 1, 4, 5, 1], [0, 2, 2, 4, 5, 1], [3, 5, 2, 4, 5, 1], [2, 6, 2, 4, 5, 1], [3, 6, 2, 4, 5, 1], [4, 0, 3, 4, 5, 1], [0, 1, 3, 4, 5, 1], [6, 1, 3, 4, 5, 1], [1, 4, 3, 4, 5, 1], [3, 0, 4, 4, 5, 1], [1, 6, 4, 4, 5, 1], [2, 1, 5, 4, 5, 1], [5, 3, 5, 4, 5, 1], [4, 4, 5, 4, 5, 1], [2, 5, 5, 4, 5, 1], [0, 3, 6, 4, 5, 1], [1, 3, 6, 4, 5, 1], [2, 5, 6, 4, 5, 1], [3, 5, 6, 4, 5, 1], [4, 2, 0, 5, 5, 1], [2, 4, 0, 5, 5, 1], [4, 4, 0, 5, 5, 1], [1, 5, 0, 5, 5, 1], [2, 1, 1, 5, 5, 1], [5, 1, 1, 5, 5, 1], [5, 2, 1, 5, 5, 1], [0, 3, 1, 5, 5, 1], [2, 1, 2, 5, 5, 1], [5, 1, 2, 5, 5, 1], [4, 6, 2, 5, 5, 1], [6, 6, 2, 5, 5, 1], [1, 0, 3, 5, 5, 1], [2, 5, 3, 5, 5, 1], [6, 5, 3, 5, 5, 1], [1, 6, 3, 5, 5, 1], [6, 3, 4, 5, 5, 1], [3, 5, 4, 5, 5, 1], [5, 5, 4, 5, 5, 1], [1, 6, 4, 5, 5, 1], [4, 1, 5, 5, 5, 1], [5, 2, 5, 5, 5, 1], [2, 3, 5, 5, 5, 1], [5, 6, 5, 5, 5, 1], [0, 1, 6, 5, 5, 1], [5, 3, 6, 5, 5, 1], [6, 4, 6, 5, 5, 1], [4, 5, 6, 5, 5, 1], [0, 0, 0, 6, 5, 1], [1, 0, 0, 6, 5, 1], [6, 1, 0, 6, 5, 1], [2, 2, 0, 6, 5, 1], [6, 4, 0, 6, 5, 1], [2, 5, 0, 6, 5, 1], [5, 5, 0, 6, 5, 1], [4, 0, 1, 6, 5, 1], [2, 1, 1, 6, 5, 1], [4, 2, 1, 6, 5, 1], [6, 2, 2, 6, 5, 1], [3, 3, 2, 6, 5, 1], [3, 4, 2, 6, 5, 1], [3, 0, 3, 6, 5, 1], [2, 1, 3, 6, 5, 1], [2, 3, 3, 6, 5, 1], [1, 4, 3, 6, 5, 1], [5, 4, 3, 6, 5, 1], [0, 6, 3, 6, 5, 1], [6, 6, 3, 6, 5, 1], [4, 4, 4, 6, 5, 1], [5, 4, 4, 6, 5, 1], [1, 6, 4, 6, 5, 1], [2, 6, 4, 6, 5, 1], [5, 6, 4, 6, 5, 1], [4, 1, 5, 6, 5, 1], [6, 1, 5, 6, 5, 1], [0, 2, 5, 6, 5, 1], [5, 2, 5, 6, 5, 1], [4, 4, 5, 6, 5, 1], [5, 4, 5, 6, 5, 1], [5, 5, 5, 6, 5, 1], [6, 5, 5, 6, 5, 1], [1, 1, 6, 6, 5, 1], [2, 1, 6, 6, 5, 1], [1, 3, 6, 6, 5, 1], [2, 3, 6, 6, 5, 1], [5, 3, 6, 6, 5, 1], [3, 1, 0, 0, 6, 1], [5, 2, 0, 0, 6, 1], [6, 3, 0, 0, 6, 1], [1, 6, 0, 0, 6, 1], [0, 0, 1, 0, 6, 1], [1, 0, 1, 0, 6, 1], [1, 2, 1, 0, 6, 1], [2, 2, 1, 0, 6, 1], [0, 1, 2, 0, 6, 1], [0, 3, 2, 0, 6, 1], [6, 4, 2, 0, 6, 1], [6, 5, 2, 0, 6, 1], [2, 2, 3, 0, 6, 1], [5, 3, 3, 0, 6, 1], [3, 0, 4, 0, 6, 1], [4, 0, 4, 0, 6, 1], [3, 3, 4, 0, 6, 1], [1, 6, 4, 0, 6, 1], [3, 0, 5, 0, 6, 1], [1, 1, 5, 0, 6, 1], [2, 1, 5, 0, 6, 1], [5, 4, 5, 0, 6, 1], [6, 5, 6, 0, 6, 1], [4, 6, 6, 0, 6, 1], [1, 4, 0, 1, 6, 1], [5, 4, 0, 1, 6, 1], [3, 5, 0, 1, 6, 1], [6, 6, 0, 1, 6, 1], [1, 1, 1, 1, 6, 1], [4, 3, 1, 1, 6, 1], [6, 3, 1, 1, 6, 1], [5, 4, 1, 1, 6, 1], [6, 0, 2, 1, 6, 1], [4, 3, 2, 1, 6, 1], [2, 5, 2, 1, 6, 1], [6, 6, 2, 1, 6, 1], [1, 0, 3, 1, 6, 1], [2, 1, 3, 1, 6, 1], [0, 4, 3, 1, 6, 1], [4, 6, 3, 1, 6, 1], [1, 0, 4, 1, 6, 1], [2, 4, 4, 1, 6, 1], [1, 6, 4, 1, 6, 1], [6, 6, 4, 1, 6, 1], [2, 2, 5, 1, 6, 1], [6, 2, 5, 1, 6, 1], [5, 3, 5, 1, 6, 1], [3, 4, 5, 1, 6, 1], [1, 1, 6, 1, 6, 1], [4, 1, 6, 1, 6, 1], [4, 6, 6, 1, 6, 1], [6, 6, 6, 1, 6, 1], [4, 0, 0, 2, 6, 1], [5, 1, 0, 2, 6, 1], [3, 2, 0, 2, 6, 1], [0, 1, 1, 2, 6, 1], [0, 2, 1, 2, 6, 1], [3, 3, 1, 2, 6, 1], [1, 1, 2, 2, 6, 1], [0, 2, 2, 2, 6, 1], [3, 2, 2, 2, 6, 1], [0, 4, 2, 2, 6, 1], [1, 4, 2, 2, 6, 1], [0, 5, 2, 2, 6, 1], [2, 6, 2, 2, 6, 1], [1, 1, 3, 2, 6, 1], [2, 1, 3, 2, 6, 1], [1, 3, 3, 2, 6, 1], [4, 3, 3, 2, 6, 1], [5, 3, 3, 2, 6, 1], [3, 0, 4, 2, 6, 1], [4, 0, 4, 2, 6, 1], [0, 1, 4, 2, 6, 1], [1, 1, 4, 2, 6, 1], [1, 4, 4, 2, 6, 1], [3, 4, 4, 2, 6, 1], [0, 5, 4, 2, 6, 1], [5, 5, 4, 2, 6, 1], [0, 3, 5, 2, 6, 1], [1, 3, 5, 2, 6, 1], [0, 5, 5, 2, 6, 1], [3, 5, 5, 2, 6, 1], [6, 5, 5, 2, 6, 1], [5, 1, 6, 2, 6, 1], [6, 1, 6, 2, 6, 1], [0, 2, 6, 2, 6, 1], [6, 3, 6, 2, 6, 1], [2, 5, 6, 2, 6, 1], [1, 6, 6, 2, 6, 1], [4, 6, 6, 2, 6, 1], [1, 1, 0, 3, 6, 1], [5, 1, 0, 3, 6, 1], [5, 2, 0, 3, 6, 1], [3, 4, 0, 3, 6, 1], [2, 5, 0, 3, 6, 1], [1, 2, 1, 3, 6, 1], [5, 4, 1, 3, 6, 1], [5, 4, 3, 3, 6, 1], [3, 6, 3, 3, 6, 1], [6, 1, 4, 3, 6, 1], [1, 2, 4, 3, 6, 1], [1, 5, 4, 3, 6, 1], [5, 5, 4, 3, 6, 1], [2, 6, 4, 3, 6, 1], [2, 2, 5, 3, 6, 1], [6, 3, 5, 3, 6, 1], [0, 4, 5, 3, 6, 1], [3, 4, 5, 3, 6, 1], [4, 4, 5, 3, 6, 1], [2, 5, 5, 3, 6, 1], [5, 5, 5, 3, 6, 1], [2, 6, 5, 3, 6, 1], [5, 6, 5, 3, 6, 1], [1, 0, 6, 3, 6, 1], [4, 0, 6, 3, 6, 1], [0, 3, 6, 3, 6, 1], [4, 4, 6, 3, 6, 1], [0, 5, 6, 3, 6, 1], [1, 5, 6, 3, 6, 1], [4, 5, 6, 3, 6, 1], [0, 6, 6, 3, 6, 1], [3, 6, 6, 3, 6, 1], [0, 0, 1, 4, 6, 1], [2, 3, 1, 4, 6, 1], [6, 4, 1, 4, 6, 1], [0, 0, 3, 4, 6, 1], [4, 0, 3, 4, 6, 1], [5, 2, 3, 4, 6, 1], [3, 1, 4, 4, 6, 1], [6, 1, 4, 4, 6, 1], [0, 3, 4, 4, 6, 1], [6, 1, 6, 4, 6, 1], [3, 2, 6, 4, 6, 1], [5, 5, 6, 4, 6, 1], [4, 2, 0, 5, 6, 1], [2, 3, 0, 5, 6, 1], [5, 4, 0, 5, 6, 1], [5, 6, 0, 5, 6, 1], [5, 1, 1, 5, 6, 1], [1, 3, 1, 5, 6, 1], [1, 4, 1, 5, 6, 1], [4, 4, 1, 5, 6, 1], [3, 5, 1, 5, 6, 1], [5, 6, 1, 5, 6, 1], [0, 0, 2, 5, 6, 1], [2, 2, 2, 5, 6, 1], [1, 4, 2, 5, 6, 1], [2, 5, 2, 5, 6, 1], [6, 5, 2, 5, 6, 1], [1, 6, 2, 5, 6, 1], [6, 0, 3, 5, 6, 1], [1, 2, 3, 5, 6, 1], [5, 5, 3, 5, 6, 1], [1, 6, 3, 5, 6, 1], [2, 2, 4, 5, 6, 1], [1, 3, 4, 5, 6, 1], [3, 3, 4, 5, 6, 1], [4, 3, 4, 5, 6, 1], [3, 4, 6, 5, 6, 1], [2, 5, 6, 5, 6, 1], [3, 5, 6, 5, 6, 1], [5, 5, 6, 5, 6, 1], [4, 0, 0, 6, 6, 1], [5, 2, 0, 6, 6, 1], [1, 5, 0, 6, 6, 1], [2, 5, 0, 6, 6, 1], [4, 1, 1, 6, 6, 1], [3, 3, 1, 6, 6, 1], [2, 4, 1, 6, 6, 1], [4, 0, 2, 6, 6, 1], [4, 2, 2, 6, 6, 1], [3, 3, 3, 6, 6, 1], [5, 3, 3, 6, 6, 1], [2, 2, 4, 6, 6, 1], [4, 4, 4, 6, 6, 1], [0, 0, 5, 6, 6, 1], [2, 1, 5, 6, 6, 1], [4, 5, 5, 6, 6, 1], [5, 1, 6, 6, 6, 1], [4, 4, 6, 6, 6, 1], [5, 4, 6, 6, 6, 1], [4, 6, 6, 6, 6, 1]]}

==> anc/monodromy/data/shared_charpoly_classes.json <==
{
 "Phi_1^4 * Phi_2^4": {
  "n_classes": 2,
  "distinct_values_rank_sha_shagroup_disc": [
   [
    4,
    1,
    "0",
    16
   ],
   [
    4,
    4,
    "Z/2 x Z/2",
    4
   ]
  ],
  "sha_determined_by_charpoly": false,
  "classes": [
   {
    "charpoly": "Phi_1^4 * Phi_2^4",
    "rank": 4,
    "detprime": 16,
    "fixed_disc": 4,
    "fixed_root_type": "D4",
    "n_fixed_roots": 24,
    "sha_order": 4,
    "sha_group": "Z/2 x Z/2",
    "snf": [
     1,
     1,
     2,
     2,
     0,
     0,
     0,
     0
    ],
    "matrix": [
     [
      -1,
      0,
      0,
      0,
      0,
      0,
      2,
      -2
     ],
     [
      0,
      0,
      -1,
      0,
      0,
      1,
      2,
      -3
     ],
     [
      0,
      0,
      -1,
      0,
      0,
      0,
      4,
      -4
     ],
     [
      0,
      0,
      -2,
      0,
      1,
      0,
      5,
      -6
     ],
     [
      0,
      0,
      -2,
      0,
      1,
      0,
      4,
      -4
     ],
     [
      0,
      1,
      -1,
      -1,
      1,
      0,
      3,
      -3
     ],
     [
      0,
      0,
      0,
      -1,
      1,
      0,
      2,
      -2
     ],
     [
      0,
      0,
      0,
      -1,
      1,
      0,
      1,
      -1
     ]
    ],
    "size": 3150,
    "cls": 27,
    "cycle_type_on_roots": "1^24 2^108",
    "order": 2,
    "word_in_simple_reflections": [
     3,
     4,
     3,
     2,
     4,
     5,
     4,
     3,
     6,
     5,
     4,
     2,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     2,
     3,
     4,
     5,
     6,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     1,
     7,
     6,
     5,
     4,
     2,
     3,
     4,
     8
    ]
   },
   {
    "charpoly": "Phi_1^4 * Phi_2^4",
    "rank": 4,
    "detprime": 16,
    "fixed_disc": 16,
    "fixed_root_type": "A1 + A1 + A1 + A1",
    "n_fixed_roots": 8,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     0,
     0,
     0,
     0
    ],
    "matrix": [
     [
      -1,
      0,
      0,
      0,
      1,
      -1,
      1,
      0
     ],
     [
      -1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
     ],
     [
      -1,
      1,
      0,
      -1,
      2,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      -1,
      0,
      2,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0,
      1,
      -1,
      1,
      0
     ],
     [
      -1,
      1,
      0,
      0,
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      0,
      1,
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0
     ]
    ],
    "size": 113400,
    "cls": 93,
    "cycle_type_on_roots": "1^8 2^116",
    "order": 2,
    "word_in_simple_reflections": [
     3,
     4,
     3,
     6,
     7,
     1,
     3,
     4,
     5,
     2,
     4,
     3,
     1,
     8,
     7,
     6
    ]
   }
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "n_classes": 2,
  "distinct_values_rank_sha_shagroup_disc": [
   [
    3,
    1,
    "0",
    16
   ],
   [
    3,
    4,
    "Z/2 x Z/2",
    4
   ]
  ],
  "sha_determined_by_charpoly": false,
  "classes": [
   {
    "charpoly": "Phi_1^3 * Phi_2^3 * Phi_4",
    "rank": 3,
    "detprime": 16,
    "fixed_disc": 4,
    "fixed_root_type": "A3",
    "n_fixed_roots": 12,
    "sha_order": 4,
    "sha_group": "Z/2 x Z/2",
    "snf": [
     1,
     1,
     1,
     2,
     2,
     0,
     0,
     0
    ],
    "matrix": [
     [
      2,
      1,
      -1,
      -1,
      1,
      0,
      -1,
      1
     ],
     [
      3,
      2,
      -2,
      -1,
      0,
      1,
      -1,
      1
     ],
     [
      4,
      2,
      -2,
      -2,
      1,
      1,
      -2,
      2
     ],
     [
      6,
      4,
      -3,
      -3,
      1,
      1,
      -2,
      2
     ],
     [
      5,
      3,
      -2,
      -3,
      1,
      1,
      -1,
      1
     ],
     [
      4,
      2,
      -2,
      -2,
      1,
      0,
      0,
      1
     ],
     [
      3,
      1,
      -2,
      -1,
      1,
      0,
      0,
      0
     ],
     [
      2,
      0,
      -1,
      0,
      0,
      0,
      0,
      0
     ]
    ],
    "size": 151200,
    "cls": 40,
    "cycle_type_on_roots": "1^12 2^24 4^45",
    "order": 4,
    "word_in_simple_reflections": [
     3,
     7,
     4,
     5,
     3,
     2,
     4,
     3,
     2,
     6,
     7,
     5,
     6,
     4,
     3,
     2,
     4,
     5,
     4,
     2,
     3,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     6,
     5,
     7,
     6,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     7,
     6,
     5,
     4,
     8,
     7
    ]
   },
   {
    "charpoly": "Phi_1^3 * Phi_2^3 * Phi_4",
    "rank": 3,
    "detprime": 16,
    "fixed_disc": 16,
    "fixed_root_type": "A1 + A1",
    "n_fixed_roots": 4,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     0,
     0,
     0
    ],
    "matrix": [
     [
      1,
      1,
      0,
      -1,
      1,
      -1,
      0,
      1
     ],
     [
      1,
      2,
      0,
      -1,
      0,
      -1,
      1,
      1
     ],
     [
      1,
      2,
      1,
      -2,
      1,
      -2,
      1,
      2
     ],
     [
      2,
      4,
      1,
      -3,
      1,
      -3,
      2,
      2
     ],
     [
      2,
      3,
      1,
      -2,
      0,
      -2,
      1,
      2
     ],
     [
      2,
      2,
      0,
      -1,
      0,
      -2,
      1,
      2
     ],
     [
      1,
      1,
      0,
      0,
      0,
      -2,
      1,
      1
     ],
     [
      1,
      0,
      0,
      0,
      0,
      -1,
      1,
      0
     ]
    ],
    "size": 2721600,
    "cls": 112,
    "cycle_type_on_roots": "1^4 2^28 4^45",
    "order": 4,
    "word_in_simple_reflections": [
     4,
     5,
     3,
     4,
     6,
     5,
     4,
     3,
     2,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     2,
     3,
     4,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     6,
     5,
     8,
     7,
     6,
     5,
     4
    ]
   }
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "n_classes": 3,
  "distinct_values_rank_sha_shagroup_disc": [
   [
    2,
    1,
    "0",
    12
   ],
   [
    2,
    4,
    "Z/2 x Z/2",
    3
   ]
  ],
  "sha_determined_by_charpoly": false,
  "classes": [
   {
    "charpoly": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    "rank": 2,
    "detprime": 12,
    "fixed_disc": 3,
    "fixed_root_type": "A2",
    "n_fixed_roots": 6,
    "sha_order": 4,
    "sha_group": "Z/2 x Z/2",
    "snf": [
     1,
     1,
     1,
     1,
     2,
     2,
     0,
     0
    ],
    "matrix": [
     [
      -2,
      -1,
      1,
      0,
      1,
      -1,
      1,
      0
     ],
     [
      -2,
      -2,
      1,
      0,
      2,
      -2,
      1,
      1
     ],
     [
      -3,
      -3,
      2,
      0,
      2,
      -2,
      2,
      0
     ],
     [
      -5,
      -4,
      3,
      0,
      3,
      -3,
      2,
      1
     ],
     [
      -4,
      -3,
      3,
      0,
      2,
      -3,
      2,
      1
     ],
     [
      -3,
      -2,
      2,
      0,
      1,
      -2,
      2,
      1
     ],
     [
      -2,
      -1,
      2,
      -1,
      1,
      -1,
      1,
      1
     ],
     [
      -1,
      -1,
      1,
      0,
      0,
      0,
      0,
      1
     ]
    ],
    "size": 1612800,
    "cls": 86,
    "cycle_type_on_roots": "1^6 2^3 3^6 6^35",
    "order": 6,
    "word_in_simple_reflections": [
     2,
     4,
     5,
     3,
     2,
     6,
     7,
     5,
     6,
     4,
     3,
     2,
     4,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     2,
     3,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     2,
     3,
     1,
     4,
     3,
     5,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     7,
     6,
     5,
     4
    ]
   },
   {
    "charpoly": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    "rank": 2,
    "detprime": 12,
    "fixed_disc": 12,
    "fixed_root_type": "trivial",
    "n_fixed_roots": 0,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     1,
     0,
     0
    ],
    "matrix": [
     [
      1,
      0,
      1,
      0,
      -1,
      0,
      -1,
      1
     ],
     [
      2,
      0,
      1,
      0,
      -2,
      1,
      -1,
      1
     ],
     [
      2,
      0,
      2,
      0,
      -3,
      1,
      -1,
      1
     ],
     [
      4,
      0,
      2,
      0,
      -4,
      2,
      -2,
      1
     ],
     [
      3,
      0,
      1,
      1,
      -4,
      2,
      -2,
      1
     ],
     [
      2,
      1,
      1,
      0,
      -3,
      2,
      -2,
      1
     ],
     [
      1,
      1,
      1,
      0,
      -2,
      1,
      -1,
      0
     ],
     [
      0,
      0,
      1,
      0,
      -1,
      1,
      -1,
      0
     ]
    ],
    "size": 3225600,
    "cls": 87,
    "cycle_type_on_roots": "2^6 3^8 6^34",
    "order": 6,
    "word_in_simple_reflections": [
     5,
     7,
     4,
     2,
     3,
     4,
     5,
     6,
     5,
     4,
     3,
     2,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     2,
     1,
     3,
     4,
     2,
     5,
     4,
     6,
     7,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     1,
     7,
     6,
     5,
     4,
     3,
     8,
     7,
     6,
     5,
     4
    ]
   },
   {
    "charpoly": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
    "rank": 2,
    "detprime": 12,
    "fixed_disc": 12,
    "fixed_root_type": "A1",
    "n_fixed_roots": 2,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     1,
     0,
     0
    ],
    "matrix": [
     [
      -1,
      1,
      -1,
      0,
      1,
      -1,
      1,
      0
     ],
     [
      -2,
      1,
      0,
      0,
      1,
      -2,
      2,
      0
     ],
     [
      -2,
      2,
      -1,
      0,
      1,
      -2,
      3,
      -1
     ],
     [
      -3,
      2,
      -1,
      0,
      2,
      -4,
      5,
      -1
     ],
     [
      -2,
      1,
      -1,
      0,
      2,
      -3,
      4,
      -1
     ],
     [
      -2,
      0,
      -1,
      1,
      1,
      -2,
      3,
      -1
     ],
     [
      -1,
      0,
      -1,
      1,
      1,
      -2,
      2,
      -1
     ],
     [
      -1,
      0,
      0,
      0,
      1,
      -1,
      1,
      -1
     ]
    ],
    "size": 14515200,
    "cls": 94,
    "cycle_type_on_roots": "1^2 2^5 3^2 6^37",
    "order": 6,
    "word_in_simple_reflections": [
     3,
     4,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     2,
     3,
     4,
     5,
     7,
     6,
     5,
     4,
     2,
     3,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     6,
     7,
     8
    ]
   }
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "n_classes": 2,
  "distinct_values_rank_sha_shagroup_disc": [
   [
    2,
    1,
    "0",
    16
   ],
   [
    2,
    4,
    "Z/2 x Z/2",
    4
   ]
  ],
  "sha_determined_by_charpoly": false,
  "classes": [
   {
    "charpoly": "Phi_1^2 * Phi_2^2 * Phi_4^2",
    "rank": 2,
    "detprime": 16,
    "fixed_disc": 16,
    "fixed_root_type": "trivial",
    "n_fixed_roots": 0,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     1,
     0,
     0
    ],
    "matrix": [
     [
      -1,
      0,
      1,
      0,
      0,
      -2,
      2,
      0
     ],
     [
      -2,
      1,
      2,
      -1,
      0,
      -2,
      2,
      1
     ],
     [
      -2,
      1,
      2,
      0,
      -1,
      -3,
      3,
      1
     ],
     [
      -3,
      2,
      3,
      -1,
      0,
      -5,
      4,
      2
     ],
     [
      -2,
      2,
      2,
      -1,
      0,
      -4,
      4,
      1
     ],
     [
      -2,
      1,
      1,
      0,
      0,
      -3,
      3,
      1
     ],
     [
      -1,
      1,
      0,
      0,
      0,
      -2,
      2,
      1
     ],
     [
      -1,
      1,
      0,
      0,
      0,
      -1,
      1,
      0
     ]
    ],
    "size": 5443200,
    "cls": 99,
    "cycle_type_on_roots": "2^4 4^58",
    "order": 4,
    "word_in_simple_reflections": [
     5,
     4,
     5,
     6,
     5,
     4,
     3,
     2,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     2,
     3,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     2,
     3,
     1,
     4,
     5,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     1,
     7,
     8
    ]
   },
   {
    "charpoly": "Phi_1^2 * Phi_2^2 * Phi_4^2",
    "rank": 2,
    "detprime": 16,
    "fixed_disc": 4,
    "fixed_root_type": "A1 + A1",
    "n_fixed_roots": 4,
    "sha_order": 4,
    "sha_group": "Z/2 x Z/2",
    "snf": [
     1,
     1,
     1,
     1,
     2,
     2,
     0,
     0
    ],
    "matrix": [
     [
      -1,
      -1,
      1,
      0,
      -1,
      2,
      -1,
      1
     ],
     [
      0,
      -2,
      0,
      1,
      -2,
      3,
      -1,
      1
     ],
     [
      0,
      -2,
      1,
      0,
      -2,
      4,
      -2,
      2
     ],
     [
      0,
      -4,
      1,
      1,
      -3,
      5,
      -2,
      3
     ],
     [
      0,
      -3,
      0,
      1,
      -2,
      4,
      -2,
      3
     ],
     [
      0,
      -2,
      0,
      1,
      -2,
      3,
      -2,
      3
     ],
     [
      0,
      -1,
      0,
      0,
      -1,
      2,
      -1,
      2
     ],
     [
      0,
      -1,
      0,
      0,
      0,
      1,
      -1,
      1
     ]
    ],
    "size": 680400,
    "cls": 104,
    "cycle_type_on_roots": "1^4 2^10 4^54",
    "order": 4,
    "word_in_simple_reflections": [
     2,
     5,
     7,
     4,
     3,
     2,
     4,
     5,
     4,
     2,
     6,
     7,
     5,
     6,
     4,
     3,
     2,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     2,
     3,
     4,
     5,
     6,
     7,
     6,
     5,
     4,
     2,
     3,
     1,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     7,
     8
    ]
   }
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "n_classes": 2,
  "distinct_values_rank_sha_shagroup_disc": [
   [
    1,
    1,
    "0",
    8
   ],
   [
    1,
    4,
    "Z/2 x Z/2",
    2
   ]
  ],
  "sha_determined_by_charpoly": false,
  "classes": [
   {
    "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "detprime": 8,
    "fixed_disc": 2,
    "fixed_root_type": "A1",
    "n_fixed_roots": 2,
    "sha_order": 4,
    "sha_group": "Z/2 x Z/2",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     2,
     2,
     0
    ],
    "matrix": [
     [
      1,
      1,
      0,
      -1,
      -1,
      2,
      0,
      -1
     ],
     [
      2,
      2,
      0,
      -2,
      -1,
      2,
      0,
      0
     ],
     [
      2,
      3,
      0,
      -2,
      -2,
      3,
      0,
      -1
     ],
     [
      3,
      5,
      0,
      -4,
      -2,
      4,
      0,
      -1
     ],
     [
      2,
      4,
      0,
      -3,
      -2,
      3,
      1,
      -1
     ],
     [
      1,
      3,
      0,
      -2,
      -2,
      3,
      0,
      0
     ],
     [
      1,
      2,
      -1,
      -1,
      -1,
      2,
      0,
      0
     ],
     [
      1,
      1,
      -1,
      0,
      -1,
      1,
      0,
      0
     ]
    ],
    "size": 10886400,
    "cls": 105,
    "cycle_type_on_roots": "1^2 2^1 4^5 8^27",
    "order": 8,
    "word_in_simple_reflections": [
     3,
     5,
     4,
     3,
     2,
     4,
     5,
     4,
     2,
     6,
     7,
     5,
     6,
     4,
     5,
     3,
     4,
     1,
     3,
     4,
     2,
     5,
     4,
     3,
     1,
     6,
     5,
     4,
     3,
     7,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     1,
     7,
     6,
     5,
     4,
     8
    ]
   },
   {
    "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
    "rank": 1,
    "detprime": 8,
    "fixed_disc": 8,
    "fixed_root_type": "trivial",
    "n_fixed_roots": 0,
    "sha_order": 1,
    "sha_group": "0",
    "snf": [
     1,
     1,
     1,
     1,
     1,
     1,
     1,
     0
    ],
    "matrix": [
     [
      2,
      0,
      -2,
      1,
      0,
      0,
      0,
      -1
     ],
     [
      2,
      0,
      -2,
      2,
      -1,
      0,
      0,
      -1
     ],
     [
      4,
      0,
      -3,
      2,
      -1,
      0,
      0,
      -1
     ],
     [
      5,
      0,
      -4,
      3,
      -1,
      -1,
      1,
      -2
     ],
     [
      4,
      -1,
      -3,
      3,
      -1,
      -1,
      1,
      -2
     ],
     [
      3,
      -1,
      -2,
      2,
      0,
      -1,
      0,
      -1
     ],
     [
      2,
      -1,
      -1,
      1,
      0,
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      -1,
      1,
      0,
      0,
      0,
      0
     ]
    ],
    "size": 43545600,
    "cls": 110,
    "cycle_type_on_roots": "4^2 8^29",
    "order": 8,
    "word_in_simple_reflections": [
     3,
     2,
     5,
     4,
     5,
     2,
     4,
     6,
     5,
     4,
     2,
     3,
     7,
     6,
     5,
     4,
     2,
     3,
     8,
     7,
     6,
     5,
     4,
     3,
     2,
     4,
     1,
     3,
     5,
     4,
     2,
     6,
     5,
     4,
     3,
     1,
     7,
     6,
     5
    ]
   }
  ]
 },
 "_A7_coxeter_elements": {
  "A7' = {1,3,4,5,6,7,8} (inside A8)": {
   "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "rank": 1,
   "detprime": 8,
   "fixed_disc": 8,
   "fixed_root_type": "trivial",
   "n_fixed_roots": 0,
   "sha_order": 1,
   "sha_group": "0",
   "snf": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0
   ],
   "matrix": [
    [
     0,
     1,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     0,
     0,
     0,
     0,
     0,
     0
    ],
    [
     1,
     1,
     0,
     0,
     0,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     1,
     0,
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     0,
     1,
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     0,
     0,
     0,
     1,
     0,
     -1
    ],
    [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     -1
    ]
   ],
   "class": 110
  },
  "A7'' = {2,4,5,6,7,8,0} (A7''+A1, A1 = {1})": {
   "charpoly": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
   "rank": 1,
   "detprime": 8,
   "fixed_disc": 2,
   "fixed_root_type": "A1",
   "n_fixed_roots": 2,
   "sha_order": 4,
   "sha_group": "Z/2 x Z/2",
   "snf": [
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    0
   ],
   "matrix": [
    [
     1,
     0,
     0,
     0,
     0,
     0,
     0,
     -2
    ],
    [
     0,
     0,
     1,
     0,
     0,
     0,
     0,
     -3
    ],
    [
     0,
     0,
     1,
     0,
     0,
     0,
     0,
     -4
    ],
    [
     0,
     1,
     1,
     0,
     0,
     0,
     0,
     -6
    ],
    [
     0,
     0,
     0,
     1,
     0,
     0,
     0,
     -5
    ],
    [
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     -4
    ],
    [
     0,
     0,
     0,
     0,
     0,
     1,
     0,
     -3
    ],
    [
     0,
     0,
     0,
     0,
     0,
     0,
     1,
     -2
    ]
   ],
   "class": 105
  }
 }
}

==> anc/monodromy/data/types_q11.json <==
{
 "Phi_1 * Phi_2 * Phi_14": {
  "count": 5390,
  "D": [
   [
    1,
    1,
    0,
    0,
    0,
    1
   ],
   [
    7,
    1,
    0,
    0,
    0,
    1
   ],
   [
    8,
    1,
    0,
    0,
    0,
    1
   ],
   [
    1,
    3,
    0,
    0,
    0,
    1
   ],
   [
    7,
    3,
    0,
    0,
    0,
    1
   ],
   [
    8,
    3,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_18": {
  "count": 3960,
  "D": [
   [
    4,
    2,
    1,
    0,
    0,
    1
   ],
   [
    9,
    3,
    1,
    0,
    0,
    1
   ],
   [
    5,
    6,
    1,
    0,
    0,
    1
   ],
   [
    0,
    8,
    1,
    0,
    0,
    1
   ],
   [
    5,
    4,
    2,
    0,
    0,
    1
   ],
   [
    9,
    6,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": {
  "count": 2860,
  "D": [
   [
    1,
    2,
    1,
    0,
    0,
    1
   ],
   [
    8,
    2,
    1,
    0,
    0,
    1
   ],
   [
    5,
    5,
    1,
    0,
    0,
    1
   ],
   [
    4,
    8,
    1,
    0,
    0,
    1
   ],
   [
    10,
    7,
    2,
    0,
    0,
    1
   ],
   [
    5,
    3,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": {
  "count": 1540,
  "D": [
   [
    7,
    3,
    1,
    0,
    0,
    1
   ],
   [
    4,
    9,
    2,
    0,
    0,
    1
   ],
   [
    7,
    4,
    3,
    0,
    0,
    1
   ],
   [
    7,
    5,
    4,
    0,
    0,
    1
   ],
   [
    7,
    1,
    5,
    0,
    0,
    1
   ],
   [
    4,
    1,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": {
  "count": 2970,
  "D": [
   [
    0,
    3,
    1,
    0,
    0,
    1
   ],
   [
    8,
    4,
    1,
    0,
    0,
    1
   ],
   [
    9,
    4,
    1,
    0,
    0,
    1
   ],
   [
    4,
    6,
    1,
    0,
    0,
    1
   ],
   [
    8,
    1,
    2,
    0,
    0,
    1
   ],
   [
    5,
    8,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": {
  "count": 385,
  "D": [
   [
    6,
    4,
    1,
    1,
    0,
    1
   ],
   [
    7,
    3,
    4,
    2,
    0,
    1
   ],
   [
    4,
    4,
    6,
    2,
    0,
    1
   ],
   [
    1,
    3,
    7,
    2,
    0,
    1
   ],
   [
    1,
    0,
    8,
    2,
    0,
    1
   ],
   [
    7,
    7,
    8,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": {
  "count": 3135,
  "D": [
   [
    5,
    1,
    1,
    0,
    0,
    1
   ],
   [
    7,
    9,
    1,
    0,
    0,
    1
   ],
   [
    4,
    2,
    2,
    0,
    0,
    1
   ],
   [
    8,
    3,
    2,
    0,
    0,
    1
   ],
   [
    2,
    6,
    2,
    0,
    0,
    1
   ],
   [
    6,
    8,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": {
  "count": 385,
  "D": [
   [
    5,
    4,
    10,
    1,
    0,
    1
   ],
   [
    10,
    0,
    3,
    2,
    0,
    1
   ],
   [
    4,
    7,
    3,
    2,
    0,
    1
   ],
   [
    0,
    9,
    3,
    2,
    0,
    1
   ],
   [
    10,
    3,
    4,
    2,
    0,
    1
   ],
   [
    7,
    4,
    5,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^3": {
  "count": 55,
  "D": [
   [
    9,
    6,
    4,
    2,
    0,
    1
   ],
   [
    9,
    10,
    5,
    6,
    0,
    1
   ],
   [
    9,
    2,
    9,
    7,
    0,
    1
   ],
   [
    9,
    8,
    1,
    8,
    0,
    1
   ],
   [
    9,
    7,
    3,
    10,
    0,
    1
   ],
   [
    6,
    10,
    10,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": {
  "count": 3630,
  "D": [
   [
    5,
    3,
    1,
    0,
    0,
    1
   ],
   [
    2,
    8,
    1,
    0,
    0,
    1
   ],
   [
    3,
    9,
    1,
    0,
    0,
    1
   ],
   [
    2,
    2,
    2,
    0,
    0,
    1
   ],
   [
    4,
    7,
    2,
    0,
    0,
    1
   ],
   [
    8,
    7,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": {
  "count": 5060,
  "D": [
   [
    2,
    4,
    1,
    0,
    0,
    1
   ],
   [
    8,
    7,
    1,
    0,
    0,
    1
   ],
   [
    9,
    1,
    2,
    0,
    0,
    1
   ],
   [
    3,
    10,
    2,
    0,
    0,
    1
   ],
   [
    8,
    2,
    3,
    0,
    0,
    1
   ],
   [
    2,
    9,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": {
  "count": 3630,
  "D": [
   [
    3,
    6,
    1,
    0,
    0,
    1
   ],
   [
    7,
    6,
    1,
    0,
    0,
    1
   ],
   [
    0,
    7,
    1,
    0,
    0,
    1
   ],
   [
    9,
    8,
    1,
    0,
    0,
    1
   ],
   [
    9,
    2,
    2,
    0,
    0,
    1
   ],
   [
    8,
    5,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "count": 10120,
  "D": [
   [
    2,
    2,
    0,
    0,
    0,
    1
   ],
   [
    9,
    2,
    0,
    0,
    0,
    1
   ],
   [
    2,
    6,
    0,
    0,
    0,
    1
   ],
   [
    9,
    6,
    0,
    0,
    0,
    1
   ],
   [
    2,
    7,
    0,
    0,
    0,
    1
   ],
   [
    9,
    7,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4^3": {
  "count": 220,
  "D": [
   [
    5,
    0,
    0,
    2,
    0,
    1
   ],
   [
    6,
    0,
    0,
    2,
    0,
    1
   ],
   [
    2,
    8,
    0,
    2,
    0,
    1
   ],
   [
    9,
    8,
    0,
    2,
    0,
    1
   ],
   [
    5,
    0,
    0,
    6,
    0,
    1
   ],
   [
    6,
    0,
    0,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": {
  "count": 2970,
  "D": [
   [
    3,
    4,
    1,
    0,
    0,
    1
   ],
   [
    6,
    10,
    1,
    0,
    0,
    1
   ],
   [
    2,
    1,
    2,
    0,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0,
    0,
    1
   ],
   [
    7,
    7,
    2,
    0,
    0,
    1
   ],
   [
    0,
    9,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": {
  "count": 2860,
  "D": [
   [
    1,
    6,
    1,
    0,
    0,
    1
   ],
   [
    7,
    2,
    2,
    0,
    0,
    1
   ],
   [
    6,
    4,
    2,
    0,
    0,
    1
   ],
   [
    3,
    6,
    2,
    0,
    0,
    1
   ],
   [
    10,
    6,
    2,
    0,
    0,
    1
   ],
   [
    1,
    8,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": {
  "count": 3135,
  "D": [
   [
    3,
    1,
    1,
    0,
    0,
    1
   ],
   [
    9,
    2,
    1,
    0,
    0,
    1
   ],
   [
    7,
    8,
    1,
    0,
    0,
    1
   ],
   [
    5,
    10,
    1,
    0,
    0,
    1
   ],
   [
    6,
    3,
    2,
    0,
    0,
    1
   ],
   [
    4,
    5,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6^3": {
  "count": 55,
  "D": [
   [
    2,
    6,
    7,
    2,
    0,
    1
   ],
   [
    2,
    10,
    6,
    6,
    0,
    1
   ],
   [
    2,
    2,
    2,
    7,
    0,
    1
   ],
   [
    2,
    8,
    10,
    8,
    0,
    1
   ],
   [
    2,
    7,
    8,
    10,
    0,
    1
   ],
   [
    3,
    6,
    0,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_7": {
  "count": 5390,
  "D": [
   [
    3,
    1,
    0,
    0,
    0,
    1
   ],
   [
    4,
    1,
    0,
    0,
    0,
    1
   ],
   [
    10,
    1,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    3,
    0,
    0,
    0,
    1
   ],
   [
    10,
    3,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_9": {
  "count": 3960,
  "D": [
   [
    2,
    2,
    1,
    0,
    0,
    1
   ],
   [
    6,
    5,
    1,
    0,
    0,
    1
   ],
   [
    9,
    7,
    1,
    0,
    0,
    1
   ],
   [
    1,
    10,
    1,
    0,
    0,
    1
   ],
   [
    10,
    10,
    1,
    0,
    0,
    1
   ],
   [
    0,
    2,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_10": {
  "count": 935,
  "D": [
   [
    5,
    2,
    2,
    0,
    0,
    1
   ],
   [
    5,
    10,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    7,
    0,
    0,
    1
   ],
   [
    5,
    7,
    8,
    0,
    0,
    1
   ],
   [
    5,
    8,
    10,
    0,
    0,
    1
   ],
   [
    5,
    2,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": {
  "count": 275,
  "D": [
   [
    8,
    0,
    2,
    1,
    0,
    1
   ],
   [
    9,
    9,
    6,
    1,
    0,
    1
   ],
   [
    7,
    3,
    7,
    1,
    0,
    1
   ],
   [
    4,
    9,
    1,
    2,
    0,
    1
   ],
   [
    8,
    1,
    7,
    2,
    0,
    1
   ],
   [
    9,
    4,
    2,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": {
  "count": 770,
  "D": [
   [
    8,
    2,
    0,
    0,
    0,
    1
   ],
   [
    8,
    6,
    0,
    0,
    0,
    1
   ],
   [
    8,
    7,
    0,
    0,
    0,
    1
   ],
   [
    8,
    8,
    0,
    0,
    0,
    1
   ],
   [
    8,
    10,
    0,
    0,
    0,
    1
   ],
   [
    9,
    10,
    1,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": {
  "count": 495,
  "D": [
   [
    6,
    0,
    1,
    0,
    0,
    1
   ],
   [
    6,
    7,
    1,
    0,
    0,
    1
   ],
   [
    6,
    0,
    3,
    0,
    0,
    1
   ],
   [
    6,
    2,
    3,
    0,
    0,
    1
   ],
   [
    6,
    0,
    4,
    0,
    0,
    1
   ],
   [
    6,
    8,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4^2": {
  "count": 55,
  "D": [
   [
    8,
    0,
    9,
    1,
    0,
    1
   ],
   [
    8,
    0,
    3,
    3,
    0,
    1
   ],
   [
    8,
    0,
    5,
    4,
    0,
    1
   ],
   [
    8,
    0,
    4,
    5,
    0,
    1
   ],
   [
    8,
    0,
    1,
    9,
    0,
    1
   ],
   [
    8,
    9,
    0,
    0,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_6^2": {
  "count": 275,
  "D": [
   [
    2,
    3,
    1,
    0,
    0,
    1
   ],
   [
    2,
    4,
    3,
    0,
    0,
    1
   ],
   [
    2,
    5,
    4,
    0,
    0,
    1
   ],
   [
    2,
    1,
    5,
    0,
    0,
    1
   ],
   [
    2,
    9,
    9,
    0,
    0,
    1
   ],
   [
    2,
    10,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_8": {
  "count": 110,
  "D": [
   [
    10,
    8,
    8,
    1,
    0,
    1
   ],
   [
    0,
    3,
    10,
    2,
    0,
    1
   ],
   [
    10,
    6,
    10,
    3,
    0,
    1
   ],
   [
    10,
    7,
    2,
    4,
    0,
    1
   ],
   [
    10,
    2,
    6,
    5,
    0,
    1
   ],
   [
    0,
    5,
    7,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_10^2": {
  "count": 462,
  "D": [
   [
    1,
    0,
    0,
    0,
    0,
    1
   ],
   [
    4,
    0,
    0,
    0,
    0,
    1
   ],
   [
    2,
    8,
    0,
    1,
    0,
    1
   ],
   [
    10,
    9,
    4,
    1,
    0,
    1
   ],
   [
    1,
    6,
    5,
    1,
    0,
    1
   ],
   [
    1,
    4,
    7,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_12^2": {
  "count": 990,
  "D": [
   [
    0,
    8,
    2,
    1,
    0,
    1
   ],
   [
    5,
    5,
    3,
    1,
    0,
    1
   ],
   [
    0,
    6,
    4,
    1,
    0,
    1
   ],
   [
    1,
    1,
    5,
    1,
    0,
    1
   ],
   [
    5,
    5,
    5,
    1,
    0,
    1
   ],
   [
    10,
    1,
    6,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_15": {
  "count": 6017,
  "D": [
   [
    3,
    0,
    0,
    0,
    0,
    1
   ],
   [
    6,
    0,
    0,
    0,
    0,
    1
   ],
   [
    10,
    0,
    1,
    0,
    0,
    1
   ],
   [
    6,
    3,
    1,
    0,
    0,
    1
   ],
   [
    6,
    4,
    1,
    0,
    0,
    1
   ],
   [
    6,
    6,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_10": {
  "count": 1430,
  "D": [
   [
    2,
    1,
    1,
    0,
    0,
    1
   ],
   [
    7,
    4,
    2,
    0,
    0,
    1
   ],
   [
    2,
    5,
    3,
    0,
    0,
    1
   ],
   [
    2,
    9,
    4,
    0,
    0,
    1
   ],
   [
    2,
    4,
    5,
    0,
    0,
    1
   ],
   [
    7,
    9,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": {
  "count": 1485,
  "D": [
   [
    1,
    2,
    0,
    0,
    0,
    1
   ],
   [
    1,
    6,
    0,
    0,
    0,
    1
   ],
   [
    1,
    7,
    0,
    0,
    0,
    1
   ],
   [
    1,
    8,
    0,
    0,
    0,
    1
   ],
   [
    1,
    10,
    0,
    0,
    0,
    1
   ],
   [
    5,
    0,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "count": 2365,
  "D": [
   [
    0,
    2,
    0,
    0,
    0,
    1
   ],
   [
    0,
    6,
    0,
    0,
    0,
    1
   ],
   [
    0,
    7,
    0,
    0,
    0,
    1
   ],
   [
    0,
    8,
    0,
    0,
    0,
    1
   ],
   [
    0,
    10,
    0,
    0,
    0,
    1
   ],
   [
    0,
    10,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3^2": {
  "count": 550,
  "D": [
   [
    4,
    1,
    2,
    0,
    0,
    1
   ],
   [
    7,
    9,
    2,
    0,
    0,
    1
   ],
   [
    7,
    1,
    6,
    0,
    0,
    1
   ],
   [
    4,
    5,
    6,
    0,
    0,
    1
   ],
   [
    4,
    3,
    7,
    0,
    0,
    1
   ],
   [
    7,
    5,
    7,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": {
  "count": 1485,
  "D": [
   [
    10,
    2,
    0,
    0,
    0,
    1
   ],
   [
    10,
    6,
    0,
    0,
    0,
    1
   ],
   [
    10,
    7,
    0,
    0,
    0,
    1
   ],
   [
    10,
    8,
    0,
    0,
    0,
    1
   ],
   [
    10,
    10,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "count": 1375,
  "D": [
   [
    8,
    0,
    1,
    0,
    0,
    1
   ],
   [
    4,
    10,
    1,
    0,
    0,
    1
   ],
   [
    3,
    0,
    2,
    0,
    0,
    1
   ],
   [
    7,
    8,
    2,
    0,
    0,
    1
   ],
   [
    8,
    0,
    3,
    0,
    0,
    1
   ],
   [
    4,
    6,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_5": {
  "count": 1430,
  "D": [
   [
    4,
    5,
    1,
    0,
    0,
    1
   ],
   [
    9,
    3,
    2,
    0,
    0,
    1
   ],
   [
    4,
    3,
    3,
    0,
    0,
    1
   ],
   [
    4,
    1,
    4,
    0,
    0,
    1
   ],
   [
    4,
    9,
    5,
    0,
    0,
    1
   ],
   [
    9,
    4,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_6^2": {
  "count": 550,
  "D": [
   [
    4,
    3,
    1,
    0,
    0,
    1
   ],
   [
    7,
    4,
    1,
    0,
    0,
    1
   ],
   [
    4,
    4,
    3,
    0,
    0,
    1
   ],
   [
    7,
    9,
    3,
    0,
    0,
    1
   ],
   [
    7,
    3,
    4,
    0,
    0,
    1
   ],
   [
    4,
    5,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_8": {
  "count": 2090,
  "D": [
   [
    2,
    0,
    1,
    0,
    0,
    1
   ],
   [
    3,
    5,
    1,
    0,
    0,
    1
   ],
   [
    9,
    0,
    2,
    0,
    0,
    1
   ],
   [
    8,
    4,
    2,
    0,
    0,
    1
   ],
   [
    2,
    0,
    3,
    0,
    0,
    1
   ],
   [
    3,
    3,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_4": {
  "count": 275,
  "D": [
   [
    2,
    5,
    1,
    0,
    0,
    1
   ],
   [
    2,
    3,
    3,
    0,
    0,
    1
   ],
   [
    2,
    1,
    4,
    0,
    0,
    1
   ],
   [
    2,
    9,
    5,
    0,
    0,
    1
   ],
   [
    2,
    4,
    9,
    0,
    0,
    1
   ],
   [
    8,
    2,
    6,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_12": {
  "count": 990,
  "D": [
   [
    10,
    5,
    1,
    0,
    0,
    1
   ],
   [
    7,
    0,
    2,
    0,
    0,
    1
   ],
   [
    10,
    3,
    3,
    0,
    0,
    1
   ],
   [
    10,
    1,
    4,
    0,
    0,
    1
   ],
   [
    10,
    9,
    5,
    0,
    0,
    1
   ],
   [
    7,
    0,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_4^2": {
  "count": 330,
  "D": [
   [
    5,
    6,
    0,
    1,
    0,
    1
   ],
   [
    10,
    1,
    1,
    1,
    0,
    1
   ],
   [
    8,
    3,
    1,
    1,
    0,
    1
   ],
   [
    0,
    8,
    6,
    1,
    0,
    1
   ],
   [
    4,
    4,
    1,
    2,
    0,
    1
   ],
   [
    0,
    5,
    6,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_5": {
  "count": 2640,
  "D": [
   [
    6,
    2,
    0,
    0,
    0,
    1
   ],
   [
    6,
    6,
    0,
    0,
    0,
    1
   ],
   [
    6,
    7,
    0,
    0,
    0,
    1
   ],
   [
    6,
    8,
    0,
    0,
    0,
    1
   ],
   [
    6,
    10,
    0,
    0,
    0,
    1
   ],
   [
    4,
    9,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_6^2": {
  "count": 385,
  "D": [
   [
    3,
    8,
    2,
    0,
    0,
    1
   ],
   [
    3,
    7,
    6,
    0,
    0,
    1
   ],
   [
    3,
    2,
    7,
    0,
    0,
    1
   ],
   [
    3,
    6,
    8,
    0,
    0,
    1
   ],
   [
    3,
    10,
    10,
    0,
    0,
    1
   ],
   [
    8,
    3,
    10,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_4 * Phi_8": {
  "count": 1210,
  "D": [
   [
    2,
    9,
    1,
    0,
    0,
    1
   ],
   [
    2,
    1,
    3,
    0,
    0,
    1
   ],
   [
    2,
    4,
    4,
    0,
    0,
    1
   ],
   [
    2,
    3,
    5,
    0,
    0,
    1
   ],
   [
    2,
    5,
    9,
    0,
    0,
    1
   ],
   [
    7,
    2,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_7": {
  "count": 5170,
  "D": [
   [
    10,
    2,
    1,
    0,
    0,
    1
   ],
   [
    0,
    5,
    1,
    0,
    0,
    1
   ],
   [
    2,
    6,
    1,
    0,
    0,
    1
   ],
   [
    10,
    6,
    1,
    0,
    0,
    1
   ],
   [
    0,
    10,
    1,
    0,
    0,
    1
   ],
   [
    2,
    10,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_9": {
  "count": 1595,
  "D": [
   [
    7,
    5,
    1,
    0,
    0,
    1
   ],
   [
    5,
    7,
    1,
    0,
    0,
    1
   ],
   [
    10,
    9,
    2,
    0,
    0,
    1
   ],
   [
    1,
    10,
    2,
    0,
    0,
    1
   ],
   [
    5,
    2,
    3,
    0,
    0,
    1
   ],
   [
    7,
    3,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": {
  "count": 495,
  "D": [
   [
    5,
    0,
    2,
    0,
    0,
    1
   ],
   [
    5,
    10,
    2,
    0,
    0,
    1
   ],
   [
    5,
    0,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    6,
    0,
    0,
    1
   ],
   [
    5,
    0,
    7,
    0,
    0,
    1
   ],
   [
    5,
    8,
    7,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": {
  "count": 770,
  "D": [
   [
    3,
    2,
    0,
    0,
    0,
    1
   ],
   [
    3,
    6,
    0,
    0,
    0,
    1
   ],
   [
    3,
    7,
    0,
    0,
    0,
    1
   ],
   [
    3,
    8,
    0,
    0,
    0,
    1
   ],
   [
    3,
    10,
    0,
    0,
    0,
    1
   ],
   [
    3,
    5,
    4,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3^2": {
  "count": 275,
  "D": [
   [
    9,
    9,
    2,
    0,
    0,
    1
   ],
   [
    9,
    1,
    6,
    0,
    0,
    1
   ],
   [
    9,
    5,
    7,
    0,
    0,
    1
   ],
   [
    9,
    4,
    8,
    0,
    0,
    1
   ],
   [
    9,
    3,
    10,
    0,
    0,
    1
   ],
   [
    7,
    8,
    1,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": {
  "count": 275,
  "D": [
   [
    4,
    3,
    4,
    1,
    0,
    1
   ],
   [
    2,
    9,
    5,
    1,
    0,
    1
   ],
   [
    3,
    0,
    9,
    1,
    0,
    1
   ],
   [
    3,
    1,
    4,
    2,
    0,
    1
   ],
   [
    7,
    9,
    10,
    2,
    0,
    1
   ],
   [
    3,
    0,
    3,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4^2": {
  "count": 55,
  "D": [
   [
    3,
    0,
    2,
    1,
    0,
    1
   ],
   [
    3,
    0,
    8,
    3,
    0,
    1
   ],
   [
    3,
    0,
    6,
    4,
    0,
    1
   ],
   [
    3,
    0,
    7,
    5,
    0,
    1
   ],
   [
    3,
    0,
    10,
    9,
    0,
    1
   ],
   [
    7,
    5,
    1,
    0,
    1,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_5": {
  "count": 935,
  "D": [
   [
    6,
    8,
    1,
    0,
    0,
    1
   ],
   [
    6,
    7,
    3,
    0,
    0,
    1
   ],
   [
    6,
    6,
    4,
    0,
    0,
    1
   ],
   [
    6,
    10,
    5,
    0,
    0,
    1
   ],
   [
    6,
    2,
    9,
    0,
    0,
    1
   ],
   [
    6,
    2,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_8": {
  "count": 110,
  "D": [
   [
    1,
    8,
    3,
    1,
    0,
    1
   ],
   [
    0,
    3,
    1,
    2,
    0,
    1
   ],
   [
    1,
    6,
    1,
    3,
    0,
    1
   ],
   [
    1,
    7,
    9,
    4,
    0,
    1
   ],
   [
    1,
    2,
    5,
    5,
    0,
    1
   ],
   [
    0,
    5,
    4,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_3": {
  "count": 165,
  "D": [
   [
    8,
    10,
    1,
    1,
    0,
    1
   ],
   [
    3,
    3,
    1,
    2,
    0,
    1
   ],
   [
    5,
    10,
    6,
    2,
    0,
    1
   ],
   [
    8,
    2,
    4,
    3,
    0,
    1
   ],
   [
    8,
    6,
    3,
    4,
    0,
    1
   ],
   [
    8,
    8,
    9,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "count": 440,
  "D": [
   [
    3,
    10,
    1,
    0,
    0,
    1
   ],
   [
    8,
    8,
    2,
    0,
    0,
    1
   ],
   [
    3,
    6,
    3,
    0,
    0,
    1
   ],
   [
    3,
    2,
    4,
    0,
    0,
    1
   ],
   [
    3,
    7,
    5,
    0,
    0,
    1
   ],
   [
    8,
    7,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_6": {
  "count": 165,
  "D": [
   [
    3,
    10,
    10,
    1,
    0,
    1
   ],
   [
    6,
    10,
    5,
    2,
    0,
    1
   ],
   [
    8,
    3,
    10,
    2,
    0,
    1
   ],
   [
    3,
    2,
    7,
    3,
    0,
    1
   ],
   [
    3,
    6,
    8,
    4,
    0,
    1
   ],
   [
    3,
    8,
    2,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^2 * Phi_4": {
  "count": 275,
  "D": [
   [
    9,
    4,
    2,
    0,
    0,
    1
   ],
   [
    9,
    9,
    6,
    0,
    0,
    1
   ],
   [
    9,
    1,
    7,
    0,
    0,
    1
   ],
   [
    9,
    3,
    8,
    0,
    0,
    1
   ],
   [
    9,
    5,
    10,
    0,
    0,
    1
   ],
   [
    3,
    2,
    5,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_3^2": {
  "count": 165,
  "D": [
   [
    6,
    5,
    3,
    1,
    0,
    1
   ],
   [
    1,
    7,
    3,
    1,
    0,
    1
   ],
   [
    1,
    3,
    0,
    2,
    0,
    1
   ],
   [
    6,
    1,
    1,
    3,
    0,
    1
   ],
   [
    1,
    8,
    1,
    3,
    0,
    1
   ],
   [
    1,
    2,
    9,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_5": {
  "count": 165,
  "D": [
   [
    2,
    0,
    2,
    1,
    0,
    1
   ],
   [
    3,
    9,
    9,
    1,
    0,
    1
   ],
   [
    6,
    7,
    10,
    1,
    0,
    1
   ],
   [
    3,
    4,
    3,
    3,
    0,
    1
   ],
   [
    6,
    8,
    7,
    3,
    0,
    1
   ],
   [
    2,
    0,
    8,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_20": {
  "count": 6270,
  "D": [
   [
    0,
    1,
    0,
    0,
    0,
    1
   ],
   [
    0,
    3,
    0,
    0,
    0,
    1
   ],
   [
    0,
    4,
    0,
    0,
    0,
    1
   ],
   [
    0,
    5,
    0,
    0,
    0,
    1
   ],
   [
    0,
    9,
    0,
    0,
    0,
    1
   ],
   [
    9,
    0,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_24": {
  "count": 6820,
  "D": [
   [
    2,
    1,
    0,
    0,
    0,
    1
   ],
   [
    9,
    1,
    0,
    0,
    0,
    1
   ],
   [
    2,
    3,
    0,
    0,
    0,
    1
   ],
   [
    9,
    3,
    0,
    0,
    0,
    1
   ],
   [
    2,
    4,
    0,
    0,
    0,
    1
   ],
   [
    9,
    4,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_14": {
  "count": 5170,
  "D": [
   [
    9,
    5,
    1,
    0,
    0,
    1
   ],
   [
    6,
    9,
    1,
    0,
    0,
    1
   ],
   [
    0,
    4,
    2,
    0,
    0,
    1
   ],
   [
    1,
    6,
    2,
    0,
    0,
    1
   ],
   [
    1,
    7,
    2,
    0,
    0,
    1
   ],
   [
    9,
    7,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_18": {
  "count": 1595,
  "D": [
   [
    1,
    3,
    1,
    0,
    0,
    1
   ],
   [
    10,
    7,
    1,
    0,
    0,
    1
   ],
   [
    4,
    4,
    2,
    0,
    0,
    1
   ],
   [
    6,
    10,
    2,
    0,
    0,
    1
   ],
   [
    10,
    2,
    3,
    0,
    0,
    1
   ],
   [
    1,
    4,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_3^2 * Phi_6": {
  "count": 385,
  "D": [
   [
    8,
    10,
    1,
    0,
    0,
    1
   ],
   [
    8,
    6,
    3,
    0,
    0,
    1
   ],
   [
    8,
    2,
    4,
    0,
    0,
    1
   ],
   [
    8,
    7,
    5,
    0,
    0,
    1
   ],
   [
    8,
    8,
    9,
    0,
    0,
    1
   ],
   [
    3,
    3,
    1,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4 * Phi_8": {
  "count": 1210,
  "D": [
   [
    9,
    5,
    2,
    0,
    0,
    1
   ],
   [
    9,
    3,
    6,
    0,
    0,
    1
   ],
   [
    9,
    4,
    7,
    0,
    0,
    1
   ],
   [
    9,
    1,
    8,
    0,
    0,
    1
   ],
   [
    9,
    9,
    10,
    0,
    0,
    1
   ],
   [
    4,
    2,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4^2 * Phi_6": {
  "count": 330,
  "D": [
   [
    6,
    6,
    0,
    1,
    0,
    1
   ],
   [
    0,
    8,
    5,
    1,
    0,
    1
   ],
   [
    1,
    1,
    10,
    1,
    0,
    1
   ],
   [
    3,
    3,
    10,
    1,
    0,
    1
   ],
   [
    0,
    5,
    5,
    2,
    0,
    1
   ],
   [
    7,
    4,
    10,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_10": {
  "count": 2640,
  "D": [
   [
    5,
    2,
    0,
    0,
    0,
    1
   ],
   [
    5,
    6,
    0,
    0,
    0,
    1
   ],
   [
    5,
    7,
    0,
    0,
    0,
    1
   ],
   [
    5,
    8,
    0,
    0,
    0,
    1
   ],
   [
    5,
    10,
    0,
    0,
    0,
    1
   ],
   [
    1,
    5,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_12": {
  "count": 990,
  "D": [
   [
    4,
    0,
    1,
    0,
    0,
    1
   ],
   [
    1,
    4,
    2,
    0,
    0,
    1
   ],
   [
    4,
    0,
    3,
    0,
    0,
    1
   ],
   [
    4,
    0,
    4,
    0,
    0,
    1
   ],
   [
    4,
    0,
    5,
    0,
    0,
    1
   ],
   [
    1,
    9,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^4 * Phi_10": {
  "count": 165,
  "D": [
   [
    5,
    7,
    1,
    1,
    0,
    1
   ],
   [
    8,
    9,
    2,
    1,
    0,
    1
   ],
   [
    9,
    0,
    9,
    1,
    0,
    1
   ],
   [
    9,
    0,
    3,
    3,
    0,
    1
   ],
   [
    5,
    8,
    4,
    3,
    0,
    1
   ],
   [
    8,
    4,
    8,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_2^4 * Phi_6^2": {
  "count": 165,
  "D": [
   [
    5,
    5,
    8,
    1,
    0,
    1
   ],
   [
    10,
    7,
    8,
    1,
    0,
    1
   ],
   [
    10,
    3,
    0,
    2,
    0,
    1
   ],
   [
    5,
    1,
    10,
    3,
    0,
    1
   ],
   [
    10,
    8,
    10,
    3,
    0,
    1
   ],
   [
    10,
    2,
    2,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_3 * Phi_9": {
  "count": 3410,
  "D": [
   [
    6,
    1,
    1,
    0,
    0,
    1
   ],
   [
    10,
    1,
    1,
    0,
    0,
    1
   ],
   [
    6,
    2,
    1,
    0,
    0,
    1
   ],
   [
    8,
    0,
    2,
    0,
    0,
    1
   ],
   [
    10,
    0,
    2,
    0,
    0,
    1
   ],
   [
    3,
    4,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_30": {
  "count": 6017,
  "D": [
   [
    5,
    0,
    0,
    0,
    0,
    1
   ],
   [
    8,
    0,
    0,
    0,
    0,
    1
   ],
   [
    10,
    3,
    1,
    0,
    0,
    1
   ],
   [
    0,
    6,
    1,
    0,
    0,
    1
   ],
   [
    8,
    9,
    1,
    0,
    0,
    1
   ],
   [
    1,
    0,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_12": {
  "count": 825,
  "D": [
   [
    0,
    6,
    2,
    0,
    0,
    1
   ],
   [
    0,
    8,
    6,
    0,
    0,
    1
   ],
   [
    0,
    7,
    7,
    0,
    0,
    1
   ],
   [
    0,
    10,
    8,
    0,
    0,
    1
   ],
   [
    0,
    2,
    10,
    0,
    0,
    1
   ],
   [
    7,
    6,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_6^2": {
  "count": 110,
  "D": [
   [
    10,
    10,
    4,
    1,
    0,
    1
   ],
   [
    1,
    10,
    7,
    1,
    0,
    1
   ],
   [
    10,
    2,
    5,
    3,
    0,
    1
   ],
   [
    1,
    2,
    6,
    3,
    0,
    1
   ],
   [
    10,
    6,
    1,
    4,
    0,
    1
   ],
   [
    1,
    6,
    10,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_3^4": {
  "count": 11,
  "D": [
   [
    9,
    0,
    0,
    0,
    0,
    1
   ],
   [
    10,
    3,
    8,
    7,
    1,
    1
   ],
   [
    8,
    4,
    9,
    6,
    2,
    1
   ],
   [
    10,
    1,
    7,
    8,
    3,
    1
   ],
   [
    10,
    9,
    6,
    2,
    4,
    1
   ],
   [
    10,
    5,
    10,
    10,
    5,
    1
   ]
  ]
 },
 "Phi_4^2 * Phi_12": {
  "count": 1650,
  "D": [
   [
    9,
    1,
    1,
    0,
    0,
    1
   ],
   [
    2,
    3,
    2,
    0,
    0,
    1
   ],
   [
    9,
    5,
    3,
    0,
    0,
    1
   ],
   [
    9,
    9,
    4,
    0,
    0,
    1
   ],
   [
    9,
    4,
    5,
    0,
    0,
    1
   ],
   [
    2,
    4,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_5^2": {
  "count": 462,
  "D": [
   [
    7,
    0,
    0,
    0,
    0,
    1
   ],
   [
    10,
    0,
    0,
    0,
    0,
    1
   ],
   [
    9,
    8,
    0,
    1,
    0,
    1
   ],
   [
    10,
    6,
    2,
    1,
    0,
    1
   ],
   [
    10,
    4,
    4,
    1,
    0,
    1
   ],
   [
    10,
    6,
    6,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_6 * Phi_18": {
  "count": 3410,
  "D": [
   [
    1,
    0,
    1,
    0,
    0,
    1
   ],
   [
    3,
    0,
    1,
    0,
    0,
    1
   ],
   [
    8,
    5,
    1,
    0,
    0,
    1
   ],
   [
    1,
    9,
    1,
    0,
    0,
    1
   ],
   [
    1,
    3,
    2,
    0,
    0,
    1
   ],
   [
    5,
    3,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_6^2 * Phi_12": {
  "count": 825,
  "D": [
   [
    0,
    2,
    1,
    0,
    0,
    1
   ],
   [
    0,
    10,
    3,
    0,
    0,
    1
   ],
   [
    0,
    7,
    4,
    0,
    0,
    1
   ],
   [
    0,
    8,
    5,
    0,
    0,
    1
   ],
   [
    0,
    6,
    9,
    0,
    0,
    1
   ],
   [
    4,
    6,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_6^4": {
  "count": 11,
  "D": [
   [
    2,
    0,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    8,
    7,
    1,
    1
   ],
   [
    1,
    4,
    9,
    6,
    2,
    1
   ],
   [
    3,
    1,
    7,
    8,
    3,
    1
   ],
   [
    3,
    9,
    6,
    2,
    4,
    1
   ],
   [
    3,
    5,
    10,
    10,
    5,
    1
   ]
  ]
 },
 "Phi_8^2": {
  "count": 1045,
  "D": [
   [
    0,
    5,
    0,
    1,
    0,
    1
   ],
   [
    0,
    6,
    0,
    1,
    0,
    1
   ],
   [
    1,
    6,
    1,
    1,
    0,
    1
   ],
   [
    5,
    2,
    4,
    1,
    0,
    1
   ],
   [
    1,
    7,
    4,
    1,
    0,
    1
   ],
   [
    6,
    8,
    5,
    1,
    0,
    1
   ]
  ]
 }
}

==> anc/monodromy/data/types_q13.json <==
{
 "Phi_1 * Phi_2 * Phi_14": {
  "count": 9620,
  "D": [
   [
    6,
    3,
    0,
    0,
    0,
    1
   ],
   [
    7,
    3,
    0,
    0,
    0,
    1
   ],
   [
    3,
    5,
    0,
    0,
    0,
    1
   ],
   [
    10,
    5,
    0,
    0,
    0,
    1
   ],
   [
    1,
    0,
    1,
    0,
    0,
    1
   ],
   [
    1,
    7,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_18": {
  "count": 9906,
  "D": [
   [
    4,
    4,
    0,
    0,
    0,
    1
   ],
   [
    9,
    4,
    0,
    0,
    0,
    1
   ],
   [
    1,
    9,
    0,
    0,
    0,
    1
   ],
   [
    12,
    9,
    0,
    0,
    0,
    1
   ],
   [
    6,
    3,
    1,
    0,
    0,
    1
   ],
   [
    0,
    8,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": {
  "count": 6578,
  "D": [
   [
    3,
    7,
    0,
    0,
    0,
    1
   ],
   [
    10,
    7,
    0,
    0,
    0,
    1
   ],
   [
    5,
    12,
    0,
    0,
    0,
    1
   ],
   [
    8,
    12,
    0,
    0,
    0,
    1
   ],
   [
    5,
    0,
    1,
    0,
    0,
    1
   ],
   [
    11,
    0,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": {
  "count": 4784,
  "D": [
   [
    5,
    1,
    0,
    0,
    0,
    1
   ],
   [
    8,
    1,
    0,
    0,
    0,
    1
   ],
   [
    4,
    5,
    0,
    0,
    0,
    1
   ],
   [
    9,
    5,
    0,
    0,
    0,
    1
   ],
   [
    10,
    8,
    1,
    0,
    0,
    1
   ],
   [
    11,
    11,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": {
  "count": 3432,
  "D": [
   [
    7,
    2,
    1,
    0,
    0,
    1
   ],
   [
    10,
    2,
    1,
    0,
    0,
    1
   ],
   [
    10,
    7,
    3,
    0,
    0,
    1
   ],
   [
    11,
    2,
    5,
    0,
    0,
    1
   ],
   [
    8,
    3,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": {
  "count": 1066,
  "D": [
   [
    0,
    1,
    2,
    0,
    0,
    1
   ],
   [
    11,
    2,
    3,
    0,
    0,
    1
   ],
   [
    4,
    5,
    4,
    0,
    0,
    1
   ],
   [
    0,
    11,
    4,
    0,
    0,
    1
   ],
   [
    9,
    5,
    9,
    0,
    0,
    1
   ],
   [
    0,
    11,
    9,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": {
  "count": 7670,
  "D": [
   [
    3,
    1,
    0,
    0,
    0,
    1
   ],
   [
    10,
    1,
    0,
    0,
    0,
    1
   ],
   [
    5,
    9,
    0,
    0,
    0,
    1
   ],
   [
    8,
    9,
    0,
    0,
    0,
    1
   ],
   [
    8,
    2,
    1,
    0,
    0,
    1
   ],
   [
    11,
    2,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": {
  "count": 858,
  "D": [
   [
    2,
    3,
    1,
    0,
    0,
    1
   ],
   [
    8,
    2,
    5,
    0,
    0,
    1
   ],
   [
    0,
    4,
    6,
    0,
    0,
    1
   ],
   [
    0,
    4,
    7,
    0,
    0,
    1
   ],
   [
    5,
    2,
    8,
    0,
    0,
    1
   ],
   [
    11,
    3,
    12,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": {
  "count": 7904,
  "D": [
   [
    7,
    3,
    1,
    0,
    0,
    1
   ],
   [
    3,
    4,
    1,
    0,
    0,
    1
   ],
   [
    7,
    11,
    1,
    0,
    0,
    1
   ],
   [
    12,
    12,
    1,
    0,
    0,
    1
   ],
   [
    1,
    8,
    2,
    0,
    0,
    1
   ],
   [
    8,
    8,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": {
  "count": 14638,
  "D": [
   [
    0,
    1,
    1,
    0,
    0,
    1
   ],
   [
    1,
    2,
    1,
    0,
    0,
    1
   ],
   [
    1,
    4,
    1,
    0,
    0,
    1
   ],
   [
    6,
    4,
    1,
    0,
    0,
    1
   ],
   [
    11,
    4,
    1,
    0,
    0,
    1
   ],
   [
    0,
    7,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": {
  "count": 6994,
  "D": [
   [
    3,
    4,
    0,
    0,
    0,
    1
   ],
   [
    6,
    4,
    0,
    0,
    0,
    1
   ],
   [
    7,
    4,
    0,
    0,
    0,
    1
   ],
   [
    10,
    4,
    0,
    0,
    0,
    1
   ],
   [
    1,
    5,
    0,
    0,
    0,
    1
   ],
   [
    12,
    5,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "count": 27300,
  "D": [
   [
    4,
    3,
    0,
    0,
    0,
    1
   ],
   [
    9,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    6,
    0,
    0,
    0,
    1
   ],
   [
    9,
    6,
    0,
    0,
    0,
    1
   ],
   [
    6,
    9,
    0,
    0,
    0,
    1
   ],
   [
    7,
    9,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": {
  "count": 2990,
  "D": [
   [
    1,
    4,
    0,
    0,
    0,
    1
   ],
   [
    12,
    4,
    0,
    0,
    0,
    1
   ],
   [
    9,
    10,
    2,
    0,
    0,
    1
   ],
   [
    8,
    0,
    3,
    0,
    0,
    1
   ],
   [
    1,
    1,
    4,
    0,
    0,
    1
   ],
   [
    0,
    8,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": {
  "count": 4862,
  "D": [
   [
    1,
    2,
    0,
    0,
    0,
    1
   ],
   [
    12,
    2,
    0,
    0,
    0,
    1
   ],
   [
    6,
    12,
    0,
    0,
    0,
    1
   ],
   [
    7,
    12,
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    0,
    0,
    1
   ],
   [
    4,
    1,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": {
  "count": 5278,
  "D": [
   [
    5,
    6,
    0,
    0,
    0,
    1
   ],
   [
    8,
    6,
    0,
    0,
    0,
    1
   ],
   [
    3,
    9,
    0,
    0,
    0,
    1
   ],
   [
    10,
    9,
    0,
    0,
    0,
    1
   ],
   [
    10,
    11,
    1,
    0,
    0,
    1
   ],
   [
    0,
    7,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_7": {
  "count": 10946,
  "D": [
   [
    5,
    2,
    0,
    0,
    0,
    1
   ],
   [
    6,
    2,
    0,
    0,
    0,
    1
   ],
   [
    7,
    2,
    0,
    0,
    0,
    1
   ],
   [
    8,
    2,
    0,
    0,
    0,
    1
   ],
   [
    1,
    3,
    0,
    0,
    0,
    1
   ],
   [
    12,
    3,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_9": {
  "count": 8528,
  "D": [
   [
    4,
    1,
    0,
    0,
    0,
    1
   ],
   [
    9,
    1,
    0,
    0,
    0,
    1
   ],
   [
    8,
    1,
    1,
    0,
    0,
    1
   ],
   [
    3,
    7,
    1,
    0,
    0,
    1
   ],
   [
    7,
    9,
    1,
    0,
    0,
    1
   ],
   [
    11,
    9,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_10": {
  "count": 2288,
  "D": [
   [
    2,
    11,
    1,
    0,
    0,
    1
   ],
   [
    12,
    4,
    2,
    0,
    0,
    1
   ],
   [
    5,
    2,
    3,
    0,
    0,
    1
   ],
   [
    5,
    8,
    4,
    0,
    0,
    1
   ],
   [
    2,
    0,
    5,
    0,
    0,
    1
   ],
   [
    3,
    1,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": {
  "count": 130,
  "D": [
   [
    5,
    10,
    0,
    0,
    0,
    1
   ],
   [
    8,
    10,
    0,
    0,
    0,
    1
   ],
   [
    5,
    1,
    0,
    1,
    0,
    1
   ],
   [
    8,
    1,
    0,
    1,
    0,
    1
   ],
   [
    8,
    3,
    5,
    1,
    0,
    1
   ],
   [
    5,
    3,
    8,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": {
  "count": 1378,
  "D": [
   [
    8,
    4,
    2,
    0,
    0,
    1
   ],
   [
    4,
    11,
    4,
    0,
    0,
    1
   ],
   [
    9,
    11,
    9,
    0,
    0,
    1
   ],
   [
    5,
    4,
    11,
    0,
    0,
    1
   ],
   [
    8,
    6,
    2,
    1,
    0,
    1
   ],
   [
    3,
    9,
    3,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": {
  "count": 1196,
  "D": [
   [
    3,
    1,
    1,
    0,
    0,
    1
   ],
   [
    11,
    6,
    1,
    0,
    0,
    1
   ],
   [
    8,
    1,
    3,
    0,
    0,
    1
   ],
   [
    7,
    10,
    3,
    0,
    0,
    1
   ],
   [
    4,
    9,
    4,
    0,
    0,
    1
   ],
   [
    11,
    9,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4^2": {
  "count": 52,
  "D": [
   [
    4,
    12,
    4,
    1,
    0,
    1
   ],
   [
    9,
    12,
    9,
    1,
    0,
    1
   ],
   [
    8,
    7,
    4,
    11,
    0,
    1
   ],
   [
    5,
    7,
    9,
    11,
    0,
    1
   ],
   [
    6,
    4,
    6,
    1,
    1,
    1
   ],
   [
    11,
    6,
    11,
    1,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_6^2": {
  "count": 286,
  "D": [
   [
    3,
    6,
    3,
    0,
    0,
    1
   ],
   [
    10,
    6,
    10,
    0,
    0,
    1
   ],
   [
    7,
    6,
    2,
    1,
    0,
    1
   ],
   [
    6,
    6,
    11,
    1,
    0,
    1
   ],
   [
    8,
    2,
    6,
    2,
    0,
    1
   ],
   [
    5,
    2,
    7,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_8": {
  "count": 442,
  "D": [
   [
    6,
    9,
    6,
    0,
    0,
    1
   ],
   [
    7,
    9,
    7,
    0,
    0,
    1
   ],
   [
    8,
    7,
    6,
    1,
    0,
    1
   ],
   [
    5,
    7,
    7,
    1,
    0,
    1
   ],
   [
    5,
    11,
    1,
    2,
    0,
    1
   ],
   [
    2,
    12,
    3,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_10^2": {
  "count": 455,
  "D": [
   [
    0,
    10,
    0,
    0,
    0,
    1
   ],
   [
    12,
    11,
    1,
    1,
    0,
    1
   ],
   [
    1,
    11,
    12,
    1,
    0,
    1
   ],
   [
    0,
    9,
    0,
    2,
    0,
    1
   ],
   [
    0,
    5,
    0,
    3,
    0,
    1
   ],
   [
    0,
    7,
    1,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_12^2": {
  "count": 1326,
  "D": [
   [
    7,
    0,
    1,
    0,
    0,
    1
   ],
   [
    10,
    5,
    6,
    0,
    0,
    1
   ],
   [
    3,
    5,
    7,
    0,
    0,
    1
   ],
   [
    6,
    0,
    12,
    0,
    0,
    1
   ],
   [
    0,
    6,
    0,
    1,
    0,
    1
   ],
   [
    1,
    8,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_15": {
  "count": 8606,
  "D": [
   [
    3,
    10,
    0,
    0,
    0,
    1
   ],
   [
    10,
    10,
    0,
    0,
    0,
    1
   ],
   [
    8,
    3,
    1,
    0,
    0,
    1
   ],
   [
    9,
    1,
    2,
    0,
    0,
    1
   ],
   [
    10,
    1,
    2,
    0,
    0,
    1
   ],
   [
    12,
    3,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_10": {
  "count": 2964,
  "D": [
   [
    12,
    6,
    3,
    0,
    0,
    1
   ],
   [
    5,
    7,
    3,
    0,
    0,
    1
   ],
   [
    0,
    2,
    4,
    0,
    0,
    1
   ],
   [
    3,
    10,
    4,
    0,
    0,
    1
   ],
   [
    11,
    3,
    5,
    0,
    0,
    1
   ],
   [
    0,
    2,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": {
  "count": 3380,
  "D": [
   [
    2,
    8,
    0,
    0,
    0,
    1
   ],
   [
    11,
    8,
    0,
    0,
    0,
    1
   ],
   [
    1,
    10,
    2,
    0,
    0,
    1
   ],
   [
    6,
    0,
    3,
    0,
    0,
    1
   ],
   [
    0,
    7,
    3,
    0,
    0,
    1
   ],
   [
    2,
    8,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "count": 8034,
  "D": [
   [
    1,
    6,
    0,
    0,
    0,
    1
   ],
   [
    12,
    6,
    0,
    0,
    0,
    1
   ],
   [
    6,
    7,
    0,
    0,
    0,
    1
   ],
   [
    7,
    7,
    0,
    0,
    0,
    1
   ],
   [
    12,
    5,
    1,
    0,
    0,
    1
   ],
   [
    9,
    8,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3^2": {
  "count": 1053,
  "D": [
   [
    2,
    12,
    0,
    0,
    0,
    1
   ],
   [
    11,
    12,
    0,
    0,
    0,
    1
   ],
   [
    6,
    1,
    1,
    0,
    0,
    1
   ],
   [
    9,
    1,
    4,
    0,
    0,
    1
   ],
   [
    4,
    1,
    9,
    0,
    0,
    1
   ],
   [
    7,
    1,
    12,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": {
  "count": 2626,
  "D": [
   [
    2,
    2,
    0,
    0,
    0,
    1
   ],
   [
    11,
    2,
    0,
    0,
    0,
    1
   ],
   [
    3,
    12,
    0,
    0,
    0,
    1
   ],
   [
    10,
    12,
    0,
    0,
    0,
    1
   ],
   [
    1,
    8,
    1,
    0,
    0,
    1
   ],
   [
    4,
    1,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "count": 2912,
  "D": [
   [
    1,
    0,
    0,
    0,
    0,
    1
   ],
   [
    6,
    0,
    0,
    0,
    0,
    1
   ],
   [
    7,
    0,
    0,
    0,
    0,
    1
   ],
   [
    12,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    0,
    0,
    1
   ],
   [
    4,
    2,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_5": {
  "count": 3744,
  "D": [
   [
    2,
    3,
    0,
    0,
    0,
    1
   ],
   [
    11,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    11,
    1,
    0,
    0,
    1
   ],
   [
    6,
    8,
    2,
    0,
    0,
    1
   ],
   [
    2,
    6,
    3,
    0,
    0,
    1
   ],
   [
    8,
    2,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_6^2": {
  "count": 663,
  "D": [
   [
    0,
    5,
    0,
    1,
    0,
    1
   ],
   [
    11,
    4,
    5,
    1,
    0,
    1
   ],
   [
    2,
    4,
    8,
    1,
    0,
    1
   ],
   [
    0,
    10,
    0,
    2,
    0,
    1
   ],
   [
    4,
    6,
    1,
    2,
    0,
    1
   ],
   [
    3,
    5,
    4,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_8": {
  "count": 4654,
  "D": [
   [
    5,
    8,
    0,
    0,
    0,
    1
   ],
   [
    8,
    8,
    0,
    0,
    0,
    1
   ],
   [
    11,
    9,
    1,
    0,
    0,
    1
   ],
   [
    8,
    4,
    3,
    0,
    0,
    1
   ],
   [
    9,
    9,
    3,
    0,
    0,
    1
   ],
   [
    9,
    2,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_4": {
  "count": 156,
  "D": [
   [
    7,
    5,
    6,
    0,
    0,
    1
   ],
   [
    6,
    5,
    7,
    0,
    0,
    1
   ],
   [
    6,
    0,
    6,
    4,
    0,
    1
   ],
   [
    7,
    0,
    7,
    4,
    0,
    1
   ],
   [
    8,
    10,
    5,
    7,
    0,
    1
   ],
   [
    5,
    10,
    8,
    7,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_6": {
  "count": 156,
  "D": [
   [
    8,
    8,
    3,
    1,
    0,
    1
   ],
   [
    5,
    8,
    10,
    1,
    0,
    1
   ],
   [
    11,
    9,
    5,
    5,
    0,
    1
   ],
   [
    2,
    9,
    8,
    5,
    0,
    1
   ],
   [
    6,
    12,
    6,
    6,
    0,
    1
   ],
   [
    7,
    12,
    7,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_12": {
  "count": 1586,
  "D": [
   [
    2,
    1,
    0,
    0,
    0,
    1
   ],
   [
    11,
    1,
    0,
    0,
    0,
    1
   ],
   [
    12,
    0,
    1,
    0,
    0,
    1
   ],
   [
    10,
    1,
    1,
    0,
    0,
    1
   ],
   [
    0,
    12,
    2,
    0,
    0,
    1
   ],
   [
    3,
    5,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_4^2": {
  "count": 442,
  "D": [
   [
    1,
    10,
    1,
    4,
    0,
    1
   ],
   [
    12,
    4,
    5,
    4,
    0,
    1
   ],
   [
    1,
    4,
    8,
    4,
    0,
    1
   ],
   [
    12,
    10,
    12,
    4,
    0,
    1
   ],
   [
    9,
    3,
    1,
    5,
    0,
    1
   ],
   [
    9,
    5,
    1,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_5": {
  "count": 5564,
  "D": [
   [
    2,
    6,
    0,
    0,
    0,
    1
   ],
   [
    11,
    6,
    0,
    0,
    0,
    1
   ],
   [
    4,
    12,
    0,
    0,
    0,
    1
   ],
   [
    9,
    12,
    0,
    0,
    0,
    1
   ],
   [
    8,
    7,
    1,
    0,
    0,
    1
   ],
   [
    11,
    7,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_6^2": {
  "count": 156,
  "D": [
   [
    4,
    0,
    1,
    3,
    0,
    1
   ],
   [
    9,
    0,
    12,
    3,
    0,
    1
   ],
   [
    10,
    7,
    4,
    4,
    0,
    1
   ],
   [
    3,
    7,
    9,
    4,
    0,
    1
   ],
   [
    0,
    7,
    2,
    5,
    0,
    1
   ],
   [
    0,
    7,
    11,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3^3": {
  "count": 52,
  "D": [
   [
    4,
    10,
    1,
    8,
    0,
    1
   ],
   [
    9,
    10,
    12,
    8,
    0,
    1
   ],
   [
    6,
    10,
    5,
    9,
    0,
    1
   ],
   [
    7,
    10,
    8,
    9,
    0,
    1
   ],
   [
    8,
    1,
    7,
    11,
    1,
    1
   ],
   [
    1,
    7,
    9,
    11,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_4 * Phi_8": {
  "count": 1313,
  "D": [
   [
    0,
    4,
    0,
    0,
    0,
    1
   ],
   [
    1,
    10,
    0,
    0,
    0,
    1
   ],
   [
    12,
    10,
    0,
    0,
    0,
    1
   ],
   [
    4,
    6,
    1,
    0,
    0,
    1
   ],
   [
    0,
    12,
    1,
    0,
    0,
    1
   ],
   [
    1,
    9,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_7": {
  "count": 10010,
  "D": [
   [
    1,
    1,
    0,
    0,
    0,
    1
   ],
   [
    12,
    1,
    0,
    0,
    0,
    1
   ],
   [
    5,
    3,
    0,
    0,
    0,
    1
   ],
   [
    8,
    3,
    0,
    0,
    0,
    1
   ],
   [
    11,
    1,
    1,
    0,
    0,
    1
   ],
   [
    1,
    6,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_9": {
  "count": 1430,
  "D": [
   [
    9,
    3,
    1,
    0,
    0,
    1
   ],
   [
    7,
    0,
    3,
    0,
    0,
    1
   ],
   [
    4,
    7,
    3,
    0,
    0,
    1
   ],
   [
    6,
    0,
    10,
    0,
    0,
    1
   ],
   [
    9,
    7,
    10,
    0,
    0,
    1
   ],
   [
    4,
    3,
    12,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": {
  "count": 1196,
  "D": [
   [
    10,
    7,
    5,
    0,
    0,
    1
   ],
   [
    12,
    8,
    5,
    0,
    0,
    1
   ],
   [
    7,
    10,
    5,
    0,
    0,
    1
   ],
   [
    3,
    7,
    8,
    0,
    0,
    1
   ],
   [
    1,
    8,
    8,
    0,
    0,
    1
   ],
   [
    6,
    10,
    8,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": {
  "count": 1066,
  "D": [
   [
    11,
    0,
    2,
    0,
    0,
    1
   ],
   [
    3,
    4,
    3,
    0,
    0,
    1
   ],
   [
    10,
    4,
    10,
    0,
    0,
    1
   ],
   [
    2,
    0,
    11,
    0,
    0,
    1
   ],
   [
    3,
    9,
    1,
    1,
    0,
    1
   ],
   [
    10,
    9,
    12,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3^2": {
  "count": 650,
  "D": [
   [
    10,
    12,
    1,
    0,
    0,
    1
   ],
   [
    5,
    2,
    4,
    0,
    0,
    1
   ],
   [
    8,
    2,
    9,
    0,
    0,
    1
   ],
   [
    3,
    12,
    12,
    0,
    0,
    1
   ],
   [
    7,
    10,
    1,
    1,
    0,
    1
   ],
   [
    7,
    10,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": {
  "count": 104,
  "D": [
   [
    0,
    3,
    5,
    1,
    0,
    1
   ],
   [
    0,
    3,
    8,
    1,
    0,
    1
   ],
   [
    1,
    8,
    6,
    10,
    0,
    1
   ],
   [
    12,
    8,
    7,
    10,
    0,
    1
   ],
   [
    1,
    1,
    0,
    12,
    0,
    1
   ],
   [
    12,
    1,
    0,
    12,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4^2": {
  "count": 104,
  "D": [
   [
    0,
    8,
    2,
    1,
    0,
    1
   ],
   [
    0,
    8,
    11,
    1,
    0,
    1
   ],
   [
    6,
    9,
    0,
    10,
    0,
    1
   ],
   [
    7,
    9,
    0,
    10,
    0,
    1
   ],
   [
    0,
    5,
    6,
    10,
    0,
    1
   ],
   [
    0,
    5,
    7,
    10,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_5": {
  "count": 1612,
  "D": [
   [
    6,
    5,
    0,
    0,
    0,
    1
   ],
   [
    7,
    5,
    0,
    0,
    0,
    1
   ],
   [
    1,
    5,
    3,
    0,
    0,
    1
   ],
   [
    1,
    6,
    4,
    0,
    0,
    1
   ],
   [
    10,
    10,
    4,
    0,
    0,
    1
   ],
   [
    12,
    10,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_8": {
  "count": 208,
  "D": [
   [
    4,
    9,
    5,
    0,
    0,
    1
   ],
   [
    9,
    9,
    8,
    0,
    0,
    1
   ],
   [
    7,
    10,
    5,
    1,
    0,
    1
   ],
   [
    6,
    10,
    8,
    1,
    0,
    1
   ],
   [
    7,
    9,
    5,
    2,
    0,
    1
   ],
   [
    6,
    9,
    8,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_3": {
  "count": 390,
  "D": [
   [
    8,
    3,
    2,
    0,
    0,
    1
   ],
   [
    5,
    3,
    11,
    0,
    0,
    1
   ],
   [
    8,
    8,
    6,
    1,
    0,
    1
   ],
   [
    5,
    8,
    7,
    1,
    0,
    1
   ],
   [
    4,
    0,
    1,
    2,
    0,
    1
   ],
   [
    3,
    7,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "count": 962,
  "D": [
   [
    8,
    6,
    2,
    0,
    0,
    1
   ],
   [
    11,
    7,
    6,
    0,
    0,
    1
   ],
   [
    11,
    9,
    6,
    0,
    0,
    1
   ],
   [
    2,
    7,
    7,
    0,
    0,
    1
   ],
   [
    2,
    9,
    7,
    0,
    0,
    1
   ],
   [
    5,
    6,
    11,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_6": {
  "count": 156,
  "D": [
   [
    0,
    9,
    1,
    0,
    0,
    1
   ],
   [
    0,
    9,
    12,
    0,
    0,
    1
   ],
   [
    9,
    9,
    4,
    3,
    0,
    1
   ],
   [
    4,
    9,
    9,
    3,
    0,
    1
   ],
   [
    9,
    4,
    2,
    7,
    0,
    1
   ],
   [
    4,
    4,
    11,
    7,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^5": {
  "count": 26,
  "D": [
   [
    9,
    9,
    2,
    7,
    0,
    1
   ],
   [
    4,
    9,
    11,
    7,
    0,
    1
   ],
   [
    4,
    0,
    8,
    10,
    1,
    1
   ],
   [
    5,
    12,
    12,
    10,
    1,
    1
   ],
   [
    3,
    6,
    6,
    6,
    2,
    1
   ],
   [
    5,
    4,
    10,
    6,
    2,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^2 * Phi_3": {
  "count": 78,
  "D": [
   [
    0,
    1,
    4,
    2,
    0,
    1
   ],
   [
    0,
    1,
    9,
    2,
    0,
    1
   ],
   [
    5,
    4,
    0,
    9,
    0,
    1
   ],
   [
    8,
    4,
    0,
    9,
    0,
    1
   ],
   [
    3,
    12,
    1,
    10,
    0,
    1
   ],
   [
    10,
    12,
    12,
    10,
    0,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^2 * Phi_4": {
  "count": 52,
  "D": [
   [
    11,
    8,
    2,
    3,
    0,
    1
   ],
   [
    2,
    8,
    11,
    3,
    0,
    1
   ],
   [
    1,
    2,
    1,
    8,
    0,
    1
   ],
   [
    12,
    2,
    12,
    8,
    0,
    1
   ],
   [
    0,
    11,
    3,
    6,
    1,
    1
   ],
   [
    5,
    10,
    7,
    6,
    1,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^4": {
  "count": 26,
  "D": [
   [
    7,
    11,
    1,
    11,
    0,
    1
   ],
   [
    6,
    11,
    12,
    11,
    0,
    1
   ],
   [
    2,
    6,
    1,
    1,
    1,
    1
   ],
   [
    1,
    12,
    3,
    1,
    1,
    1
   ],
   [
    11,
    5,
    4,
    10,
    2,
    1
   ],
   [
    4,
    4,
    6,
    10,
    2,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_3^2": {
  "count": 65,
  "D": [
   [
    0,
    12,
    0,
    7,
    0,
    1
   ],
   [
    5,
    5,
    6,
    9,
    0,
    1
   ],
   [
    8,
    5,
    7,
    9,
    0,
    1
   ],
   [
    0,
    2,
    3,
    10,
    0,
    1
   ],
   [
    0,
    2,
    10,
    10,
    0,
    1
   ],
   [
    12,
    7,
    1,
    0,
    1,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_4^2": {
  "count": 13,
  "D": [
   [
    0,
    3,
    0,
    9,
    0,
    1
   ],
   [
    12,
    7,
    6,
    12,
    1,
    1
   ],
   [
    1,
    1,
    0,
    8,
    2,
    1
   ],
   [
    7,
    9,
    9,
    10,
    3,
    1
   ],
   [
    1,
    6,
    8,
    5,
    4,
    1
   ],
   [
    0,
    9,
    11,
    6,
    5,
    1
   ]
  ]
 },
 "Phi_20": {
  "count": 16965,
  "D": [
   [
    6,
    6,
    0,
    0,
    0,
    1
   ],
   [
    7,
    6,
    0,
    0,
    0,
    1
   ],
   [
    0,
    7,
    0,
    0,
    0,
    1
   ],
   [
    0,
    8,
    0,
    0,
    0,
    1
   ],
   [
    4,
    9,
    0,
    0,
    0,
    1
   ],
   [
    9,
    9,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_24": {
  "count": 14053,
  "D": [
   [
    2,
    0,
    0,
    0,
    0,
    1
   ],
   [
    11,
    0,
    0,
    0,
    0,
    1
   ],
   [
    3,
    2,
    0,
    0,
    0,
    1
   ],
   [
    10,
    2,
    0,
    0,
    0,
    1
   ],
   [
    0,
    3,
    0,
    0,
    0,
    1
   ],
   [
    5,
    5,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_14": {
  "count": 10946,
  "D": [
   [
    5,
    4,
    0,
    0,
    0,
    1
   ],
   [
    8,
    4,
    0,
    0,
    0,
    1
   ],
   [
    6,
    10,
    0,
    0,
    0,
    1
   ],
   [
    7,
    10,
    0,
    0,
    0,
    1
   ],
   [
    4,
    2,
    1,
    0,
    0,
    1
   ],
   [
    1,
    3,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_18": {
  "count": 1742,
  "D": [
   [
    2,
    0,
    2,
    0,
    0,
    1
   ],
   [
    6,
    12,
    2,
    0,
    0,
    1
   ],
   [
    6,
    4,
    4,
    0,
    0,
    1
   ],
   [
    5,
    0,
    5,
    0,
    0,
    1
   ],
   [
    5,
    7,
    5,
    0,
    0,
    1
   ],
   [
    2,
    11,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_3^2 * Phi_6": {
  "count": 104,
  "D": [
   [
    11,
    4,
    2,
    0,
    0,
    1
   ],
   [
    2,
    4,
    11,
    0,
    0,
    1
   ],
   [
    5,
    11,
    2,
    2,
    0,
    1
   ],
   [
    8,
    11,
    11,
    2,
    0,
    1
   ],
   [
    5,
    11,
    4,
    3,
    0,
    1
   ],
   [
    8,
    11,
    9,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4 * Phi_8": {
  "count": 1404,
  "D": [
   [
    5,
    4,
    1,
    0,
    0,
    1
   ],
   [
    10,
    6,
    1,
    0,
    0,
    1
   ],
   [
    9,
    7,
    4,
    0,
    0,
    1
   ],
   [
    8,
    7,
    5,
    0,
    0,
    1
   ],
   [
    6,
    8,
    5,
    0,
    0,
    1
   ],
   [
    5,
    7,
    8,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4^2 * Phi_6": {
  "count": 494,
  "D": [
   [
    2,
    0,
    4,
    0,
    0,
    1
   ],
   [
    11,
    0,
    9,
    0,
    0,
    1
   ],
   [
    4,
    0,
    2,
    2,
    0,
    1
   ],
   [
    11,
    3,
    3,
    2,
    0,
    1
   ],
   [
    5,
    10,
    4,
    2,
    0,
    1
   ],
   [
    5,
    8,
    5,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_10": {
  "count": 5070,
  "D": [
   [
    3,
    3,
    0,
    0,
    0,
    1
   ],
   [
    10,
    3,
    0,
    0,
    0,
    1
   ],
   [
    2,
    4,
    0,
    0,
    0,
    1
   ],
   [
    11,
    4,
    0,
    0,
    0,
    1
   ],
   [
    11,
    3,
    1,
    0,
    0,
    1
   ],
   [
    7,
    5,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_12": {
  "count": 2054,
  "D": [
   [
    2,
    10,
    1,
    0,
    0,
    1
   ],
   [
    6,
    7,
    2,
    0,
    0,
    1
   ],
   [
    12,
    8,
    2,
    0,
    0,
    1
   ],
   [
    6,
    2,
    3,
    0,
    0,
    1
   ],
   [
    9,
    7,
    3,
    0,
    0,
    1
   ],
   [
    9,
    3,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6^3": {
  "count": 26,
  "D": [
   [
    10,
    1,
    6,
    3,
    0,
    1
   ],
   [
    3,
    1,
    7,
    3,
    0,
    1
   ],
   [
    9,
    2,
    11,
    6,
    1,
    1
   ],
   [
    1,
    5,
    12,
    6,
    1,
    1
   ],
   [
    1,
    3,
    4,
    2,
    2,
    1
   ],
   [
    3,
    9,
    5,
    2,
    2,
    1
   ]
  ]
 },
 "Phi_2^4 * Phi_10": {
  "count": 26,
  "D": [
   [
    9,
    12,
    3,
    6,
    0,
    1
   ],
   [
    4,
    12,
    10,
    6,
    0,
    1
   ],
   [
    10,
    8,
    2,
    9,
    1,
    1
   ],
   [
    11,
    3,
    9,
    9,
    1,
    1
   ],
   [
    9,
    12,
    2,
    5,
    2,
    1
   ],
   [
    2,
    2,
    9,
    5,
    2,
    1
   ]
  ]
 },
 "Phi_3 * Phi_9": {
  "count": 5382,
  "D": [
   [
    5,
    0,
    2,
    0,
    0,
    1
   ],
   [
    5,
    6,
    3,
    0,
    0,
    1
   ],
   [
    5,
    12,
    3,
    0,
    0,
    1
   ],
   [
    11,
    6,
    4,
    0,
    0,
    1
   ],
   [
    12,
    7,
    4,
    0,
    0,
    1
   ],
   [
    5,
    1,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_30": {
  "count": 11778,
  "D": [
   [
    6,
    1,
    0,
    0,
    0,
    1
   ],
   [
    7,
    1,
    0,
    0,
    0,
    1
   ],
   [
    2,
    5,
    0,
    0,
    0,
    1
   ],
   [
    11,
    5,
    0,
    0,
    0,
    1
   ],
   [
    3,
    6,
    0,
    0,
    0,
    1
   ],
   [
    10,
    6,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_12": {
  "count": 858,
  "D": [
   [
    7,
    12,
    2,
    0,
    0,
    1
   ],
   [
    4,
    11,
    3,
    0,
    0,
    1
   ],
   [
    8,
    12,
    3,
    0,
    0,
    1
   ],
   [
    5,
    10,
    4,
    0,
    0,
    1
   ],
   [
    8,
    10,
    9,
    0,
    0,
    1
   ],
   [
    9,
    11,
    10,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_6^2": {
  "count": 182,
  "D": [
   [
    2,
    10,
    4,
    0,
    0,
    1
   ],
   [
    11,
    10,
    9,
    0,
    0,
    1
   ],
   [
    0,
    7,
    0,
    1,
    0,
    1
   ],
   [
    2,
    3,
    4,
    1,
    0,
    1
   ],
   [
    11,
    3,
    9,
    1,
    0,
    1
   ],
   [
    0,
    5,
    0,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_4^2 * Phi_12": {
  "count": 4797,
  "D": [
   [
    0,
    5,
    0,
    0,
    0,
    1
   ],
   [
    0,
    6,
    0,
    0,
    0,
    1
   ],
   [
    7,
    4,
    1,
    0,
    0,
    1
   ],
   [
    6,
    8,
    1,
    0,
    0,
    1
   ],
   [
    8,
    10,
    1,
    0,
    0,
    1
   ],
   [
    12,
    10,
    1,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_4^4": {
  "count": 52,
  "D": [
   [
    2,
    7,
    0,
    3,
    0,
    1
   ],
   [
    11,
    7,
    0,
    3,
    0,
    1
   ],
   [
    5,
    2,
    5,
    8,
    0,
    1
   ],
   [
    8,
    2,
    8,
    8,
    0,
    1
   ],
   [
    3,
    3,
    5,
    6,
    1,
    1
   ],
   [
    12,
    3,
    5,
    6,
    1,
    1
   ]
  ]
 },
 "Phi_5^2": {
  "count": 286,
  "D": [
   [
    10,
    4,
    6,
    0,
    0,
    1
   ],
   [
    3,
    4,
    7,
    0,
    0,
    1
   ],
   [
    8,
    1,
    3,
    2,
    0,
    1
   ],
   [
    5,
    1,
    10,
    2,
    0,
    1
   ],
   [
    0,
    6,
    0,
    4,
    0,
    1
   ],
   [
    3,
    6,
    1,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_6 * Phi_18": {
  "count": 5824,
  "D": [
   [
    10,
    4,
    1,
    0,
    0,
    1
   ],
   [
    7,
    8,
    1,
    0,
    0,
    1
   ],
   [
    12,
    7,
    2,
    0,
    0,
    1
   ],
   [
    10,
    11,
    2,
    0,
    0,
    1
   ],
   [
    2,
    7,
    3,
    0,
    0,
    1
   ],
   [
    3,
    7,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_6^2 * Phi_12": {
  "count": 923,
  "D": [
   [
    0,
    12,
    0,
    0,
    0,
    1
   ],
   [
    12,
    11,
    3,
    0,
    0,
    1
   ],
   [
    10,
    8,
    4,
    0,
    0,
    1
   ],
   [
    12,
    3,
    6,
    0,
    0,
    1
   ],
   [
    12,
    5,
    6,
    0,
    0,
    1
   ],
   [
    1,
    3,
    7,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_8^2": {
  "count": 1573,
  "D": [
   [
    4,
    0,
    0,
    0,
    0,
    1
   ],
   [
    5,
    0,
    0,
    0,
    0,
    1
   ],
   [
    8,
    0,
    0,
    0,
    0,
    1
   ],
   [
    9,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    2,
    0,
    0,
    0,
    1
   ],
   [
    0,
    5,
    1,
    0,
    0,
    1
   ]
  ]
 }
}

==> anc/monodromy/data/types_q23.json <==
{
 "Phi_1 * Phi_2 * Phi_14": {
  "count": 360,
  "D": [
   [
    6,
    16,
    0,
    3,
    0,
    1
   ],
   [
    16,
    18,
    6,
    10,
    0,
    1
   ],
   [
    20,
    4,
    0,
    12,
    0,
    1
   ],
   [
    2,
    18,
    7,
    12,
    0,
    1
   ],
   [
    9,
    15,
    0,
    14,
    0,
    1
   ],
   [
    15,
    8,
    11,
    14,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_18": {
  "count": 258,
  "D": [
   [
    19,
    10,
    12,
    3,
    0,
    1
   ],
   [
    13,
    5,
    20,
    3,
    0,
    1
   ],
   [
    8,
    1,
    6,
    14,
    0,
    1
   ],
   [
    18,
    16,
    3,
    16,
    0,
    1
   ],
   [
    1,
    20,
    21,
    17,
    0,
    1
   ],
   [
    6,
    22,
    21,
    20,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": {
  "count": 214,
  "D": [
   [
    12,
    22,
    16,
    3,
    0,
    1
   ],
   [
    0,
    4,
    15,
    6,
    0,
    1
   ],
   [
    2,
    11,
    19,
    10,
    0,
    1
   ],
   [
    11,
    0,
    8,
    12,
    0,
    1
   ],
   [
    5,
    17,
    11,
    14,
    0,
    1
   ],
   [
    14,
    3,
    4,
    18,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": {
  "count": 139,
  "D": [
   [
    13,
    17,
    9,
    3,
    0,
    1
   ],
   [
    0,
    7,
    2,
    4,
    0,
    1
   ],
   [
    10,
    0,
    0,
    10,
    0,
    1
   ],
   [
    4,
    5,
    22,
    22,
    0,
    1
   ],
   [
    18,
    14,
    14,
    3,
    1,
    1
   ],
   [
    11,
    16,
    1,
    6,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": {
  "count": 170,
  "D": [
   [
    2,
    17,
    10,
    0,
    0,
    1
   ],
   [
    12,
    12,
    6,
    7,
    0,
    1
   ],
   [
    20,
    16,
    4,
    10,
    0,
    1
   ],
   [
    13,
    18,
    16,
    10,
    0,
    1
   ],
   [
    6,
    10,
    12,
    14,
    0,
    1
   ],
   [
    21,
    15,
    0,
    18,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": {
  "count": 33,
  "D": [
   [
    11,
    2,
    21,
    21,
    0,
    1
   ],
   [
    16,
    13,
    14,
    0,
    1,
    1
   ],
   [
    5,
    1,
    8,
    1,
    1,
    1
   ],
   [
    9,
    13,
    9,
    1,
    1,
    1
   ],
   [
    14,
    2,
    21,
    2,
    1,
    1
   ],
   [
    2,
    10,
    13,
    6,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": {
  "count": 207,
  "D": [
   [
    13,
    17,
    22,
    0,
    0,
    1
   ],
   [
    5,
    9,
    22,
    1,
    0,
    1
   ],
   [
    4,
    14,
    10,
    3,
    0,
    1
   ],
   [
    1,
    17,
    6,
    11,
    0,
    1
   ],
   [
    14,
    16,
    10,
    11,
    0,
    1
   ],
   [
    0,
    8,
    6,
    1,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": {
  "count": 30,
  "D": [
   [
    12,
    13,
    15,
    12,
    0,
    1
   ],
   [
    4,
    14,
    2,
    12,
    3,
    1
   ],
   [
    22,
    18,
    7,
    21,
    5,
    1
   ],
   [
    19,
    17,
    21,
    18,
    6,
    1
   ],
   [
    7,
    9,
    8,
    16,
    7,
    1
   ],
   [
    13,
    12,
    8,
    1,
    8,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^3": {
  "count": 7,
  "D": [
   [
    17,
    10,
    21,
    16,
    0,
    1
   ],
   [
    3,
    12,
    18,
    5,
    6,
    1
   ],
   [
    12,
    21,
    18,
    9,
    8,
    1
   ],
   [
    12,
    12,
    3,
    3,
    10,
    1
   ],
   [
    9,
    4,
    14,
    16,
    15,
    1
   ],
   [
    13,
    16,
    2,
    11,
    18,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": {
  "count": 283,
  "D": [
   [
    2,
    4,
    7,
    0,
    0,
    1
   ],
   [
    22,
    6,
    3,
    2,
    0,
    1
   ],
   [
    20,
    8,
    7,
    3,
    0,
    1
   ],
   [
    16,
    22,
    19,
    3,
    0,
    1
   ],
   [
    14,
    22,
    12,
    4,
    0,
    1
   ],
   [
    3,
    11,
    10,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": {
  "count": 398,
  "D": [
   [
    15,
    19,
    7,
    0,
    0,
    1
   ],
   [
    16,
    22,
    11,
    0,
    0,
    1
   ],
   [
    7,
    0,
    13,
    1,
    0,
    1
   ],
   [
    12,
    12,
    19,
    2,
    0,
    1
   ],
   [
    13,
    15,
    2,
    3,
    0,
    1
   ],
   [
    4,
    0,
    6,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": {
  "count": 276,
  "D": [
   [
    10,
    20,
    5,
    0,
    0,
    1
   ],
   [
    21,
    10,
    21,
    4,
    0,
    1
   ],
   [
    19,
    15,
    21,
    4,
    0,
    1
   ],
   [
    15,
    12,
    3,
    11,
    0,
    1
   ],
   [
    5,
    17,
    6,
    12,
    0,
    1
   ],
   [
    13,
    20,
    22,
    12,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "count": 706,
  "D": [
   [
    4,
    12,
    0,
    0,
    0,
    1
   ],
   [
    17,
    4,
    3,
    1,
    0,
    1
   ],
   [
    1,
    20,
    11,
    1,
    0,
    1
   ],
   [
    17,
    18,
    11,
    4,
    0,
    1
   ],
   [
    0,
    22,
    19,
    4,
    0,
    1
   ],
   [
    7,
    2,
    22,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4^3": {
  "count": 11,
  "D": [
   [
    12,
    22,
    19,
    10,
    1,
    1
   ],
   [
    22,
    13,
    0,
    16,
    1,
    1
   ],
   [
    9,
    11,
    5,
    7,
    2,
    1
   ],
   [
    11,
    16,
    7,
    7,
    6,
    1
   ],
   [
    10,
    14,
    5,
    15,
    7,
    1
   ],
   [
    9,
    7,
    7,
    9,
    14,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": {
  "count": 174,
  "D": [
   [
    16,
    7,
    4,
    4,
    0,
    1
   ],
   [
    5,
    3,
    10,
    18,
    0,
    1
   ],
   [
    7,
    7,
    8,
    6,
    1,
    1
   ],
   [
    16,
    0,
    21,
    7,
    1,
    1
   ],
   [
    3,
    18,
    20,
    10,
    1,
    1
   ],
   [
    14,
    8,
    5,
    14,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": {
  "count": 217,
  "D": [
   [
    12,
    14,
    7,
    4,
    0,
    1
   ],
   [
    1,
    16,
    11,
    4,
    0,
    1
   ],
   [
    2,
    3,
    0,
    11,
    0,
    1
   ],
   [
    21,
    3,
    2,
    12,
    0,
    1
   ],
   [
    8,
    18,
    11,
    13,
    0,
    1
   ],
   [
    21,
    15,
    2,
    15,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": {
  "count": 238,
  "D": [
   [
    8,
    10,
    18,
    0,
    0,
    1
   ],
   [
    8,
    20,
    17,
    3,
    0,
    1
   ],
   [
    4,
    3,
    3,
    4,
    0,
    1
   ],
   [
    0,
    4,
    18,
    6,
    0,
    1
   ],
   [
    13,
    17,
    12,
    14,
    0,
    1
   ],
   [
    4,
    4,
    5,
    15,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6^3": {
  "count": 5,
  "D": [
   [
    9,
    4,
    5,
    11,
    4,
    1
   ],
   [
    1,
    1,
    9,
    3,
    6,
    1
   ],
   [
    14,
    14,
    20,
    17,
    14,
    1
   ],
   [
    1,
    14,
    10,
    13,
    18,
    1
   ],
   [
    10,
    19,
    4,
    1,
    22,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_7": {
  "count": 364,
  "D": [
   [
    6,
    4,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    22,
    1,
    0,
    1
   ],
   [
    18,
    11,
    19,
    2,
    0,
    1
   ],
   [
    13,
    13,
    8,
    4,
    0,
    1
   ],
   [
    10,
    18,
    18,
    4,
    0,
    1
   ],
   [
    17,
    10,
    7,
    8,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_9": {
  "count": 252,
  "D": [
   [
    12,
    7,
    1,
    1,
    0,
    1
   ],
   [
    18,
    16,
    2,
    4,
    0,
    1
   ],
   [
    9,
    13,
    3,
    7,
    0,
    1
   ],
   [
    14,
    15,
    19,
    10,
    0,
    1
   ],
   [
    0,
    2,
    19,
    14,
    0,
    1
   ],
   [
    6,
    10,
    2,
    18,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_10": {
  "count": 85,
  "D": [
   [
    13,
    22,
    3,
    2,
    0,
    1
   ],
   [
    5,
    7,
    8,
    3,
    0,
    1
   ],
   [
    9,
    19,
    20,
    16,
    0,
    1
   ],
   [
    6,
    3,
    17,
    0,
    1,
    1
   ],
   [
    22,
    18,
    0,
    1,
    2,
    1
   ],
   [
    6,
    7,
    0,
    13,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_4": {
  "count": 20,
  "D": [
   [
    21,
    18,
    12,
    18,
    0,
    1
   ],
   [
    5,
    22,
    14,
    13,
    3,
    1
   ],
   [
    13,
    9,
    11,
    5,
    6,
    1
   ],
   [
    18,
    3,
    1,
    6,
    6,
    1
   ],
   [
    12,
    20,
    3,
    10,
    6,
    1
   ],
   [
    6,
    11,
    13,
    15,
    6,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": {
  "count": 57,
  "D": [
   [
    16,
    8,
    9,
    12,
    0,
    1
   ],
   [
    0,
    17,
    3,
    17,
    0,
    1
   ],
   [
    12,
    8,
    18,
    7,
    1,
    1
   ],
   [
    15,
    9,
    21,
    18,
    1,
    1
   ],
   [
    5,
    3,
    4,
    22,
    1,
    1
   ],
   [
    12,
    13,
    16,
    10,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": {
  "count": 64,
  "D": [
   [
    22,
    1,
    8,
    10,
    1,
    1
   ],
   [
    22,
    6,
    14,
    15,
    1,
    1
   ],
   [
    7,
    5,
    0,
    0,
    2,
    1
   ],
   [
    10,
    10,
    22,
    0,
    2,
    1
   ],
   [
    9,
    7,
    4,
    7,
    2,
    1
   ],
   [
    16,
    8,
    9,
    1,
    3,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4^2": {
  "count": 6,
  "D": [
   [
    6,
    12,
    11,
    5,
    0,
    1
   ],
   [
    5,
    22,
    18,
    5,
    4,
    1
   ],
   [
    2,
    3,
    4,
    6,
    4,
    1
   ],
   [
    13,
    5,
    19,
    7,
    9,
    1
   ],
   [
    3,
    17,
    4,
    6,
    14,
    1
   ],
   [
    12,
    0,
    9,
    2,
    17,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_6^2": {
  "count": 23,
  "D": [
   [
    18,
    18,
    20,
    9,
    0,
    1
   ],
   [
    19,
    10,
    4,
    16,
    3,
    1
   ],
   [
    8,
    18,
    10,
    22,
    3,
    1
   ],
   [
    15,
    4,
    8,
    10,
    4,
    1
   ],
   [
    14,
    12,
    11,
    7,
    5,
    1
   ],
   [
    4,
    10,
    22,
    17,
    6,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_8": {
  "count": 29,
  "D": [
   [
    17,
    7,
    3,
    0,
    0,
    1
   ],
   [
    2,
    4,
    4,
    0,
    1,
    1
   ],
   [
    14,
    20,
    20,
    5,
    1,
    1
   ],
   [
    18,
    5,
    21,
    7,
    1,
    1
   ],
   [
    15,
    15,
    15,
    6,
    3,
    1
   ],
   [
    5,
    16,
    7,
    14,
    4,
    1
   ]
  ]
 },
 "Phi_10^2": {
  "count": 23,
  "D": [
   [
    13,
    12,
    6,
    5,
    1,
    1
   ],
   [
    9,
    17,
    13,
    9,
    1,
    1
   ],
   [
    17,
    18,
    16,
    2,
    4,
    1
   ],
   [
    1,
    9,
    20,
    5,
    4,
    1
   ],
   [
    6,
    6,
    17,
    14,
    4,
    1
   ],
   [
    14,
    21,
    4,
    10,
    6,
    1
   ]
  ]
 },
 "Phi_12^2": {
  "count": 38,
  "D": [
   [
    1,
    15,
    22,
    6,
    1,
    1
   ],
   [
    4,
    19,
    7,
    18,
    1,
    1
   ],
   [
    1,
    5,
    17,
    18,
    2,
    1
   ],
   [
    0,
    6,
    15,
    2,
    4,
    1
   ],
   [
    20,
    13,
    4,
    14,
    5,
    1
   ],
   [
    9,
    8,
    19,
    18,
    5,
    1
   ]
  ]
 },
 "Phi_15": {
  "count": 351,
  "D": [
   [
    2,
    18,
    13,
    1,
    0,
    1
   ],
   [
    11,
    20,
    17,
    3,
    0,
    1
   ],
   [
    2,
    19,
    20,
    6,
    0,
    1
   ],
   [
    12,
    2,
    7,
    8,
    0,
    1
   ],
   [
    1,
    0,
    9,
    12,
    0,
    1
   ],
   [
    17,
    7,
    14,
    12,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_10": {
  "count": 105,
  "D": [
   [
    15,
    15,
    21,
    3,
    0,
    1
   ],
   [
    10,
    16,
    8,
    19,
    0,
    1
   ],
   [
    12,
    21,
    12,
    0,
    1,
    1
   ],
   [
    10,
    8,
    6,
    9,
    1,
    1
   ],
   [
    0,
    14,
    22,
    10,
    1,
    1
   ],
   [
    17,
    9,
    5,
    15,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": {
  "count": 86,
  "D": [
   [
    2,
    15,
    17,
    1,
    0,
    1
   ],
   [
    1,
    20,
    8,
    12,
    0,
    1
   ],
   [
    4,
    7,
    5,
    18,
    0,
    1
   ],
   [
    7,
    16,
    3,
    11,
    2,
    1
   ],
   [
    2,
    8,
    19,
    14,
    2,
    1
   ],
   [
    0,
    13,
    2,
    17,
    2,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "count": 255,
  "D": [
   [
    4,
    17,
    19,
    1,
    0,
    1
   ],
   [
    5,
    10,
    14,
    4,
    0,
    1
   ],
   [
    18,
    20,
    18,
    5,
    0,
    1
   ],
   [
    7,
    15,
    20,
    9,
    0,
    1
   ],
   [
    6,
    20,
    5,
    13,
    0,
    1
   ],
   [
    19,
    18,
    8,
    14,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3^2": {
  "count": 43,
  "D": [
   [
    0,
    17,
    20,
    7,
    0,
    1
   ],
   [
    19,
    19,
    12,
    10,
    0,
    1
   ],
   [
    12,
    6,
    17,
    19,
    0,
    1
   ],
   [
    9,
    5,
    2,
    1,
    2,
    1
   ],
   [
    13,
    16,
    4,
    7,
    2,
    1
   ],
   [
    21,
    6,
    11,
    13,
    2,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": {
  "count": 93,
  "D": [
   [
    3,
    6,
    0,
    0,
    0,
    1
   ],
   [
    12,
    15,
    0,
    1,
    0,
    1
   ],
   [
    17,
    11,
    7,
    4,
    0,
    1
   ],
   [
    5,
    3,
    4,
    6,
    0,
    1
   ],
   [
    8,
    5,
    14,
    14,
    0,
    1
   ],
   [
    4,
    22,
    1,
    3,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "count": 77,
  "D": [
   [
    6,
    5,
    8,
    4,
    0,
    1
   ],
   [
    18,
    0,
    13,
    5,
    0,
    1
   ],
   [
    7,
    22,
    9,
    6,
    0,
    1
   ],
   [
    21,
    7,
    0,
    12,
    0,
    1
   ],
   [
    17,
    4,
    8,
    20,
    0,
    1
   ],
   [
    16,
    10,
    0,
    21,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_5": {
  "count": 121,
  "D": [
   [
    13,
    6,
    20,
    3,
    0,
    1
   ],
   [
    15,
    9,
    7,
    22,
    0,
    1
   ],
   [
    7,
    12,
    14,
    5,
    1,
    1
   ],
   [
    22,
    10,
    18,
    10,
    1,
    1
   ],
   [
    17,
    8,
    21,
    10,
    1,
    1
   ],
   [
    16,
    19,
    17,
    15,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_6^2": {
  "count": 33,
  "D": [
   [
    12,
    7,
    16,
    5,
    0,
    1
   ],
   [
    4,
    20,
    16,
    12,
    0,
    1
   ],
   [
    6,
    7,
    4,
    4,
    2,
    1
   ],
   [
    10,
    14,
    12,
    13,
    3,
    1
   ],
   [
    12,
    11,
    17,
    13,
    3,
    1
   ],
   [
    4,
    13,
    1,
    7,
    4,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_8": {
  "count": 141,
  "D": [
   [
    16,
    17,
    4,
    4,
    0,
    1
   ],
   [
    6,
    6,
    0,
    7,
    0,
    1
   ],
   [
    1,
    15,
    8,
    11,
    0,
    1
   ],
   [
    4,
    10,
    5,
    12,
    0,
    1
   ],
   [
    3,
    16,
    17,
    14,
    0,
    1
   ],
   [
    0,
    11,
    1,
    16,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_3": {
  "count": 1,
  "D": [
   [
    22,
    1,
    14,
    7,
    3,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_4": {
  "count": 11,
  "D": [
   [
    17,
    4,
    13,
    4,
    1,
    1
   ],
   [
    2,
    10,
    9,
    14,
    3,
    1
   ],
   [
    6,
    14,
    14,
    3,
    5,
    1
   ],
   [
    19,
    7,
    14,
    13,
    7,
    1
   ],
   [
    2,
    11,
    11,
    20,
    7,
    1
   ],
   [
    6,
    18,
    15,
    10,
    11,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^4 * Phi_6": {
  "count": 5,
  "D": [
   [
    19,
    9,
    10,
    2,
    1,
    1
   ],
   [
    13,
    5,
    14,
    13,
    7,
    1
   ],
   [
    22,
    8,
    20,
    21,
    10,
    1
   ],
   [
    15,
    13,
    0,
    14,
    17,
    1
   ],
   [
    8,
    18,
    6,
    15,
    17,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_12": {
  "count": 57,
  "D": [
   [
    19,
    6,
    7,
    3,
    0,
    1
   ],
   [
    9,
    14,
    0,
    9,
    0,
    1
   ],
   [
    7,
    8,
    17,
    11,
    0,
    1
   ],
   [
    9,
    13,
    21,
    11,
    0,
    1
   ],
   [
    15,
    20,
    18,
    18,
    0,
    1
   ],
   [
    13,
    20,
    13,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_4^2": {
  "count": 22,
  "D": [
   [
    9,
    19,
    3,
    13,
    0,
    1
   ],
   [
    1,
    1,
    6,
    17,
    2,
    1
   ],
   [
    10,
    14,
    8,
    19,
    2,
    1
   ],
   [
    0,
    16,
    20,
    19,
    2,
    1
   ],
   [
    6,
    7,
    21,
    19,
    2,
    1
   ],
   [
    12,
    4,
    14,
    2,
    6,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_5": {
  "count": 183,
  "D": [
   [
    13,
    5,
    13,
    4,
    0,
    1
   ],
   [
    12,
    7,
    1,
    8,
    0,
    1
   ],
   [
    7,
    1,
    1,
    9,
    0,
    1
   ],
   [
    12,
    1,
    5,
    12,
    0,
    1
   ],
   [
    5,
    15,
    18,
    12,
    0,
    1
   ],
   [
    8,
    3,
    5,
    13,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_6^2": {
  "count": 14,
  "D": [
   [
    1,
    5,
    12,
    20,
    0,
    1
   ],
   [
    1,
    4,
    15,
    20,
    0,
    1
   ],
   [
    4,
    9,
    0,
    1,
    1,
    1
   ],
   [
    22,
    2,
    4,
    9,
    4,
    1
   ],
   [
    18,
    14,
    22,
    19,
    11,
    1
   ],
   [
    10,
    1,
    14,
    21,
    13,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_4 * Phi_8": {
  "count": 74,
  "D": [
   [
    12,
    2,
    17,
    7,
    0,
    1
   ],
   [
    1,
    17,
    19,
    11,
    0,
    1
   ],
   [
    20,
    14,
    17,
    12,
    0,
    1
   ],
   [
    12,
    6,
    4,
    17,
    0,
    1
   ],
   [
    17,
    7,
    11,
    20,
    0,
    1
   ],
   [
    20,
    2,
    1,
    9,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_7": {
  "count": 354,
  "D": [
   [
    22,
    4,
    13,
    0,
    0,
    1
   ],
   [
    1,
    15,
    0,
    4,
    0,
    1
   ],
   [
    20,
    14,
    20,
    4,
    0,
    1
   ],
   [
    6,
    1,
    19,
    7,
    0,
    1
   ],
   [
    21,
    22,
    4,
    9,
    0,
    1
   ],
   [
    11,
    11,
    19,
    9,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_9": {
  "count": 91,
  "D": [
   [
    9,
    5,
    6,
    6,
    0,
    1
   ],
   [
    8,
    3,
    6,
    19,
    0,
    1
   ],
   [
    4,
    5,
    7,
    3,
    1,
    1
   ],
   [
    8,
    16,
    15,
    7,
    1,
    1
   ],
   [
    4,
    17,
    20,
    14,
    1,
    1
   ],
   [
    17,
    0,
    12,
    15,
    1,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": {
  "count": 54,
  "D": [
   [
    0,
    17,
    5,
    1,
    0,
    1
   ],
   [
    6,
    20,
    16,
    11,
    0,
    1
   ],
   [
    8,
    17,
    17,
    13,
    0,
    1
   ],
   [
    16,
    14,
    1,
    2,
    1,
    1
   ],
   [
    20,
    18,
    22,
    4,
    1,
    1
   ],
   [
    16,
    6,
    12,
    6,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": {
  "count": 59,
  "D": [
   [
    15,
    4,
    20,
    20,
    0,
    1
   ],
   [
    13,
    13,
    2,
    2,
    1,
    1
   ],
   [
    9,
    7,
    21,
    5,
    1,
    1
   ],
   [
    17,
    10,
    15,
    19,
    1,
    1
   ],
   [
    7,
    10,
    11,
    21,
    1,
    1
   ],
   [
    15,
    11,
    14,
    22,
    1,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3^2": {
  "count": 18,
  "D": [
   [
    4,
    2,
    16,
    14,
    1,
    1
   ],
   [
    14,
    8,
    10,
    11,
    3,
    1
   ],
   [
    14,
    11,
    9,
    8,
    4,
    1
   ],
   [
    22,
    22,
    22,
    13,
    4,
    1
   ],
   [
    15,
    9,
    2,
    8,
    5,
    1
   ],
   [
    4,
    4,
    8,
    12,
    5,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": {
  "count": 19,
  "D": [
   [
    19,
    22,
    8,
    9,
    1,
    1
   ],
   [
    0,
    6,
    22,
    18,
    3,
    1
   ],
   [
    4,
    0,
    7,
    19,
    3,
    1
   ],
   [
    12,
    13,
    19,
    21,
    4,
    1
   ],
   [
    4,
    21,
    14,
    11,
    5,
    1
   ],
   [
    11,
    0,
    1,
    0,
    6,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4^2": {
  "count": 8,
  "D": [
   [
    18,
    3,
    15,
    21,
    0,
    1
   ],
   [
    22,
    0,
    18,
    5,
    5,
    1
   ],
   [
    17,
    19,
    21,
    8,
    7,
    1
   ],
   [
    14,
    22,
    7,
    20,
    9,
    1
   ],
   [
    10,
    21,
    14,
    21,
    12,
    1
   ],
   [
    3,
    17,
    4,
    19,
    16,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_5": {
  "count": 83,
  "D": [
   [
    20,
    17,
    15,
    4,
    1,
    1
   ],
   [
    6,
    15,
    12,
    12,
    1,
    1
   ],
   [
    10,
    8,
    15,
    16,
    1,
    1
   ],
   [
    13,
    13,
    17,
    19,
    1,
    1
   ],
   [
    11,
    5,
    6,
    20,
    1,
    1
   ],
   [
    2,
    5,
    18,
    1,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_8": {
  "count": 18,
  "D": [
   [
    14,
    7,
    4,
    3,
    1,
    1
   ],
   [
    0,
    3,
    1,
    17,
    1,
    1
   ],
   [
    16,
    13,
    6,
    0,
    3,
    1
   ],
   [
    10,
    21,
    10,
    0,
    4,
    1
   ],
   [
    4,
    11,
    9,
    14,
    5,
    1
   ],
   [
    0,
    12,
    8,
    7,
    9,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_3": {
  "count": 10,
  "D": [
   [
    7,
    13,
    13,
    13,
    0,
    1
   ],
   [
    13,
    6,
    5,
    5,
    6,
    1
   ],
   [
    1,
    7,
    6,
    21,
    7,
    1
   ],
   [
    5,
    11,
    14,
    6,
    14,
    1
   ],
   [
    20,
    15,
    13,
    21,
    15,
    1
   ],
   [
    19,
    2,
    15,
    6,
    16,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "count": 32,
  "D": [
   [
    10,
    4,
    16,
    18,
    0,
    1
   ],
   [
    10,
    1,
    4,
    7,
    1,
    1
   ],
   [
    16,
    5,
    6,
    12,
    1,
    1
   ],
   [
    10,
    15,
    19,
    17,
    2,
    1
   ],
   [
    1,
    5,
    3,
    18,
    2,
    1
   ],
   [
    12,
    16,
    12,
    4,
    3,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_6": {
  "count": 19,
  "D": [
   [
    22,
    21,
    21,
    4,
    0,
    1
   ],
   [
    10,
    9,
    13,
    5,
    0,
    1
   ],
   [
    4,
    3,
    0,
    8,
    0,
    1
   ],
   [
    5,
    22,
    3,
    12,
    1,
    1
   ],
   [
    21,
    10,
    16,
    8,
    2,
    1
   ],
   [
    0,
    19,
    19,
    12,
    2,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^2 * Phi_3": {
  "count": 8,
  "D": [
   [
    16,
    12,
    13,
    18,
    3,
    1
   ],
   [
    7,
    20,
    0,
    4,
    11,
    1
   ],
   [
    8,
    0,
    22,
    18,
    15,
    1
   ],
   [
    17,
    16,
    21,
    14,
    16,
    1
   ],
   [
    19,
    10,
    21,
    14,
    18,
    1
   ],
   [
    10,
    17,
    16,
    19,
    20,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^2 * Phi_4": {
  "count": 10,
  "D": [
   [
    22,
    9,
    10,
    11,
    0,
    1
   ],
   [
    18,
    10,
    21,
    3,
    1,
    1
   ],
   [
    16,
    20,
    16,
    5,
    2,
    1
   ],
   [
    6,
    9,
    6,
    12,
    5,
    1
   ],
   [
    7,
    21,
    20,
    4,
    9,
    1
   ],
   [
    2,
    8,
    11,
    8,
    12,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_2^4": {
  "count": 1,
  "D": [
   [
    8,
    18,
    1,
    1,
    9,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_3^2": {
  "count": 2,
  "D": [
   [
    21,
    13,
    15,
    13,
    20,
    1
   ],
   [
    11,
    20,
    4,
    9,
    21,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_5": {
  "count": 5,
  "D": [
   [
    1,
    16,
    3,
    18,
    0,
    1
   ],
   [
    4,
    16,
    8,
    11,
    10,
    1
   ],
   [
    12,
    13,
    7,
    5,
    16,
    1
   ],
   [
    9,
    22,
    18,
    4,
    18,
    1
   ],
   [
    16,
    13,
    11,
    1,
    22,
    1
   ]
  ]
 },
 "Phi_1^5 * Phi_2 * Phi_3": {
  "count": 1,
  "D": [
   [
    15,
    10,
    11,
    15,
    3,
    1
   ]
  ]
 },
 "Phi_20": {
  "count": 492,
  "D": [
   [
    1,
    11,
    10,
    3,
    0,
    1
   ],
   [
    15,
    22,
    12,
    3,
    0,
    1
   ],
   [
    11,
    2,
    14,
    3,
    0,
    1
   ],
   [
    22,
    6,
    5,
    4,
    0,
    1
   ],
   [
    2,
    5,
    6,
    5,
    0,
    1
   ],
   [
    0,
    6,
    18,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_24": {
  "count": 430,
  "D": [
   [
    4,
    7,
    18,
    0,
    0,
    1
   ],
   [
    19,
    14,
    0,
    2,
    0,
    1
   ],
   [
    21,
    21,
    5,
    4,
    0,
    1
   ],
   [
    1,
    17,
    5,
    5,
    0,
    1
   ],
   [
    11,
    8,
    18,
    5,
    0,
    1
   ],
   [
    6,
    4,
    1,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_14": {
  "count": 338,
  "D": [
   [
    16,
    4,
    7,
    0,
    0,
    1
   ],
   [
    5,
    7,
    12,
    2,
    0,
    1
   ],
   [
    12,
    12,
    0,
    3,
    0,
    1
   ],
   [
    18,
    6,
    3,
    3,
    0,
    1
   ],
   [
    18,
    16,
    6,
    3,
    0,
    1
   ],
   [
    19,
    12,
    18,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_18": {
  "count": 95,
  "D": [
   [
    22,
    15,
    10,
    7,
    0,
    1
   ],
   [
    0,
    4,
    12,
    8,
    0,
    1
   ],
   [
    16,
    16,
    0,
    10,
    0,
    1
   ],
   [
    20,
    10,
    11,
    15,
    0,
    1
   ],
   [
    9,
    9,
    4,
    21,
    0,
    1
   ],
   [
    8,
    14,
    8,
    21,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_3^2 * Phi_6": {
  "count": 19,
  "D": [
   [
    15,
    12,
    15,
    5,
    0,
    1
   ],
   [
    9,
    16,
    2,
    7,
    0,
    1
   ],
   [
    11,
    4,
    16,
    11,
    1,
    1
   ],
   [
    13,
    9,
    13,
    15,
    1,
    1
   ],
   [
    1,
    1,
    20,
    10,
    3,
    1
   ],
   [
    18,
    6,
    6,
    7,
    5,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4 * Phi_8": {
  "count": 91,
  "D": [
   [
    12,
    6,
    12,
    5,
    0,
    1
   ],
   [
    9,
    4,
    11,
    10,
    0,
    1
   ],
   [
    6,
    0,
    20,
    10,
    0,
    1
   ],
   [
    21,
    13,
    8,
    16,
    0,
    1
   ],
   [
    4,
    2,
    3,
    18,
    0,
    1
   ],
   [
    21,
    15,
    17,
    22,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4^2 * Phi_6": {
  "count": 17,
  "D": [
   [
    21,
    15,
    13,
    10,
    0,
    1
   ],
   [
    20,
    15,
    17,
    20,
    0,
    1
   ],
   [
    13,
    5,
    11,
    14,
    2,
    1
   ],
   [
    22,
    22,
    4,
    15,
    2,
    1
   ],
   [
    5,
    19,
    19,
    22,
    3,
    1
   ],
   [
    11,
    13,
    15,
    7,
    6,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_10": {
  "count": 163,
  "D": [
   [
    15,
    8,
    22,
    0,
    0,
    1
   ],
   [
    19,
    9,
    12,
    4,
    0,
    1
   ],
   [
    12,
    1,
    1,
    6,
    0,
    1
   ],
   [
    1,
    17,
    17,
    6,
    0,
    1
   ],
   [
    18,
    8,
    13,
    8,
    0,
    1
   ],
   [
    2,
    12,
    1,
    13,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_12": {
  "count": 76,
  "D": [
   [
    15,
    6,
    1,
    6,
    0,
    1
   ],
   [
    2,
    18,
    8,
    14,
    0,
    1
   ],
   [
    1,
    10,
    22,
    14,
    0,
    1
   ],
   [
    5,
    16,
    22,
    15,
    0,
    1
   ],
   [
    16,
    7,
    20,
    17,
    0,
    1
   ],
   [
    13,
    1,
    11,
    20,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6^3": {
  "count": 2,
  "D": [
   [
    17,
    5,
    16,
    18,
    6,
    1
   ],
   [
    0,
    8,
    13,
    7,
    21,
    1
   ]
  ]
 },
 "Phi_2^4 * Phi_10": {
  "count": 11,
  "D": [
   [
    18,
    0,
    0,
    20,
    2,
    1
   ],
   [
    2,
    11,
    11,
    14,
    3,
    1
   ],
   [
    20,
    10,
    12,
    11,
    5,
    1
   ],
   [
    7,
    10,
    20,
    15,
    8,
    1
   ],
   [
    6,
    6,
    22,
    1,
    10,
    1
   ],
   [
    15,
    2,
    0,
    14,
    11,
    1
   ]
  ]
 },
 "Phi_2^4 * Phi_6^2": {
  "count": 2,
  "D": [
   [
    12,
    7,
    4,
    3,
    2,
    1
   ],
   [
    0,
    18,
    5,
    11,
    17,
    1
   ]
  ]
 },
 "Phi_3 * Phi_9": {
  "count": 199,
  "D": [
   [
    12,
    17,
    17,
    7,
    0,
    1
   ],
   [
    22,
    20,
    2,
    8,
    0,
    1
   ],
   [
    3,
    9,
    3,
    9,
    0,
    1
   ],
   [
    13,
    17,
    15,
    9,
    0,
    1
   ],
   [
    14,
    15,
    5,
    10,
    0,
    1
   ],
   [
    5,
    21,
    8,
    10,
    0,
    1
   ]
  ]
 },
 "Phi_30": {
  "count": 373,
  "D": [
   [
    6,
    22,
    14,
    1,
    0,
    1
   ],
   [
    11,
    7,
    6,
    2,
    0,
    1
   ],
   [
    22,
    17,
    7,
    4,
    0,
    1
   ],
   [
    6,
    15,
    21,
    4,
    0,
    1
   ],
   [
    6,
    7,
    6,
    5,
    0,
    1
   ],
   [
    9,
    13,
    9,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_12": {
  "count": 47,
  "D": [
   [
    5,
    0,
    20,
    15,
    3,
    1
   ],
   [
    8,
    14,
    4,
    9,
    4,
    1
   ],
   [
    19,
    19,
    21,
    18,
    4,
    1
   ],
   [
    22,
    20,
    13,
    12,
    5,
    1
   ],
   [
    4,
    19,
    11,
    18,
    5,
    1
   ],
   [
    22,
    2,
    16,
    20,
    5,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_6^2": {
  "count": 4,
  "D": [
   [
    3,
    1,
    13,
    11,
    2,
    1
   ],
   [
    13,
    11,
    21,
    21,
    2,
    1
   ],
   [
    2,
    6,
    13,
    22,
    8,
    1
   ],
   [
    3,
    0,
    9,
    20,
    12,
    1
   ]
  ]
 },
 "Phi_4^2 * Phi_12": {
  "count": 158,
  "D": [
   [
    8,
    2,
    20,
    0,
    0,
    1
   ],
   [
    12,
    2,
    21,
    2,
    0,
    1
   ],
   [
    12,
    0,
    11,
    7,
    0,
    1
   ],
   [
    19,
    16,
    15,
    12,
    0,
    1
   ],
   [
    17,
    12,
    21,
    14,
    0,
    1
   ],
   [
    0,
    22,
    4,
    22,
    0,
    1
   ]
  ]
 },
 "Phi_5^2": {
  "count": 16,
  "D": [
   [
    3,
    14,
    13,
    13,
    4,
    1
   ],
   [
    16,
    8,
    5,
    9,
    6,
    1
   ],
   [
    0,
    8,
    2,
    15,
    7,
    1
   ],
   [
    7,
    22,
    10,
    10,
    8,
    1
   ],
   [
    13,
    0,
    14,
    0,
    9,
    1
   ],
   [
    20,
    22,
    13,
    11,
    10,
    1
   ]
  ]
 },
 "Phi_6 * Phi_18": {
  "count": 173,
  "D": [
   [
    3,
    3,
    5,
    10,
    0,
    1
   ],
   [
    17,
    12,
    3,
    16,
    0,
    1
   ],
   [
    21,
    12,
    3,
    1,
    1,
    1
   ],
   [
    4,
    20,
    19,
    3,
    1,
    1
   ],
   [
    1,
    7,
    1,
    14,
    1,
    1
   ],
   [
    14,
    19,
    4,
    14,
    1,
    1
   ]
  ]
 },
 "Phi_6^2 * Phi_12": {
  "count": 47,
  "D": [
   [
    20,
    16,
    12,
    5,
    0,
    1
   ],
   [
    17,
    3,
    1,
    11,
    0,
    1
   ],
   [
    21,
    20,
    5,
    15,
    1,
    1
   ],
   [
    16,
    13,
    3,
    21,
    1,
    1
   ],
   [
    13,
    6,
    15,
    20,
    2,
    1
   ],
   [
    1,
    4,
    22,
    8,
    4,
    1
   ]
  ]
 },
 "Phi_8^2": {
  "count": 59,
  "D": [
   [
    22,
    9,
    4,
    5,
    0,
    1
   ],
   [
    6,
    7,
    11,
    7,
    0,
    1
   ],
   [
    10,
    18,
    3,
    9,
    0,
    1
   ],
   [
    16,
    4,
    0,
    11,
    0,
    1
   ],
   [
    1,
    0,
    1,
    20,
    0,
    1
   ],
   [
    8,
    2,
    12,
    0,
    2,
    1
   ]
  ]
 }
}

==> anc/monodromy/data/types_q5.json <==
{
 "Phi_12^2": {
  "count": 10,
  "D": [
   [
    0,
    1,
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    0,
    0,
    0,
    1
   ],
   [
    2,
    1,
    0,
    0,
    0,
    1
   ],
   [
    3,
    1,
    0,
    0,
    0,
    1
   ],
   [
    4,
    1,
    0,
    0,
    0,
    1
   ],
   [
    0,
    0,
    0,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_24": {
  "count": 170,
  "D": [
   [
    0,
    2,
    0,
    0,
    0,
    1
   ],
   [
    1,
    2,
    0,
    0,
    0,
    1
   ],
   [
    2,
    2,
    0,
    0,
    0,
    1
   ],
   [
    3,
    2,
    0,
    0,
    0,
    1
   ],
   [
    4,
    2,
    0,
    0,
    0,
    1
   ],
   [
    2,
    4,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "count": 30,
  "D": [
   [
    0,
    3,
    0,
    0,
    0,
    1
   ],
   [
    1,
    3,
    0,
    0,
    0,
    1
   ],
   [
    2,
    3,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    3,
    0,
    0,
    0,
    1
   ],
   [
    1,
    4,
    0,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_5^2": {
  "count": 8,
  "D": [
   [
    0,
    4,
    0,
    0,
    0,
    1
   ],
   [
    2,
    4,
    0,
    0,
    0,
    1
   ],
   [
    3,
    4,
    0,
    0,
    0,
    1
   ],
   [
    0,
    0,
    0,
    1,
    0,
    1
   ],
   [
    0,
    2,
    1,
    1,
    0,
    1
   ],
   [
    3,
    3,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^4 * Phi_5": {
  "count": 2,
  "D": [
   [
    1,
    4,
    0,
    0,
    0,
    1
   ],
   [
    4,
    4,
    0,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_7": {
  "count": 100,
  "D": [
   [
    0,
    0,
    1,
    0,
    0,
    1
   ],
   [
    2,
    1,
    1,
    0,
    0,
    1
   ],
   [
    2,
    2,
    1,
    0,
    0,
    1
   ],
   [
    0,
    3,
    1,
    0,
    0,
    1
   ],
   [
    1,
    4,
    1,
    0,
    0,
    1
   ],
   [
    0,
    0,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "count": 240,
  "D": [
   [
    1,
    0,
    1,
    0,
    0,
    1
   ],
   [
    3,
    1,
    1,
    0,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0,
    0,
    1
   ],
   [
    1,
    3,
    1,
    0,
    0,
    1
   ],
   [
    2,
    4,
    1,
    0,
    0,
    1
   ],
   [
    4,
    0,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "count": 40,
  "D": [
   [
    2,
    0,
    1,
    0,
    0,
    1
   ],
   [
    4,
    1,
    1,
    0,
    0,
    1
   ],
   [
    4,
    2,
    1,
    0,
    0,
    1
   ],
   [
    2,
    3,
    1,
    0,
    0,
    1
   ],
   [
    3,
    4,
    1,
    0,
    0,
    1
   ],
   [
    3,
    0,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_30": {
  "count": 220,
  "D": [
   [
    3,
    0,
    1,
    0,
    0,
    1
   ],
   [
    0,
    1,
    1,
    0,
    0,
    1
   ],
   [
    0,
    2,
    1,
    0,
    0,
    1
   ],
   [
    3,
    3,
    1,
    0,
    0,
    1
   ],
   [
    4,
    4,
    1,
    0,
    0,
    1
   ],
   [
    2,
    0,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": {
  "count": 130,
  "D": [
   [
    4,
    0,
    1,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    0,
    0,
    1
   ],
   [
    1,
    2,
    1,
    0,
    0,
    1
   ],
   [
    4,
    3,
    1,
    0,
    0,
    1
   ],
   [
    0,
    4,
    1,
    0,
    0,
    1
   ],
   [
    1,
    0,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_18": {
  "count": 80,
  "D": [
   [
    0,
    0,
    2,
    0,
    0,
    1
   ],
   [
    1,
    1,
    2,
    0,
    0,
    1
   ],
   [
    1,
    2,
    2,
    0,
    0,
    1
   ],
   [
    0,
    3,
    2,
    0,
    0,
    1
   ],
   [
    3,
    4,
    2,
    0,
    0,
    1
   ],
   [
    0,
    0,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": {
  "count": 140,
  "D": [
   [
    1,
    0,
    2,
    0,
    0,
    1
   ],
   [
    2,
    1,
    2,
    0,
    0,
    1
   ],
   [
    2,
    2,
    2,
    0,
    0,
    1
   ],
   [
    1,
    3,
    2,
    0,
    0,
    1
   ],
   [
    4,
    4,
    2,
    0,
    0,
    1
   ],
   [
    4,
    0,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_18": {
  "count": 80,
  "D": [
   [
    2,
    0,
    2,
    0,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0,
    0,
    1
   ],
   [
    3,
    2,
    2,
    0,
    0,
    1
   ],
   [
    2,
    3,
    2,
    0,
    0,
    1
   ],
   [
    0,
    4,
    2,
    0,
    0,
    1
   ],
   [
    3,
    0,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_15": {
  "count": 80,
  "D": [
   [
    3,
    0,
    2,
    0,
    0,
    1
   ],
   [
    4,
    1,
    2,
    0,
    0,
    1
   ],
   [
    4,
    2,
    2,
    0,
    0,
    1
   ],
   [
    3,
    3,
    2,
    0,
    0,
    1
   ],
   [
    1,
    4,
    2,
    0,
    0,
    1
   ],
   [
    2,
    0,
    3,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_9": {
  "count": 40,
  "D": [
   [
    1,
    0,
    0,
    1,
    0,
    1
   ],
   [
    4,
    0,
    0,
    1,
    0,
    1
   ],
   [
    1,
    2,
    1,
    1,
    0,
    1
   ],
   [
    4,
    2,
    1,
    1,
    0,
    1
   ],
   [
    2,
    3,
    2,
    1,
    0,
    1
   ],
   [
    4,
    3,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_14": {
  "count": 80,
  "D": [
   [
    2,
    0,
    0,
    1,
    0,
    1
   ],
   [
    3,
    0,
    0,
    1,
    0,
    1
   ],
   [
    2,
    2,
    1,
    1,
    0,
    1
   ],
   [
    3,
    2,
    1,
    1,
    0,
    1
   ],
   [
    0,
    3,
    2,
    1,
    0,
    1
   ],
   [
    1,
    3,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3^2": {
  "count": 35,
  "D": [
   [
    0,
    1,
    0,
    1,
    0,
    1
   ],
   [
    2,
    3,
    1,
    1,
    0,
    1
   ],
   [
    2,
    4,
    2,
    1,
    0,
    1
   ],
   [
    3,
    4,
    3,
    1,
    0,
    1
   ],
   [
    3,
    3,
    4,
    1,
    0,
    1
   ],
   [
    0,
    1,
    0,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_14": {
  "count": 120,
  "D": [
   [
    1,
    1,
    0,
    1,
    0,
    1
   ],
   [
    4,
    1,
    0,
    1,
    0,
    1
   ],
   [
    1,
    3,
    1,
    1,
    0,
    1
   ],
   [
    3,
    3,
    1,
    1,
    0,
    1
   ],
   [
    1,
    4,
    2,
    1,
    0,
    1
   ],
   [
    3,
    4,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": {
  "count": 120,
  "D": [
   [
    2,
    1,
    0,
    1,
    0,
    1
   ],
   [
    3,
    1,
    0,
    1,
    0,
    1
   ],
   [
    0,
    3,
    1,
    1,
    0,
    1
   ],
   [
    4,
    3,
    1,
    1,
    0,
    1
   ],
   [
    0,
    4,
    2,
    1,
    0,
    1
   ],
   [
    4,
    4,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_10^2": {
  "count": 10,
  "D": [
   [
    0,
    2,
    0,
    1,
    0,
    1
   ],
   [
    4,
    4,
    1,
    1,
    0,
    1
   ],
   [
    1,
    0,
    2,
    1,
    0,
    1
   ],
   [
    4,
    0,
    3,
    1,
    0,
    1
   ],
   [
    1,
    4,
    4,
    1,
    0,
    1
   ],
   [
    0,
    3,
    0,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_10": {
  "count": 20,
  "D": [
   [
    1,
    2,
    0,
    1,
    0,
    1
   ],
   [
    4,
    2,
    0,
    1,
    0,
    1
   ],
   [
    0,
    4,
    1,
    1,
    0,
    1
   ],
   [
    3,
    4,
    1,
    1,
    0,
    1
   ],
   [
    0,
    0,
    2,
    1,
    0,
    1
   ],
   [
    2,
    0,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_20": {
  "count": 130,
  "D": [
   [
    0,
    3,
    0,
    1,
    0,
    1
   ],
   [
    0,
    4,
    0,
    1,
    0,
    1
   ],
   [
    1,
    0,
    1,
    1,
    0,
    1
   ],
   [
    3,
    1,
    1,
    1,
    0,
    1
   ],
   [
    0,
    1,
    2,
    1,
    0,
    1
   ],
   [
    4,
    2,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": {
  "count": 110,
  "D": [
   [
    2,
    3,
    0,
    1,
    0,
    1
   ],
   [
    3,
    3,
    0,
    1,
    0,
    1
   ],
   [
    3,
    0,
    1,
    1,
    0,
    1
   ],
   [
    4,
    0,
    1,
    1,
    0,
    1
   ],
   [
    2,
    1,
    2,
    1,
    0,
    1
   ],
   [
    3,
    1,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4 * Phi_8": {
  "count": 20,
  "D": [
   [
    0,
    0,
    0,
    2,
    0,
    1
   ],
   [
    0,
    2,
    0,
    2,
    0,
    1
   ],
   [
    3,
    1,
    1,
    2,
    0,
    1
   ],
   [
    0,
    3,
    1,
    2,
    0,
    1
   ],
   [
    2,
    1,
    2,
    2,
    0,
    1
   ],
   [
    3,
    4,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_7": {
  "count": 130,
  "D": [
   [
    1,
    0,
    0,
    2,
    0,
    1
   ],
   [
    4,
    0,
    0,
    2,
    0,
    1
   ],
   [
    2,
    1,
    1,
    2,
    0,
    1
   ],
   [
    4,
    1,
    1,
    2,
    0,
    1
   ],
   [
    2,
    4,
    2,
    2,
    0,
    1
   ],
   [
    4,
    4,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_5": {
  "count": 30,
  "D": [
   [
    2,
    0,
    0,
    2,
    0,
    1
   ],
   [
    3,
    0,
    0,
    2,
    0,
    1
   ],
   [
    0,
    1,
    1,
    2,
    0,
    1
   ],
   [
    1,
    1,
    1,
    2,
    0,
    1
   ],
   [
    0,
    4,
    2,
    2,
    0,
    1
   ],
   [
    1,
    4,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_10": {
  "count": 20,
  "D": [
   [
    1,
    1,
    0,
    2,
    0,
    1
   ],
   [
    4,
    1,
    0,
    2,
    0,
    1
   ],
   [
    0,
    2,
    1,
    2,
    0,
    1
   ],
   [
    3,
    2,
    1,
    2,
    0,
    1
   ],
   [
    1,
    0,
    2,
    2,
    0,
    1
   ],
   [
    4,
    0,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": {
  "count": 60,
  "D": [
   [
    1,
    3,
    0,
    2,
    0,
    1
   ],
   [
    4,
    3,
    0,
    2,
    0,
    1
   ],
   [
    0,
    4,
    1,
    2,
    0,
    1
   ],
   [
    2,
    4,
    1,
    2,
    0,
    1
   ],
   [
    0,
    2,
    2,
    2,
    0,
    1
   ],
   [
    3,
    2,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_8^2": {
  "count": 5,
  "D": [
   [
    0,
    4,
    0,
    2,
    0,
    1
   ],
   [
    2,
    0,
    1,
    2,
    0,
    1
   ],
   [
    1,
    3,
    2,
    2,
    0,
    1
   ],
   [
    4,
    3,
    3,
    2,
    0,
    1
   ],
   [
    3,
    0,
    4,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_9": {
  "count": 70,
  "D": [
   [
    1,
    4,
    0,
    2,
    0,
    1
   ],
   [
    4,
    4,
    0,
    2,
    0,
    1
   ],
   [
    1,
    0,
    1,
    2,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2,
    0,
    1
   ],
   [
    0,
    3,
    2,
    2,
    0,
    1
   ],
   [
    2,
    3,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_6^2 * Phi_12": {
  "count": 5,
  "D": [
   [
    0,
    0,
    0,
    3,
    0,
    1
   ],
   [
    1,
    4,
    1,
    3,
    0,
    1
   ],
   [
    4,
    1,
    2,
    3,
    0,
    1
   ],
   [
    1,
    1,
    3,
    3,
    0,
    1
   ],
   [
    4,
    4,
    4,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_6^2": {
  "count": 10,
  "D": [
   [
    1,
    1,
    0,
    3,
    0,
    1
   ],
   [
    4,
    1,
    0,
    3,
    0,
    1
   ],
   [
    1,
    0,
    1,
    3,
    0,
    1
   ],
   [
    4,
    0,
    1,
    3,
    0,
    1
   ],
   [
    1,
    2,
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    2,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_6 * Phi_18": {
  "count": 80,
  "D": [
   [
    1,
    2,
    0,
    3,
    0,
    1
   ],
   [
    4,
    2,
    0,
    3,
    0,
    1
   ],
   [
    0,
    1,
    1,
    3,
    0,
    1
   ],
   [
    3,
    1,
    1,
    3,
    0,
    1
   ],
   [
    1,
    3,
    2,
    3,
    0,
    1
   ],
   [
    4,
    3,
    2,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": {
  "count": 40,
  "D": [
   [
    2,
    0,
    0,
    4,
    0,
    1
   ],
   [
    3,
    0,
    0,
    4,
    0,
    1
   ],
   [
    3,
    3,
    1,
    4,
    0,
    1
   ],
   [
    4,
    3,
    1,
    4,
    0,
    1
   ],
   [
    2,
    2,
    2,
    4,
    0,
    1
   ],
   [
    3,
    2,
    2,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_10": {
  "count": 40,
  "D": [
   [
    2,
    2,
    0,
    4,
    0,
    1
   ],
   [
    3,
    2,
    0,
    4,
    0,
    1
   ],
   [
    0,
    0,
    1,
    4,
    0,
    1
   ],
   [
    4,
    0,
    1,
    4,
    0,
    1
   ],
   [
    0,
    4,
    2,
    4,
    0,
    1
   ],
   [
    4,
    4,
    2,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_12": {
  "count": 25,
  "D": [
   [
    0,
    3,
    0,
    4,
    0,
    1
   ],
   [
    0,
    1,
    1,
    4,
    0,
    1
   ],
   [
    3,
    0,
    2,
    4,
    0,
    1
   ],
   [
    2,
    0,
    3,
    4,
    0,
    1
   ],
   [
    0,
    1,
    4,
    4,
    0,
    1
   ],
   [
    3,
    4,
    4,
    0,
    1,
    1
   ]
  ]
 },
 "Phi_4^2 * Phi_12": {
  "count": 35,
  "D": [
   [
    0,
    4,
    0,
    4,
    0,
    1
   ],
   [
    3,
    2,
    1,
    4,
    0,
    1
   ],
   [
    4,
    1,
    2,
    4,
    0,
    1
   ],
   [
    1,
    1,
    3,
    4,
    0,
    1
   ],
   [
    2,
    2,
    4,
    4,
    0,
    1
   ],
   [
    0,
    3,
    2,
    0,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": {
  "count": 50,
  "D": [
   [
    4,
    0,
    0,
    0,
    1,
    1
   ],
   [
    0,
    1,
    1,
    0,
    1,
    1
   ],
   [
    1,
    4,
    2,
    0,
    1,
    1
   ],
   [
    4,
    1,
    1,
    1,
    1,
    1
   ],
   [
    0,
    0,
    2,
    1,
    1,
    1
   ],
   [
    4,
    1,
    3,
    1,
    1,
    1
   ]
  ]
 },
 "Phi_3 * Phi_9": {
  "count": 30,
  "D": [
   [
    3,
    3,
    0,
    0,
    1,
    1
   ],
   [
    3,
    3,
    2,
    0,
    1,
    1
   ],
   [
    0,
    0,
    3,
    0,
    1,
    1
   ],
   [
    0,
    4,
    1,
    1,
    1,
    1
   ],
   [
    2,
    0,
    3,
    1,
    1,
    1
   ],
   [
    3,
    0,
    4,
    1,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_4 * Phi_8": {
  "count": 20,
  "D": [
   [
    0,
    4,
    0,
    0,
    1,
    1
   ],
   [
    1,
    0,
    1,
    1,
    1,
    1
   ],
   [
    1,
    2,
    4,
    2,
    1,
    1
   ],
   [
    1,
    1,
    4,
    3,
    1,
    1
   ],
   [
    1,
    3,
    1,
    4,
    1,
    1
   ],
   [
    1,
    0,
    2,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": {
  "count": 30,
  "D": [
   [
    2,
    4,
    0,
    0,
    1,
    1
   ],
   [
    0,
    4,
    4,
    0,
    1,
    1
   ],
   [
    0,
    2,
    0,
    1,
    1,
    1
   ],
   [
    3,
    0,
    1,
    1,
    1,
    1
   ],
   [
    2,
    1,
    3,
    2,
    1,
    1
   ],
   [
    3,
    2,
    4,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": {
  "count": 30,
  "D": [
   [
    2,
    0,
    1,
    0,
    1,
    1
   ],
   [
    4,
    4,
    2,
    0,
    1,
    1
   ],
   [
    3,
    4,
    2,
    1,
    1,
    1
   ],
   [
    2,
    1,
    3,
    1,
    1,
    1
   ],
   [
    0,
    4,
    0,
    2,
    1,
    1
   ],
   [
    3,
    4,
    1,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": {
  "count": 30,
  "D": [
   [
    3,
    0,
    1,
    0,
    1,
    1
   ],
   [
    4,
    4,
    2,
    1,
    1,
    1
   ],
   [
    1,
    4,
    0,
    2,
    1,
    1
   ],
   [
    0,
    1,
    0,
    3,
    1,
    1
   ],
   [
    1,
    1,
    2,
    4,
    1,
    1
   ],
   [
    1,
    3,
    0,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": {
  "count": 40,
  "D": [
   [
    3,
    4,
    1,
    0,
    1,
    1
   ],
   [
    2,
    2,
    2,
    0,
    1,
    1
   ],
   [
    2,
    0,
    3,
    0,
    1,
    1
   ],
   [
    0,
    3,
    2,
    1,
    1,
    1
   ],
   [
    2,
    4,
    3,
    1,
    1,
    1
   ],
   [
    0,
    0,
    4,
    1,
    1,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_4 * Phi_6": {
  "count": 10,
  "D": [
   [
    4,
    4,
    1,
    0,
    1,
    1
   ],
   [
    1,
    3,
    2,
    1,
    1,
    1
   ],
   [
    4,
    3,
    0,
    2,
    1,
    1
   ],
   [
    4,
    0,
    0,
    3,
    1,
    1
   ],
   [
    1,
    0,
    2,
    4,
    1,
    1
   ],
   [
    1,
    4,
    4,
    0,
    4,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_5": {
  "count": 30,
  "D": [
   [
    3,
    0,
    2,
    0,
    1,
    1
   ],
   [
    0,
    2,
    3,
    1,
    1,
    1
   ],
   [
    0,
    0,
    1,
    2,
    1,
    1
   ],
   [
    4,
    0,
    1,
    3,
    1,
    1
   ],
   [
    2,
    3,
    3,
    4,
    1,
    1
   ],
   [
    3,
    1,
    4,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": {
  "count": 20,
  "D": [
   [
    1,
    2,
    2,
    0,
    1,
    1
   ],
   [
    1,
    4,
    3,
    1,
    1,
    1
   ],
   [
    4,
    2,
    1,
    2,
    1,
    1
   ],
   [
    1,
    2,
    1,
    3,
    1,
    1
   ],
   [
    2,
    0,
    3,
    4,
    1,
    1
   ],
   [
    1,
    1,
    3,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": {
  "count": 30,
  "D": [
   [
    2,
    3,
    2,
    0,
    1,
    1
   ],
   [
    1,
    0,
    3,
    1,
    1,
    1
   ],
   [
    3,
    3,
    1,
    2,
    1,
    1
   ],
   [
    4,
    3,
    1,
    3,
    1,
    1
   ],
   [
    4,
    1,
    3,
    4,
    1,
    1
   ],
   [
    0,
    3,
    3,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_5": {
  "count": 10,
  "D": [
   [
    2,
    1,
    3,
    0,
    1,
    1
   ],
   [
    4,
    1,
    4,
    1,
    1,
    1
   ],
   [
    1,
    2,
    2,
    2,
    1,
    1
   ],
   [
    4,
    0,
    2,
    3,
    1,
    1
   ],
   [
    3,
    1,
    4,
    4,
    1,
    1
   ],
   [
    3,
    1,
    2,
    0,
    4,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": {
  "count": 20,
  "D": [
   [
    0,
    2,
    3,
    0,
    1,
    1
   ],
   [
    1,
    2,
    4,
    1,
    1,
    1
   ],
   [
    2,
    3,
    2,
    2,
    1,
    1
   ],
   [
    4,
    1,
    2,
    3,
    1,
    1
   ],
   [
    2,
    2,
    4,
    4,
    1,
    1
   ],
   [
    4,
    3,
    1,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": {
  "count": 40,
  "D": [
   [
    3,
    2,
    3,
    0,
    1,
    1
   ],
   [
    4,
    2,
    4,
    1,
    1,
    1
   ],
   [
    0,
    3,
    2,
    2,
    1,
    1
   ],
   [
    2,
    1,
    2,
    3,
    1,
    1
   ],
   [
    0,
    2,
    4,
    4,
    1,
    1
   ],
   [
    2,
    3,
    2,
    0,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": {
  "count": 10,
  "D": [
   [
    2,
    1,
    4,
    0,
    1,
    1
   ],
   [
    0,
    4,
    0,
    1,
    1,
    1
   ],
   [
    0,
    3,
    3,
    2,
    1,
    1
   ],
   [
    3,
    4,
    3,
    3,
    1,
    1
   ],
   [
    4,
    3,
    0,
    4,
    1,
    1
   ],
   [
    3,
    1,
    1,
    0,
    4,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_12": {
  "count": 10,
  "D": [
   [
    0,
    2,
    4,
    0,
    1,
    1
   ],
   [
    2,
    0,
    0,
    1,
    1,
    1
   ],
   [
    1,
    4,
    3,
    2,
    1,
    1
   ],
   [
    3,
    0,
    3,
    3,
    1,
    1
   ],
   [
    3,
    4,
    0,
    4,
    1,
    1
   ],
   [
    0,
    2,
    1,
    0,
    4,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6^3": {
  "count": 10,
  "D": [
   [
    4,
    4,
    4,
    0,
    1,
    1
   ],
   [
    4,
    2,
    0,
    1,
    1,
    1
   ],
   [
    1,
    1,
    3,
    2,
    1,
    1
   ],
   [
    1,
    2,
    3,
    3,
    1,
    1
   ],
   [
    4,
    1,
    0,
    4,
    1,
    1
   ],
   [
    1,
    4,
    1,
    0,
    4,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": {
  "count": 10,
  "D": [
   [
    1,
    1,
    0,
    0,
    2,
    1
   ],
   [
    2,
    0,
    3,
    1,
    2,
    1
   ],
   [
    1,
    3,
    2,
    2,
    2,
    1
   ],
   [
    0,
    4,
    2,
    3,
    2,
    1
   ],
   [
    4,
    2,
    3,
    4,
    2,
    1
   ],
   [
    4,
    1,
    0,
    0,
    3,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_6^2": {
  "count": 10,
  "D": [
   [
    4,
    4,
    0,
    0,
    2,
    1
   ],
   [
    1,
    3,
    3,
    1,
    2,
    1
   ],
   [
    1,
    1,
    2,
    2,
    2,
    1
   ],
   [
    1,
    2,
    2,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    4,
    2,
    1
   ],
   [
    1,
    4,
    0,
    0,
    3,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4^2 * Phi_6": {
  "count": 10,
  "D": [
   [
    1,
    0,
    3,
    0,
    2,
    1
   ],
   [
    2,
    1,
    1,
    1,
    2,
    1
   ],
   [
    0,
    1,
    0,
    2,
    2,
    1
   ],
   [
    2,
    4,
    0,
    3,
    2,
    1
   ],
   [
    3,
    4,
    1,
    4,
    2,
    1
   ],
   [
    4,
    0,
    2,
    0,
    3,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_8": {
  "count": 10,
  "D": [
   [
    2,
    0,
    3,
    0,
    2,
    1
   ],
   [
    3,
    1,
    1,
    1,
    2,
    1
   ],
   [
    1,
    1,
    0,
    2,
    2,
    1
   ],
   [
    3,
    4,
    0,
    3,
    2,
    1
   ],
   [
    4,
    4,
    1,
    4,
    2,
    1
   ],
   [
    3,
    0,
    2,
    0,
    3,
    1
   ]
  ]
 }
}

==> anc/monodromy/data/types_q7.json <==
{
 "Phi_1 * Phi_2 * Phi_14": {
  "count": 364,
  "D": [
   [
    2,
    4,
    0,
    0,
    0,
    1
   ],
   [
    6,
    5,
    0,
    0,
    0,
    1
   ],
   [
    2,
    6,
    0,
    0,
    0,
    1
   ],
   [
    2,
    3,
    1,
    0,
    0,
    1
   ],
   [
    6,
    2,
    2,
    0,
    0,
    1
   ],
   [
    6,
    4,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_18": {
  "count": 434,
  "D": [
   [
    4,
    0,
    2,
    0,
    0,
    1
   ],
   [
    0,
    2,
    2,
    0,
    0,
    1
   ],
   [
    0,
    4,
    2,
    0,
    0,
    1
   ],
   [
    4,
    4,
    2,
    0,
    0,
    1
   ],
   [
    0,
    5,
    3,
    0,
    0,
    1
   ],
   [
    3,
    6,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_12": {
  "count": 252,
  "D": [
   [
    4,
    2,
    0,
    0,
    0,
    1
   ],
   [
    1,
    6,
    1,
    0,
    0,
    1
   ],
   [
    3,
    1,
    3,
    0,
    0,
    1
   ],
   [
    0,
    6,
    3,
    0,
    0,
    1
   ],
   [
    0,
    2,
    4,
    0,
    0,
    1
   ],
   [
    1,
    5,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6": {
  "count": 210,
  "D": [
   [
    6,
    6,
    1,
    0,
    0,
    1
   ],
   [
    5,
    1,
    3,
    0,
    0,
    1
   ],
   [
    2,
    1,
    4,
    0,
    0,
    1
   ],
   [
    1,
    6,
    6,
    0,
    0,
    1
   ],
   [
    3,
    0,
    1,
    1,
    0,
    1
   ],
   [
    5,
    5,
    1,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_5": {
  "count": 77,
  "D": [
   [
    3,
    6,
    0,
    0,
    0,
    1
   ],
   [
    0,
    5,
    2,
    0,
    0,
    1
   ],
   [
    1,
    3,
    1,
    2,
    0,
    1
   ],
   [
    1,
    3,
    2,
    3,
    0,
    1
   ],
   [
    0,
    4,
    4,
    3,
    0,
    1
   ],
   [
    1,
    6,
    4,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_6^2": {
  "count": 49,
  "D": [
   [
    3,
    5,
    2,
    0,
    0,
    1
   ],
   [
    6,
    1,
    3,
    0,
    0,
    1
   ],
   [
    5,
    5,
    5,
    0,
    0,
    1
   ],
   [
    3,
    1,
    5,
    1,
    0,
    1
   ],
   [
    6,
    5,
    1,
    4,
    0,
    1
   ],
   [
    5,
    5,
    3,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3 * Phi_8": {
  "count": 287,
  "D": [
   [
    3,
    1,
    2,
    0,
    0,
    1
   ],
   [
    3,
    3,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    2,
    1,
    0,
    1
   ],
   [
    4,
    4,
    3,
    1,
    0,
    1
   ],
   [
    1,
    1,
    4,
    1,
    0,
    1
   ],
   [
    0,
    4,
    4,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_3^2 * Phi_6": {
  "count": 49,
  "D": [
   [
    2,
    5,
    2,
    0,
    0,
    1
   ],
   [
    1,
    1,
    4,
    0,
    0,
    1
   ],
   [
    4,
    5,
    5,
    0,
    0,
    1
   ],
   [
    4,
    1,
    2,
    1,
    0,
    1
   ],
   [
    2,
    5,
    4,
    4,
    0,
    1
   ],
   [
    1,
    5,
    6,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_10": {
  "count": 357,
  "D": [
   [
    2,
    3,
    0,
    0,
    0,
    1
   ],
   [
    6,
    6,
    0,
    0,
    0,
    1
   ],
   [
    1,
    2,
    1,
    0,
    0,
    1
   ],
   [
    5,
    6,
    1,
    0,
    0,
    1
   ],
   [
    2,
    1,
    2,
    0,
    0,
    1
   ],
   [
    4,
    3,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_12": {
  "count": 490,
  "D": [
   [
    3,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    3,
    0,
    0,
    0,
    1
   ],
   [
    1,
    4,
    1,
    0,
    0,
    1
   ],
   [
    4,
    6,
    1,
    0,
    0,
    1
   ],
   [
    0,
    0,
    2,
    0,
    0,
    1
   ],
   [
    2,
    2,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_5": {
  "count": 357,
  "D": [
   [
    5,
    3,
    0,
    0,
    0,
    1
   ],
   [
    1,
    6,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    2,
    0,
    0,
    1
   ],
   [
    5,
    1,
    5,
    0,
    0,
    1
   ],
   [
    6,
    2,
    6,
    0,
    0,
    1
   ],
   [
    2,
    6,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_4 * Phi_8": {
  "count": 1274,
  "D": [
   [
    1,
    4,
    0,
    0,
    0,
    1
   ],
   [
    6,
    4,
    0,
    0,
    0,
    1
   ],
   [
    4,
    2,
    1,
    0,
    0,
    1
   ],
   [
    5,
    4,
    1,
    0,
    0,
    1
   ],
   [
    3,
    0,
    2,
    0,
    0,
    1
   ],
   [
    3,
    4,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_10": {
  "count": 77,
  "D": [
   [
    4,
    6,
    0,
    0,
    0,
    1
   ],
   [
    0,
    5,
    5,
    0,
    0,
    1
   ],
   [
    6,
    3,
    6,
    2,
    0,
    1
   ],
   [
    4,
    3,
    2,
    3,
    0,
    1
   ],
   [
    0,
    4,
    3,
    3,
    0,
    1
   ],
   [
    6,
    6,
    3,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_12": {
  "count": 252,
  "D": [
   [
    3,
    2,
    0,
    0,
    0,
    1
   ],
   [
    3,
    1,
    1,
    0,
    0,
    1
   ],
   [
    6,
    5,
    2,
    0,
    0,
    1
   ],
   [
    0,
    2,
    3,
    0,
    0,
    1
   ],
   [
    6,
    5,
    3,
    0,
    0,
    1
   ],
   [
    4,
    1,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_6 * Phi_8": {
  "count": 287,
  "D": [
   [
    4,
    3,
    1,
    0,
    0,
    1
   ],
   [
    4,
    1,
    5,
    0,
    0,
    1
   ],
   [
    0,
    0,
    1,
    1,
    0,
    1
   ],
   [
    0,
    2,
    1,
    1,
    0,
    1
   ],
   [
    5,
    1,
    2,
    1,
    0,
    1
   ],
   [
    2,
    5,
    2,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_7": {
  "count": 364,
  "D": [
   [
    5,
    4,
    0,
    0,
    0,
    1
   ],
   [
    1,
    5,
    0,
    0,
    0,
    1
   ],
   [
    5,
    6,
    0,
    0,
    0,
    1
   ],
   [
    3,
    3,
    1,
    0,
    0,
    1
   ],
   [
    1,
    5,
    1,
    0,
    0,
    1
   ],
   [
    6,
    6,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2 * Phi_9": {
  "count": 434,
  "D": [
   [
    5,
    3,
    1,
    0,
    0,
    1
   ],
   [
    6,
    5,
    1,
    0,
    0,
    1
   ],
   [
    3,
    6,
    1,
    0,
    0,
    1
   ],
   [
    4,
    6,
    3,
    0,
    0,
    1
   ],
   [
    0,
    5,
    4,
    0,
    0,
    1
   ],
   [
    3,
    0,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_10": {
  "count": 77,
  "D": [
   [
    1,
    3,
    3,
    0,
    0,
    1
   ],
   [
    3,
    0,
    0,
    1,
    0,
    1
   ],
   [
    6,
    1,
    1,
    1,
    0,
    1
   ],
   [
    1,
    4,
    1,
    1,
    0,
    1
   ],
   [
    3,
    5,
    6,
    2,
    0,
    1
   ],
   [
    3,
    2,
    3,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_3 * Phi_6": {
  "count": 14,
  "D": [
   [
    1,
    1,
    0,
    1,
    0,
    1
   ],
   [
    3,
    0,
    6,
    5,
    0,
    1
   ],
   [
    1,
    6,
    6,
    0,
    1,
    1
   ],
   [
    1,
    2,
    6,
    4,
    1,
    1
   ],
   [
    3,
    1,
    2,
    1,
    2,
    1
   ],
   [
    5,
    2,
    1,
    4,
    2,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_4 * Phi_6": {
  "count": 49,
  "D": [
   [
    3,
    2,
    5,
    0,
    0,
    1
   ],
   [
    1,
    3,
    4,
    1,
    0,
    1
   ],
   [
    3,
    6,
    3,
    3,
    0,
    1
   ],
   [
    3,
    6,
    4,
    3,
    0,
    1
   ],
   [
    0,
    0,
    1,
    4,
    0,
    1
   ],
   [
    3,
    3,
    1,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_6^2": {
  "count": 7,
  "D": [
   [
    3,
    4,
    5,
    6,
    0,
    1
   ],
   [
    3,
    6,
    0,
    5,
    1,
    1
   ],
   [
    4,
    3,
    5,
    2,
    2,
    1
   ],
   [
    6,
    1,
    2,
    4,
    3,
    1
   ],
   [
    5,
    3,
    1,
    4,
    4,
    1
   ],
   [
    5,
    2,
    5,
    2,
    5,
    1
   ]
  ]
 },
 "Phi_1 * Phi_2^3 * Phi_8": {
  "count": 14,
  "D": [
   [
    1,
    5,
    2,
    1,
    0,
    1
   ],
   [
    1,
    4,
    4,
    4,
    0,
    1
   ],
   [
    3,
    1,
    1,
    0,
    1,
    1
   ],
   [
    1,
    2,
    2,
    3,
    1,
    1
   ],
   [
    3,
    6,
    3,
    0,
    2,
    1
   ],
   [
    3,
    2,
    3,
    4,
    2,
    1
   ]
  ]
 },
 "Phi_12^2": {
  "count": 70,
  "D": [
   [
    0,
    3,
    0,
    1,
    0,
    1
   ],
   [
    0,
    5,
    0,
    1,
    0,
    1
   ],
   [
    0,
    6,
    0,
    3,
    0,
    1
   ],
   [
    1,
    3,
    3,
    4,
    0,
    1
   ],
   [
    6,
    3,
    4,
    4,
    0,
    1
   ],
   [
    0,
    2,
    0,
    5,
    0,
    1
   ]
  ]
 },
 "Phi_15": {
  "count": 462,
  "D": [
   [
    5,
    5,
    0,
    0,
    0,
    1
   ],
   [
    6,
    0,
    1,
    0,
    0,
    1
   ],
   [
    6,
    1,
    2,
    0,
    0,
    1
   ],
   [
    4,
    4,
    3,
    0,
    0,
    1
   ],
   [
    1,
    0,
    4,
    0,
    0,
    1
   ],
   [
    2,
    4,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_10": {
  "count": 126,
  "D": [
   [
    3,
    6,
    3,
    0,
    0,
    1
   ],
   [
    6,
    2,
    4,
    1,
    0,
    1
   ],
   [
    0,
    6,
    5,
    1,
    0,
    1
   ],
   [
    4,
    2,
    0,
    2,
    0,
    1
   ],
   [
    4,
    6,
    0,
    2,
    0,
    1
   ],
   [
    6,
    0,
    1,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4": {
  "count": 133,
  "D": [
   [
    5,
    1,
    1,
    0,
    0,
    1
   ],
   [
    1,
    5,
    0,
    1,
    0,
    1
   ],
   [
    1,
    6,
    1,
    1,
    0,
    1
   ],
   [
    1,
    3,
    5,
    1,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2,
    0,
    1
   ],
   [
    3,
    5,
    4,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": {
  "count": 378,
  "D": [
   [
    0,
    1,
    0,
    0,
    0,
    1
   ],
   [
    0,
    3,
    0,
    0,
    0,
    1
   ],
   [
    4,
    0,
    3,
    0,
    0,
    1
   ],
   [
    3,
    0,
    4,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    1,
    0,
    1
   ],
   [
    2,
    6,
    1,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_3^2": {
  "count": 14,
  "D": [
   [
    3,
    5,
    5,
    1,
    0,
    1
   ],
   [
    5,
    4,
    3,
    2,
    0,
    1
   ],
   [
    4,
    5,
    4,
    0,
    1,
    1
   ],
   [
    5,
    5,
    4,
    1,
    1,
    1
   ],
   [
    1,
    3,
    6,
    4,
    2,
    1
   ],
   [
    1,
    2,
    1,
    5,
    2,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6": {
  "count": 133,
  "D": [
   [
    2,
    1,
    6,
    0,
    0,
    1
   ],
   [
    6,
    5,
    0,
    1,
    0,
    1
   ],
   [
    6,
    3,
    2,
    1,
    0,
    1
   ],
   [
    6,
    6,
    6,
    1,
    0,
    1
   ],
   [
    1,
    1,
    1,
    2,
    0,
    1
   ],
   [
    2,
    3,
    1,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_4^2": {
  "count": 126,
  "D": [
   [
    1,
    0,
    0,
    0,
    0,
    1
   ],
   [
    3,
    0,
    0,
    0,
    0,
    1
   ],
   [
    4,
    0,
    0,
    0,
    0,
    1
   ],
   [
    6,
    0,
    0,
    0,
    0,
    1
   ],
   [
    1,
    0,
    3,
    1,
    0,
    1
   ],
   [
    6,
    0,
    4,
    1,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_5": {
  "count": 126,
  "D": [
   [
    4,
    6,
    4,
    0,
    0,
    1
   ],
   [
    0,
    6,
    2,
    1,
    0,
    1
   ],
   [
    1,
    2,
    3,
    1,
    0,
    1
   ],
   [
    3,
    2,
    0,
    2,
    0,
    1
   ],
   [
    3,
    6,
    0,
    2,
    0,
    1
   ],
   [
    1,
    0,
    2,
    2,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_6^2": {
  "count": 14,
  "D": [
   [
    4,
    5,
    2,
    1,
    0,
    1
   ],
   [
    2,
    4,
    4,
    2,
    0,
    1
   ],
   [
    6,
    1,
    1,
    0,
    1,
    1
   ],
   [
    4,
    4,
    5,
    1,
    1,
    1
   ],
   [
    6,
    2,
    3,
    4,
    2,
    1
   ],
   [
    6,
    0,
    2,
    5,
    2,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_2^2 * Phi_8": {
  "count": 168,
  "D": [
   [
    0,
    2,
    0,
    0,
    0,
    1
   ],
   [
    3,
    5,
    0,
    0,
    0,
    1
   ],
   [
    4,
    5,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    2,
    0,
    0,
    1
   ],
   [
    3,
    3,
    3,
    0,
    0,
    1
   ],
   [
    4,
    3,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_12": {
  "count": 42,
  "D": [
   [
    2,
    2,
    6,
    0,
    0,
    1
   ],
   [
    0,
    1,
    3,
    2,
    0,
    1
   ],
   [
    4,
    4,
    4,
    2,
    0,
    1
   ],
   [
    5,
    5,
    5,
    2,
    0,
    1
   ],
   [
    2,
    1,
    0,
    3,
    0,
    1
   ],
   [
    6,
    0,
    3,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_4^2": {
  "count": 7,
  "D": [
   [
    2,
    4,
    3,
    1,
    0,
    1
   ],
   [
    3,
    6,
    2,
    0,
    1,
    1
   ],
   [
    6,
    6,
    4,
    4,
    2,
    1
   ],
   [
    6,
    3,
    5,
    6,
    3,
    1
   ],
   [
    1,
    0,
    1,
    6,
    4,
    1
   ],
   [
    4,
    4,
    2,
    4,
    5,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_3 * Phi_5": {
  "count": 301,
  "D": [
   [
    2,
    2,
    1,
    0,
    0,
    1
   ],
   [
    0,
    3,
    1,
    0,
    0,
    1
   ],
   [
    6,
    3,
    1,
    0,
    0,
    1
   ],
   [
    3,
    0,
    3,
    0,
    0,
    1
   ],
   [
    5,
    4,
    4,
    0,
    0,
    1
   ],
   [
    2,
    5,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_4 * Phi_8": {
  "count": 28,
  "D": [
   [
    4,
    5,
    4,
    0,
    0,
    1
   ],
   [
    0,
    3,
    5,
    4,
    0,
    1
   ],
   [
    6,
    0,
    6,
    5,
    0,
    1
   ],
   [
    4,
    2,
    0,
    6,
    0,
    1
   ],
   [
    6,
    0,
    3,
    3,
    1,
    1
   ],
   [
    4,
    2,
    6,
    4,
    1,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_7": {
  "count": 427,
  "D": [
   [
    5,
    1,
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    0,
    0,
    1
   ],
   [
    6,
    1,
    1,
    0,
    0,
    1
   ],
   [
    0,
    4,
    1,
    0,
    0,
    1
   ],
   [
    2,
    5,
    1,
    0,
    0,
    1
   ],
   [
    4,
    1,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_1^2 * Phi_9": {
  "count": 42,
  "D": [
   [
    2,
    1,
    1,
    1,
    0,
    1
   ],
   [
    4,
    1,
    0,
    3,
    0,
    1
   ],
   [
    4,
    2,
    0,
    4,
    0,
    1
   ],
   [
    6,
    5,
    3,
    5,
    0,
    1
   ],
   [
    6,
    3,
    5,
    5,
    0,
    1
   ],
   [
    0,
    0,
    6,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_4": {
  "count": 49,
  "D": [
   [
    4,
    2,
    2,
    0,
    0,
    1
   ],
   [
    6,
    3,
    3,
    1,
    0,
    1
   ],
   [
    4,
    6,
    3,
    3,
    0,
    1
   ],
   [
    4,
    6,
    4,
    3,
    0,
    1
   ],
   [
    0,
    0,
    6,
    4,
    0,
    1
   ],
   [
    4,
    3,
    6,
    4,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3 * Phi_6": {
  "count": 14,
  "D": [
   [
    6,
    1,
    0,
    1,
    0,
    1
   ],
   [
    4,
    0,
    1,
    5,
    0,
    1
   ],
   [
    6,
    6,
    6,
    0,
    1,
    1
   ],
   [
    6,
    0,
    1,
    4,
    1,
    1
   ],
   [
    6,
    4,
    4,
    1,
    2,
    1
   ],
   [
    3,
    2,
    1,
    4,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_3^2": {
  "count": 7,
  "D": [
   [
    4,
    4,
    2,
    6,
    0,
    1
   ],
   [
    5,
    2,
    4,
    5,
    1,
    1
   ],
   [
    2,
    2,
    2,
    2,
    2,
    1
   ],
   [
    2,
    3,
    6,
    4,
    3,
    1
   ],
   [
    1,
    1,
    5,
    4,
    4,
    1
   ],
   [
    3,
    3,
    2,
    2,
    5,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_5": {
  "count": 77,
  "D": [
   [
    6,
    3,
    4,
    0,
    0,
    1
   ],
   [
    4,
    0,
    0,
    1,
    0,
    1
   ],
   [
    1,
    1,
    6,
    1,
    0,
    1
   ],
   [
    6,
    4,
    6,
    1,
    0,
    1
   ],
   [
    4,
    5,
    1,
    2,
    0,
    1
   ],
   [
    4,
    2,
    4,
    3,
    0,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2 * Phi_8": {
  "count": 14,
  "D": [
   [
    6,
    5,
    5,
    1,
    0,
    1
   ],
   [
    6,
    4,
    3,
    4,
    0,
    1
   ],
   [
    0,
    5,
    4,
    0,
    1,
    1
   ],
   [
    4,
    3,
    1,
    3,
    1,
    1
   ],
   [
    0,
    1,
    2,
    0,
    2,
    1
   ],
   [
    4,
    3,
    6,
    4,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_3": {
  "count": 7,
  "D": [
   [
    1,
    6,
    2,
    4,
    0,
    1
   ],
   [
    3,
    6,
    0,
    3,
    1,
    1
   ],
   [
    6,
    5,
    1,
    0,
    2,
    1
   ],
   [
    1,
    2,
    1,
    2,
    3,
    1
   ],
   [
    3,
    0,
    3,
    2,
    4,
    1
   ],
   [
    0,
    6,
    3,
    0,
    5,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_4": {
  "count": 14,
  "D": [
   [
    2,
    6,
    1,
    0,
    0,
    1
   ],
   [
    5,
    6,
    6,
    0,
    0,
    1
   ],
   [
    5,
    6,
    3,
    6,
    1,
    1
   ],
   [
    6,
    4,
    5,
    6,
    1,
    1
   ],
   [
    4,
    6,
    3,
    3,
    2,
    1
   ],
   [
    3,
    2,
    5,
    3,
    2,
    1
   ]
  ]
 },
 "Phi_1^3 * Phi_2^3 * Phi_6": {
  "count": 7,
  "D": [
   [
    6,
    6,
    5,
    4,
    0,
    1
   ],
   [
    0,
    3,
    3,
    3,
    1,
    1
   ],
   [
    0,
    6,
    4,
    0,
    2,
    1
   ],
   [
    4,
    0,
    4,
    2,
    3,
    1
   ],
   [
    6,
    2,
    6,
    2,
    4,
    1
   ],
   [
    1,
    5,
    6,
    0,
    5,
    1
   ]
  ]
 },
 "Phi_20": {
  "count": 868,
  "D": [
   [
    0,
    5,
    0,
    0,
    0,
    1
   ],
   [
    0,
    6,
    0,
    0,
    0,
    1
   ],
   [
    0,
    5,
    1,
    0,
    0,
    1
   ],
   [
    3,
    5,
    1,
    0,
    0,
    1
   ],
   [
    4,
    5,
    1,
    0,
    0,
    1
   ],
   [
    1,
    0,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_24": {
  "count": 868,
  "D": [
   [
    0,
    2,
    1,
    0,
    0,
    1
   ],
   [
    4,
    4,
    1,
    0,
    0,
    1
   ],
   [
    0,
    6,
    1,
    0,
    0,
    1
   ],
   [
    6,
    3,
    2,
    0,
    0,
    1
   ],
   [
    2,
    4,
    2,
    0,
    0,
    1
   ],
   [
    5,
    4,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_14": {
  "count": 427,
  "D": [
   [
    2,
    1,
    0,
    0,
    0,
    1
   ],
   [
    1,
    3,
    1,
    0,
    0,
    1
   ],
   [
    1,
    1,
    2,
    0,
    0,
    1
   ],
   [
    5,
    1,
    2,
    0,
    0,
    1
   ],
   [
    1,
    2,
    2,
    0,
    0,
    1
   ],
   [
    3,
    2,
    2,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_18": {
  "count": 42,
  "D": [
   [
    5,
    1,
    6,
    1,
    0,
    1
   ],
   [
    3,
    1,
    0,
    3,
    0,
    1
   ],
   [
    3,
    2,
    0,
    4,
    0,
    1
   ],
   [
    1,
    3,
    2,
    5,
    0,
    1
   ],
   [
    1,
    5,
    4,
    5,
    0,
    1
   ],
   [
    0,
    0,
    1,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4 * Phi_8": {
  "count": 28,
  "D": [
   [
    3,
    5,
    3,
    0,
    0,
    1
   ],
   [
    0,
    3,
    2,
    4,
    0,
    1
   ],
   [
    1,
    0,
    1,
    5,
    0,
    1
   ],
   [
    3,
    2,
    0,
    6,
    0,
    1
   ],
   [
    0,
    3,
    0,
    3,
    1,
    1
   ],
   [
    3,
    0,
    1,
    4,
    1,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_4^2 * Phi_6": {
  "count": 7,
  "D": [
   [
    5,
    4,
    4,
    1,
    0,
    1
   ],
   [
    1,
    5,
    3,
    0,
    1,
    1
   ],
   [
    3,
    4,
    5,
    4,
    2,
    1
   ],
   [
    6,
    0,
    6,
    6,
    3,
    1
   ],
   [
    1,
    3,
    2,
    6,
    4,
    1
   ],
   [
    1,
    6,
    3,
    4,
    5,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_10": {
  "count": 301,
  "D": [
   [
    5,
    5,
    1,
    0,
    0,
    1
   ],
   [
    2,
    4,
    3,
    0,
    0,
    1
   ],
   [
    4,
    0,
    4,
    0,
    0,
    1
   ],
   [
    5,
    2,
    6,
    0,
    0,
    1
   ],
   [
    0,
    3,
    6,
    0,
    0,
    1
   ],
   [
    1,
    3,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_2^2 * Phi_6 * Phi_12": {
  "count": 42,
  "D": [
   [
    5,
    2,
    1,
    0,
    0,
    1
   ],
   [
    2,
    5,
    2,
    2,
    0,
    1
   ],
   [
    3,
    4,
    3,
    2,
    0,
    1
   ],
   [
    0,
    1,
    4,
    2,
    0,
    1
   ],
   [
    5,
    1,
    0,
    3,
    0,
    1
   ],
   [
    1,
    0,
    4,
    6,
    0,
    1
   ]
  ]
 },
 "Phi_3 * Phi_9": {
  "count": 175,
  "D": [
   [
    1,
    3,
    0,
    0,
    0,
    1
   ],
   [
    2,
    1,
    1,
    0,
    0,
    1
   ],
   [
    1,
    0,
    3,
    0,
    0,
    1
   ],
   [
    1,
    4,
    4,
    0,
    0,
    1
   ],
   [
    3,
    5,
    4,
    0,
    0,
    1
   ],
   [
    0,
    3,
    5,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_30": {
  "count": 462,
  "D": [
   [
    2,
    5,
    0,
    0,
    0,
    1
   ],
   [
    6,
    0,
    3,
    0,
    0,
    1
   ],
   [
    5,
    4,
    3,
    0,
    0,
    1
   ],
   [
    3,
    4,
    4,
    0,
    0,
    1
   ],
   [
    1,
    1,
    5,
    0,
    0,
    1
   ],
   [
    1,
    0,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_3^2 * Phi_12": {
  "count": 21,
  "D": [
   [
    1,
    4,
    0,
    2,
    0,
    1
   ],
   [
    5,
    6,
    5,
    2,
    0,
    1
   ],
   [
    3,
    4,
    6,
    3,
    0,
    1
   ],
   [
    2,
    1,
    1,
    1,
    1,
    1
   ],
   [
    1,
    5,
    6,
    1,
    1,
    1
   ],
   [
    1,
    1,
    2,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_4^2 * Phi_12": {
  "count": 224,
  "D": [
   [
    3,
    4,
    1,
    0,
    0,
    1
   ],
   [
    0,
    0,
    3,
    0,
    0,
    1
   ],
   [
    4,
    2,
    3,
    0,
    0,
    1
   ],
   [
    0,
    0,
    4,
    0,
    0,
    1
   ],
   [
    3,
    2,
    4,
    0,
    0,
    1
   ],
   [
    4,
    4,
    6,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_6 * Phi_18": {
  "count": 175,
  "D": [
   [
    6,
    3,
    0,
    0,
    0,
    1
   ],
   [
    0,
    3,
    2,
    0,
    0,
    1
   ],
   [
    2,
    3,
    2,
    0,
    0,
    1
   ],
   [
    6,
    4,
    3,
    0,
    0,
    1
   ],
   [
    4,
    5,
    3,
    0,
    0,
    1
   ],
   [
    6,
    0,
    4,
    0,
    0,
    1
   ]
  ]
 },
 "Phi_6^2 * Phi_12": {
  "count": 21,
  "D": [
   [
    6,
    4,
    0,
    2,
    0,
    1
   ],
   [
    2,
    6,
    2,
    2,
    0,
    1
   ],
   [
    4,
    4,
    1,
    3,
    0,
    1
   ],
   [
    0,
    1,
    1,
    1,
    1,
    1
   ],
   [
    6,
    1,
    3,
    1,
    1,
    1
   ],
   [
    6,
    6,
    4,
    2,
    1,
    1
   ]
  ]
 },
 "Phi_8^2": {
  "count": 98,
  "D": [
   [
    0,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    3,
    0,
    0,
    1
   ],
   [
    0,
    1,
    4,
    0,
    0,
    1
   ],
   [
    0,
    2,
    0,
    3,
    0,
    1
   ],
   [
    0,
    6,
    0,
    4,
    0,
    1
   ],
   [
    0,
    5,
    0,
    5,
    0,
    1
   ]
  ]
 }
}

==> anc/monodromy/data/types_summary.json <==
{
 "7": {
  "curves": 12320,
  "types": 62
 },
 "11": {
  "curves": 145255,
  "types": 82
 },
 "13": {
  "curves": 291655,
  "types": 83
 },
 "23": {
  "curves": 9963,
  "types": 86
 }
}

==> anc/monodromy/enumerate_q5.py <==
"""All monic D of degree 5 over F_5 with squarefree 4 + 27 D^2: complete L-polynomials (K = 8, Lefschetz sums, no FE),
types and counts -> data/types_q5.json (same format as extract_types.py) and data/q5_all.json.
Run: sage -python enumerate_q5.py"""
import os, sys, json, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lefschetz_fft import table, newton, log
from sage.all import GF, PolynomialRing, ZZ, cyclotomic_polynomial
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, 'data')
q, K = 5, 8
Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
CYC = {n: Rz(cyclotomic_polynomial(n)) for n in range(1, 61)}
def cyc_label(f):
    f = Rz(f); typ = {}
    for n, Phi in CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi; typ[n] = typ.get(n, 0) + 1
    assert f.degree() == 0
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'
W_CP = json.load(open(os.path.join(DATA, 'charpolys_e8.json')))
for n in range(1, K + 1):
    table(q, n).validate(nsample=50)
F = GF(q); R = PolynomialRing(F, 't'); t = R.gen()
rows = []; types = {}
t0 = time.time()
for ci in range(q**5):
    c = [(ci // q**i) % q for i in range(5)] + [1]
    D = sum(F(x) * t**i for i, x in enumerate(c))
    if not (4 + 27 * D**2).is_squarefree(): continue
    p = [table(q, n).lefschetz(c) for n in range(1, K + 1)]
    cn = newton(p); assert all(x.denominator == 1 for x in cn); cn = [int(x) for x in cn]
    assert all(cn[i] % q**i == 0 for i in range(9))
    u = [cn[i] // q**i for i in range(9)]
    eps = u[8]; assert eps in (1, -1) and all(u[8 - i] == eps * u[i] for i in range(9))
    lab = cyc_label(sum(u[i] * z**(8 - i) for i in range(9)))
    assert lab in W_CP, lab
    rows.append(dict(D_coeffs=c, L_coeffs=cn, type=lab, det=eps))
    types.setdefault(lab, dict(count=0, D=[]))
    types[lab]['count'] += 1
    if len(types[lab]['D']) < 6: types[lab]['D'].append(c)
log(f'q=5: {len(rows)} squarefree curves, {len(types)} types, {time.time()-t0:.0f}s')
json.dump(types, open(os.path.join(DATA, 'types_q5.json'), 'w'), indent=1)
json.dump(rows, open(os.path.join(DATA, 'q5_all.json'), 'w'))
for k, v in sorted(types.items(), key=lambda kv: -kv[1]['count'])[:10]: log(f'  {k:40s} {v["count"]}')


==> anc/monodromy/extract_types.py <==
"""Type -> D lists for the squarefree degree-5 family F5(q), from the corrected per-curve data
(q=7: data/agg_q7_deg5.pkl [complete K=8]; q=11,13,23: the recomputation's agg_q{q}_K5.pkl, cf. data/inputs/).
Writes data/types_q{q}.json: {type: {"count": n, "D": [[c0..c5], ...] (first NPER, lexicographic by coefficients)}}.
Run with plain `python` (pandas)."""
import os, re, json, sys
import pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'data'); os.makedirs(OUT, exist_ok=True)
NPER = 6
SRC = {7: os.path.join(HERE, '..', 'data', 'agg_q7_deg5.pkl'),
       11: os.path.join(HERE, '..', '..', 'audit', 'data', 'agg_q11_K5.pkl'),
       13: os.path.join(HERE, '..', '..', 'audit', 'data', 'agg_q13_K5.pkl'),
       23: os.path.join(HERE, '..', '..', 'audit', 'data', 'agg_q23_K5.pkl')}

def coeffs_of(Dstr, q):
    """'t^5 + 3*t^2 + 2' -> [c0..c5] (integers mod q)."""
    c = [0]*6
    s = Dstr.replace(' ', '').replace('-', '+-')
    for term in s.split('+'):
        if not term: continue
        m = re.fullmatch(r'(-?\d*)\*?t\^(\d+)', term)
        if m:
            a = m.group(1); a = -1 if a == '-' else (1 if a in ('', '+') else int(a)); c[int(m.group(2))] = a % q; continue
        m = re.fullmatch(r'(-?\d*)\*?t', term)
        if m:
            a = m.group(1); a = -1 if a == '-' else (1 if a in ('', '+') else int(a)); c[1] = a % q; continue
        c[0] = int(term) % q
    assert c[5] == 1, Dstr
    return c

summary = {}
for q, fn in SRC.items():
    df = pd.read_pickle(fn)
    df = df[(df.n == 5) & (df.sqfree == True)].copy()
    cyccol = 'full_cyc' if 'full_cyc' in df.columns else 'cyc'
    if q == 7:
        assert (df['full_cyc'] == df['cyc']).all()
    df['c'] = [coeffs_of(s, q) for s in df.D]
    df = df.drop_duplicates('D')
    types = {}
    for typ, sub in df.groupby(cyccol):
        cs = sorted(sub.c.tolist(), key=lambda c: c[::-1])
        types[typ] = dict(count=int(len(sub)), D=cs[:NPER])
    json.dump(types, open(os.path.join(OUT, f'types_q{q}.json'), 'w'), indent=1)
    summary[q] = dict(curves=int(len(df)), types=len(types))
    print(q, summary[q], 'top types:', sorted(((v['count'], k) for k, v in types.items()), reverse=True)[:6])
json.dump(summary, open(os.path.join(OUT, 'types_summary.json'), 'w'), indent=1)


==> anc/monodromy/lefschetz_fft.py <==
"""
Complete L-polynomials of E_D : y^2 = x^3 + x + D(t) over F_q(t) from Lefschetz sums, without places:

    p_n := sum of n-th powers of the reciprocal roots of L(E_D, T)
         = sum_{alpha in F_{q^n}} sum_{x in F_{q^n}} chi_n(x^3 + x + D(alpha))          (n = 1..K)

(the inner sum is -a_c(F_{q^n}) at good c = D(alpha), and equals the split/non-split sign +-1 at the
nodal values, so no case distinction is needed; the additive fibre at infinity contributes 0).
The inner sums are tabulated for ALL c in F_{q^n} at once as the additive convolution
    a(c) = -sum_u f(u) chi(u + c),   f(u) = #{x : x^3 + x = u},
computed with a real FFT over the additive group (Z/q)^n (elements indexed by base-q digit vectors).
Rounding: f has entries <= 3, chi entries in {0,+-1}; the computed convolution is rounded to the nearest
integer; the l2-norm of the floating-point error of a size-N real FFT convolution is O(eps log N ||f|| ||chi||)
~ 1e-16 * 30 * 3 sqrt(N) sqrt(N) = 1e-14 N < 1e-5 for N <= 1e9, so the rounding is exact (checked in
validate(): tables agree bit for bit with the audit's PARI/character-sum tables for every n with a stored table,
and with PARI point counts on random samples otherwise).

Field arithmetic is done in numpy on digit vectors (exp table of a generator built by block matrix products);
the modulus is Sage's default (Conway) polynomial for GF(q^n), the same as in audit/ff_code/tables.py.

API:  T = TraceTable(q, n)  (cached on disk in data/tables/);  T.validate();  lefschetz(q, coeffs, K) -> [p_1..p_K]
Run with sage -python.
"""
import os, sys, time, json
import numpy as np
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
TABDIR = os.path.join(HERE, 'data', 'tables'); os.makedirs(TABDIR, exist_ok=True)
AUDIT_TAB = os.path.join(HERE, '..', '..', 'audit', 'data', 'tables')

def log(*a):
    print(time.strftime('%H:%M:%S'), *a, flush=True)


def sage_field(q, n):
    from sage.all import GF
    F = GF(q**n, 'a') if n > 1 else GF(q)
    mod = [int(c) for c in F.modulus().list()]
    return F, mod


def mult_matrix(q, n, mod, elem_digits):
    """d x d matrix (mod q) of multiplication by the element with the given digits, acting on digit column vectors."""
    M = np.zeros((n, n), dtype=np.int64)
    for j in range(n):
        # elem * a^j : shift then reduce
        v = np.zeros(n + j, dtype=np.int64); v[j:] = elem_digits
        for k in range(n + j - 1, n - 1, -1):
            c = v[k] % q
            if c:
                v[k] = 0
                for i in range(n):          # a^n = -sum_{i<n} mod[i] a^i
                    v[k - n + i] = (v[k - n + i] - c * mod[i]) % q
        M[:, j] = v[:n] % q
    return M


class TraceTable:
    def __init__(self, q, n, build=True):
        self.q, self.n, self.N = q, n, q**n
        self.fn = os.path.join(TABDIR, f'trace_fft_q{q}_d{n}.npz')
        self.F, self.mod = sage_field(q, n)
        self.powq = q ** np.arange(n, dtype=np.int64)
        self.exp = None
        if os.path.exists(self.fn):
            z = np.load(self.fn)
            assert [int(c) for c in z['modulus']] == self.mod
            self.table = z['table']; self.gen_digits = [int(c) for c in z['gen_digits']]
            self.exp = None
        elif build:
            self.build()

    # ---- exp table of a generator g:  exp[k] = digits(g^k), k = 0..N-2  (int8, (N-1) x n)
    def build_exp(self):
        q, n, N = self.q, self.n, self.N
        if self.exp is not None: return self.exp
        t0 = time.time()
        if not hasattr(self, 'gen_digits'):
            g = self.F.multiplicative_generator()
            self.gen_digits = [int(c) for c in (g.polynomial().list() if n > 1 else [g])]
            self.gen_digits += [0] * (n - len(self.gen_digits))
        Mg = mult_matrix(q, n, self.mod, np.array(self.gen_digits, dtype=np.int64))
        B = min(1 << 14, N - 1)
        E = np.zeros((N - 1, n), dtype=np.int8)
        v = np.zeros(n, dtype=np.int64); v[0] = 1
        for k in range(B):
            E[k] = v; v = (Mg @ v) % q
        # M_g^B
        MB = np.eye(n, dtype=np.int64)
        for _ in range(B): MB = (Mg @ MB) % q
        Pj = MB.copy()
        E0 = E[:B].astype(np.int64)
        for start in range(B, N - 1, B):
            stop = min(start + B, N - 1)
            E[start:stop] = ((E0[:stop - start] @ Pj.T) % q)
            Pj = (MB @ Pj) % q
        # g^(N-1) = 1 and all powers distinct  =>  g is a generator
        last = (Mg @ E[N - 2].astype(np.int64)) % q
        assert last[0] == 1 and not last[1:].any(), 'g^(N-1) != 1'
        idx = self.index(E)
        cnt = np.bincount(idx, minlength=N)
        assert cnt[0] == 0 and (cnt[1:] == 1).all(), 'exp table is not a permutation of F^*'
        self.exp = E
        log(f'  exp table q={q} n={n}: {N-1} entries ({time.time()-t0:.1f}s)')
        return E

    def index(self, digits):
        return (digits.astype(np.int64) % self.q) @ self.powq

    def reflect(self, A):
        """A indexed by element u -> array indexed by -u."""
        for ax in range(self.n):
            A = np.roll(np.flip(A, axis=ax), 1, axis=ax)
        return A

    def build(self):
        q, n, N = self.q, self.n, self.N
        t0 = time.time()
        E = self.build_exp()
        idx = self.index(E)                                   # idx[k] = index of g^k
        # quadratic character
        chi = np.zeros(N, dtype=np.float64)
        chi[idx[0::2]] = 1.0; chi[idx[1::2]] = -1.0           # chi(g^k) = (-1)^k ; chi(0) = 0
        # f(u) = #{x : x^3 + x = u}   (chunked over k to bound memory)
        f = np.zeros(N, dtype=np.int64)
        CH = 1 << 24
        for start in range(0, N - 1, CH):
            ks = np.arange(start, min(start + CH, N - 1), dtype=np.int64)
            cube = (E[(3 * ks) % (N - 1)].astype(np.int16) + E[ks].astype(np.int16)) % q
            f += np.bincount(self.index(cube), minlength=N)
            del cube, ks
        f = f.astype(np.float64)
        f[0] += 1.0                                           # x = 0
        assert f.sum() == N
        shape = (q,) * n
        # a(c) = -sum_u f(u) chi(u + c) = -(ftilde * chi)(c),  ftilde(u) = f(-u)
        ft = self.reflect(f.reshape(shape)); del f
        Fh = np.fft.rfftn(ft); del ft
        Xh = np.fft.rfftn(chi.reshape(shape)); del chi
        Fh *= Xh; del Xh
        h = np.fft.irfftn(Fh, s=shape); del Fh
        hr = np.rint(h)
        maxdev = float(np.abs(h - hr).max())
        a = (-hr).astype(np.int32).reshape(-1); del h, hr
        # sanity: Hasse bound at good c, +-1 at the nodal c
        bad = np.zeros(N, dtype=bool)
        # nodal c: 4 + 27 c^2 = 0  <=>  c^2 = -4/27 ; solve in the field
        from sage.all import GF
        s = self.F(-4) / self.F(27)
        if s.is_square():
            r = s.sqrt()
            for c in (r, -r):
                dg = [int(x) for x in (c.polynomial().list() if n > 1 else [c])]; dg += [0] * (n - len(dg))
                bad[self.index(np.array([dg]))[0]] = True
        assert (np.abs(a[bad]) == 1).all()
        assert (np.abs(a[~bad]) <= 2 * np.sqrt(N)).all()
        self.table = a
        np.savez_compressed(self.fn, table=a, modulus=np.array(self.mod), gen_digits=np.array(self.gen_digits),
                            q=q, d=n, max_rounding_deviation=maxdev)
        log(f'  trace table q={q} n={n} built by FFT: N={N}, max |h - round(h)| = {maxdev:.2e}, {time.time()-t0:.1f}s')

    def validate(self, nsample=300, seed=1):
        """Bit-for-bit comparison with the audit's table if present; else PARI point counts on a random sample."""
        q, n, N = self.q, self.n, self.N
        fn = os.path.join(AUDIT_TAB, f'trace_q{q}_d{n}.npz')
        rep = dict(q=q, n=n, N=N)
        if os.path.exists(fn):
            z = np.load(fn)
            assert [int(c) for c in z['modulus']] == self.mod, 'modulus mismatch with audit table'
            diff = int((z['table'] != self.table).sum())
            rep['audit_table_mismatches'] = diff
            rep['audit_method'] = str(z['method'])
            log(f'  validate q={q} n={n}: vs audit table ({rep["audit_method"]}): {diff} mismatches of {N}')
            assert diff == 0
        from sage.all import EllipticCurve
        rng = np.random.default_rng(seed)
        idxs = rng.integers(0, N, size=nsample)
        idxs[0] = 0
        mism = 0
        for i in idxs:
            dg = [int(x) for x in np.array([(int(i) // q**k) % q for k in range(n)])]
            c = sum(self.F(d) * (self.F.gen()**k if n > 1 else 1) for k, d in enumerate(dg)) if n > 1 else self.F(dg[0])
            if 4 + 27 * c * c == 0:
                x0 = -3 * c / 2; av = 1 if (3 * x0).is_square() else -1
            else:
                av = N + 1 - EllipticCurve(self.F, [1, c]).cardinality()
            if int(av) != int(self.table[i]): mism += 1
        rep['pari_sample'] = nsample; rep['pari_mismatches'] = mism
        log(f'  validate q={q} n={n}: PARI cardinality on {nsample} random c: {mism} mismatches')
        assert mism == 0
        return rep

    # ---- Lefschetz sum for one D
    def lefschetz(self, coeffs):
        """p_n = -sum_{alpha in F_{q^n}} a(D(alpha)),  coeffs = [c_0..c_m] of D."""
        q, n, N = self.q, self.n, self.N
        E = self.build_exp()
        m = len(coeffs) - 1
        s = int(self.table[int(coeffs[0]) % q])              # alpha = 0 term
        CH = 1 << 24
        for start in range(0, N - 1, CH):
            ks = np.arange(start, min(start + CH, N - 1), dtype=np.int64)
            acc = np.zeros((len(ks), n), dtype=np.int16); acc[:, 0] = int(coeffs[0]) % q
            for i in range(1, m + 1):
                ci = int(coeffs[i]) % q
                if ci == 0: continue
                acc += (ci * E[(i * ks) % (N - 1)].astype(np.int16)) % q
            acc %= q
            s += int(self.table[self.index(acc)].sum(dtype=np.int64))
            del acc, ks
        return -s


_TT = {}
def table(q, n):
    if (q, n) not in _TT:
        _TT[(q, n)] = TraceTable(q, n)
    return _TT[(q, n)]


def lefschetz(q, coeffs, K):
    return [table(q, n).lefschetz(coeffs) for n in range(1, K + 1)]


def newton(p):
    c = [Fraction(1)]
    for k in range(1, len(p) + 1):
        val = Fraction(p[k - 1])
        for j in range(1, k):
            val += c[j] * p[k - 1 - j]
        c.append(-val / k)
    return c


if __name__ == '__main__':
    q = int(sys.argv[1]); K = int(sys.argv[2])
    for n in range(1, K + 1):
        T = table(q, n)
        T.validate()


==> anc/monodromy/logs/certificate_q11.log <==
13:33:14 q=11 K=8: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8']
13:33:14   exp table q=11 n=1: 10 entries (0.0s)
13:33:14   exp table q=11 n=2: 120 entries (0.0s)
13:33:14   exp table q=11 n=3: 1330 entries (0.0s)
13:33:14   exp table q=11 n=4: 14640 entries (0.0s)
13:33:14   exp table q=11 n=5: 161050 entries (0.0s)
13:33:15   exp table q=11 n=6: 1771560 entries (0.1s)
13:33:16   exp table q=11 n=7: 19487170 entries (1.4s)
13:33:39   exp table q=11 n=8: 214358880 entries (20.0s)
13:34:08   D = t^5 + 5: type Phi_30, eps 1 (complete), L = [1, 11, 0, -1331, -14641, -161051, 0, 19487171, 214358881], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 53.6s
13:34:41   D = t^5 + t + 2: type Phi_24, eps 1 (complete), L = [1, 0, 0, 0, -14641, 0, 0, 0, 214358881], excludes M[2, 3, 4, 5, 7, 9], 33.6s
13:35:14   D = t^5 + t: type Phi_20, eps 1 (complete), L = [1, 0, -121, 0, 14641, 0, -1771561, 0, 214358881], excludes M[2, 3, 4, 5, 6, 7, 8], 32.8s
13:35:42   D = t^5 + 3: type Phi_15, eps 1 (complete), L = [1, -11, 0, 1331, -14641, 161051, 0, -19487171, 214358881], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 27.6s
13:36:16   D = t^5 + 2*t + 2: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (complete), L = [1, 0, 0, 0, 0, 0, 0, 0, -214358881], excludes M[1, 5], 34.1s
13:36:16 q=11: certificate written (5 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/certificate_q13.log <==
13:57:56 q=13 K=8: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8']
13:57:56   exp table q=13 n=1: 12 entries (0.0s)
13:57:56   exp table q=13 n=2: 168 entries (0.0s)
13:57:56   exp table q=13 n=3: 2196 entries (0.0s)
13:57:56   exp table q=13 n=4: 28560 entries (0.1s)
13:57:56   exp table q=13 n=5: 371292 entries (0.1s)
13:57:57   exp table q=13 n=6: 4826808 entries (0.4s)
13:58:03   exp table q=13 n=7: 62748516 entries (5.0s)
14:00:37   exp table q=13 n=8: 815730720 entries (138.4s)
14:02:19   D = t^5 + t + 6: type Phi_30, eps 1 (complete), L = [1, 13, 0, -2197, -28561, -371293, 0, 62748517, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 263.3s
14:03:23   D = t^5 + 2: type Phi_24, eps 1 (complete), L = [1, 0, 0, 0, -28561, 0, 0, 0, 815730721], excludes M[2, 3, 4, 5, 7, 9], 64.2s
14:04:53   D = t^5 + 6*t + 6: type Phi_20, eps 1 (complete), L = [1, 0, -169, 0, 28561, 0, -4826809, 0, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8], 89.9s
14:06:24   D = t^5 + 10*t + 3: type Phi_15, eps 1 (complete), L = [1, -13, 0, 2197, -28561, 371293, 0, -62748517, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 91.5s
14:07:55   D = t^5 + 3*t + 4: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (complete), L = [1, 0, 0, 0, 0, 0, 0, 0, -815730721], excludes M[1, 5], 90.6s
14:07:55 q=13: certificate written (5 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/certificate_q13_K7.log <==
13:36:19 q=13 K=7: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_12']
13:36:19   exp table q=13 n=1: 12 entries (0.0s)
13:36:20   exp table q=13 n=2: 168 entries (0.0s)
13:36:20   exp table q=13 n=3: 2196 entries (0.0s)
13:36:20   exp table q=13 n=4: 28560 entries (0.0s)
13:36:20   exp table q=13 n=5: 371292 entries (0.1s)
13:36:20   exp table q=13 n=6: 4826808 entries (0.3s)
13:36:25   exp table q=13 n=7: 62748516 entries (4.0s)
13:36:31   D = t^5 + t + 6: type Phi_30, eps 1 (u4), L = [1, 13, 0, -2197, -28561, -371293, 0, 62748517, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 11.2s
13:36:35   D = t^5 + 2: type Phi_24, eps 1 (u4), L = [1, 0, 0, 0, -28561, 0, 0, 0, 815730721], excludes M[2, 3, 4, 5, 7, 9], 4.0s
13:36:40   D = t^5 + 6*t + 6: type Phi_20, eps 1 (u4), L = [1, 0, -169, 0, 28561, 0, -4826809, 0, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8], 5.8s
13:36:46   D = t^5 + 10*t + 3: type Phi_15, eps 1 (u4), L = [1, -13, 0, 2197, -28561, 371293, 0, -62748517, 815730721], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 5.6s
13:36:52   D = t^5 + 3*t + 4: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (W(E8) list), L = [1, 0, 0, 0, 0, 0, 0, 0, -815730721], excludes M[1, 5], 5.8s
13:36:59   D = t^5 + t^2 + t: type Phi_1 * Phi_2 * Phi_4 * Phi_12, eps -1 (pair 2,6), L = [1, 0, -169, 0, 0, 0, 4826809, 0, -815730721], excludes M[1, 2, 4, 5], 7.6s
13:36:59 q=13: certificate written (6 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/certificate_q23.log <==
13:37:02 q=23 K=6: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8', 'Phi_1 * Phi_2 * Phi_4 * Phi_12']
13:37:02   exp table q=23 n=1: 22 entries (0.0s)
13:37:02   exp table q=23 n=2: 528 entries (0.0s)
13:37:02   exp table q=23 n=3: 12166 entries (0.0s)
13:37:02   exp table q=23 n=4: 279840 entries (0.1s)
13:37:03   exp table q=23 n=5: 6436342 entries (0.3s)
13:37:15   exp table q=23 n=6: 148035888 entries (9.9s)
13:37:46   D = t^5 + t^3 + 14*t^2 + 22*t + 6: type Phi_30, eps 1 (u4), L = [1, 23, 0, -12167, -279841, -6436343, 0, 3404825447, 78310985281], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 44.0s
13:38:14   D = t^5 + 18*t^2 + 7*t + 4: type Phi_24, eps 1 (u4), L = [1, 0, 0, 0, -279841, 0, 0, 0, 78310985281], excludes M[2, 3, 4, 5, 7, 9], 28.0s
13:38:49   D = t^5 + 3*t^3 + 10*t^2 + 11*t + 1: type Phi_20, eps 1 (u4), L = [1, 0, -529, 0, 279841, 0, -148035889, 0, 78310985281], excludes M[2, 3, 4, 5, 6, 7, 8], 35.1s
13:40:02   D = t^5 + t^3 + 13*t^2 + 18*t + 2: type Phi_15, eps 1 (u4), L = [1, -23, 0, 12167, -279841, 6436343, 0, -3404825447, 78310985281], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 72.5s
13:40:32   D = t^5 + 12*t + 4: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (W(E8) list), L = [1, 0, 0, 0, 0, 0, 0, 0, -78310985281], excludes M[1, 5], 30.1s
13:40:50   D = t^5 + 7*t^2 + 19*t + 15: type Phi_1 * Phi_2 * Phi_4 * Phi_12, eps -1 (pair 2,6), L = [1, 0, -529, 0, 0, 0, 148035889, 0, -78310985281], excludes M[1, 2, 4, 5], 18.3s
13:40:50 q=23: certificate written (6 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/certificate_q5.log <==
13:41:05 q=5 K=8: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8']
13:41:05   exp table q=5 n=1: 4 entries (0.0s)
13:41:05   exp table q=5 n=2: 24 entries (0.0s)
13:41:05   exp table q=5 n=3: 124 entries (0.0s)
13:41:05   exp table q=5 n=4: 624 entries (0.0s)
13:41:05   exp table q=5 n=5: 3124 entries (0.0s)
13:41:05   exp table q=5 n=6: 15624 entries (0.0s)
13:41:05   exp table q=5 n=7: 78124 entries (0.1s)
13:41:05   exp table q=5 n=8: 390624 entries (0.1s)
13:41:05   D = t^5 + t^2 + 3: type Phi_30, eps 1 (complete), L = [1, 5, 0, -125, -625, -3125, 0, 78125, 390625], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 0.4s
13:41:06   D = t^5 + 2*t: type Phi_24, eps 1 (complete), L = [1, 0, 0, 0, -625, 0, 0, 0, 390625], excludes M[2, 3, 4, 5, 7, 9], 0.0s
13:41:06   D = t^5 + t^3 + 3*t: type Phi_20, eps 1 (complete), L = [1, 0, -25, 0, 625, 0, -15625, 0, 390625], excludes M[2, 3, 4, 5, 6, 7, 8], 0.1s
13:41:06   D = t^5 + 2*t^2 + 3: type Phi_15, eps 1 (complete), L = [1, -5, 0, 125, -625, 3125, 0, -78125, 390625], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 0.0s
13:41:06   D = t^5 + t^2 + 1: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (complete), L = [1, 0, 0, 0, 0, 0, 0, 0, -390625], excludes M[1, 5], 0.0s
13:41:06 q=5: certificate written (5 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/certificate_q7.log <==
13:32:39 q=7 K=8: chosen types: ['Phi_30', 'Phi_24', 'Phi_20', 'Phi_15', 'Phi_1 * Phi_2 * Phi_4 * Phi_8']
13:32:39   exp table q=7 n=1: 6 entries (0.0s)
13:32:39   exp table q=7 n=2: 48 entries (0.0s)
13:32:39   exp table q=7 n=3: 342 entries (0.0s)
13:32:39   exp table q=7 n=4: 2400 entries (0.0s)
13:32:39   exp table q=7 n=5: 16806 entries (0.0s)
13:32:39   exp table q=7 n=6: 117648 entries (0.1s)
13:32:39   exp table q=7 n=7: 823542 entries (0.1s)
13:32:40   exp table q=7 n=8: 5764800 entries (0.5s)
13:33:09   D = t^5 + 5*t + 2: type Phi_30, eps 1 (complete), L = [1, 7, 0, -343, -2401, -16807, 0, 823543, 5764801], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 1.5s
13:33:10   D = t^5 + t^2 + 2*t: type Phi_24, eps 1 (complete), L = [1, 0, 0, 0, -2401, 0, 0, 0, 5764801], excludes M[2, 3, 4, 5, 7, 9], 0.8s
13:33:10   D = t^5 + 5*t: type Phi_20, eps 1 (complete), L = [1, 0, -49, 0, 2401, 0, -117649, 0, 5764801], excludes M[2, 3, 4, 5, 6, 7, 8], 0.6s
13:33:11   D = t^5 + 5*t + 5: type Phi_15, eps 1 (complete), L = [1, -7, 0, 343, -2401, 16807, 0, -823543, 5764801], excludes M[2, 3, 4, 5, 6, 7, 8, 9], 0.6s
13:33:12   D = t^5 + 4*t + 1: type Phi_1 * Phi_2 * Phi_4 * Phi_8, eps -1 (complete), L = [1, 0, 0, 0, 0, 0, 0, 0, -5764801], excludes M[1, 5], 0.6s
13:33:12 q=7: certificate written (5 curves); all 9 maximal subgroup classes excluded; det signs both present


==> anc/monodromy/logs/curve_A.log <==
13:41:05 D_s = t^5 + s*t^4 + t^2 + 6*t
13:41:05 deg delta = 10, lead = -905518775176123833957482496, content = 127936296134683656192
13:41:05 content = 2^24 * 3^27; N_prim has 266 digits
13:41:05 N has 648 digits; prime factors below 10^6: [2, 3, 13, 19, 43, 2137, 4729]
13:41:05   p = 5: divides N? False
13:41:05   p = 7: divides N? False
13:41:05   p = 11: divides N? False
13:41:05   p = 13: divides N? True
13:41:05   p = 23: divides N? False
13:41:05   exp table q=11 n=1: 10 entries (0.0s)
13:41:05   exp table q=11 n=2: 120 entries (0.0s)
13:41:05   exp table q=11 n=3: 1330 entries (0.0s)
13:41:05   exp table q=11 n=4: 14640 entries (0.0s)
13:41:05   exp table q=11 n=5: 161050 entries (0.1s)
13:41:06   exp table q=11 n=6: 1771560 entries (0.1s)
13:41:07   exp table q=11 n=7: 19487170 entries (1.3s)
13:41:44   exp table q=11 n=8: 214358880 entries (33.0s)
13:42:20   s = 0: D = t^5 + t^2 + 6*t: Phi_30, det 1
13:43:05   s = 1: D = t^5 + t^4 + t^2 + 6*t: Phi_1 * Phi_2 * Phi_3 * Phi_8, det -1
13:43:39   s = 2: D = t^5 + 2*t^4 + t^2 + 6*t: Phi_15, det 1
13:44:23   s = 3: D = t^5 + 3*t^4 + t^2 + 6*t: Phi_1^2 * Phi_2^2 * Phi_5, det 1
13:44:58   s = 4: D = t^5 + 4*t^4 + t^2 + 6*t: Phi_1 * Phi_2 * Phi_4 * Phi_12, det -1
13:45:30   s = 5: D = t^5 + 5*t^4 + t^2 + 6*t: Phi_1^2 * Phi_2^2 * Phi_10, det 1
13:46:05   s = 6: D = t^5 + 6*t^4 + t^2 + 6*t: Phi_24, det 1
13:46:36   s = 7: D = t^5 + 7*t^4 + t^2 + 6*t: Phi_1^2 * Phi_7, det 1
13:47:07   s = 8: D = t^5 + 8*t^4 + t^2 + 6*t: Phi_1 * Phi_2 * Phi_18, det -1
13:47:50   s = 9: D = t^5 + 9*t^4 + t^2 + 6*t: Phi_1 * Phi_2 * Phi_4 * Phi_12, det -1
13:48:34   s = 10: D = t^5 + 10*t^4 + t^2 + 6*t: Phi_24, det 1
13:48:34 F_11-points in U_C: 11/11; types 9; dets [-1, 1]; Coxeter present: True; OK: True
13:48:34 written data/curve_C_D0_0_6_1_0_0_D1_0_0_0_0_1.json


==> anc/monodromy/logs/curve_B.log <==
13:41:05 D_s = t^5 + 4*s*t^3 + (3*s + 2)*t^2 + 2*s*t + s + 1
13:41:05 deg delta = 14, lead = -11139578782369778389865704980480000, content = 7996018508417728512
13:41:05 content = 2^20 * 3^27; N_prim has 416 digits
13:41:05 N has 926 digits; prime factors below 10^6: [2, 3, 5, 7, 89, 12923, 112291]
13:41:05   p = 5: divides N? True
13:41:05   p = 7: divides N? True
13:41:05   p = 11: divides N? False
13:41:05   p = 13: divides N? False
13:41:05   p = 23: divides N? False
13:41:05   exp table q=11 n=1: 10 entries (0.0s)
13:41:05   exp table q=11 n=2: 120 entries (0.0s)
13:41:05   exp table q=11 n=3: 1330 entries (0.0s)
13:41:05   exp table q=11 n=4: 14640 entries (0.0s)
13:41:05   exp table q=11 n=5: 161050 entries (0.1s)
13:41:06   exp table q=11 n=6: 1771560 entries (0.1s)
13:41:07   exp table q=11 n=7: 19487170 entries (1.3s)
13:41:44   exp table q=11 n=8: 214358880 entries (33.0s)
13:42:10   s = 0: D = t^5 + 2*t^2 + 1: Phi_30, det 1
13:43:00   s = 1: D = t^5 + 4*t^3 + 5*t^2 + 2*t + 2: Phi_1 * Phi_2 * Phi_4 * Phi_12, det -1
13:43:35   s = 2: D = t^5 + 8*t^3 + 8*t^2 + 4*t + 3: Phi_1 * Phi_2 * Phi_14, det -1
13:44:07   s = 3: D = t^5 + t^3 + 6*t + 4: Phi_6^2 * Phi_12, det 1
13:44:47   s = 4: D = t^5 + 5*t^3 + 3*t^2 + 8*t + 5: Phi_1 * Phi_2^3 * Phi_3 * Phi_6, det -1
13:45:19   s = 5: D = t^5 + 9*t^3 + 6*t^2 + 10*t + 6: Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6, det 1
13:45:53   s = 6: D = t^5 + 2*t^3 + 9*t^2 + t + 7: Phi_1 * Phi_2 * Phi_3 * Phi_12, det -1
13:46:24   s = 7: D = t^5 + 6*t^3 + t^2 + 3*t + 8: Phi_1^2 * Phi_3 * Phi_5, det 1
13:46:56   s = 8: D = t^5 + 10*t^3 + 4*t^2 + 5*t + 9: Phi_2^2 * Phi_14, det 1
13:47:31   s = 9: D = t^5 + 3*t^3 + 7*t^2 + 7*t + 10: Phi_15, det 1
13:48:20   s = 10: D = t^5 + 7*t^3 + 10*t^2 + 9*t: Phi_1 * Phi_2 * Phi_9, det -1
13:48:20 F_11-points in U_C: 11/11; types 11; dets [-1, 1]; Coxeter present: True; OK: True
13:48:21 written data/curve_C_D0_1_0_2_0_0_D1_1_2_3_4_0.json


==> anc/monodromy/logs/curve_specialization.log <==
13:36:56 D_s = t^5 + 5*s*t^4 + s*t^3 + 4*s*t^2 + s*t + 3*s + 5
13:36:56 deg delta = 16, lead = -583921559951762331472477559382343680000, content = 7996018508417728512
13:36:56 N has 1202 digits; prime factors below 10^6: [2, 3, 5, 7, 19, 31, 61, 97, 2113, 4327, 117223, 779477]
13:36:56   p = 5: divides N? True
13:36:56   p = 7: divides N? True
13:36:56   p = 11: divides N? False
13:36:56   p = 13: divides N? False
13:36:56   p = 23: divides N? False
13:36:56   exp table q=11 n=1: 10 entries (0.0s)
13:36:56   exp table q=11 n=2: 120 entries (0.0s)
13:36:56   exp table q=11 n=3: 1330 entries (0.0s)
13:36:56   exp table q=11 n=4: 14640 entries (0.0s)
13:36:56   exp table q=11 n=5: 161050 entries (0.0s)
13:36:56   exp table q=11 n=6: 1771560 entries (0.1s)
13:36:58   exp table q=11 n=7: 19487170 entries (1.3s)
13:37:24   exp table q=11 n=8: 214358880 entries (23.2s)
13:37:53   s = 0: D = t^5 + 5: Phi_30, det 1
13:39:38   s = 1: D = t^5 + 5*t^4 + t^3 + 4*t^2 + t + 8: Phi_1 * Phi_2 * Phi_14, det -1
13:40:57   s = 2: D = t^5 + 10*t^4 + 2*t^3 + 8*t^2 + 2*t: Phi_4^2 * Phi_12, det 1


==> anc/monodromy/logs/curve_specialization_1_4_1_4_2.log <==
13:38:38 D_s = t^5 + 2*s*t^4 + 4*s*t^3 + s*t^2 + 4*s*t + s + 5
13:38:38 deg delta = 16, lead = -106533988286499883931515099526725632, content = 7996018508417728512
13:38:38 content = 2^20 * 3^27; N_prim has 562 digits
13:38:39 N has 1148 digits; prime factors below 10^6: [2, 3, 5, 7, 13, 19, 61, 97, 103, 109, 967, 1237, 5987, 19927]
13:38:39   p = 5: divides N? True
13:38:39   p = 7: divides N? True
13:38:39   p = 11: divides N? False
13:38:39   p = 13: divides N? True
13:38:39   p = 23: divides N? False
13:38:39   exp table q=11 n=1: 10 entries (0.0s)
13:38:39   exp table q=11 n=2: 120 entries (0.0s)
13:38:39   exp table q=11 n=3: 1330 entries (0.0s)
13:38:39   exp table q=11 n=4: 14640 entries (0.0s)
13:38:39   exp table q=11 n=5: 161050 entries (0.1s)
13:38:39   exp table q=11 n=6: 1771560 entries (0.4s)
13:38:43   exp table q=11 n=7: 19487170 entries (3.6s)
13:39:47   exp table q=11 n=8: 214358880 entries (58.8s)
13:40:07   s = 0: D = t^5 + 5: Phi_30, det 1


==> anc/monodromy/logs/curve_specialization_2_7_1_8_2.log <==
13:38:38 D_s = t^5 + 2*s*t^4 + 8*s*t^3 + s*t^2 + 7*s*t + 2*s + 5
13:38:38 deg delta = 16, lead = -113976144215009493919029647729963827200, content = 7996018508417728512
13:38:38 content = 2^20 * 3^27; N_prim has 625 digits
13:38:39 N has 1211 digits; prime factors below 10^6: [2, 3, 5, 7, 13, 31, 37, 97, 2707, 7193, 385591, 448249]
13:38:39   p = 5: divides N? True
13:38:39   p = 7: divides N? True
13:38:39   p = 11: divides N? False
13:38:39   p = 13: divides N? True
13:38:39   p = 23: divides N? False
13:38:39   exp table q=11 n=1: 10 entries (0.0s)
13:38:39   exp table q=11 n=2: 120 entries (0.0s)
13:38:39   exp table q=11 n=3: 1330 entries (0.0s)
13:38:39   exp table q=11 n=4: 14640 entries (0.0s)
13:38:39   exp table q=11 n=5: 161050 entries (0.1s)
13:38:39   exp table q=11 n=6: 1771560 entries (0.4s)
13:38:44   exp table q=11 n=7: 19487170 entries (3.9s)
13:39:47   exp table q=11 n=8: 214358880 entries (58.8s)
13:40:10   s = 0: D = t^5 + 5: Phi_30, det 1


==> anc/monodromy/logs/enumerate_q5.log <==
13:36:56   validate q=5 n=1: vs audit table (sage+char): 0 mismatches of 5
13:36:56   validate q=5 n=1: PARI cardinality on 50 random c: 0 mismatches
13:36:56   validate q=5 n=2: vs audit table (sage+char): 0 mismatches of 25
13:36:56   validate q=5 n=2: PARI cardinality on 50 random c: 0 mismatches
13:36:56   validate q=5 n=3: vs audit table (sage+char): 0 mismatches of 125
13:36:56   validate q=5 n=3: PARI cardinality on 50 random c: 0 mismatches
13:36:56   validate q=5 n=4: vs audit table (sage+char): 0 mismatches of 625
13:36:56   validate q=5 n=4: PARI cardinality on 50 random c: 0 mismatches
13:36:56   validate q=5 n=5: vs audit table (sage): 0 mismatches of 3125
13:36:56   validate q=5 n=5: PARI cardinality on 50 random c: 0 mismatches
13:36:56   exp table q=5 n=6: 15624 entries (0.0s)
13:36:56   trace table q=5 n=6 built by FFT: N=15625, max |h - round(h)| = 1.99e-13, 0.1s
13:36:56   validate q=5 n=6: vs audit table (sage): 0 mismatches of 15625
13:36:56   validate q=5 n=6: PARI cardinality on 50 random c: 0 mismatches
13:36:56   exp table q=5 n=7: 78124 entries (0.0s)
13:36:56   trace table q=5 n=7 built by FFT: N=78125, max |h - round(h)| = 5.68e-13, 0.1s
13:36:56   validate q=5 n=7: vs audit table (sage): 0 mismatches of 78125
13:36:56   validate q=5 n=7: PARI cardinality on 50 random c: 0 mismatches
13:36:56   exp table q=5 n=8: 390624 entries (0.1s)
13:36:57   trace table q=5 n=8 built by FFT: N=390625, max |h - round(h)| = 2.05e-12, 0.3s
13:36:57   validate q=5 n=8: vs audit table (sage): 0 mismatches of 390625
13:36:57   validate q=5 n=8: PARI cardinality on 50 random c: 0 mismatches
13:36:57   exp table q=5 n=1: 4 entries (0.0s)
13:36:57   exp table q=5 n=2: 24 entries (0.0s)
13:36:57   exp table q=5 n=3: 124 entries (0.0s)
13:36:57   exp table q=5 n=4: 624 entries (0.0s)
13:36:57   exp table q=5 n=5: 3124 entries (0.0s)
13:40:23 q=5: 3025 squarefree curves, 58 types, 206s
13:40:23   Phi_1 * Phi_2 * Phi_4 * Phi_8            240
13:40:23   Phi_30                                   220
13:40:23   Phi_24                                   170
13:40:23   Phi_1 * Phi_2 * Phi_4 * Phi_10           140
13:40:23   Phi_1 * Phi_2 * Phi_6 * Phi_10           130
13:40:23   Phi_20                                   130
13:40:23   Phi_1^2 * Phi_7                          130
13:40:23   Phi_1 * Phi_2 * Phi_14                   120
13:40:23   Phi_1 * Phi_2 * Phi_4 * Phi_12           120
13:40:23   Phi_1 * Phi_2 * Phi_3 * Phi_8            110


==> anc/monodromy/logs/minimal_sections_q7.log <==
Phi_1^4 * Phi_2^4 0 [(8, 0, '-', '0.973', '0'), (24, 0, '-', '0.027', 'Z/2 x Z/2')] 0s
Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6 378 [(0, 105, '0.278', '0.167', '0'), (2, 252, '0.667', '0.750', '0'), (6, 21, '0.056', '0.083', 'Z/2 x Z/2')] 1s
Phi_1^3 * Phi_2^3 * Phi_4 14 [(4, 14, '1.000', '0.947', '0'), (12, 0, '0.000', '0.053', 'Z/2 x Z/2')] 1s
Phi_1^2 * Phi_2^2 * Phi_4^2 126 [(0, 126, '1.000', '0.889', '0'), (4, 0, '0.000', '0.111', 'Z/2 x Z/2')] 2s
Phi_1 * Phi_2 * Phi_4 * Phi_8 1274 [(0, 1120, '0.879', '0.800', '0'), (2, 154, '0.121', '0.200', 'Z/2 x Z/2')] 7s
written data/minimal_sections_q7.json


==> anc/monodromy/logs/tables_q11.log <==
13:21:30   exp table q=11 n=1: 10 entries (0.0s)
13:21:30   trace table q=11 n=1 built by FFT: N=11, max |h - round(h)| = 8.88e-16, 0.0s
13:21:30   validate q=11 n=1: vs audit table (sage+char): 0 mismatches of 11
13:21:30   validate q=11 n=1: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=11 n=2: 120 entries (0.0s)
13:21:31   trace table q=11 n=2 built by FFT: N=121, max |h - round(h)| = 1.07e-14, 0.0s
13:21:31   validate q=11 n=2: vs audit table (sage+char): 0 mismatches of 121
13:21:31   validate q=11 n=2: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=11 n=3: 1330 entries (0.0s)
13:21:31   trace table q=11 n=3 built by FFT: N=1331, max |h - round(h)| = 4.26e-14, 0.0s
13:21:31   validate q=11 n=3: vs audit table (sage+char): 0 mismatches of 1331
13:21:31   validate q=11 n=3: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=11 n=4: 14640 entries (0.0s)
13:21:31   trace table q=11 n=4 built by FFT: N=14641, max |h - round(h)| = 2.27e-13, 0.0s
13:21:31   validate q=11 n=4: vs audit table (sage+char): 0 mismatches of 14641
13:21:31   validate q=11 n=4: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=11 n=5: 161050 entries (0.1s)
13:21:31   trace table q=11 n=5 built by FFT: N=161051, max |h - round(h)| = 1.02e-12, 0.1s
13:21:31   validate q=11 n=5: vs audit table (sage): 0 mismatches of 161051
13:21:31   validate q=11 n=5: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=11 n=6: 1771560 entries (0.1s)
13:21:32   trace table q=11 n=6 built by FFT: N=1771561, max |h - round(h)| = 3.18e-12, 1.0s
13:21:32   validate q=11 n=6: vs audit table (sage): 0 mismatches of 1771561
13:21:34   validate q=11 n=6: PARI cardinality on 300 random c: 0 mismatches
13:21:35   exp table q=11 n=7: 19487170 entries (1.4s)
13:21:44   trace table q=11 n=7 built by FFT: N=19487171, max |h - round(h)| = 1.39e-11, 10.5s
13:21:47   validate q=11 n=7: PARI cardinality on 300 random c: 0 mismatches
13:22:18   exp table q=11 n=8: 214358880 entries (31.1s)
13:24:30   trace table q=11 n=8 built by FFT: N=214358881, max |h - round(h)| = 5.05e-11, 163.5s
13:24:35   validate q=11 n=8: PARI cardinality on 300 random c: 0 mismatches


==> anc/monodromy/logs/tables_q13.log <==
13:21:30   exp table q=13 n=1: 12 entries (0.0s)
13:21:30   trace table q=13 n=1 built by FFT: N=13, max |h - round(h)| = 1.78e-15, 0.0s
13:21:30   validate q=13 n=1: vs audit table (sage+char): 0 mismatches of 13
13:21:30   validate q=13 n=1: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=13 n=2: 168 entries (0.0s)
13:21:31   trace table q=13 n=2 built by FFT: N=169, max |h - round(h)| = 1.42e-14, 0.0s
13:21:31   validate q=13 n=2: vs audit table (sage+char): 0 mismatches of 169
13:21:31   validate q=13 n=2: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=13 n=3: 2196 entries (0.0s)
13:21:31   trace table q=13 n=3 built by FFT: N=2197, max |h - round(h)| = 5.68e-14, 0.0s
13:21:31   validate q=13 n=3: vs audit table (sage+char): 0 mismatches of 2197
13:21:31   validate q=13 n=3: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=13 n=4: 28560 entries (0.0s)
13:21:31   trace table q=13 n=4 built by FFT: N=28561, max |h - round(h)| = 3.41e-13, 0.1s
13:21:31   validate q=13 n=4: vs audit table (sage+char): 0 mismatches of 28561
13:21:31   validate q=13 n=4: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=13 n=5: 371292 entries (0.1s)
13:21:32   trace table q=13 n=5 built by FFT: N=371293, max |h - round(h)| = 1.48e-12, 0.3s
13:21:32   validate q=13 n=5: vs audit table (sage): 0 mismatches of 371293
13:21:32   validate q=13 n=5: PARI cardinality on 300 random c: 0 mismatches
13:21:32   exp table q=13 n=6: 4826808 entries (0.3s)
13:21:34   trace table q=13 n=6 built by FFT: N=4826809, max |h - round(h)| = 7.28e-12, 2.6s
13:21:35   validate q=13 n=6: PARI cardinality on 300 random c: 0 mismatches
13:21:39   exp table q=13 n=7: 62748516 entries (4.2s)
13:22:15   trace table q=13 n=7 built by FFT: N=62748517, max |h - round(h)| = 2.91e-11, 40.4s
13:22:16   validate q=13 n=7: PARI cardinality on 300 random c: 0 mismatches


==> anc/monodromy/logs/tables_q13_d8.log <==
13:41:05   validate q=13 n=1: vs audit table (sage+char): 0 mismatches of 13
13:41:05   validate q=13 n=1: PARI cardinality on 300 random c: 0 mismatches
13:41:05   validate q=13 n=2: vs audit table (sage+char): 0 mismatches of 169
13:41:06   validate q=13 n=2: PARI cardinality on 300 random c: 0 mismatches
13:41:06   validate q=13 n=3: vs audit table (sage+char): 0 mismatches of 2197
13:41:06   validate q=13 n=3: PARI cardinality on 300 random c: 0 mismatches
13:41:06   validate q=13 n=4: vs audit table (sage+char): 0 mismatches of 28561
13:41:06   validate q=13 n=4: PARI cardinality on 300 random c: 0 mismatches
13:41:06   validate q=13 n=5: vs audit table (sage): 0 mismatches of 371293
13:41:06   validate q=13 n=5: PARI cardinality on 300 random c: 0 mismatches
13:41:07   validate q=13 n=6: PARI cardinality on 300 random c: 0 mismatches
13:41:08   validate q=13 n=7: PARI cardinality on 300 random c: 0 mismatches
13:43:20   exp table q=13 n=8: 815730720 entries (132.4s)
13:56:27   trace table q=13 n=8 built by FFT: N=815730721, max |h - round(h)| = 1.31e-10, 919.0s
13:56:28   validate q=13 n=8: PARI cardinality on 300 random c: 0 mismatches


==> anc/monodromy/logs/tables_q23.log <==
13:21:30   exp table q=23 n=1: 22 entries (0.0s)
13:21:30   trace table q=23 n=1 built by FFT: N=23, max |h - round(h)| = 2.66e-15, 0.0s
13:21:30   validate q=23 n=1: vs audit table (sage+char): 0 mismatches of 23
13:21:30   validate q=23 n=1: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=23 n=2: 528 entries (0.0s)
13:21:31   trace table q=23 n=2 built by FFT: N=529, max |h - round(h)| = 2.84e-14, 0.0s
13:21:31   validate q=23 n=2: vs audit table (sage+char): 0 mismatches of 529
13:21:31   validate q=23 n=2: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=23 n=3: 12166 entries (0.0s)
13:21:31   trace table q=23 n=3 built by FFT: N=12167, max |h - round(h)| = 2.27e-13, 0.0s
13:21:31   validate q=23 n=3: vs audit table (sage+char): 0 mismatches of 12167
13:21:31   validate q=23 n=3: PARI cardinality on 300 random c: 0 mismatches
13:21:31   exp table q=23 n=4: 279840 entries (0.1s)
13:21:31   trace table q=23 n=4 built by FFT: N=279841, max |h - round(h)| = 1.36e-12, 0.2s
13:21:31   validate q=23 n=4: vs audit table (sage): 0 mismatches of 279841
13:21:31   validate q=23 n=4: PARI cardinality on 300 random c: 0 mismatches
13:21:32   exp table q=23 n=5: 6436342 entries (0.3s)
13:21:35   trace table q=23 n=5 built by FFT: N=6436343, max |h - round(h)| = 9.55e-12, 3.3s
13:21:35   validate q=23 n=5: vs audit table (sage): 0 mismatches of 6436343
13:21:35   validate q=23 n=5: PARI cardinality on 300 random c: 0 mismatches
13:21:47   exp table q=23 n=6: 148035888 entries (12.6s)
13:23:24   trace table q=23 n=6 built by FFT: N=148035889, max |h - round(h)| = 5.46e-11, 108.8s
13:23:24   validate q=23 n=6: PARI cardinality on 300 random c: 0 mismatches


==> anc/monodromy/logs/tomlib_check.log <==
true
414 ['3^(1+2)+:D8', '3^2.(3x3^(1+2)+):D8', 'O8-(2)', 'O8+(2)']


==> anc/monodromy/logs/weyl_e8_group.log <==
[     0.5s] W(E8) as permutation group on 240 roots, order 696729600
[     0.5s] -1 in W(E8): True
[     2.5s] conjugacy classes: 112
[     3.7s] classes_e8.csv written; distinct charpolys = 106; classes NOT of HxH shape: 0
[     3.7s] (charpoly, cycle type on roots) separates classes: True ; charpoly alone separates: False
[     3.7s] charpoly sizes agree with audit/data/weyl_e8_charpolys.json: True
[     3.7s] computing normal subgroups ...
[     5.7s] normal subgroups: [(1, False), (2, False), (348364800, True), (696729600, True)]
[     5.7s] derived subgroup index: 2
[     5.7s] computing maximal subgroup class representatives ...
[   527.8s] 9 classes of maximal subgroups (522.2s)
[   529.1s]   M1: order 348364800 index 2 -1:True classes 83 charpolys 61 missing 45  (1.2s)
[   529.5s]   M2: order 5806080 index 120 -1:True classes 120 charpolys 80 missing 26 C2 x C2 x O(7,2) (0.5s)
[   530.3s]   M3: order 5160960 index 135 -1:True classes 100 charpolys 72 missing 34 (C2 x C2 x C2 x C2 x C2 x C2 x C2) : S8 (0.8s)
[   530.9s]   M4: order 725760 index 960 -1:True classes 60 charpolys 55 missing 51 C2 x S9 (0.6s)
[   531.4s]   M5: order 622080 index 1120 -1:True classes 150 charpolys 84 missing 22 C2 x ((O(5,3) : C2) x S3) (0.5s)
[   748.2s]   M6: order 442368 index 1575 -1:True classes 148 charpolys 79 missing 27 ((((((((C2 x C2 x C2) : (C2 x C2)) x ((C2 x C2 x C2) : (C2 x C2))) : (C3 x C3)) : C2) : C3) : C2) : C2) : C2 (216.8s)
[   751.9s]   M7: order 344064 index 2025 -1:True classes 79 charpolys 44 missing 62 ((((C2 x (((C2 x C2 x C2 x C2) : C2) : C2)) : C2) : C2) : C2) : (C2 x PSL(3,2)) (3.7s)
[   752.5s]   M8: order 62208 index 11200 -1:True classes 87 charpolys 62 missing 44 ((((C3 x C3 x C3 x C3) : (((C2 x Q8) : C2) : C2)) : C3) : C2) : C2 (0.6s)
[   753.1s]   M9: order 57600 index 12096 -1:True classes 70 charpolys 53 missing 53 (A5 x A5) : ((C4 x C2) : C2) (0.6s)
[   753.1s] maximal subgroups whose charpoly set equals that of W(E8) (cannot be excluded by charpolys alone): []
[   753.1s] done


==> anc/monodromy/logs/weyl_e8_group_nosd.log <==
[     0.4s] W(E8) as permutation group on 240 roots, order 696729600
[     0.4s] -1 in W(E8): True
[     2.1s] conjugacy classes: 112
[     3.2s] classes_e8.csv written; distinct charpolys = 106; classes NOT of HxH shape: 0
[     3.2s] (charpoly, cycle type on roots) separates classes: True ; charpoly alone separates: False
[     3.2s] charpoly sizes agree with audit/data/weyl_e8_charpolys.json: True
[     3.2s] computing normal subgroups ...
[     5.1s] normal subgroups: [(1, False), (2, False), (348364800, True), (696729600, True)]
[     5.1s] derived subgroup index: 2
[     5.1s] computing maximal subgroup class representatives ...
[   543.5s] 9 classes of maximal subgroups (538.4s)
[   544.8s]   M1: order 348364800 index 2 -1:True classes 83 charpolys 61 missing 45  (1.4s)
[   545.2s]   M2: order 5806080 index 120 -1:True classes 120 charpolys 80 missing 26  (0.4s)
[   545.5s]   M3: order 5160960 index 135 -1:True classes 100 charpolys 72 missing 34  (0.3s)
[   546.0s]   M4: order 725760 index 960 -1:True classes 60 charpolys 55 missing 51  (0.5s)
[   546.4s]   M5: order 622080 index 1120 -1:True classes 150 charpolys 84 missing 22  (0.4s)
[   546.6s]   M6: order 442368 index 1575 -1:True classes 148 charpolys 79 missing 27  (0.2s)
[   546.9s]   M7: order 344064 index 2025 -1:True classes 79 charpolys 44 missing 62  (0.2s)
[   547.0s]   M8: order 62208 index 11200 -1:True classes 87 charpolys 62 missing 44  (0.1s)
[   547.6s]   M9: order 57600 index 12096 -1:True classes 70 charpolys 53 missing 53  (0.6s)
[   547.6s] maximal subgroups whose charpoly set equals that of W(E8) (cannot be excluded by charpolys alone): []
[   547.6s] done


==> anc/monodromy/logs/weyl_e8_quotient_maxes.log <==
[     0.4s] W(E8) as permutation group on 240 roots, order 696729600
[     0.4s] -1 in W(E8): True
[     0.4s] Q order 348364800
[     0.4s] computing MaximalSubgroupClassReps of Q ...
[   542.6s] 9 classes (542.2s)
[   543.6s]   M1: order 348364800 index 2 charpolys 61 (1.0s)
[   544.0s]   M2: order 5806080 index 120 charpolys 80 (0.4s)
[   544.4s]   M3: order 5160960 index 135 charpolys 72 (0.3s)
[   545.0s]   M4: order 725760 index 960 charpolys 55 (0.6s)
[   545.4s]   M5: order 622080 index 1120 charpolys 84 (0.4s)
[   545.5s]   M6: order 442368 index 1575 charpolys 79 (0.2s)
[   545.7s]   M7: order 344064 index 2025 charpolys 44 (0.2s)
[   545.8s]   M8: order 62208 index 11200 charpolys 62 (0.1s)
[   546.6s]   M9: order 57600 index 12096 charpolys 53 (0.7s)
[   546.6s] done


==> anc/monodromy/minimal_sections_q7.py <==
"""
Class of w_D beyond the characteristic polynomial, for the actual q = 7 curves whose type is shared by several W(E8) classes.
The 240 minimal sections of X_D (height 2 = the roots of the E8 Mordell-Weil lattice) are the sections with polynomial
x(t) of degree <= 2 and y(t) of degree <= 3; the F_q-rational ones are exactly the roots fixed by w_D, so
      #{(x, y) in F_q[t]^2 : deg x <= 2, y^2 = x^3 + x + D}  =  n_fixed_roots(class of w_D),
an invariant that separates the classes sharing a characteristic polynomial (data/shared_charpoly_classes.json).
Input: data/q7_shared_type_curves.json (all F5(7) curves of the five shared types, from data/agg_q7_deg5.pkl).
Output: data/minimal_sections_q7.json.   Run: sage -python minimal_sections_q7.py
"""
import os, json, time
from collections import Counter
from sage.all import GF, PolynomialRing
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, 'data')
q = 7
F = GF(q); R = PolynomialRing(F, 't'); t = R.gen()
curves = json.load(open(os.path.join(DATA, 'q7_shared_type_curves.json')))
shared = json.load(open(os.path.join(DATA, 'shared_charpoly_classes.json')))
xs = [x0 + x1 * t + x2 * t**2 for x0 in F for x1 in F for x2 in F]
out = {}
t0 = time.time()
for typ, Ds in curves.items():
    allowed = {c['n_fixed_roots']: c for c in shared[typ]['classes']}
    cnt = Counter(); examples = {}
    for c in Ds:
        D = sum(F(a) * t**i for i, a in enumerate(c))
        n = 0
        for x in xs:
            f = x**3 + x + D
            if f.is_square(): n += 2          # y and -y (f != 0 since deg D = 5 forces f != 0)
        assert n in allowed, (typ, c, n)
        cnt[n] += 1
        examples.setdefault(n, c)
    tot = sum(cnt.values()); mass = sum(cl['size'] for cl in shared[typ]['classes'])
    rows = []
    for n, cl in sorted(allowed.items()):
        rows.append(dict(n_rational_minimal_sections=n, fixed_root_type=cl['fixed_root_type'], fixed_disc=cl['fixed_disc'],
                         sha_group=cl['sha_group'], sha_order=cl['sha_order'], cycle_type_on_roots=cl['cycle_type_on_roots'],
                         curves=cnt[n], fraction=cnt[n] / tot if tot else None, WE8_prediction=cl['size'] / mass,
                         example_D=examples.get(n)))
    out[typ] = dict(curves=tot, rows=rows)
    print(typ, tot, [(r['n_rational_minimal_sections'], r['curves'], f"{r['fraction']:.3f}" if tot else '-', f"{r['WE8_prediction']:.3f}", r['sha_group']) for r in rows], f'{time.time()-t0:.0f}s', flush=True)
json.dump(out, open(os.path.join(DATA, 'minimal_sections_q7.json'), 'w'), indent=1)
print('written data/minimal_sections_q7.json')


==> anc/monodromy/scratch_scan_lines.py <==
"""delta-only scan of lines D_s = (t^5+5) + s D_1 over Z: N = lead(delta)*disc(delta); find pairs with {2,3,5,7}-smooth gcd."""
import itertools, sys, json
from sage.all import ZZ, PolynomialRing, Integer, gcd, primes
Rs = PolynomialRing(ZZ, 's'); s = Rs.gen(); Rt = PolynomialRing(Rs, 't'); t = Rt.gen()
D0 = [5, 0, 0, 0, 0, 1]
def N_of(D1):
    Ds = sum((ZZ(a) + s * ZZ(b)) * t**i for i, (a, b) in enumerate(zip(D0, D1 + [0])))
    delta = Rs((4 + 27 * Ds**2).discriminant())
    if delta == 0: return None
    return Integer(delta.leading_coefficient()) * Integer(delta.discriminant())
def smooth_part_removed(n, ps=(2, 3, 5, 7)):
    n = abs(Integer(n))
    for p in ps:
        while n % p == 0: n //= p
    return n
cands = [[3,1,4,1,5], [2,7,1,8,2], [1,4,1,4,2], [1,0,0,0,0], [0,1,0,0,0], [0,0,1,0,0], [0,0,0,1,0], [0,0,0,0,1],
         [1,1,0,0,0], [1,0,1,0,0], [2,3,0,0,1], [1,2,3,4,0], [0,0,0,1,1], [1,0,0,1,0], [3,0,0,0,1], [0,2,0,0,1], [1,1,1,1,1], [5,3,0,1,0]]
res = {}
for D1 in cands:
    N = N_of(D1)
    if N is None or N % 11 == 0: print(D1, 'skip (N=0 or 11|N)'); continue
    res[tuple(D1)] = N
    print(D1, 'digits', N.ndigits(), 'small factors', [int(p) for p in primes(2, 2000) if N % p == 0], flush=True)
keys = list(res)
best = []
for a, b in itertools.combinations(keys, 2):
    g = smooth_part_removed(gcd(res[a], res[b]))
    best.append((g, a, b))
best.sort()
for g, a, b in best[:8]:
    print('pair', a, b, 'gcd without 2,3,5,7 =', g if g < 10**12 else f'{g.ndigits()} digits')


==> anc/monodromy/scratch_scan_lines2.py <==
import itertools, json
from sage.all import ZZ, PolynomialRing, Integer, gcd, primes
Rs = PolynomialRing(ZZ, 's'); s = Rs.gen(); Rt = PolynomialRing(Rs, 't'); t = Rt.gen()
T = json.load(open('data/types_q11.json'))
D0s = T['Phi_30']['D']
print('Coxeter D0 at q=11:', D0s)
D1s = [[3,1,4,1,5], [0,0,0,1,0], [0,0,0,0,1], [0,0,1,0,0], [1,2,3,4,0], [2,3,0,0,1], [0,2,0,0,1], [5,3,0,1,0], [1,0,1,0,0]]
def N_of(D0, D1):
    Ds = sum((ZZ(a) + s * ZZ(b)) * t**i for i, (a, b) in enumerate(zip(D0, D1 + [0])))
    delta = Rs((4 + 27 * Ds**2).discriminant())
    if delta == 0: return None
    return Integer(delta.leading_coefficient()) * Integer(delta.discriminant())
def strip(n, ps=(2,3,5,7)):
    n = abs(Integer(n))
    for p in ps:
        while n % p == 0: n //= p
    return n
res = {}
for D0 in D0s:
    for D1 in D1s:
        N = N_of(D0, D1)
        if N is None or N % 11 == 0: continue
        res[(tuple(D0), tuple(D1))] = N
        print(D0, D1, 'digits', N.ndigits(), 'small', [int(p) for p in primes(2, 3000) if N % p == 0], flush=True)
best = sorted((strip(gcd(res[a], res[b])), a, b) for a, b in itertools.combinations(res, 2) if a[0] != b[0])
for g, a, b in best[:6]:
    print('PAIR', a, b, 'gcd/(2,3,5,7) =', g)


==> anc/monodromy/scratch_test_fft.py <==
import sys, os, time
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'audit', 'ff_code'))
from lefschetz_fft import table, lefschetz, newton, log
import lpoly
for q, K in [(5, 5), (7, 8)]:
    for n in range(1, K+1):
        T = table(q, n); T.validate(nsample=100)
    import random; random.seed(3)
    for trial in range(4):
        c = [random.randrange(q) for _ in range(5)] + [1]
        t0 = time.time(); p_fft = lefschetz(q, c, K); t1 = time.time()
        p_pl, _ = lpoly.power_sums(q, c, K); t2 = time.time()
        log(q, c, 'fft', p_fft, f'{t1-t0:.1f}s', 'places', p_pl, f'{t2-t1:.1f}s', 'EQUAL' if p_fft == p_pl else 'MISMATCH')
        assert p_fft == p_pl


==> anc/monodromy/scratch_tomlib.py <==
from sage.all import libgap
print(libgap.eval('LoadPackage("tomlib")'), flush=True)
names = libgap.eval('AllLibTomNames()').sage()
print(len(names), [n for n in names if 'O8' in n or 'E8' in n or 'W(' in n or 'D8' in n], flush=True)


==> anc/monodromy/scratch_weyl_nosd.py <==
"""
W(E8) as an exact integer matrix group on the E8 root lattice (basis: simple roots, Gram = Cartan matrix),
realised in GAP as a permutation group on the 240 roots.  Produces

  data/classes_e8.csv        one row per conjugacy class (112): size, order, charpoly (cyclotomic type), mult_1, det,
                             det'(1-w), fixed sublattice E8^w (rank, disc, root type), SNF of (1-w), torsion of E8/(1-w)E8, HxH flag,
                             cycle type of w on the 240 roots
  data/maximal_subgroups.json  for each conjugacy class of maximal subgroups M of W(E8): order, index, contains -1,
                             the SET of characteristic polynomials of elements of M (from ConjugacyClasses(M)), with class sizes
  data/normal_subgroups.json   all normal subgroups with orders and whether the quotient is cyclic
  data/charpolys_e8.json       the 106 characteristic polynomials of W(E8) with total class sizes (cross-check of the audit's file)

Run:  sage -python weyl_e8_group.py   (from monodromy/)
"""
import os, sys, json, time, csv
from collections import Counter
from sage.all import (CartanMatrix, RootSystem, matrix, identity_matrix, ZZ, QQ, PolynomialRing,
                      cyclotomic_polynomial, libgap, vector, Permutation)

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'data')
os.makedirs(OUT, exist_ok=True)
T0 = time.time()
def log(*a):
    print(f'[{time.time()-T0:8.1f}s]', *a, flush=True)

# ---------------------------------------------------------------- root system
C = CartanMatrix(['E', 8])                       # symmetric, simply laced: Gram matrix of the simple roots
G = matrix(ZZ, C)
assert G == G.transpose() and all(G[i, i] == 2 for i in range(8))
L = RootSystem(['E', 8]).root_lattice()
roots = sorted(tuple(int(x) for x in r.to_vector()) for r in L.roots())
assert len(roots) == 240
ridx = {r: i for i, r in enumerate(roots)}
I8 = identity_matrix(ZZ, 8)
# simple reflections in the simple-root basis: s_i(alpha_j) = alpha_j - C[i,j] alpha_i
S = []
for i in range(8):
    M = matrix(ZZ, 8, 8)
    for j in range(8):
        col = vector(ZZ, [0]*8); col[j] = 1; col[i] -= C[i, j]
        M.set_column(j, col)
    assert M*M == I8 and M.transpose()*G*M == G
    S.append(M)

def act(M, r):
    return tuple(int(x) for x in M*vector(ZZ, r))

def perm_of(M):
    """GAP permutation (1-based) of the 240 roots induced by the integer matrix M."""
    imgs = []
    for r in roots:
        s = act(M, r)
        imgs.append(ridx[s] + 1)
    return libgap.PermList(imgs)

gens = [perm_of(M) for M in S]
P = libgap.Group(gens)
order = int(P.Size())
log('W(E8) as permutation group on 240 roots, order', order)
assert order == 696729600
simple_idx = [ridx[tuple(1 if k == j else 0 for k in range(8))] + 1 for j in range(8)]   # GAP indices of alpha_1..alpha_8

def mat_of(g):
    """Integer matrix (simple-root basis) of the permutation g in P: columns = images of the simple roots."""
    M = matrix(ZZ, 8, 8)
    for j in range(8):
        img = int(libgap.OnPoints(simple_idx[j], g)) - 1
        M.set_column(j, vector(ZZ, roots[img]))
    return M

for M, g in zip(S, gens):
    assert mat_of(g) == M
minus1 = perm_of(-I8)
assert minus1 in P
log('-1 in W(E8): True')

Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
CYC = {n: Rz(cyclotomic_polynomial(n)) for n in range(1, 61)}
def cyc_type(f):
    f = Rz(f); typ = {}
    for n, Phi in CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi; typ[n] = typ.get(n, 0) + 1
    assert f.degree() == 0, 'not cyclotomic'
    return typ
def label(typ):
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'

def cycle_type(g):
    ct = libgap.CycleLengths(g, libgap.eval('[1..240]')).sage()
    return Counter(int(c) for c in ct)

def root_subsystem_type(fixed_roots):
    """Type of the root subsystem formed by the given roots (closed under its own reflections)."""
    if not fixed_roots:
        return 'trivial', 0, 0
    # generic functional
    lam = vector(QQ, [1000003**k % 999983 + QQ(1)/(k+7) for k in range(8)])
    pos = [r for r in fixed_roots if lam*vector(QQ, r) > 0]
    assert len(pos)*2 == len(fixed_roots)
    posset = set(pos)
    simples = []
    for r in pos:
        decomposable = False
        for s in pos:
            d = tuple(a-b for a, b in zip(r, s))
            if d in posset:
                decomposable = True; break
        if not decomposable:
            simples.append(r)
    n = len(simples)
    gram = matrix(ZZ, n, n, lambda i, j: vector(ZZ, simples[i])*G*vector(ZZ, simples[j]))
    assert all(gram[i, i] == 2 for i in range(n)) and all(gram[i, j] in (0, -1) for i in range(n) for j in range(n) if i != j)
    # connected components of the Dynkin diagram
    comp = [-1]*n; ncomp = 0
    for i in range(n):
        if comp[i] >= 0: continue
        stack = [i]; comp[i] = ncomp
        while stack:
            a = stack.pop()
            for b in range(n):
                if gram[a, b] == -1 and comp[b] < 0:
                    comp[b] = ncomp; stack.append(b)
        ncomp += 1
    parts = []
    for c in range(ncomp):
        sub = [simples[i] for i in range(n) if comp[i] == c]
        k = len(sub)
        # roots of this component: those in the Q-span of sub
        B = matrix(QQ, sub)
        cnt = 0
        for r in fixed_roots:
            try:
                B.solve_left(vector(QQ, r)); cnt += 1
            except ValueError:
                pass
        # simply laced identification by (rank, #roots)
        if cnt == k*(k+1): t = f'A{k}'
        elif cnt == 2*k*(k-1) and k >= 4: t = f'D{k}'
        elif (k, cnt) == (6, 72): t = 'E6'
        elif (k, cnt) == (7, 126): t = 'E7'
        elif (k, cnt) == (8, 240): t = 'E8'
        else: raise ValueError((k, cnt))
        parts.append(t)
    parts.sort(key=lambda t: (-int(t[1:]), t))
    return ' + '.join(parts), n, len(fixed_roots)

# ---------------------------------------------------------------- conjugacy classes and per-class invariants
classes = P.ConjugacyClasses()
log('conjugacy classes:', len(classes))
assert len(classes) == 112
rows = []
charpoly_sizes = Counter()
pair_sep = Counter()
for ci, Cl in enumerate(classes):
    g = Cl.Representative()
    size = int(Cl.Size())
    M = mat_of(g)
    assert M.transpose()*G*M == G
    f = M.charpoly('z')
    typ = cyc_type(f); lab = label(typ)
    charpoly_sizes[lab] += size
    r = typ.get(1, 0)
    det = int(M.det())
    assert det == (-1)**r
    gpoly = Rz(f) // (z-1)**r
    detprime = int(gpoly(1))
    # fixed sublattice
    K = (M - I8).right_kernel()          # saturated Z-module
    B = K.basis_matrix()
    assert K.rank() == r
    disc = int((B*G*B.transpose()).det()) if r > 0 else 1
    fixed_roots = [rt for rt in roots if act(M, rt) == rt]
    rtype, rrank, nfix = root_subsystem_type(fixed_roots)
    # Smith normal form of 1 - w
    D, U, V = (I8 - M).smith_form()
    diag = [int(D[i, i]) for i in range(8)]
    assert diag.count(0) == r
    tors = [d for d in diag if d not in (0, 1)]
    for a, b in zip(tors, tors[1:]):
        assert b % a == 0
    tors_order = 1
    for d in tors: tors_order *= d
    assert tors_order * disc == detprime, (lab, tors, disc, detprime)
    hxh = (len(tors) % 2 == 0) and all(tors[2*i] == tors[2*i+1] for i in range(len(tors)//2))
    Hpart = [tors[2*i] for i in range(len(tors)//2)] if hxh else None
    ct = cycle_type(g)
    ct_str = ' '.join(f'{k}^{v}' for k, v in sorted(ct.items()))
    pair_sep[(lab, ct_str)] += 1
    rows.append(dict(cls=ci+1, size=size, order=int(g.Order()), charpoly=lab, mult_1=r, det=det,
                     detprime_1_minus_w=detprime, fixed_rank=r, fixed_disc=disc, fixed_root_type=rtype,
                     fixed_root_rank=rrank, n_fixed_roots=nfix,
                     snf_1_minus_w=' '.join(map(str, diag)), torsion_invariant_factors=' x '.join(f'Z/{d}' for d in tors) or '0',
                     torsion_order=tors_order, HxH=hxh, H=(' x '.join(f'Z/{d}' for d in Hpart) or '0') if hxh else '',
                     cycle_type_on_roots=ct_str))
with open(os.path.join(OUT, 'classes_e8_rerun.csv'), 'w', newline='') as fh:
    w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
    w.writeheader(); w.writerows(rows)
n_nonHxH = sum(1 for R in rows if not R['HxH'])
log(f'classes_e8.csv written; distinct charpolys = {len(charpoly_sizes)}; classes NOT of HxH shape: {n_nonHxH}')
log('(charpoly, cycle type on roots) separates classes:', max(pair_sep.values()) == 1,
    '; charpoly alone separates:', len(charpoly_sizes) == 112)
json.dump(dict(charpoly_sizes), open(os.path.join(OUT, 'charpolys_e8_rerun.json'), 'w'), indent=1)
# cross-check with the audit's file
try:
    audit = json.load(open(os.path.join(HERE, '..', '..', 'audit', 'data', 'weyl_e8_charpolys.json')))
    same = (audit == {k: int(v) for k, v in charpoly_sizes.items()})
    log('charpoly sizes agree with audit/data/weyl_e8_charpolys.json:', same)
except Exception as e:
    log('audit cross-check skipped:', e)
sys.stdout.flush()

# ---------------------------------------------------------------- normal subgroups
log('computing normal subgroups ...')
NS = P.NormalSubgroups()
normal = []
for N in NS:
    o = int(N.Size())
    hom = P.NaturalHomomorphismByNormalSubgroup(N)
    Q = hom.Image()
    normal.append(dict(order=o, index=order//o, quotient_cyclic=bool(Q.IsCyclic()), quotient_abelian=bool(Q.IsAbelian()),
                       contains_minus1=bool(minus1 in N), quotient_order=int(Q.Size())))
normal.sort(key=lambda d: d['order'])
json.dump(normal, open(os.path.join(OUT, 'normal_subgroups_rerun.json'), 'w'), indent=1)
log('normal subgroups:', [(d['order'], d['quotient_cyclic']) for d in normal])
Wplus = [N for N in NS if int(N.Size()) == order//2]
assert len(Wplus) == 1
log('derived subgroup index:', int(P.DerivedSubgroup().Index(P)) if False else order // int(P.DerivedSubgroup().Size()))

# ---------------------------------------------------------------- maximal subgroups
log('computing maximal subgroup class representatives ...')
t1 = time.time()
maxes = P.MaximalSubgroupClassReps()
log(f'{len(maxes)} classes of maximal subgroups ({time.time()-t1:.1f}s)')
out = []
for mi, Mx in enumerate(maxes):
    t2 = time.time()
    o = int(Mx.Size())
    cls = Mx.ConjugacyClasses()
    cps = Counter()
    for Cl in cls:
        g = Cl.Representative()
        lab = label(cyc_type(mat_of(g).charpoly('z')))
        cps[lab] += int(Cl.Size())
    assert sum(cps.values()) == o
    try:
        sd = ''
    except Exception:
        sd = ''
    rec = dict(idx=mi+1, order=o, index=order//o, contains_minus1=bool(minus1 in Mx), n_classes=len(cls),
               structure=sd, charpolys=dict(cps), n_charpolys=len(cps),
               missing_charpolys=sorted(set(charpoly_sizes) - set(cps)))
    out.append(rec)
    log(f'  M{mi+1}: order {o} index {order//o} -1:{rec["contains_minus1"]} classes {len(cls)} charpolys {len(cps)} '
        f'missing {len(rec["missing_charpolys"])} {sd} ({time.time()-t2:.1f}s)')
    json.dump(out, open(os.path.join(OUT, 'maximal_subgroups_nosd.json'), 'w'), indent=1)
# sanity: the charpoly sets of the maximal subgroups must not cover W(E8) trivially: at least one is proper for each M
bad = [rec['idx'] for rec in out if len(rec['missing_charpolys']) == 0]
log('maximal subgroups whose charpoly set equals that of W(E8) (cannot be excluded by charpolys alone):', bad)
log('done')


==> anc/monodromy/shared_charpoly_classes.py <==
"""
"Same charpoly, different arithmetic": for every characteristic polynomial of W(E8) shared by several conjugacy classes,
list the classes with exact integer representatives (simple-root basis), fixed-lattice discriminant, Sha group
(E8/(1-w)E8)_tors, |Sha| = det'(1-w)/disc, number of fixed roots (= number of rational minimal sections), cycle type on the
240 roots, and a word in the simple reflections s_1..s_8 (Bourbaki labelling) representing the class.
Also constructs the Coxeter elements of the two conjugacy classes of A7 root subsystems of E8
   A7'  = {alpha_1, alpha_3, alpha_4, alpha_5, alpha_6, alpha_7, alpha_8}      (inside A8 = A7' + {alpha_0})
   A7'' = {alpha_2, alpha_4, alpha_5, alpha_6, alpha_7, alpha_8, alpha_0}      (A7'' + A1 with A1 = {alpha_1}; alpha_0 = -highest root)
and identifies their classes.  Output: data/shared_charpoly_classes.json.   Run: sage -python shared_charpoly_classes.py
"""
import os, sys, json
from collections import Counter
HERE = os.path.dirname(os.path.abspath(__file__)); OUT = os.path.join(HERE, 'data')
src = open(os.path.join(HERE, 'weyl_e8_group.py')).read()
head = src.split('# ---------------------------------------------------------------- conjugacy classes')[0]
exec(head)                      # defines C, G, roots, ridx, S (simple reflections), P, gens, mat_of, perm_of, act, cyc_type, label,
                                # cycle_type, root_subsystem_type, minus1, Rz, z, I8, libgap, matrix, ZZ, vector

def invariants(M):
    f = M.charpoly('z'); typ = cyc_type(f); lab = label(typ); r = typ.get(1, 0)
    gpoly = Rz(f) // (z - 1) ** r; detprime = int(gpoly(1))
    K = (M - I8).right_kernel(); B = K.basis_matrix()
    disc = int((B * G * B.transpose()).det()) if r > 0 else 1
    fixed_roots = [rt for rt in roots if act(M, rt) == rt]
    rtype, rrank, nfix = root_subsystem_type(fixed_roots)
    D, U, V = (I8 - M).smith_form(); diag = [int(D[i, i]) for i in range(8)]
    tors = [d for d in diag if d not in (0, 1)]; to = 1
    for d in tors: to *= d
    assert to * disc == detprime
    return dict(charpoly=lab, rank=r, detprime=detprime, fixed_disc=disc, fixed_root_type=rtype, n_fixed_roots=nfix,
                sha_order=detprime // disc, sha_group=' x '.join(f'Z/{d}' for d in tors) or '0', snf=diag,
                matrix=[[int(x) for x in row] for row in M.rows()])

classes = P.ConjugacyClasses()
assert len(classes) == 112
reps = [(Cl, Cl.Representative(), int(Cl.Size())) for Cl in classes]
by_cp = {}
for i, (Cl, g, size) in enumerate(reps):
    M = mat_of(g); inv = invariants(M); inv['size'] = size; inv['cls'] = i + 1
    inv['cycle_type_on_roots'] = ' '.join(f'{k}^{v}' for k, v in sorted(cycle_type(g).items()))
    inv['order'] = int(g.Order())
    by_cp.setdefault(inv['charpoly'], []).append((Cl, g, inv))
shared = {cp: v for cp, v in by_cp.items() if len(v) > 1}
print(f'{len(shared)} characteristic polynomials shared by several classes:', {cp: len(v) for cp, v in shared.items()}, flush=True)

# words in the simple reflections (Bourbaki labelling = Sage's E8 labelling) via GAP factorisation
F = libgap.FreeGroup(8)
hom = libgap.GroupHomomorphismByImages(F, P, F.GeneratorsOfGroup(), gens)
def word_of(g):
    w = hom.PreImagesRepresentative(g)
    ext = w.ExtRepOfObj().sage()          # [gen, exp, gen, exp, ...]
    out = []
    for i in range(0, len(ext), 2):
        gi, e = int(ext[i]), int(ext[i + 1])
        out += [gi] * abs(e)              # s_i is an involution
    return out
def check_word(word, M):
    # GAP multiplies permutations left to right (apply the first letter first), so the matrix of s_{i1} s_{i2} ... s_{ik}
    # (GAP word) is S_{ik} ... S_{i2} S_{i1}.
    Mw = I8
    for i in word: Mw = S[i - 1] * Mw
    return Mw == M

result = {}
for cp, lst in shared.items():
    rows = []
    for Cl, g, inv in lst:
        M = matrix(ZZ, inv['matrix'])
        word = word_of(g); assert check_word(word, M)
        inv['word_in_simple_reflections'] = word
        rows.append(inv)
    vals = sorted(set((r['rank'], r['sha_order'], r['sha_group'], r['fixed_disc']) for r in rows))
    result[cp] = dict(n_classes=len(rows), distinct_values_rank_sha_shagroup_disc=[list(v) for v in vals],
                      sha_determined_by_charpoly=(len(set(r['sha_order'] for r in rows)) == 1), classes=rows)
    print(cp, ':', [(r['cls'], r['size'], r['fixed_root_type'], r['fixed_disc'], r['sha_group'], r['n_fixed_roots']) for r in rows], flush=True)

# ---- Coxeter elements of the two A7 subsystems
hi = max(roots, key=lambda r: sum(r))           # highest root (coefficients 2,3,4,6,5,4,3,2 in Bourbaki order)
assert sorted(hi) == [2, 2, 3, 3, 4, 4, 5, 6]
hv = vector(ZZ, hi)
S0 = matrix(ZZ, 8, 8, lambda i, j: (1 if i == j else 0) - int(hv[i]) * int((vector(ZZ, [1 if k == j else 0 for k in range(8)]) * G * hv)))
# reflection in the highest root: s_0(v) = v - (v, hi) hi   (hi has norm 2)
assert S0 * S0 == I8 and S0.transpose() * G * S0 == G and act(S0, hi) == tuple(-x for x in hi)
def coxeter(mats):
    M = I8
    for X in mats: M = M * X
    return M
A7p = [S[i - 1] for i in (1, 3, 4, 5, 6, 7, 8)]
A7pp = [S[i - 1] for i in (2, 4, 5, 6, 7, 8)] + [S0]
# sanity: these are simple systems of type A7 (chain), check Gram
def gram_of(idx_roots):
    return [[int(vector(ZZ, a) * G * vector(ZZ, b)) for b in idx_roots] for a in idx_roots]
simple = [tuple(1 if k == j else 0 for k in range(8)) for j in range(8)]
A7p_roots = [simple[i - 1] for i in (1, 3, 4, 5, 6, 7, 8)]
A7pp_roots = [simple[i - 1] for i in (2, 4, 5, 6, 7, 8)] + [tuple(-x for x in hi)]
for rts in (A7p_roots, A7pp_roots):
    gm = gram_of(rts); n = len(gm)
    assert all(gm[i][i] == 2 for i in range(n)) and all(gm[i][i + 1] == -1 for i in range(n - 1)) and \
        all(gm[i][j] == 0 for i in range(n) for j in range(n) if abs(i - j) > 1), 'not a chain A7'
assert int(vector(ZZ, simple[0]) * G * vector(ZZ, tuple(-x for x in hi))) == 0    # alpha_1 orthogonal to alpha_0
cox = {}
for name, mats in (("A7' = {1,3,4,5,6,7,8} (inside A8)", A7p), ("A7'' = {2,4,5,6,7,8,0} (A7''+A1, A1 = {1})", A7pp)):
    M = coxeter(mats); inv = invariants(M)
    g = perm_of(M)
    cls = [i + 1 for i, (Cl, gg, size) in enumerate(reps) if bool(g in Cl)]
    assert len(cls) == 1
    inv['class'] = cls[0]
    cox[name] = inv
    print(name, '-> class', cls[0], inv['charpoly'], 'fixed disc', inv['fixed_disc'], 'Sha', inv['sha_group'], '|Sha| =', inv['sha_order'], flush=True)
result['_A7_coxeter_elements'] = cox
json.dump(result, open(os.path.join(OUT, 'shared_charpoly_classes.json'), 'w'), indent=1)
print('written data/shared_charpoly_classes.json')


==> anc/monodromy/verify_certificate.py <==
"""
Independent re-check of data/certificate.json against data/maximal_subgroups.json and data/charpolys_e8.json.
Uses only integer arithmetic (no Sage): for every listed curve it
  (1) recomputes the Newton coefficients from the recorded power sums and checks them against L_coeffs[0..K];
  (2) checks q^i | c_i, the orthogonality identity c_{8-i} = eps q^{8-2i} c_i with eps = c_8 / q^8 in {+-1},
      and (for K < 8) that eps was determined by a nonzero computed coefficient pair (or by the W(E8) list);
  (3) factors the unit polynomial into cyclotomic polynomials Phi_n (n <= 60) and recomputes the type label;
  (4) checks the type is one of the 106 characteristic polynomials of W(E8);
then for every q checks that every conjugacy class of maximal subgroups M of W(E8) is excluded by at least one listed
type (type not in charpolys(M)), and that both determinant signs occur.  Exit code 0 = certificate valid.
Run: python verify_certificate.py
"""
import os, json, sys
from fractions import Fraction
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, 'data')

# ---- cyclotomic polynomials over Z (coefficient lists, low degree first) by the recursive formula
def poly_mul(a, b):
    r = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b): r[i + j] += x * y
    return r
def poly_divmod(a, b):
    a = a[:]; qd = [0] * max(1, len(a) - len(b) + 1)
    while len(a) >= len(b) and any(a):
        if a[-1] == 0: a.pop(); continue
        k = len(a) - len(b); c = Fraction(a[-1], b[-1]); qd[k] = c
        for i, y in enumerate(b): a[i + k] -= c * y
        a.pop()
    return qd, a
CYC = {}
for n in range(1, 61):
    num = [-1] + [0] * (n - 1) + [1]                      # z^n - 1
    for d in range(1, n):
        if n % d == 0: num, rem = poly_divmod(num, CYC[d]); assert not any(rem)
    CYC[n] = [int(x) for x in num]
def cyc_label(f):
    f = [Fraction(x) for x in f]; typ = {}
    for n in range(1, 61):
        while len(f) > 1:
            qd, rem = poly_divmod(f, CYC[n])
            if any(rem): break
            f = qd; typ[n] = typ.get(n, 0) + 1
    if len(f) != 1: return None
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'
def newton(p):
    c = [Fraction(1)]
    for k in range(1, len(p) + 1):
        val = Fraction(p[k - 1])
        for j in range(1, k): val += c[j] * p[k - 1 - j]
        c.append(-val / k)
    return c

W_CP = json.load(open(os.path.join(DATA, 'charpolys_e8.json')))
MAXES = [m for m in json.load(open(os.path.join(DATA, 'maximal_subgroups.json'))) if m['index'] > 1]
cert = json.load(open(os.path.join(DATA, 'certificate.json')))
ok = True
for qs, block in sorted(cert.items(), key=lambda kv: int(kv[0])):
    q = int(qs); K = block['K']
    assert block['maximal_subgroup_classes'] == [m['idx'] for m in MAXES]
    excluded = set(); dets = set()
    for r in block['curves']:
        L = r['L_coeffs']; p = r['power_sums']; assert len(L) == 9 and len(p) == K
        c = newton(p); assert all(x.denominator == 1 for x in c)
        assert [int(x) for x in c] == L[:K + 1], ('Newton mismatch', q, r['D'])
        assert all(L[i] % q**i == 0 for i in range(9))
        u = [L[i] // q**i for i in range(9)]
        eps = u[8]; assert eps in (1, -1) and eps == r['eps'] == r['det']
        assert all(u[8 - i] == eps * u[i] for i in range(9)), ('orthogonality identity', q, r['D'])
        if K < 8:
            src = r['eps_source']
            if src == 'u4': assert u[4] != 0
            elif src.startswith('pair'):
                i = int(src.split()[1].split(',')[0]); assert 8 - K <= i <= 3 and u[i] != 0 and i >= 1
            elif src == 'W(E8) list':
                other = u[:K + 1] + [-eps * u[8 - i] for i in range(K + 1, 9)]
                lab2 = cyc_label(other[::-1])
                assert lab2 is None or lab2 not in W_CP, 'other sign is also a W(E8) charpoly'
            else: raise AssertionError(src)
        lab = cyc_label(u[::-1])                    # unit polynomial sum u_i z^{8-i}: low-degree-first list is reversed u
        assert lab is not None and lab in W_CP and lab == r['type'], (lab, r['type'])
        parts = dict((p.split('^') + ['1'])[:2] for p in lab.split(' * ')) if lab != '1' else {}
        rank = int(parts.get('Phi_1', 0)); assert eps == (-1) ** rank
        exc = set(m['idx'] for m in MAXES if lab not in m['charpolys'])
        assert exc == set(r['excludes_maximal']), (q, r['D'])
        excluded |= exc; dets.add(eps)
    allM = set(m['idx'] for m in MAXES)
    print(f'q={q}: K={K}, {len(block["curves"])} curves, types {[r["type"] for r in block["curves"]]}, '
          f'excluded maximal classes {sorted(excluded)} of {sorted(allM)}, det signs {sorted(dets)}')
    if excluded != allM or dets != {1, -1}:
        ok = False; print('   FAIL')
print('CERTIFICATE VALID' if ok else 'CERTIFICATE INVALID')
sys.exit(0 if ok else 1)


==> anc/monodromy/weyl_e8_group.py <==
"""
W(E8) as an exact integer matrix group on the E8 root lattice (basis: simple roots, Gram = Cartan matrix),
realised in GAP as a permutation group on the 240 roots.  Produces

  data/classes_e8.csv        one row per conjugacy class (112): size, order, charpoly (cyclotomic type), mult_1, det,
                             det'(1-w), fixed sublattice E8^w (rank, disc, root type), SNF of (1-w), torsion of E8/(1-w)E8, HxH flag,
                             cycle type of w on the 240 roots
  data/maximal_subgroups.json  for each conjugacy class of maximal subgroups M of W(E8): order, index, contains -1,
                             the SET of characteristic polynomials of elements of M (from ConjugacyClasses(M)), with class sizes
  data/normal_subgroups.json   all normal subgroups with orders and whether the quotient is cyclic
  data/charpolys_e8.json       the 106 characteristic polynomials of W(E8) with total class sizes (cross-check of the audit's file)

Run:  sage -python weyl_e8_group.py   (from monodromy/)
"""
import os, sys, json, time, csv
from collections import Counter
from sage.all import (CartanMatrix, RootSystem, matrix, identity_matrix, ZZ, QQ, PolynomialRing,
                      cyclotomic_polynomial, libgap, vector, Permutation)

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'data')
os.makedirs(OUT, exist_ok=True)
T0 = time.time()
def log(*a):
    print(f'[{time.time()-T0:8.1f}s]', *a, flush=True)

# ---------------------------------------------------------------- root system
C = CartanMatrix(['E', 8])                       # symmetric, simply laced: Gram matrix of the simple roots
G = matrix(ZZ, C)
assert G == G.transpose() and all(G[i, i] == 2 for i in range(8))
L = RootSystem(['E', 8]).root_lattice()
roots = sorted(tuple(int(x) for x in r.to_vector()) for r in L.roots())
assert len(roots) == 240
ridx = {r: i for i, r in enumerate(roots)}
I8 = identity_matrix(ZZ, 8)
# simple reflections in the simple-root basis: s_i(alpha_j) = alpha_j - C[i,j] alpha_i
S = []
for i in range(8):
    M = matrix(ZZ, 8, 8)
    for j in range(8):
        col = vector(ZZ, [0]*8); col[j] = 1; col[i] -= C[i, j]
        M.set_column(j, col)
    assert M*M == I8 and M.transpose()*G*M == G
    S.append(M)

def act(M, r):
    return tuple(int(x) for x in M*vector(ZZ, r))

def perm_of(M):
    """GAP permutation (1-based) of the 240 roots induced by the integer matrix M."""
    imgs = []
    for r in roots:
        s = act(M, r)
        imgs.append(ridx[s] + 1)
    return libgap.PermList(imgs)

gens = [perm_of(M) for M in S]
P = libgap.Group(gens)
order = int(P.Size())
log('W(E8) as permutation group on 240 roots, order', order)
assert order == 696729600
simple_idx = [ridx[tuple(1 if k == j else 0 for k in range(8))] + 1 for j in range(8)]   # GAP indices of alpha_1..alpha_8

def mat_of(g):
    """Integer matrix (simple-root basis) of the permutation g in P: columns = images of the simple roots."""
    M = matrix(ZZ, 8, 8)
    for j in range(8):
        img = int(libgap.OnPoints(simple_idx[j], g)) - 1
        M.set_column(j, vector(ZZ, roots[img]))
    return M

for M, g in zip(S, gens):
    assert mat_of(g) == M
minus1 = perm_of(-I8)
assert minus1 in P
log('-1 in W(E8): True')

Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
CYC = {n: Rz(cyclotomic_polynomial(n)) for n in range(1, 61)}
def cyc_type(f):
    f = Rz(f); typ = {}
    for n, Phi in CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi; typ[n] = typ.get(n, 0) + 1
    assert f.degree() == 0, 'not cyclotomic'
    return typ
def label(typ):
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'

def cycle_type(g):
    ct = libgap.CycleLengths(g, libgap.eval('[1..240]')).sage()
    return Counter(int(c) for c in ct)

def root_subsystem_type(fixed_roots):
    """Type of the root subsystem formed by the given roots (closed under its own reflections)."""
    if not fixed_roots:
        return 'trivial', 0, 0
    # generic functional
    lam = vector(QQ, [1000003**k % 999983 + QQ(1)/(k+7) for k in range(8)])
    pos = [r for r in fixed_roots if lam*vector(QQ, r) > 0]
    assert len(pos)*2 == len(fixed_roots)
    posset = set(pos)
    simples = []
    for r in pos:
        decomposable = False
        for s in pos:
            d = tuple(a-b for a, b in zip(r, s))
            if d in posset:
                decomposable = True; break
        if not decomposable:
            simples.append(r)
    n = len(simples)
    gram = matrix(ZZ, n, n, lambda i, j: vector(ZZ, simples[i])*G*vector(ZZ, simples[j]))
    assert all(gram[i, i] == 2 for i in range(n)) and all(gram[i, j] in (0, -1) for i in range(n) for j in range(n) if i != j)
    # connected components of the Dynkin diagram
    comp = [-1]*n; ncomp = 0
    for i in range(n):
        if comp[i] >= 0: continue
        stack = [i]; comp[i] = ncomp
        while stack:
            a = stack.pop()
            for b in range(n):
                if gram[a, b] == -1 and comp[b] < 0:
                    comp[b] = ncomp; stack.append(b)
        ncomp += 1
    parts = []
    for c in range(ncomp):
        sub = [simples[i] for i in range(n) if comp[i] == c]
        k = len(sub)
        # roots of this component: those in the Q-span of sub
        B = matrix(QQ, sub)
        cnt = 0
        for r in fixed_roots:
            try:
                B.solve_left(vector(QQ, r)); cnt += 1
            except ValueError:
                pass
        # simply laced identification by (rank, #roots)
        if cnt == k*(k+1): t = f'A{k}'
        elif cnt == 2*k*(k-1) and k >= 4: t = f'D{k}'
        elif (k, cnt) == (6, 72): t = 'E6'
        elif (k, cnt) == (7, 126): t = 'E7'
        elif (k, cnt) == (8, 240): t = 'E8'
        else: raise ValueError((k, cnt))
        parts.append(t)
    parts.sort(key=lambda t: (-int(t[1:]), t))
    return ' + '.join(parts), n, len(fixed_roots)

# ---------------------------------------------------------------- conjugacy classes and per-class invariants
classes = P.ConjugacyClasses()
log('conjugacy classes:', len(classes))
assert len(classes) == 112
rows = []
charpoly_sizes = Counter()
pair_sep = Counter()
for ci, Cl in enumerate(classes):
    g = Cl.Representative()
    size = int(Cl.Size())
    M = mat_of(g)
    assert M.transpose()*G*M == G
    f = M.charpoly('z')
    typ = cyc_type(f); lab = label(typ)
    charpoly_sizes[lab] += size
    r = typ.get(1, 0)
    det = int(M.det())
    assert det == (-1)**r
    gpoly = Rz(f) // (z-1)**r
    detprime = int(gpoly(1))
    # fixed sublattice
    K = (M - I8).right_kernel()          # saturated Z-module
    B = K.basis_matrix()
    assert K.rank() == r
    disc = int((B*G*B.transpose()).det()) if r > 0 else 1
    fixed_roots = [rt for rt in roots if act(M, rt) == rt]
    rtype, rrank, nfix = root_subsystem_type(fixed_roots)
    # Smith normal form of 1 - w
    D, U, V = (I8 - M).smith_form()
    diag = [int(D[i, i]) for i in range(8)]
    assert diag.count(0) == r
    tors = [d for d in diag if d not in (0, 1)]
    for a, b in zip(tors, tors[1:]):
        assert b % a == 0
    tors_order = 1
    for d in tors: tors_order *= d
    assert tors_order * disc == detprime, (lab, tors, disc, detprime)
    hxh = (len(tors) % 2 == 0) and all(tors[2*i] == tors[2*i+1] for i in range(len(tors)//2))
    Hpart = [tors[2*i] for i in range(len(tors)//2)] if hxh else None
    ct = cycle_type(g)
    ct_str = ' '.join(f'{k}^{v}' for k, v in sorted(ct.items()))
    pair_sep[(lab, ct_str)] += 1
    rows.append(dict(cls=ci+1, size=size, order=int(g.Order()), charpoly=lab, mult_1=r, det=det,
                     detprime_1_minus_w=detprime, fixed_rank=r, fixed_disc=disc, fixed_root_type=rtype,
                     fixed_root_rank=rrank, n_fixed_roots=nfix,
                     snf_1_minus_w=' '.join(map(str, diag)), torsion_invariant_factors=' x '.join(f'Z/{d}' for d in tors) or '0',
                     torsion_order=tors_order, HxH=hxh, H=(' x '.join(f'Z/{d}' for d in Hpart) or '0') if hxh else '',
                     cycle_type_on_roots=ct_str))
with open(os.path.join(OUT, 'classes_e8.csv'), 'w', newline='') as fh:
    w = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
    w.writeheader(); w.writerows(rows)
n_nonHxH = sum(1 for R in rows if not R['HxH'])
log(f'classes_e8.csv written; distinct charpolys = {len(charpoly_sizes)}; classes NOT of HxH shape: {n_nonHxH}')
log('(charpoly, cycle type on roots) separates classes:', max(pair_sep.values()) == 1,
    '; charpoly alone separates:', len(charpoly_sizes) == 112)
json.dump(dict(charpoly_sizes), open(os.path.join(OUT, 'charpolys_e8.json'), 'w'), indent=1)
# cross-check with the audit's file
try:
    audit = json.load(open(os.path.join(HERE, '..', '..', 'audit', 'data', 'weyl_e8_charpolys.json')))
    same = (audit == {k: int(v) for k, v in charpoly_sizes.items()})
    log('charpoly sizes agree with audit/data/weyl_e8_charpolys.json:', same)
except Exception as e:
    log('audit cross-check skipped:', e)
sys.stdout.flush()

# ---------------------------------------------------------------- normal subgroups
log('computing normal subgroups ...')
NS = P.NormalSubgroups()
normal = []
for N in NS:
    o = int(N.Size())
    hom = P.NaturalHomomorphismByNormalSubgroup(N)
    Q = hom.Image()
    normal.append(dict(order=o, index=order//o, quotient_cyclic=bool(Q.IsCyclic()), quotient_abelian=bool(Q.IsAbelian()),
                       contains_minus1=bool(minus1 in N), quotient_order=int(Q.Size())))
normal.sort(key=lambda d: d['order'])
json.dump(normal, open(os.path.join(OUT, 'normal_subgroups.json'), 'w'), indent=1)
log('normal subgroups:', [(d['order'], d['quotient_cyclic']) for d in normal])
Wplus = [N for N in NS if int(N.Size()) == order//2]
assert len(Wplus) == 1
log('derived subgroup index:', int(P.DerivedSubgroup().Index(P)) if False else order // int(P.DerivedSubgroup().Size()))

# ---------------------------------------------------------------- maximal subgroups
log('computing maximal subgroup class representatives ...')
t1 = time.time()
maxes = P.MaximalSubgroupClassReps()
log(f'{len(maxes)} classes of maximal subgroups ({time.time()-t1:.1f}s)')
out = []
for mi, Mx in enumerate(maxes):
    t2 = time.time()
    o = int(Mx.Size())
    cls = Mx.ConjugacyClasses()
    cps = Counter()
    for Cl in cls:
        g = Cl.Representative()
        lab = label(cyc_type(mat_of(g).charpoly('z')))
        cps[lab] += int(Cl.Size())
    assert sum(cps.values()) == o
    try:
        sd = str(Mx.StructureDescription()) if o <= 10**7 else ''
    except Exception:
        sd = ''
    rec = dict(idx=mi+1, order=o, index=order//o, contains_minus1=bool(minus1 in Mx), n_classes=len(cls),
               structure=sd, charpolys=dict(cps), n_charpolys=len(cps),
               missing_charpolys=sorted(set(charpoly_sizes) - set(cps)))
    out.append(rec)
    log(f'  M{mi+1}: order {o} index {order//o} -1:{rec["contains_minus1"]} classes {len(cls)} charpolys {len(cps)} '
        f'missing {len(rec["missing_charpolys"])} {sd} ({time.time()-t2:.1f}s)')
    json.dump(out, open(os.path.join(OUT, 'maximal_subgroups.json'), 'w'), indent=1)
# sanity: the charpoly sets of the maximal subgroups must not cover W(E8) trivially: at least one is proper for each M
bad = [rec['idx'] for rec in out if len(rec['missing_charpolys']) == 0]
log('maximal subgroups whose charpoly set equals that of W(E8) (cannot be excluded by charpolys alone):', bad)
log('done')


==> anc/monodromy/weyl_e8_quotient_maxes.py <==
"""Hedge: maximal subgroups of Q = W(E8)/{+-1} = O8+(2):2 as a permutation group on the 120 antipodal root pairs,
then lift to W(E8) (every maximal subgroup of W(E8) contains -1, since the only index-2 subgroup W+ contains -1 = w_0).
Writes data/maximal_subgroups_quotient.json with orders and charpoly sets (charpolys computed on the lifts in W(E8))."""
import os, sys, json, time
from collections import Counter
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from sage.all import libgap
T0 = time.time()
def log(*a): print(f'[{time.time()-T0:8.1f}s]', *a, flush=True)
# reuse the construction from weyl_e8_group.py (import-free copy of the relevant part)
src = open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'weyl_e8_group.py')).read()
head = src.split('# ---------------------------------------------------------------- conjugacy classes')[0]
head = head.replace("OUT = os.path.join(HERE, 'data')", "OUT = os.path.join(HERE, 'data')")
exec(head)
# action on antipodal pairs
pairs = {}
for i, r in enumerate(roots):
    j = ridx[tuple(-x for x in r)]
    a, b = min(i, j), max(i, j)
    pairs.setdefault((a, b), len(pairs))
pair_of_root = {i: pairs[(min(i, ridx[tuple(-x for x in roots[i])]), max(i, ridx[tuple(-x for x in roots[i])]))] for i in range(240)}
def quot_perm(g):
    imgs = [0]*120
    for i in range(240):
        j = int(libgap.OnPoints(i+1, g)) - 1
        imgs[pair_of_root[i]] = pair_of_root[j] + 1
    return libgap.PermList(imgs)
qgens = [quot_perm(g) for g in gens]
Q = libgap.Group(qgens)
log('Q order', int(Q.Size()))
assert int(Q.Size()) == 696729600 // 2
hom = libgap.GroupHomomorphismByImages(P, Q, gens, qgens)
log('computing MaximalSubgroupClassReps of Q ...')
t1 = time.time()
qmax = Q.MaximalSubgroupClassReps()
log(f'{len(qmax)} classes ({time.time()-t1:.1f}s)')
out = []
for mi, Mq in enumerate(qmax):
    t2 = time.time()
    M = hom.PreImage(Mq)
    o = int(M.Size()); assert o == 2 * int(Mq.Size())
    cps = Counter()
    for Cl in M.ConjugacyClasses():
        cps[label(cyc_type(mat_of(Cl.Representative()).charpoly('z')))] += int(Cl.Size())
    assert sum(cps.values()) == o
    rec = dict(idx=mi+1, order=o, index=order//o, contains_minus1=bool(minus1 in M), charpolys=dict(cps), n_charpolys=len(cps))
    out.append(rec)
    log(f'  M{mi+1}: order {o} index {order//o} charpolys {len(cps)} ({time.time()-t2:.1f}s)')
    json.dump(out, open(os.path.join(OUT, 'maximal_subgroups_quotient.json'), 'w'), indent=1)
log('done')


==> anc/sections/README.md <==
# sections/ — Frobenius conjugacy classes in W(E8) from the 240 minimal sections

> **Size note (arXiv version):** four large files (the per-curve tables curves_q11_F5.csv.gz and curves_q13_F5.csv.gz, and the recomputation data agg_q11_K5.pkl.gz and agg_q13_K5.pkl.gz; about 283 MB uncompressed) are not included because of arXiv's size limit. They are listed with checksums in NOT_SHIPPED.md (top of anc/), are available from the author on request, and are regenerated by the included scripts. References to them below describe the full package.


Computed 2026-09-26. Family F5(q): E_D : y^2 = x^3 + x + D(t), D in F_q[t] monic of degree 5 with
4 + 27 D^2 squarefree. For every such curve we compute the Frobenius element w_D in Aut(E8) = W(E8) as an
explicit integer matrix on the geometric Mordell–Weil lattice, its conjugacy class, and the group-level
invariants of Theorems A' and E: Sha(E_D) as an abelian group, E_D(F_q(t)) = E8^{w_D} with its
discriminant (= regulator in Shioda's lattice normalisation), and the root type of the fixed lattice.

**Scope.** Of the 16,807 monic degree-5 D at q = 7, only 12,320 have
4 + 27 D^2 squarefree, i.e. lie in F5(7) (the other 4,487 have reducible fibres; the MW lattice is then not
E8 and the 240-section description does not apply — they are outside the paper's main family). All 12,320
were done. At q = 11: a seeded random sample of 7,500 of the 159,841 curves of F5(11)
(`random.Random(2026).sample(F5(11), 7500)` in `run_sections.py`, which filters by 4 + 27 D^2 squarefree before sampling; the first 2,500 were run first, then the
remaining 5,000 with `offset 2500`; four D skipped by an indexing slip in the extension launch — chunk ids must be
< nchunks — were computed separately (chunk 20); total 7,500 distinct D, 0 errors).

## Files
- `lattice_invariants.py` — exact invariants of an isometry w of a lattice given by a Gram matrix (charpoly
  and cyclotomic type, det, mult_1, cycle types on the 240 roots and 2160 norm-4 vectors, Smith normal form of
  1-w, fixed lattice E8^w with Gram/discriminant, root type of the fixed roots, det'(1-w)).
- `weyl_classes.py` -> `weyl_e8_classes.json` (+ `weyl_e8_classes.csv` from merge.py) — the 112 conjugacy
  classes of W(E8) (Sage/GAP `WeylGroup(['E',8]).conjugacy_classes()`, in that order; class index = position
  in this list), each with its representative in the simple-root basis, class size and all invariants above.
  GAP's class ordering is not guaranteed to be identical in a fresh session, so the index refers to the STORED
  file (which contains the representatives); the intrinsic label is the pair (cyc, ct_roots), both CSV columns.
- `sections_core.py` — per-curve computation (method below). `run_sections.py` — chunked, resumable runner
  (`sage -python run_sections.py q chunk nchunks [sample_size seed offset]`), output
  `../scratch/frob_q{q}_chunk*.jsonl` (one JSON record per curve incl. the matrix w and Gram matrix).
- `w_matrices/frob_w_q{7,11,13}.jsonl.gz` — these per-curve records for all 12,320 / 7,500 / 2,000 curves (the chunk files
  concatenated and sorted by D; no other change). Fields: `D`, `Dc` (coefficients c_0..c_5), `w` (8x8 integer matrix of
  w_D, columns = images of the basis vectors), `gram` (Gram matrix of that basis of the Mordell–Weil lattice E8 under the
  height pairing, even unimodular; `w^T gram w = gram`), `charpoly`, `cyc`, `det`, `rank`, `order`, `ct_roots`, `ct_norm4`,
  `snf`, `sha_group`, `sha`, `disc_fixed`, `fixed_root_type`, `fixed_root_rank`, `n_fixed_roots`, `detp`, `class_size`, timings.
  `class_index` is the GAP-order index (column `sage_index` of `weyl_e8_classes.csv`), not the canonical number `no`.
  `gram` is NOT the Gram matrix of the fixed lattice E8^w: that one is computed from (w, gram), and the Gram matrix of E8^w
  for each class is the column `fixed_gram` of `weyl_e8_classes.csv`. The frob_class CSVs agree with these records on
  every curve (class index, rank, |Sha|, disc E8^w, cycle type, det).
- `audit_unmatched.py` — runs the point-count engine `lpoly.analyse` (K = 5; `../v1_recomputation/ff_code/`) on sampled q = 11
  curves absent from the first version's data set (which holds the 146,410 squarefree D among the 161,051 monic degree-5 D).
- `merge.py` -> `frob_class_q7.csv`, `frob_class_q11_sample.csv`, `frob_class_q13_sample.csv`, `summary.md` (not shipped),
  `merge_stats.json`, `weyl_e8_classes.csv`.
- `twist_symmetry_check.py` -> `twist_symmetry_check.{md,json}` — exact twist symmetry D -> -D(-t) (w -> -w for
  q = 3 mod 4, N(C) = N(-C); trivial for q = 1 mod 4) checked on the FULL point-count datasets (q = 11: all 82 types
  paired exactly; q = 13: 67 of 84 types unpaired), the identity mav1 = -tr(w_D) on all 159,841 / 316,238 / 9,963 curves,
  and the degree-1 mean by rank vs the W(E8) limit for q = 11, 13, 23 with the explanation of the q = 13 rank-0 deviation
  (the 74% of rank-0 mass in classes without eigenvalue -1 cancels exactly at q = 3 mod 4 and not at q = 1 mod 4).

## CSV columns
`D` (as in the audit pkl), `cyc` = cyclotomic type of charpoly(w_D) (= L_unit(z)), `class_label` =
`C<index>:<charpoly>` with index into `weyl_e8_classes.json`, `class_index`, `ct_roots` = cycle type of w_D on
the 240 roots (= Frobenius orbit lengths of the minimal sections), `det` = det w_D (= -eps... see below),
`rank` = mult_1(w_D) = rank E_D(F_q(t)), `sha_group` = (E8/(1-w)E8)_tors as a product of cyclic groups,
`sha` = its order, `disc_fixed` = disc(E8^w) = Reg(E_D) (lattice normalisation; 1 for rank 0),
`fixed_root_type` = root system of the roots fixed by w_D (`0` if none), `ct_norm4`, `order` = ord(w_D) = N
(all sections are defined over F_{q^N}), `detp` = det'(1-w) = product of (1-lambda) over eigenvalues != 1
(= leading coefficient of L(E_D,T) at T = 1/q), `class_size`, `snf` = nontrivial invariant factors of 1-w,
`n_fixed_roots`, `fixed_root_rank` (rank of the sublattice spanned by fixed roots), `audit_*` and `agree_*` =
comparison with the point-count pipeline (`data/inputs/agg_q{11,13}_K5.pkl`, the runs on the non-squarefree D, and
`agg_q7_deg5.pkl`), `t_total` = seconds.

## Method (all exact; no floating point anywhere)
1. **Minimal sections.** X_D is a rational elliptic surface (chi(O) = 1) with fibres 10 I_1 + II(infinity);
   trivial lattice U, MW lattice E8 (Shioda). A section P = (x, y) in E(F_qbar(t)) has (P.O) = 0 iff x, y are
   polynomials with deg x <= 2, deg y <= 3: polynomiality <=> no pole at a finite place, and in the chart at
   infinity (s = 1/t, X = s^2 x, Y = s^3 y, minimal there since ord_s(Delta) = 2) regularity of X, Y at s = 0
   <=> deg x <= 2, deg y <= 3. Height <P,P> = 2 chi + 2 (P.O) - (contributions of reducible fibres) = 2 + 2 (P.O),
   so the sections with (P.O) = 0 are exactly the 240 roots of E8 (Shioda 1990, §8 and §10; Shioda–Schütt,
   Mordell–Weil Lattices, 2019, §6.5/§8).
   Comparing coefficients of t^0..t^6 in y^2 = x^3 + x + D gives 7 polynomial equations in
   (x2, x1, x0, y3, y2, y1, y0) over F_q. The quotient algebra A = F_q[vars]/I has F_q-dimension 240 for every
   curve (asserted), so the scheme of minimal sections is reduced and consists of the 240 roots.
2. **Frobenius orbits without root finding.** Multiplication matrices of the 7 coordinates on A (240 x 240
   over F_q; Groebner basis via Singular slimgb, normal-form reductions). A is a product of finite fields, one
   per Frobenius orbit of sections (residue field F_{q^d} <=> orbit of length d). The decomposition is computed
   by repeatedly splitting a block along the kernels of the irreducible factors h of the characteristic
   polynomial of a coordinate (or a random F_q-combination) restricted to the block; a block on which some
   element has irreducible characteristic polynomial of full degree is a field (asserted: dim ker h(M) =
   deg(h) * multiplicity, which fails if A were non-reduced). On each field block a primitive element a with
   minimal polynomial h is recorded, and each coordinate as a polynomial phi_i(a).
3. **Explicit points.** N = lcm of the block degrees (= ord w_D, <= 30). In K = F_{q^N} (Sage/PARI, fixed
   irreducible modulus) a root rho of each h is found and the orbit is (phi_i(rho^{q^k}))_i, k < d. All 240
   points are verified to satisfy y^2 = x^3 + x + D in K[t] and to be distinct. The Frobenius permutation sigma
   is x -> x^q on the coordinates (looked up in the point list); its cycle type is asserted equal to the block
   degrees.
4. **Height pairing and w_D.** For distinct minimal sections <P,Q> = chi + (P.O) + (Q.O) - (P.Q) = 1 - (P.Q),
   and (P.Q) = number of common zeros on P^1 (with multiplicity) of the binary forms x_P - x_Q (degree 2) and
   y_P - y_Q (degree 3) = deg gcd(affine parts) + min(ord_infinity); this is the local intersection number
   because sections pass through smooth points of the Weierstrass model (which is the minimal regular model
   here), where the ideal of Q restricted to P is (x_P - x_Q, y_P - y_Q). Eight roots with nonsingular Gram
   matrix are chosen greedily; the pairings of all 240 roots with them give rational coordinates; the Z-span of
   the 240 coordinate vectors is computed (Sage `span(..., ZZ)`), asserted to be even unimodular of rank 8
   (hence E8), and integer coordinates in that basis are taken. Sanity: every root has exactly 1/56/126/56/1
   roots at pairing 2/1/0/-1/-2. w_D is the integer matrix with w c(P) = c(sigma P) for all 240 roots
   (asserted for all P; asserted isometry w^T G w = G).
5. **Invariants and class.** From (G, roots, w): charpoly (cyclotomic type), det, mult_1, cycle types on roots
   and on the 2160 norm-4 vectors (PARI qfminim), Smith normal form of 1-w (Sha group = nonzero invariant
   factors > 1; the number of zero divisors is asserted = mult_1), fixed lattice = Z-kernel of w-1 (saturated),
   its Gram/disc, fixed roots -> root type (positive system from a generic functional, indecomposable positive
   roots = simple roots, Dynkin components identified by shape), det'(1-w). The class is looked up in
   `weyl_e8_classes.json` by (cyc, ct_roots); then the FULL invariant key (cyc, ct_roots, ct_norm4, SNF,
   disc(E8^w), fixed root type) of w_D is asserted equal to that of the class representative.

## Class-separation claim (verified computationally, weyl_classes.py, 14 s)
Class numbers in this section and under Results are the GAP-order index (`sage_index`), not the canonical numbers `no` used
in the paper (see the last section); e.g. sage_index 4, 110 are the canonical classes 31, 45.
W(E8) has 112 conjugacy classes and 106 distinct characteristic polynomials. The 5 charpolys shared by
several classes are: Phi_1^4 Phi_2^4 (classes 2, 5), Phi_1^2 Phi_2^2 Phi_4^2 (3, 6), Phi_1 Phi_2 Phi_4 Phi_8
(4, 110), Phi_1^3 Phi_2^3 Phi_4 (21, 107), Phi_1^2 Phi_2^2 Phi_3 Phi_6 (37, 44, 75). The pair
(charpoly, cycle type on the 240 roots) separates all 112 classes; so does every finer key used here.
In each ambiguous pair the classes differ in the Sha group and/or in the fixed lattice (e.g. classes 4 and
110: Sha = 1 with E8^w of disc 8 and no fixed roots, vs Sha = (Z/2)^2 with E8^w = A1; classes 21 and 107:
Sha = (Z/2)^2, E8^w = A3, vs Sha = 1, E8^w = 2A1 + index-2 overlattice, disc 16), so the L-polynomial
alone does NOT determine Sha as a group or the MW lattice — the section computation is necessary.

Two lattice-theoretic facts checked on all 112 classes (weyl_e8_classes.json): (i) (E8/(1-w)E8)_tors is of
the form H x H for every w in W(E8) (consistent with Cassels–Tate for Sha); (ii) det'(1-w) = |(E8/(1-w)E8)_tors|
* disc(E8^w) for every w (BSD leading term = |Sha| * Reg in the lattice normalisation, with
L(E_D,T) = det(1 - q w T | E8)); proof: (1-w)E8 = (1-w)M'^* with M' = (E8^w)^perp, M'^* = projection of E8
(unimodularity), so [M' : (1-w)M'^*] = det'(1-w)/[M'^* : M'] and [M'^* : M'] = disc(M') = disc(E8^w).

## Results (`merge_stats.json`; merge.py also writes a summary.md, not shipped)
- q = 7: 12,320 curves (all of F5(7)), 0 errors. q = 11: 7,500 curves, 0 errors. q = 13: seeded uniform
  sample of 2,000 of the 316,238 curves of F5(13) (`random.Random(2026).sample`, 20
  chunks, 5 min wall), 0 errors; cross-checked against `agg_q13_K5.pkl` + `agg_q13_extra.pkl` (union =
  all monic degree-5 D): charpoly, rank, det(w_D) = eps and mav1 = -tr(w_D) agree 2,000/2,000, rank-0 |Sha| 631/631;
  74 classes observed; the q = 13 point-count data are sound curve by curve.
- Cross-checks against the independent point-count pipeline (`agg_q7_deg5.pkl`;
  `agg_q{11,13}_K5.pkl` + `agg_q{11,13}_extra.pkl`), curve by curve: charpoly(w_D) = L_unit type
  12,320/12,320, 7,500/7,500, 2,000/2,000; rank = mult_1(w_D) likewise; det(w_D) = root number eps likewise; degree-1
  mean trace mav1 = -tr(w_D) likewise; for rank 0, det(1 - w_D) = |Sha| (BSD) 4,291/4,291, 2,626/2,626, 631/631.
  No disagreement anywhere.
- Per curve, det'(1-w) = |(E8/(1-w)E8)_tors| * disc(E8^w) holds and the torsion group is of the form H x H
  (12,320/12,320 and 7,500/7,500), as the class table predicts.
- Classes observed: 65 of 112 at q = 7 (62 charpolys), 84 of 112 at q = 11 (80 charpolys). All five
  charpoly-ambiguous groups are realised by several classes in the data, e.g. Phi_1 Phi_2 Phi_4 Phi_8:
  at q = 7 the 1,274 such curves split 1,120 (class 4) + 154 (class 110); at q = 11: 431 (class 4, Sha = 1, Reg 8) vs 81 (class 110,
  Sha = (Z/2)^2, E(K) = A1); |Sha| = 16 occurs both as (Z/4)^2 (68 curves at q = 11) and (Z/2)^4 (24 curves).
- Exact symmetries: t -> t + c makes every count divisible by q; D -> -D(-t) is the twist by -1 (constant field
  extension F_{q^2} for q = 3 mod 4), w -> -w, so N(C) = N(-C) exactly at q = 7, 11, 23 (verified on the full q = 7 class
  counts and the full q = 11 charpoly counts); for q = 1 mod 4 (q = 13) it is an isomorphism E_D = E_{-D(-t)} and gives
  no relation. Note: -4/27 is a square iff q = 1 mod 3, i.e. at q = 7 AND 13 (not only 13); q = 13 is the only q = 1 mod 4.
- GAP cross-check (`gap_conjugacy_check.py`, permutation representation on the 240 roots): for up to 30 curves
  per observed class and q, w_D (transported to the standard E8 by an explicit isometry) is conjugate to the
  stored class representative and not conjugate to any other class with the same charpoly — see
  `gap_conjugacy_check.json` (3,619/3,619 curves over 149 (q, class) pairs confirmed, 55 s). The class identification by the invariant key is
  therefore doubly verified.

## Runtime and precision
Sage 10.8 (`sage -python`), 16–20 processes on 20 cores; total wall time ~65 min for both runs. Mean 4.5 s
(q = 7) and 5.6 s (q = 11) per curve including oversubscription (2 s for ord w = 4, ~6 s for ord w = 30; the
cost is dominated by the ~1,900 polynomial gcds over F_{q^N} and the 240x240 linear algebra over F_q).
Everything is exact: finite-field arithmetic, integer/rational linear algebra, Smith normal forms. No
floating point anywhere. Class table: 14 s.

## What was NOT checked
- D with 4 + 27 D^2 not squarefree (4,487 at q = 7, of which 574 have D non-squarefree): outside the family, not computed.
- The class of w_D is identified by the invariant key for every curve (rigorous: the key is a class function
  separating the 112 classes); the explicit GAP `IsConjugate` test was run for up to 30 curves per observed
  class, not for all 19,820 curves.
- Sha as a GROUP is identified with (E8/(1-w_D)E8)_tors through Theorem A'(ii); what is computed
  here is that lattice group, whose order agrees with |Sha| from BSD on every rank-0 curve.
- Theorem numbers in Shioda / Shioda–Schütt cited above were not verified against the sources.

## Canonical class numbering (2026-09-26)
`data/scripts/canonical_classes.py` post-processes the files written by merge.py: the GAP-order `index`/`class_index`
is kept as `sage_index`, and every class carries the canonical number `no` / `class_no` (1..112: sorted by mult_1 ascending,
class size descending, charpoly) and the label `no:charpoly`; the intrinsic label is (charpoly, ct_roots). weyl_e8_classes.csv
is the single index table used by the paper (Tables 14–20) and by the per-curve files; the pre-relabelling versions
(*.sage_order.bak) are not shipped; `sage_index` keeps the GAP order. Rerunning merge.py must be followed by canonical_classes.py.


==> anc/sections/audit_unmatched.py <==
"""Run the (unmodified) audit engine lpoly.analyse(q, coeffs, K=5) on the curves of the q=11 sample
that are absent from ../../audit/data/agg_q11_K5.pkl (the v1 dataset covers only 146,410 of the
161,051 monic degree-5 D), so that every sampled curve has an independent point-count L-polynomial.
Usage: sage -python audit_unmatched.py   -> scratch/audit_extra_q11.jsonl (D, cyc, rank, sha, L1).
Needs scratch/audit_q11_D_index.txt (D strings present in the audit pkl; written by merge-side python)."""
import sys, os, json, glob, time
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.normpath(os.path.join(HERE, '..', '..', 'audit', 'ff_code')))
from lpoly import analyse
q = int(sys.argv[1]) if len(sys.argv) > 1 else 11
SCR = os.path.join(HERE, '..', 'scratch')
OUT = os.path.join(SCR, f'audit_extra_q{q}.jsonl')
known = set(open(os.path.join(SCR, f'audit_q{q}_D_index.txt')).read().split('\n'))
done = set()
if os.path.exists(OUT):
    for line in open(OUT):
        done.add(json.loads(line)['D'])
todo = []
for fn in sorted(glob.glob(os.path.join(SCR, f'frob_q{q}_chunk*.jsonl'))):
    for line in open(fn):
        r = json.loads(line)
        if 'error' in r: continue
        if r['D'] not in known and r['D'] not in done:
            todo.append((r['D'], r['Dc']))
print(len(todo), 'curves to analyse with the audit engine', flush=True)
t0 = time.time()
with open(OUT, 'a') as f:
    for i, (D, Dc) in enumerate(todo):
        res = analyse(q, Dc, 5)
        assert res['D'] == D, (res['D'], D)
        rec = dict(D=D, cyc=res.get('cyc_label'), rank=res.get('rank'), sha=(int(res['sha_bsd']) if res.get('sha_bsd') is not None and res['sha_bsd'].denominator == 1 else None), L1=res.get('L_at_1_over_q'), eps=res.get('epsilon'), mav1=(res['mean_av']['1'] if isinstance(res.get('mean_av'), dict) and '1' in res['mean_av'] else (res['mean_av'][1] if isinstance(res.get('mean_av'), dict) else None)),
                   sqfree=res.get('disc_squarefree'), L_degree=res.get('L_degree'))
        f.write(json.dumps(rec, default=str) + '\n'); f.flush()
        if (i + 1) % 20 == 0: print(i + 1, 'done', round(time.time() - t0), 's', flush=True)
print('finished', len(todo), 'in', round(time.time() - t0), 's')


==> anc/sections/frob_class_q13_sample.csv <==
D,cyc,class_no,class_label,ct_roots,tr_w,audit_mav1,agree_mav1,det,rank,sha_group,sha,disc_fixed,fixed_root_type,ct_norm4,order,detp,class_size,snf,n_fixed_roots,fixed_root_rank,audit_cyc,audit_rank,audit_sha,audit_eps,agree_cyc,agree_rank,agree_sha,agree_eps,t_total,detp_identity_ok,sage_index
t^5 + 9*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.263,True,4
t^5 + 12*t + 4,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.382,True,55
t^5 + 5*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.456,True,101
t^5 + 5*t^2 + t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.24,True,98
t^5 + 12*t^2 + t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.778,True,66
t^5 + 8*t^3 + t^2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.799,True,79
t^5 + t^4 + 10*t^3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.702,True,66
t^5 + 2*t^4 + 3*t^2,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.275,True,56
t^5 + 2*t^4 + 8*t^2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.348,True,4
t^5 + 9*t^3 + 6*t^2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.523,True,79
t^5 + t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.35,True,58
t^5 + 8*t^3 + t + 11,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.207,True,8
t^5 + t^4 + 10*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.145,True,44
t^5 + 2*t^3 + 8*t + 6,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.373,True,8
t^5 + 3*t^2 + 7*t + 2,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.19,True,47
t^5 + 4*t^4 + 2*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.516,True,4
t^5 + 5*t^4 + 9*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.289,True,98
t^5 + 5*t^4 + t^3 + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.157,True,92
t^5 + 7*t^4 + 4*t + 1,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.548,True,29
t^5 + 9*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.726,True,61
t^5 + 9*t^3 + 9*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.598,True,17
t^5 + t^3 + 2*t^2 + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.04,True,60
t^5 + t^3 + 7*t^2 + 7,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.695,True,80
t^5 + t^4 + 4*t^2 + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.831,True,66
t^5 + 10*t^3 + 6*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.023,True,44
t^5 + 11*t^3 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.625,True,66
t^5 + 12*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.448,True,4
t^5 + 12*t^4 + 9*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.327,True,98
t^5 + 4*t^4 + 10*t + 1,Phi_10^2,18,18:Phi_10^2,10^24,2,-2.0,True,1,0,1,1,1,0,10^216,10,1,1161216,-,0,0,Phi_10^2,0,1.0,1,True,True,True,True,2.517,True,89
t^5 + 5*t^2 + 11*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.684,True,98
t^5 + 5*t^4 + 9*t + 10,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.621,True,54
t^5 + 11*t^3 + 5*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,2.839,True,98
t^5 + 2*t^4 + t^3 + 6*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.72,True,66
t^5 + 3*t^3 + 11*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.731,True,66
t^5 + 3*t^4 + 2*t^2 + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.699,True,95
t^5 + 3*t^4 + 7*t^3 + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.674,True,102
t^5 + 4*t^4 + 4*t^3 + 1,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.247,True,7
t^5 + 4*t^4 + 4*t^3 + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.546,True,91
t^5 + 5*t^3 + 8*t^2 + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.347,True,98
t^5 + 5*t^4 + 3*t^3 + 4,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.096,True,55
t^5 + 6*t^4 + 5*t^2 + t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.775,True,66
t^5 + 7*t^2 + 10*t + 11,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.118,True,47
t^5 + 7*t^4 + 2*t^2 + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.283,True,30
t^5 + 9*t^4 + t^2 + 7*t,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.751,True,60
t^5 + t^4 + 10*t^2 + 12,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.583,True,91
t^5 + 10*t^4 + 2*t^3 + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.616,True,17
t^5 + 11*t^4 + 6*t^2 + t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.481,True,4
t^5 + 11*t^4 + 7*t^3 + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.757,True,60
t^5 + 11*t^4 + 8*t^3 + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.135,True,75
t^5 + 3*t^3 + 7*t^2 + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.829,True,95
t^5 + 5*t^3 + 12*t^2 + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.824,True,66
t^5 + 8*t^4 + t^3 + 10*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.298,True,59
t^5 + t^4 + 11*t^2 + 6*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.821,True,62
t^5 + 2*t^3 + 5*t^2 + 4*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.869,True,62
t^5 + 3*t^4 + 7*t^3 + 5*t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.725,True,98
t^5 + 3*t^4 + t^3 + t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.938,True,92
t^5 + 4*t^4 + 4*t^2 + 9*t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.369,True,98
t^5 + 5*t^3 + 5*t^2 + 9*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.755,True,79
t^5 + 5*t^4 + t^3 + 9*t^2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,4.074,True,98
t^5 + 6*t^3 + 6*t^2 + 5*t,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.532,True,80
t^5 + 6*t^4 + 3*t^3 + 6*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.266,True,59
t^5 + 6*t^4 + t^2 + t + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.323,True,30
t^5 + 7*t^4 + 4*t^3 + 3*t,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,2.982,True,47
t^5 + 7*t^4 + 6*t^2 + 6*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.241,True,96
t^5 + 7*t^4 + 9*t^2 + 5*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.295,True,4
t^5 + 8*t^4 + 2*t^3 + 2*t,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.486,True,100
t^5 + 8*t^4 + t^3 + t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.012,True,95
t^5 + 9*t^4 + 3*t^3 + 3*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.63,True,66
t^5 + 9*t^4 + 3*t^3 + 7*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.688,True,66
t^5 + t^3 + 10*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.481,True,102
t^5 + t^3 + t^2 + 6*t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.262,True,59
t^5 + t^4 + 4*t^3 + t + 9,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.271,True,55
t^5 + t^4 + 7*t^2 + t + 4,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.644,True,18
t^5 + 10*t^3 + 7*t^2 + 9*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.65,True,79
t^5 + 10*t^4 + 2*t^2 + 5*t,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.608,True,106
t^5 + 12*t^4 + 5*t^3 + 8*t,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.803,True,97
t^5 + 4*t^3 + 7*t^2 + 11*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.607,True,79
t^5 + 5*t^4 + 11*t^2 + 9*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.314,True,4
t^5 + 8*t^3 + 7*t^2 + 11*t,Phi_1^3 * Phi_2 * Phi_4 * Phi_6,92,92:Phi_1^3 * Phi_2 * Phi_4 * Phi_6,12^10 6^8 4^15 1^12,3,-3.0,True,-1,3,1,1,4,A3,12^138 6^39 4^63 2^6 1^6,12,4,1209600,-,12,3,Phi_1^3 * Phi_2 * Phi_4 * Phi_6,3,,-1,True,True,,True,2.713,True,108
t^5 + 9*t^4 + 11*t^3 + 8*t,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.711,True,61
t^5 + 9*t^4 + 12*t^3 + 5*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.414,True,4
t^5 + t^3 + 6*t^2 + t + 11,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.955,True,83
t^5 + t^4 + 3*t^3 + t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.873,True,55
t^5 + t^4 + 5*t^3 + 12*t^2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.773,True,60
t^5 + t^4 + 9*t^3 + t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.905,True,60
t^5 + t^4 + t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.3,True,4
t^5 + 10*t^3 + 6*t^2 + 10*t,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,1,-1.0,True,-1,3,1,1,12,2A1,12^138 6^26 4^63 3^26 2^3 1^12,12,12,3628800,-,4,2,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,,-1,True,True,,True,2.751,True,74
t^5 + 10*t^4 + 12*t^3 + 6*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.518,True,4
t^5 + 12*t^4 + 2*t^3 + 10*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.975,True,62
t^5 + 12*t^4 + 9*t^3 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.604,True,4
t^5 + 2*t^3 + t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.002,True,101
t^5 + 2*t^4 + t^2 + 6*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.248,True,44
t^5 + 2*t^4 + t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.262,True,4
t^5 + 2*t^4 + t^3 + 8*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.703,True,61
t^5 + 3*t^4 + 2*t^3 + 7*t^2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.913,True,92
t^5 + 3*t^4 + 3*t^3 + t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.395,True,4
t^5 + 3*t^4 + 4*t^3 + 6*t^2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.537,True,92
t^5 + 3*t^4 + t^2 + 2*t + 3,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.755,True,106
t^5 + 3*t^4 + t^3 + 9*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.504,True,98
t^5 + 4*t^3 + 7*t^2 + t + 9,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,1,-1.0,True,-1,3,1,1,12,2A1,12^138 6^26 4^63 3^26 2^3 1^12,12,12,3628800,-,4,2,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,,-1,True,True,,True,2.492,True,74
t^5 + 4*t^4 + 3*t^3 + t + 4,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.611,True,47
t^5 + 4*t^4 + 4*t^3 + t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.737,True,43
t^5 + 4*t^4 + 5*t^3 + 5*t^2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.032,True,44
t^5 + 5*t^4 + t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.581,True,80
t^5 + 7*t^4 + 6*t^2 + t + 4,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.173,True,70
t^5 + 7*t^4 + 8*t^2 + t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.576,True,66
t^5 + 7*t^4 + t^2 + 5*t + 4,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.658,True,56
t^5 + 8*t^4 + t^2 + 2*t + 8,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.511,True,7
t^5 + 9*t^3 + 3*t^2 + t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.879,True,79
t^5 + 9*t^4 + t^2 + 4*t + 3,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.444,True,60
t^5 + t^4 + 2*t^2 + 7*t + 9,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.765,True,62
t^5 + t^4 + 3*t^2 + 6*t + 2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.99,True,92
t^5 + t^4 + 4*t^3 + 6*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.25,True,110
t^5 + t^4 + 4*t^3 + t^2 + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.116,True,30
t^5 + t^4 + 6*t^2 + 7*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.204,True,57
t^5 + t^4 + 6*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.46,True,31
t^5 + t^4 + 6*t^3 + t^2 + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.435,True,30
t^5 + t^4 + 9*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.491,True,101
t^5 + 10*t^3 + 2*t^2 + t + 4,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.407,True,31
t^5 + 10*t^4 + t^3 + 2*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.542,True,4
t^5 + 12*t^3 + 2*t^2 + t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.71,True,96
t^5 + 12*t^4 + 10*t^3 + 12*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.154,True,59
t^5 + 2*t^3 + t^2 + 5*t + 10,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.807,True,105
t^5 + 2*t^4 + 12*t^3 + t + 9,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.685,True,29
t^5 + 3*t^4 + 3*t^3 + t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.627,True,101
t^5 + 4*t^4 + 5*t^3 + 12*t^2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.765,True,42
t^5 + 5*t^4 + 12*t^3 + 6*t^2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.706,True,110
t^5 + 5*t^4 + t^3 + 11*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.518,True,95
t^5 + 7*t^3 + t^2 + 11*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.744,True,48
t^5 + 7*t^3 + t^2 + 12*t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.86,True,79
t^5 + 7*t^3 + t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.465,True,4
t^5 + t^3 + 10*t^2 + 2*t + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.504,True,91
t^5 + t^3 + 12*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.919,True,61
t^5 + t^4 + 11*t^3 + 3*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.33,True,59
t^5 + t^4 + 11*t^3 + 8*t + 7,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.297,True,65
t^5 + t^4 + 7*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.228,True,31
t^5 + t^4 + 8*t^3 + 9*t + 10,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.492,True,53
t^5 + 10*t^3 + t^2 + 6*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.604,True,42
t^5 + 11*t^4 + 10*t^3 + t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.707,True,43
t^5 + 11*t^4 + 12*t^3 + t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.747,True,17
t^5 + 2*t^3 + 4*t^2 + 4*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.628,True,98
t^5 + 2*t^3 + 6*t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.683,True,66
t^5 + 2*t^3 + 6*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.703,True,66
t^5 + 2*t^3 + 7*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.718,True,62
t^5 + 2*t^3 + 9*t^2 + 4*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.263,True,98
t^5 + 2*t^3 + 9*t^2 + 9*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.315,True,98
t^5 + 2*t^4 + 2*t^3 + 6*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.538,True,91
t^5 + 2*t^4 + 2*t^3 + 7*t + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.373,True,61
t^5 + 2*t^4 + 3*t^3 + 6*t + 1,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.331,True,59
t^5 + 2*t^4 + 3*t^3 + 8*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.548,True,17
t^5 + 2*t^4 + 3*t^3 + 9*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.754,True,43
t^5 + 2*t^4 + 4*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.316,True,31
t^5 + 2*t^4 + 5*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.418,True,4
t^5 + 2*t^4 + 5*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.102,True,96
t^5 + 2*t^4 + 7*t^3 + 7*t + 4,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.825,True,3
t^5 + 2*t^4 + 9*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.289,True,31
t^5 + 2*t^4 + 9*t^3 + 8*t + 4,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.158,True,59
t^5 + 2*t^4 + t^3 + 6*t^2 + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.833,True,60
t^5 + 2*t^4 + t^3 + 8*t^2 + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.574,True,102
t^5 + 3*t^3 + 3*t^2 + 6*t + 1,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,51,51:Phi_1 * Phi_2 * Phi_3^2 * Phi_6,6^35 3^8 2^2 1^2,-1,1.0,True,-1,1,Z/3 x Z/3,9,2,A1,6^348 3^24,6,18,2419200,3 3,2,1,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,1,,-1,True,True,,True,2.118,True,104
t^5 + 3*t^3 + 7*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.933,True,61
t^5 + 3*t^3 + 7*t^2 + 8*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.661,True,79
t^5 + 3*t^3 + 7*t^2 + 8*t + 4,Phi_10^2,18,18:Phi_10^2,10^24,2,-2.0,True,1,0,1,1,1,0,10^216,10,1,1161216,-,0,0,Phi_10^2,0,1.0,1,True,True,True,True,2.514,True,89
t^5 + 3*t^3 + 7*t^2 + 9*t + 7,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.33,True,111
t^5 + 3*t^3 + 8*t^2 + 5*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.484,True,98
t^5 + 3*t^4 + 6*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.081,True,57
t^5 + 3*t^4 + 7*t^2 + 6*t + 5,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.583,True,48
t^5 + 3*t^4 + 8*t^3 + 2*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.479,True,4
t^5 + 3*t^4 + 9*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.426,True,31
t^5 + 3*t^4 + t^3 + 4*t^2 + 1,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,1.974,True,7
t^5 + 4*t^3 + 4*t^2 + 4*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.148,True,60
t^5 + 4*t^3 + 9*t^2 + 9*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.624,True,48
t^5 + 4*t^4 + 2*t^3 + 9*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.205,True,4
t^5 + 4*t^4 + 3*t^3 + 4*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.362,True,4
t^5 + 4*t^4 + 4*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.335,True,30
t^5 + 4*t^4 + 4*t^3 + 4*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.516,True,4
t^5 + 4*t^4 + 7*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.69,True,101
t^5 + 4*t^4 + 7*t^3 + 8*t + 2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.979,True,92
t^5 + 5*t^3 + 4*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.874,True,95
t^5 + 5*t^3 + 4*t^2 + 4*t + 9,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.938,True,97
t^5 + 5*t^3 + 6*t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,1,-1.0,True,-1,1,1,1,6,0,6^358 3^4,6,6,2419200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,,-1,True,True,,True,2.196,True,103
t^5 + 5*t^3 + 6*t^2 + 8*t + 9,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.178,True,47
t^5 + 5*t^4 + 2*t^3 + 5*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.821,True,60
t^5 + 5*t^4 + 5*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.884,True,43
t^5 + 5*t^4 + 6*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.712,True,43
t^5 + 5*t^4 + 7*t^3 + 8*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,77,77:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^35 3^6 2^3 1^6,0,0.0,True,1,2,Z/2 x Z/2,4,3,A2,6^350 3^8 2^18,6,12,1612800,2 2,6,2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.272,True,37
t^5 + 5*t^4 + 8*t^3 + 4*t + 9,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.799,True,62
t^5 + 5*t^4 + 9*t^3 + 6*t + 5,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.581,True,97
t^5 + 5*t^4 + t^3 + 9*t^2 + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.316,True,98
t^5 + 6*t^3 + 2*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.742,True,66
t^5 + 6*t^3 + 5*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.574,True,4
t^5 + 6*t^3 + 8*t^2 + 9*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.021,True,60
t^5 + 6*t^3 + 9*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.399,True,4
t^5 + 6*t^3 + 9*t^2 + 4*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.384,True,4
t^5 + 6*t^4 + 2*t^2 + 5*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.714,True,48
t^5 + 6*t^4 + 5*t^3 + 4*t + 4,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.805,True,79
t^5 + 6*t^4 + 6*t^3 + 3*t + 6,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.49,True,91
t^5 + 6*t^4 + 6*t^3 + 8*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.786,True,79
t^5 + 6*t^4 + 7*t^3 + 4*t + 9,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.119,True,55
t^5 + 6*t^4 + t^3 + 10*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.294,True,4
t^5 + 7*t^3 + 2*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.815,True,43
t^5 + 7*t^3 + 7*t^2 + 2*t + 7,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.406,True,111
t^5 + 7*t^3 + 7*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.789,True,66
t^5 + 7*t^3 + 8*t^2 + 8*t + 6,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.057,True,92
t^5 + 7*t^4 + 4*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.479,True,101
t^5 + 7*t^4 + 4*t^3 + 8*t + 7,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.609,True,29
t^5 + 7*t^4 + 5*t^2 + 4*t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.281,True,59
t^5 + 7*t^4 + 6*t^3 + 8*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.653,True,95
t^5 + 7*t^4 + 7*t^2 + 2*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.143,True,59
t^5 + 7*t^4 + 8*t^3 + 7*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.341,True,30
t^5 + 7*t^4 + 9*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.379,True,102
t^5 + 7*t^4 + 9*t^2 + 4*t + 3,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.416,True,47
t^5 + 7*t^4 + 9*t^3 + 7*t + 2,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.662,True,18
t^5 + 7*t^4 + t^3 + 7*t^2 + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.134,True,57
t^5 + 7*t^4 + t^3 + t^2 + 2*t,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.488,True,47
t^5 + 8*t^3 + 2*t^2 + 2*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.779,True,66
t^5 + 8*t^3 + 2*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.753,True,62
t^5 + 8*t^3 + 3*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.747,True,66
t^5 + 8*t^3 + 4*t^2 + 9*t + 1,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,3.228,True,83
t^5 + 8*t^4 + 2*t^3 + 4*t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.631,True,98
t^5 + 8*t^4 + 2*t^3 + t^2 + 8,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.199,True,62
t^5 + 8*t^4 + 3*t^3 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.424,True,110
t^5 + 8*t^4 + 3*t^3 + t^2 + t,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.305,True,111
t^5 + 8*t^4 + 5*t^2 + 7*t + 3,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.594,True,56
t^5 + 8*t^4 + 6*t^3 + 3*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.308,True,30
t^5 + 8*t^4 + 6*t^3 + 8*t + 6,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.235,True,59
t^5 + 8*t^4 + t^3 + 5*t^2 + 4,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.724,True,91
t^5 + 9*t^3 + 2*t^2 + 4*t + 4,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.759,True,48
t^5 + 9*t^3 + 2*t^2 + 9*t + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.237,True,47
t^5 + 9*t^3 + 9*t^2 + 7*t + 7,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.623,True,99
t^5 + 9*t^4 + 2*t^3 + 9*t + 4,Phi_1^3 * Phi_2 * Phi_8,90,90:Phi_1^3 * Phi_2 * Phi_8,8^27 2^6 1^12,2,-2.0,True,-1,3,1,1,4,A3,8^267 2^9 1^6,8,4,1814400,-,12,3,Phi_1^3 * Phi_2 * Phi_8,3,,-1,True,True,,True,2.294,True,93
t^5 + 9*t^4 + 3*t^2 + 6*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.794,True,55
t^5 + 9*t^4 + 6*t^2 + 7*t + 7,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.396,True,69
t^5 + 9*t^4 + 7*t^2 + 7*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.856,True,60
t^5 + 9*t^4 + 7*t^3 + 6*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.992,True,55
t^5 + 9*t^4 + 7*t^3 + 6*t + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.713,True,91
t^5 + 9*t^4 + 8*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.759,True,42
t^5 + 9*t^4 + 8*t^2 + 7*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.387,True,98
t^5 + 9*t^4 + 8*t^2 + 8*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.568,True,98
t^5 + 9*t^4 + 9*t^2 + 4*t + 5,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.496,True,48
t^5 + 9*t^4 + 9*t^2 + 6*t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.235,True,92
t^5 + t^3 + 11*t^2 + 12*t + 2,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.413,True,100
t^5 + t^3 + 11*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.642,True,42
t^5 + t^3 + 12*t^2 + 11*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.13,True,96
t^5 + t^4 + 11*t^3 + t^2 + 12,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.916,True,62
t^5 + t^4 + 12*t^2 + 12*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.354,True,79
t^5 + t^4 + 4*t^3 + 8*t^2 + 9,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.555,True,100
t^5 + t^4 + 6*t^3 + 4*t^2 + 1,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.474,True,58
t^5 + t^4 + 6*t^3 + 8*t^2 + 4,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,2.244,True,107
t^5 + t^4 + 8*t^3 + 3*t^2 + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.34,True,4
t^5 + t^4 + 9*t^3 + 9*t^2 + 8,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.783,True,101
t^5 + t^4 + t^3 + 6*t^2 + 2*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.971,True,96
t^5 + 10*t^3 + 7*t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.024,True,61
t^5 + 10*t^4 + 2*t^2 + 7*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.532,True,98
t^5 + 10*t^4 + 5*t^3 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.975,True,3
t^5 + 10*t^4 + 7*t^2 + 2*t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.112,True,79
t^5 + 10*t^4 + 7*t^3 + 9*t + 6,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.298,True,31
t^5 + 10*t^4 + 8*t^2 + 2*t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.478,True,98
t^5 + 10*t^4 + t^3 + 9*t^2 + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.554,True,31
t^5 + 11*t^3 + 6*t^2 + 4*t + 6,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.167,True,111
t^5 + 11*t^3 + 7*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.283,True,4
t^5 + 11*t^3 + 7*t^2 + 8*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.763,True,92
t^5 + 11*t^4 + 2*t^3 + t^2 + 6,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.623,True,91
t^5 + 11*t^4 + 3*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.878,True,96
t^5 + 11*t^4 + 4*t^2 + 5*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.584,True,101
t^5 + 11*t^4 + 4*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.404,True,31
t^5 + 11*t^4 + 6*t^2 + 7*t + 2,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.419,True,59
t^5 + 11*t^4 + 6*t^3 + 4*t + 3,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.307,True,30
t^5 + 11*t^4 + 7*t^3 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.707,True,101
t^5 + 11*t^4 + 7*t^3 + 3*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.372,True,62
t^5 + 11*t^4 + 8*t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.822,True,61
t^5 + 11*t^4 + 8*t^2 + 7*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.891,True,79
t^5 + 11*t^4 + t^3 + 7*t^2 + t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.592,True,98
t^5 + 11*t^4 + t^3 + 8*t^2 + 1,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.501,True,111
t^5 + 12*t^3 + 4*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.091,True,30
t^5 + 12*t^3 + 7*t^2 + 4*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.559,True,98
t^5 + 12*t^3 + 7*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.005,True,96
t^5 + 12*t^3 + 7*t^2 + 9*t + 6,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.502,True,99
t^5 + 12*t^3 + 8*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.673,True,66
t^5 + 12*t^3 + 8*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.249,True,43
t^5 + 12*t^4 + 3*t^2 + 9*t + 8,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.588,True,79
t^5 + 12*t^4 + 6*t^3 + 8*t + 8,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.102,True,8
t^5 + 2*t^3 + 10*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.584,True,4
t^5 + 2*t^3 + 11*t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.313,True,4
t^5 + 2*t^3 + 9*t^2 + 5*t + 11,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.824,True,62
t^5 + 2*t^4 + 10*t^3 + 2*t + 3,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.625,True,60
t^5 + 2*t^4 + 3*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.462,True,110
t^5 + 2*t^4 + 5*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.776,True,61
t^5 + 2*t^4 + 6*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.44,True,30
t^5 + 2*t^4 + 9*t^3 + 2*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.58,True,66
t^5 + 2*t^4 + 9*t^3 + 5*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.778,True,60
t^5 + 2*t^4 + t^3 + 4*t^2 + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.73,True,61
t^5 + 3*t^3 + 10*t^2 + 4*t + 8,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.487,True,99
t^5 + 3*t^3 + 2*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.501,True,102
t^5 + 3*t^3 + 5*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.392,True,4
t^5 + 3*t^3 + 5*t^2 + 5*t + 10,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.089,True,55
t^5 + 3*t^3 + 8*t^2 + 11*t + 9,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.722,True,99
t^5 + 3*t^3 + 9*t^2 + 10*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.754,True,60
t^5 + 3*t^3 + 9*t^2 + 10*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.309,True,59
t^5 + 3*t^3 + 9*t^2 + 5*t + 11,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.651,True,106
t^5 + 3*t^4 + 10*t^3 + 7*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.095,True,96
t^5 + 3*t^4 + 11*t^2 + 4*t + 3,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.275,True,98
t^5 + 3*t^4 + 12*t^3 + 8*t + 2,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.725,True,62
t^5 + 3*t^4 + 12*t^3 + 9*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.256,True,58
t^5 + 3*t^4 + 2*t^2 + 10*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.787,True,17
t^5 + 3*t^4 + 4*t^2 + 8*t + 10,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.213,True,92
t^5 + 3*t^4 + 5*t^3 + 11*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.217,True,31
t^5 + 3*t^4 + 5*t^3 + 5*t + 12,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.865,True,62
t^5 + 3*t^4 + 6*t^2 + 3*t + 11,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.421,True,47
t^5 + 3*t^4 + 7*t^3 + 4*t + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.402,True,92
t^5 + 4*t^3 + 10*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.116,True,62
t^5 + 4*t^3 + 3*t^2 + 2*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.594,True,98
t^5 + 4*t^3 + 5*t^2 + 2*t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.504,True,98
t^5 + 4*t^4 + 11*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.415,True,101
t^5 + 4*t^4 + 11*t^2 + 4*t + 6,Phi_1 * Phi_2^3 * Phi_6^2,53,53:Phi_1 * Phi_2^3 * Phi_6^2,6^38 2^5 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,6^354 2^18,6,8,1612800,2 2,2,1,Phi_1 * Phi_2^3 * Phi_6^2,1,,-1,True,True,,True,2.208,True,46
t^5 + 4*t^4 + 11*t^3 + 5*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.558,True,48
t^5 + 4*t^4 + 2*t^2 + 12*t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.128,True,92
t^5 + 4*t^4 + 4*t^3 + 2*t + 11,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.344,True,111
t^5 + 4*t^4 + 4*t^3 + 5*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.912,True,60
t^5 + 4*t^4 + 4*t^3 + t^2 + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.53,True,98
t^5 + 4*t^4 + 8*t^2 + 11*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.235,True,44
t^5 + 4*t^4 + 8*t^3 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.696,True,101
t^5 + 4*t^4 + 9*t^3 + 10*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.33,True,4
t^5 + 5*t^3 + 10*t^2 + 7*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.935,True,79
t^5 + 5*t^3 + 12*t^2 + 9*t + 8,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.427,True,53
t^5 + 5*t^3 + 8*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.165,True,30
t^5 + 5*t^4 + 11*t^3 + 8*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.084,True,75
t^5 + 5*t^4 + 2*t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.682,True,66
t^5 + 5*t^4 + 2*t^3 + t^2 + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.994,True,4
t^5 + 5*t^4 + 7*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.801,True,43
t^5 + 6*t^3 + 10*t^2 + 4*t + 1,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.74,True,83
t^5 + 6*t^3 + 12*t^2 + 3*t + 8,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.969,True,3
t^5 + 6*t^3 + 12*t^2 + 9*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.002,True,79
t^5 + 6*t^3 + 2*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.485,True,110
t^5 + 6*t^3 + 4*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.012,True,96
t^5 + 6*t^3 + 8*t^2 + 10*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.357,True,44
t^5 + 6*t^4 + 10*t^2 + 9*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.507,True,98
t^5 + 6*t^4 + 11*t^2 + 7*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.843,True,60
t^5 + 6*t^4 + 11*t^3 + 4*t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.507,True,98
t^5 + 6*t^4 + 11*t^3 + 6*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.979,True,79
t^5 + 6*t^4 + 12*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.386,True,4
t^5 + 6*t^4 + 2*t^2 + 11*t + 9,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.933,True,84
t^5 + 6*t^4 + 3*t^3 + 5*t + 11,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.332,True,56
t^5 + 6*t^4 + 4*t^3 + 11*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.419,True,110
t^5 + 6*t^4 + 5*t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,3.088,True,42
t^5 + 7*t^3 + 10*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.566,True,4
t^5 + 7*t^3 + 10*t^2 + 4*t + 6,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.694,True,97
t^5 + 7*t^3 + 10*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.482,True,101
t^5 + 7*t^3 + 2*t^2 + 3*t + 11,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.472,True,48
t^5 + 7*t^4 + 11*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.845,True,95
t^5 + 7*t^4 + 11*t^2 + 8*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.001,True,92
t^5 + 7*t^4 + 11*t^3 + 2*t + 6,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.563,True,54
t^5 + 7*t^4 + 11*t^3 + 7*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.912,True,61
t^5 + 7*t^4 + 12*t^3 + 3*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.183,True,98
t^5 + 7*t^4 + 4*t^3 + 8*t + 10,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.813,True,3
t^5 + 7*t^4 + 5*t^2 + 12*t + 5,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.033,True,78
t^5 + 7*t^4 + 5*t^2 + 3*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.145,True,59
t^5 + 7*t^4 + 7*t^3 + 11*t + 8,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.245,True,59
t^5 + 7*t^4 + 8*t^2 + 5*t + 10,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.829,True,97
t^5 + 8*t^3 + 6*t^2 + 10*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.1,True,61
t^5 + 8*t^3 + 8*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.006,True,96
t^5 + 8*t^4 + 11*t^3 + 2*t + 4,Phi_3^2 * Phi_6^2,22,22:Phi_3^2 * Phi_6^2,6^36 3^8,0,0.0,True,1,0,Z/3 x Z/3,9,1,0,6^356 3^8,6,9,403200,3 3,0,0,Phi_3^2 * Phi_6^2,0,9.0,1,True,True,True,True,2.163,True,34
t^5 + 8*t^4 + 4*t^3 + 4*t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.566,True,98
t^5 + 8*t^4 + 7*t^3 + 7*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.09,True,79
t^5 + 8*t^4 + t^3 + 10*t^2 + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.334,True,4
t^5 + 9*t^4 + 10*t^2 + 3*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.928,True,60
t^5 + 9*t^4 + 10*t^2 + 5*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.926,True,60
t^5 + 9*t^4 + 10*t^3 + 8*t + 3,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.941,True,3
t^5 + 9*t^4 + 11*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.658,True,4
t^5 + 9*t^4 + 12*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.891,True,95
t^5 + 9*t^4 + 2*t^2 + 11*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.704,True,98
t^5 + 9*t^4 + 6*t^2 + 9*t + 11,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.313,True,59
t^5 + 9*t^4 + 7*t^3 + 10*t + 8,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.465,True,30
t^5 + t^4 + 7*t^3 + 9*t^2 + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.337,True,59
t^5 + t^4 + t^3 + 12*t^2 + 6*t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.389,True,98
t^5 + 10*t^3 + 10*t^2 + 8*t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.121,True,92
t^5 + 10*t^3 + 11*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.141,True,30
t^5 + 10*t^3 + 5*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.09,True,61
t^5 + 10*t^3 + 5*t^2 + 12*t + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.317,True,91
t^5 + 10*t^3 + 7*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.586,True,57
t^5 + 10*t^4 + 11*t^3 + 5*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.048,True,30
t^5 + 10*t^4 + 6*t^3 + 5*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.588,True,101
t^5 + 11*t^3 + 11*t^2 + 6*t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.994,True,92
t^5 + 11*t^3 + 12*t^2 + 2*t + 8,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.992,True,56
t^5 + 11*t^3 + 2*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.323,True,4
t^5 + 11*t^3 + 6*t^2 + 4*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,3.504,True,43
t^5 + 11*t^4 + 11*t^3 + 6*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.265,True,75
t^5 + 11*t^4 + 11*t^3 + t^2 + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.72,True,61
t^5 + 11*t^4 + 12*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.623,True,66
t^5 + 11*t^4 + 12*t^3 + 6*t + 7,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.904,True,55
t^5 + 11*t^4 + 2*t^2 + 11*t + 4,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.489,True,48
t^5 + 11*t^4 + 2*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.46,True,31
t^5 + 11*t^4 + 3*t^3 + 10*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.21,True,30
t^5 + 11*t^4 + 4*t^3 + 11*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.711,True,43
t^5 + 11*t^4 + 6*t^2 + 12*t + 8,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.804,True,106
t^5 + 11*t^4 + 7*t^2 + 10*t + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.041,True,92
t^5 + 11*t^4 + 7*t^2 + 4*t + 12,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.864,True,106
t^5 + 11*t^4 + 7*t^3 + 10*t + 1,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.77,True,56
t^5 + 11*t^4 + 8*t^2 + 10*t + 4,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.521,True,91
t^5 + 12*t^3 + 4*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.649,True,80
t^5 + 12*t^3 + 9*t^2 + 3*t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.299,True,98
t^5 + 12*t^4 + 11*t^2 + 2*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.621,True,66
t^5 + 12*t^4 + 3*t^3 + 12*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.455,True,48
t^5 + 12*t^4 + 6*t^3 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.353,True,101
t^5 + 12*t^4 + 8*t^3 + 10*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.435,True,4
t^5 + 12*t^4 + 8*t^3 + 2*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.518,True,91
t^5 + 12*t^4 + 9*t^3 + 8*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.474,True,31
t^5 + 2*t^3 + 11*t^2 + 2*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.386,True,60
t^5 + 2*t^4 + 10*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.44,True,4
t^5 + 2*t^4 + 12*t^3 + 10*t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.954,True,61
t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.181,True,75
t^5 + 3*t^4 + 10*t^2 + 10*t + 5,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.748,True,79
t^5 + 3*t^4 + 10*t^3 + 4*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.763,True,42
t^5 + 3*t^4 + 2*t^3 + 9*t^2 + 2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.944,True,42
t^5 + 3*t^4 + 9*t^3 + 7*t^2 + t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.79,True,92
t^5 + 4*t^3 + 11*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.929,True,61
t^5 + 4*t^3 + 11*t^2 + 7*t + 10,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.649,True,77
t^5 + 4*t^3 + 12*t^2 + 8*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.842,True,79
t^5 + 4*t^4 + 12*t^3 + 5*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.475,True,4
t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.672,True,79
t^5 + 4*t^4 + 8*t^3 + 2*t^2 + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.66,True,66
t^5 + 4*t^4 + 8*t^3 + 4*t^2 + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.095,True,79
t^5 + 5*t^3 + 10*t^2 + 8*t + 12,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.391,True,111
t^5 + 5*t^3 + 12*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.229,True,30
t^5 + 5*t^4 + 11*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.676,True,80
t^5 + 5*t^4 + 3*t^3 + t^2 + 4*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.285,True,59
t^5 + 5*t^4 + 6*t^3 + 6*t^2 + 4,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,-1,1.0,True,-1,1,Z/2 x Z/2,4,4,0,12^138 6^39 4^63 2^8 1^2,12,16,3628800,2 2,0,0,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.635,True,73
t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.302,True,4
t^5 + 5*t^4 + 8*t^3 + 3*t^2 + 6,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.57,True,80
t^5 + 5*t^4 + 9*t^3 + 10*t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.481,True,98
t^5 + 5*t^4 + t^3 + 3*t^2 + 3*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.543,True,102
t^5 + 5*t^4 + t^3 + 3*t^2 + 5*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.245,True,59
t^5 + 5*t^4 + t^3 + 8*t^2 + 2*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.766,True,58
t^5 + 6*t^3 + 11*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.059,True,96
t^5 + 6*t^3 + 12*t^2 + 7*t + 10,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,1,-1.0,True,-1,3,1,1,12,2A1,12^138 6^26 4^63 3^26 2^3 1^12,12,12,3628800,-,4,2,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,,-1,True,True,,True,2.712,True,74
t^5 + 6*t^3 + 2*t^2 + 11*t + 11,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.511,True,53
t^5 + 6*t^4 + 11*t^3 + 10*t + 5,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.611,True,30
t^5 + 6*t^4 + 11*t^3 + 7*t + 12,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.566,True,54
t^5 + 6*t^4 + 12*t^3 + 7*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.8,True,95
t^5 + 6*t^4 + 3*t^3 + t^2 + 9*t,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.301,True,7
t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.85,True,60
t^5 + 6*t^4 + 8*t^3 + 4*t^2 + t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.696,True,79
t^5 + 6*t^4 + 9*t^3 + 2*t^2 + 2,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.651,True,99
t^5 + 6*t^4 + 9*t^3 + 6*t^2 + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.5,True,102
t^5 + 7*t^3 + 10*t^2 + 8*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.774,True,91
t^5 + 7*t^3 + 11*t^2 + 9*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.635,True,60
t^5 + 7*t^4 + 10*t^2 + 9*t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.649,True,60
t^5 + 7*t^4 + 2*t^3 + 2*t^2 + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.534,True,57
t^5 + 7*t^4 + 5*t^3 + 5*t^2 + t,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.785,True,97
t^5 + 7*t^4 + 7*t^3 + 5*t^2 + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.447,True,4
t^5 + 7*t^4 + t^3 + t^2 + t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.024,True,79
t^5 + 8*t^3 + 11*t^2 + 11*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.519,True,4
t^5 + 8*t^4 + 11*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.844,True,42
t^5 + 8*t^4 + 11*t^2 + 4*t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.864,True,60
t^5 + 8*t^4 + 3*t^3 + t^2 + 2*t,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.387,True,56
t^5 + 8*t^4 + 7*t^3 + 5*t^2 + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.344,True,4
t^5 + 8*t^4 + 8*t^3 + 4*t^2 + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.899,True,62
t^5 + 8*t^4 + 8*t^3 + 7*t^2 + 8,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.429,True,30
t^5 + 8*t^4 + 9*t^2 + 10*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.105,True,92
t^5 + 8*t^4 + t^3 + 7*t^2 + 6*t,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.57,True,30
t^5 + 9*t^3 + 4*t^2 + 11*t + 12,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.334,True,91
t^5 + 9*t^3 + 5*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.605,True,58
t^5 + 9*t^3 + 9*t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.112,True,95
t^5 + 9*t^4 + 12*t^3 + 7*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.998,True,95
t^5 + 9*t^4 + 3*t^3 + 2*t^2 + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.528,True,98
t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.721,True,98
t^5 + 9*t^4 + 4*t^3 + 7*t^2 + 6,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.759,True,43
t^5 + 9*t^4 + 7*t^3 + t^2 + 3*t,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.576,True,91
t^5 + t^4 + 11*t^3 + t^2 + 11*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.258,True,96
t^5 + t^4 + 3*t^3 + 5*t^2 + 4*t,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.36,True,111
t^5 + t^4 + 3*t^3 + 7*t^2 + 2*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.232,True,59
t^5 + t^4 + 3*t^3 + 8*t^2 + 5*t,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.721,True,91
t^5 + t^4 + 5*t^3 + 3*t^2 + 4*t,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.842,True,29
t^5 + t^4 + 6*t^3 + 9*t^2 + 3*t,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.448,True,99
t^5 + t^4 + t^3 + 3*t^2 + t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.812,True,61
t^5 + t^4 + t^3 + t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.115,True,31
t^5 + 10*t^3 + 10*t^2 + 11*t + 1,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.211,True,59
t^5 + 10*t^3 + 9*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.788,True,66
t^5 + 10*t^4 + 10*t^3 + 10*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.257,True,98
t^5 + 10*t^4 + 10*t^3 + 11*t + 4,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.174,True,65
t^5 + 10*t^4 + 11*t^3 + 12*t + 9,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.014,True,92
t^5 + 10*t^4 + 4*t^3 + t^2 + 9*t,Phi_10^2,18,18:Phi_10^2,10^24,2,-2.0,True,1,0,1,1,1,0,10^216,10,1,1161216,-,0,0,Phi_10^2,0,1.0,1,True,True,True,True,2.538,True,89
t^5 + 10*t^4 + 6*t^3 + 3*t^2 + 7,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.545,True,18
t^5 + 11*t^3 + 10*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.603,True,31
t^5 + 11*t^3 + 11*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.716,True,101
t^5 + 11*t^3 + 12*t^2 + 10*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.323,True,95
t^5 + 11*t^3 + 12*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.681,True,101
t^5 + 11*t^4 + 10*t^3 + 6*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.757,True,98
t^5 + 11*t^4 + 5*t^3 + 4*t^2 + 7,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.97,True,107
t^5 + 12*t^4 + 11*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.761,True,66
t^5 + 12*t^4 + 12*t^2 + 10*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.799,True,80
t^5 + 12*t^4 + 12*t^3 + 6*t + 11,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.08,True,70
t^5 + 12*t^4 + 3*t^3 + 4*t^2 + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.268,True,59
t^5 + 12*t^4 + 5*t^3 + 8*t^2 + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.587,True,98
t^5 + 12*t^4 + 8*t^3 + 8*t^2 + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.378,True,4
t^5 + 2*t^4 + 10*t^3 + 3*t^2 + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,3.033,True,43
t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 11,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.341,True,99
t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.256,True,98
t^5 + 3*t^3 + 11*t^2 + 12*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.273,True,59
t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.886,True,96
t^5 + 3*t^4 + 11*t^3 + t^2 + 3*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.031,True,96
t^5 + 3*t^4 + 12*t^3 + 5*t^2 + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,3.087,True,59
t^5 + 3*t^4 + 3*t^3 + 11*t^2 + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.01,True,66
t^5 + 3*t^4 + 7*t^3 + 10*t^2 + 8,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.434,True,97
t^5 + 3*t^4 + 9*t^3 + 10*t^2 + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.43,True,4
t^5 + 4*t^4 + 10*t^3 + 2*t^2 + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.826,True,91
t^5 + 4*t^4 + 10*t^3 + 5*t^2 + 2,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.588,True,29
t^5 + 4*t^4 + 12*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.47,True,31
t^5 + 4*t^4 + 12*t^3 + 9*t^2 + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.299,True,4
t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.645,True,42
t^5 + 4*t^4 + t^3 + 11*t^2 + 5*t,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,3.755,True,91
t^5 + 5*t^4 + 8*t^3 + 6*t^2 + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.888,True,66
t^5 + 6*t^4 + 11*t^3 + 4*t^2 + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.369,True,4
t^5 + 6*t^4 + 12*t^3 + 2*t^2 + 6,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.413,True,31
t^5 + 6*t^4 + 6*t^3 + 8*t^2 + 12,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.712,True,79
t^5 + 7*t^4 + 12*t^3 + 6*t^2 + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.323,True,47
t^5 + 7*t^4 + 4*t^3 + 12*t^2 + 4,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.426,True,56
t^5 + 7*t^4 + 5*t^3 + 11*t^2 + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.273,True,4
t^5 + 7*t^4 + 8*t^3 + 9*t^2 + 12,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.794,True,42
t^5 + 7*t^4 + t^3 + 10*t^2 + 7*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.939,True,62
t^5 + 8*t^4 + 10*t^3 + t^2 + 3*t,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.947,True,3
t^5 + 8*t^4 + 12*t^3 + 9*t^2 + 5,Phi_1^3 * Phi_2^3 * Phi_3,93,93:Phi_1^3 * Phi_2^3 * Phi_3,6^24 3^8 2^35 1^2,-1,1.0,True,-1,3,1,1,24,A1,6^304 3^22 2^132 1^6,6,24,1209600,-,2,1,Phi_1^3 * Phi_2^3 * Phi_3,3,,-1,True,True,,True,2.526,True,88
t^5 + 9*t^3 + 10*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.469,True,4
t^5 + 9*t^4 + 12*t^3 + 9*t^2 + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.655,True,102
t^5 + 9*t^4 + 2*t^3 + 7*t^2 + 12,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.964,True,107
t^5 + 9*t^4 + 6*t^3 + 6*t^2 + 12,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.674,True,100
t^5 + 9*t^4 + t^3 + 2*t^2 + 10*t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.561,True,98
t^5 + t^4 + 11*t^3 + 6*t^2 + 7*t,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.552,True,54
t^5 + t^4 + 11*t^3 + 7*t^2 + 2*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.672,True,102
t^5 + t^4 + 12*t^3 + 5*t^2 + 9*t,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.646,True,42
t^5 + t^4 + 12*t^3 + t^2 + t + 2,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,3.093,True,111
t^5 + t^4 + 3*t^3 + 10*t^2 + 9*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.293,True,66
t^5 + t^4 + 7*t^3 + 11*t^2 + 4*t,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.575,True,29
t^5 + t^4 + t^3 + 11*t^2 + t + 1,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.61,True,7
t^5 + 10*t^4 + 11*t^3 + 8*t^2 + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.974,True,96
t^5 + 10*t^4 + 12*t^3 + 8*t^2 + 2,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.785,True,80
t^5 + 10*t^4 + 2*t^3 + 9*t^2 + 11,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.855,True,31
t^5 + 10*t^4 + 3*t^3 + 11*t^2 + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.366,True,4
t^5 + 11*t^4 + 10*t^3 + t^2 + 7*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.113,True,59
t^5 + 11*t^4 + 4*t^3 + 4*t^2 + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.879,True,92
t^5 + 11*t^4 + 8*t^3 + 11*t^2 + 9,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.813,True,95
t^5 + 12*t^4 + 10*t^3 + 4*t^2 + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.801,True,91
t^5 + 12*t^4 + 12*t^3 + 7*t^2 + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.515,True,17
t^5 + 12*t^4 + t^3 + 8*t^2 + 10*t,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.852,True,91
t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 6*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.558,True,102
t^5 + 2*t^4 + 5*t^3 + t^2 + t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.728,True,66
t^5 + 2*t^4 + 7*t^3 + 9*t^2 + 3*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.903,True,79
t^5 + 2*t^4 + 8*t^3 + 7*t^2 + 4*t,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.173,True,96
t^5 + 2*t^4 + 9*t^3 + 7*t^2 + 8*t,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.709,True,53
t^5 + 2*t^4 + t^3 + 6*t^2 + t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.729,True,17
t^5 + 3*t^4 + 10*t^3 + 5*t^2 + 12,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.549,True,43
t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 3*t,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.226,True,30
t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 9*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.872,True,62
t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 8*t,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.754,True,42
t^5 + 3*t^4 + 2*t^3 + 9*t^2 + 8*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.712,True,102
t^5 + 3*t^4 + 3*t^3 + 8*t^2 + 6*t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.128,True,92
t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 4*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.52,True,102
t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 9*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.929,True,62
t^5 + 3*t^4 + 8*t^3 + 3*t^2 + 7*t,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.471,True,29
t^5 + 3*t^4 + 8*t^3 + 8*t^2 + 5*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.34,True,4
t^5 + 3*t^4 + 8*t^3 + t^2 + t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.396,True,98
t^5 + 3*t^4 + t^3 + t^2 + 5*t + 8,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.747,True,105
t^5 + 4*t^4 + 12*t^3 + 11*t^2 + 6,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.707,True,84
t^5 + 4*t^4 + 12*t^3 + 6*t^2 + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.531,True,101
t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 9*t,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.587,True,98
t^5 + 5*t^4 + 9*t^3 + 10*t^2 + 12,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.209,True,57
t^5 + 5*t^4 + t^3 + t^2 + 8*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.673,True,48
t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 8*t,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.562,True,100
t^5 + 6*t^4 + 4*t^3 + 2*t^2 + 2*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.585,True,102
t^5 + 6*t^4 + 8*t^3 + 4*t^2 + 6*t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.94,True,92
t^5 + 6*t^4 + t^3 + t^2 + 3*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.279,True,28
t^5 + 7*t^4 + 10*t^3 + 10*t^2 + 9,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.536,True,47
t^5 + 7*t^4 + 7*t^3 + 10*t^2 + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.2,True,4
t^5 + 7*t^4 + 9*t^3 + 6*t^2 + 4*t,Phi_1^2 * Phi_2^2 * Phi_6^2,76,76:Phi_1^2 * Phi_2^2 * Phi_6^2,6^38 2^4 1^4,2,-2.0,True,1,2,1,1,4,2A1,6^354 2^16 1^4,6,4,2419200,-,4,2,Phi_1^2 * Phi_2^2 * Phi_6^2,2,,1,True,True,,True,2.443,True,64
t^5 + 8*t^4 + 7*t^3 + 10*t^2 + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.826,True,61
t^5 + 8*t^4 + 7*t^3 + t^2 + t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.507,True,4
t^5 + 8*t^4 + 9*t^3 + t^2 + t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.219,True,44
t^5 + 8*t^4 + t^3 + 3*t^2 + t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.479,True,92
t^5 + 8*t^4 + t^3 + t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.321,True,31
t^5 + 9*t^4 + 3*t^3 + 12*t^2 + 12,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.989,True,96
t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 9*t,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,1,-1.0,True,-1,1,1,1,6,0,6^358 3^4,6,6,2419200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,,-1,True,True,,True,2.366,True,103
t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 9*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.198,True,59
t^5 + 9*t^4 + 9*t^3 + t^2 + t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.934,True,61
t^5 + 9*t^4 + t^3 + 12*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.304,True,66
t^5 + 9*t^4 + t^3 + 3*t^2 + t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.489,True,4
t^5 + t^4 + 10*t^3 + 4*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.384,True,4
t^5 + t^4 + 12*t^3 + 4*t^2 + 10*t,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.542,True,56
t^5 + t^4 + 5*t^3 + t^2 + 2*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.068,True,55
t^5 + t^4 + 5*t^3 + t^2 + 7*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.781,True,79
t^5 + t^4 + 6*t^3 + 10*t^2 + 12*t,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.658,True,29
t^5 + t^4 + 6*t^3 + t^2 + 2*t + 3,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.774,True,18
t^5 + t^4 + 8*t^3 + t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,4.103,True,102
t^5 + t^4 + 8*t^3 + t^2 + 9*t + 3,Phi_10^2,18,18:Phi_10^2,10^24,2,-2.0,True,1,0,1,1,1,0,10^216,10,1,1161216,-,0,0,Phi_10^2,0,1.0,1,True,True,True,True,2.722,True,89
t^5 + t^4 + 9*t^3 + 4*t^2 + t + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.18,True,30
t^5 + t^4 + t^3 + 8*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.6,True,42
t^5 + t^4 + t^3 + 8*t^2 + 9*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.563,True,28
t^5 + 10*t^4 + 10*t^3 + 5*t^2 + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.646,True,42
t^5 + 10*t^4 + 3*t^3 + 5*t^2 + 6*t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.077,True,92
t^5 + 10*t^4 + 6*t^3 + 10*t^2 + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.002,True,92
t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 7*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.393,True,59
t^5 + 10*t^4 + 9*t^3 + 3*t^2 + 3*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.564,True,79
t^5 + 10*t^4 + t^3 + 2*t^2 + t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.748,True,43
t^5 + 11*t^4 + 2*t^3 + 6*t^2 + 7*t,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.197,True,56
t^5 + 11*t^4 + 5*t^3 + 10*t^2 + 12,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.799,True,83
t^5 + 11*t^4 + 9*t^3 + 9*t^2 + 5*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.956,True,62
t^5 + 11*t^4 + t^3 + t^2 + 7*t + 9,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.808,True,55
t^5 + 12*t^4 + 10*t^3 + 8*t^2 + 11,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.345,True,31
t^5 + 12*t^4 + 2*t^3 + 2*t^2 + 8*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.064,True,59
t^5 + 12*t^4 + 7*t^3 + t^2 + t + 5,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.133,True,65
t^5 + 2*t^4 + 11*t^3 + 7*t^2 + 5*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.47,True,4
t^5 + 2*t^4 + 4*t^3 + 2*t^2 + 12*t,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.398,True,47
t^5 + 2*t^4 + 5*t^3 + 11*t^2 + 3*t,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.391,True,111
t^5 + 3*t^4 + 5*t^3 + t^2 + t + 10,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.358,True,30
t^5 + 3*t^4 + 7*t^3 + 7*t^2 + 11*t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.116,True,92
t^5 + 3*t^4 + 7*t^3 + 9*t^2 + 10*t,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.696,True,42
t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 11*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.998,True,79
t^5 + 4*t^4 + 7*t^3 + 10*t^2 + 5*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.206,True,59
t^5 + 5*t^4 + 12*t^3 + 7*t^2 + 5*t,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.228,True,47
t^5 + 5*t^4 + 3*t^3 + 11*t^2 + 4*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.278,True,79
t^5 + 5*t^4 + 6*t^3 + 12*t^2 + 2*t,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.808,True,30
t^5 + 5*t^4 + 8*t^3 + 4*t^2 + 12*t,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.24,True,59
t^5 + 6*t^4 + 10*t^3 + 8*t^2 + 7*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.311,True,4
t^5 + 6*t^4 + 10*t^3 + t^2 + t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.316,True,4
t^5 + 6*t^4 + 12*t^3 + 9*t^2 + 2*t,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.847,True,18
t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.383,True,4
t^5 + 6*t^4 + t^3 + 2*t^2 + t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.116,True,60
t^5 + 7*t^4 + 10*t^3 + 5*t^2 + 8*t,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.327,True,75
t^5 + 7*t^4 + 11*t^3 + 9*t^2 + 2*t,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.486,True,56
t^5 + 7*t^4 + 3*t^3 + 11*t^2 + 7*t,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,3.0,True,97
t^5 + 7*t^4 + 3*t^3 + t^2 + t + 12,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.339,True,47
t^5 + 7*t^4 + 4*t^3 + 11*t^2 + 7*t,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.238,True,92
t^5 + 7*t^4 + 5*t^3 + 11*t^2 + 6*t,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.471,True,111
t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 5*t,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.94,True,62
t^5 + 8*t^4 + 12*t^3 + 10*t^2 + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.604,True,66
t^5 + 8*t^4 + 12*t^3 + t^2 + t + 1,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.617,True,97
t^5 + 8*t^4 + 3*t^3 + 11*t^2 + 7*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.329,True,4
t^5 + 8*t^4 + 7*t^3 + 11*t^2 + 2*t,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.735,True,97
t^5 + 8*t^4 + 7*t^3 + 4*t^2 + 12*t,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.257,True,28
t^5 + 8*t^4 + 9*t^3 + 11*t^2 + 3*t,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.721,True,18
t^5 + 9*t^4 + 8*t^3 + 12*t^2 + 7*t,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.467,True,111
t^5 + t^4 + 10*t^3 + 6*t^2 + t + 8,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.71,True,55
t^5 + t^4 + 11*t^3 + t^2 + 3*t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.741,True,61
t^5 + t^4 + 12*t^3 + t^2 + 3*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.329,True,79
t^5 + t^4 + 2*t^3 + t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.687,True,96
t^5 + t^4 + 3*t^3 + 8*t^2 + t + 11,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.548,True,54
t^5 + t^4 + 4*t^3 + 11*t^2 + t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.059,True,79
t^5 + t^4 + 4*t^3 + t^2 + 12*t + 9,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.166,True,55
t^5 + t^4 + 5*t^3 + 2*t^2 + t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.368,True,4
t^5 + t^4 + 7*t^3 + 12*t^2 + t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.085,True,61
t^5 + t^4 + t^3 + 12*t^2 + 3*t + 8,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.043,True,79
t^5 + t^4 + t^3 + 12*t^2 + 6*t + 9,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.521,True,99
t^5 + t^4 + t^3 + 2*t^2 + 10*t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,4.055,True,98
t^5 + t^4 + t^3 + 7*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.99,True,62
t^5 + t^4 + t^3 + 9*t^2 + 12*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.783,True,48
t^5 + 10*t^4 + 11*t^3 + 10*t^2 + 11,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.288,True,78
t^5 + 10*t^4 + t^3 + 11*t^2 + t + 7,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.615,True,100
t^5 + 11*t^4 + 10*t^3 + 12*t^2 + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.405,True,4
t^5 + 11*t^4 + 2*t^3 + t^2 + t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.858,True,62
t^5 + 11*t^4 + 3*t^3 + 4*t^2 + 10*t,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.801,True,54
t^5 + 11*t^4 + 7*t^3 + 6*t^2 + 11*t,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.85,True,79
t^5 + 11*t^4 + 9*t^3 + 6*t^2 + 12*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.426,True,102
t^5 + 11*t^4 + t^3 + t^2 + 10*t + 5,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.863,True,105
t^5 + 12*t^4 + 10*t^3 + 7*t^2 + 8*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.316,True,58
t^5 + 12*t^4 + 5*t^3 + 5*t^2 + 12*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.755,True,66
t^5 + 12*t^4 + 8*t^3 + 11*t^2 + 2*t,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.771,True,80
t^5 + 12*t^4 + 9*t^3 + 6*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.978,True,66
t^5 + 12*t^4 + t^3 + t^2 + 9*t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.296,True,55
t^5 + 2*t^4 + 10*t^3 + 11*t^2 + 7*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.623,True,66
t^5 + 2*t^4 + 2*t^3 + t^2 + 2*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.693,True,102
t^5 + 2*t^4 + 2*t^3 + t^2 + 7*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.366,True,79
t^5 + 2*t^4 + 2*t^3 + t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.072,True,30
t^5 + 2*t^4 + 3*t^3 + 7*t^2 + t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.493,True,48
t^5 + 2*t^4 + 5*t^3 + 2*t^2 + t + 5,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.079,True,30
t^5 + 2*t^4 + 5*t^3 + t^2 + 3*t + 4,Phi_1^2 * Phi_3 * Phi_4^2,78,78:Phi_1^2 * Phi_3 * Phi_4^2,12^12 4^18 3^8,1,-1.0,True,1,2,1,1,12,0,12^156 4^66 3^6 1^6,12,12,1209600,-,0,0,Phi_1^2 * Phi_3 * Phi_4^2,2,,1,True,True,,True,3.09,True,85
t^5 + 2*t^4 + 6*t^3 + 8*t^2 + t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.167,True,91
t^5 + 2*t^4 + 7*t^3 + 2*t^2 + t + 8,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.879,True,79
t^5 + 2*t^4 + 7*t^3 + 9*t^2 + t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.586,True,80
t^5 + 2*t^4 + 8*t^3 + 3*t^2 + t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.693,True,66
t^5 + 2*t^4 + 9*t^3 + t^2 + 9*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.119,True,75
t^5 + 2*t^4 + t^3 + 9*t^2 + 5*t + 1,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.612,True,99
t^5 + 3*t^4 + 4*t^3 + t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.717,True,42
t^5 + 3*t^4 + 7*t^3 + t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.335,True,4
t^5 + 3*t^4 + 8*t^3 + t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.306,True,57
t^5 + 3*t^4 + 9*t^3 + 5*t^2 + t + 6,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.306,True,47
t^5 + 3*t^4 + t^3 + 4*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.514,True,57
t^5 + 3*t^4 + t^3 + 4*t^2 + 8*t + 8,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.599,True,53
t^5 + 4*t^4 + 11*t^3 + 10*t^2 + 7*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.429,True,4
t^5 + 4*t^4 + 12*t^3 + 8*t^2 + 11*t,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.139,True,75
t^5 + 4*t^4 + 2*t^3 + 12*t^2 + 10*t,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.982,True,95
t^5 + 4*t^4 + 4*t^3 + 6*t^2 + t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.312,True,91
t^5 + 4*t^4 + 5*t^3 + 6*t^2 + t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.376,True,4
t^5 + 4*t^4 + 6*t^3 + t^2 + 8*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.381,True,98
t^5 + 4*t^4 + 8*t^3 + 8*t^2 + t + 8,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.023,True,55
t^5 + 4*t^4 + 9*t^3 + 10*t^2 + 11*t,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.184,True,75
t^5 + 4*t^4 + t^3 + 2*t^2 + 4*t + 2,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.828,True,55
t^5 + 4*t^4 + t^3 + 5*t^2 + 5*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.137,True,75
t^5 + 4*t^4 + t^3 + 6*t^2 + 9*t + 8,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.845,True,18
t^5 + 5*t^4 + 11*t^3 + 9*t^2 + 12*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.097,True,58
t^5 + 5*t^4 + 12*t^3 + 12*t^2 + 7*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.747,True,58
t^5 + 5*t^4 + 2*t^3 + 6*t^2 + t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.605,True,101
t^5 + 5*t^4 + 2*t^3 + 8*t^2 + t + 8,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.812,True,61
t^5 + 5*t^4 + 3*t^3 + t^2 + 7*t + 6,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.325,True,111
t^5 + 5*t^4 + 4*t^3 + 7*t^2 + t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.955,True,66
t^5 + 5*t^4 + 5*t^3 + 4*t^2 + t + 4,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.857,True,97
t^5 + 5*t^4 + 9*t^3 + t^2 + 9*t + 2,Phi_1^3 * Phi_2^3 * Phi_6,94,94:Phi_1^3 * Phi_2^3 * Phi_6,6^28 2^33 1^6,1,-1.0,True,-1,3,1,1,8,3A1,6^315 2^129 1^12,6,8,1209600,-,6,3,Phi_1^3 * Phi_2^3 * Phi_6,3,,-1,True,True,,True,2.32,True,87
t^5 + 5*t^4 + t^3 + 3*t^2 + 2*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.572,True,79
t^5 + 5*t^4 + t^3 + 3*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.058,True,96
t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 3*t,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.484,True,43
t^5 + 6*t^4 + 2*t^3 + 9*t^2 + t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.572,True,66
t^5 + 6*t^4 + 2*t^3 + t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.126,True,31
t^5 + 6*t^4 + 3*t^3 + t^2 + 4*t + 6,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.722,True,60
t^5 + 6*t^4 + 4*t^3 + 11*t^2 + 11*t,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.857,True,77
t^5 + 6*t^4 + 4*t^3 + 6*t^2 + t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.574,True,98
t^5 + 6*t^4 + 4*t^3 + t^2 + 2*t + 2,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.422,True,99
t^5 + 6*t^4 + 5*t^3 + 11*t^2 + 11*t,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.612,True,102
t^5 + 6*t^4 + 5*t^3 + 8*t^2 + t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.793,True,42
t^5 + 6*t^4 + 5*t^3 + t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.403,True,31
t^5 + 6*t^4 + 7*t^3 + 7*t^2 + t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.402,True,110
t^5 + 6*t^4 + 7*t^3 + t^2 + 7*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.785,True,79
t^5 + 6*t^4 + 8*t^3 + 6*t^2 + t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.393,True,30
t^5 + 6*t^4 + 8*t^3 + t^2 + 7*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.684,True,91
t^5 + 6*t^4 + t^3 + 5*t^2 + 9*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.842,True,60
t^5 + 6*t^4 + t^3 + 7*t^2 + 8*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.001,True,79
t^5 + 7*t^4 + 11*t^3 + 12*t^2 + 3*t,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.321,True,30
t^5 + 7*t^4 + 12*t^3 + t^2 + t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.506,True,4
t^5 + 7*t^4 + 5*t^3 + 9*t^2 + t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.296,True,59
t^5 + 7*t^4 + 6*t^3 + t^2 + 6*t + 1,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.267,True,7
t^5 + 7*t^4 + 6*t^3 + t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.81,True,61
t^5 + 7*t^4 + 7*t^3 + 5*t^2 + t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.459,True,4
t^5 + 7*t^4 + t^3 + 2*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.769,True,96
t^5 + 8*t^4 + 3*t^3 + 5*t^2 + t + 4,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.837,True,31
t^5 + 8*t^4 + 4*t^3 + t^2 + 2*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.095,True,69
t^5 + 8*t^4 + 4*t^3 + t^2 + 3*t + 1,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.179,True,70
t^5 + 8*t^4 + 4*t^3 + t^2 + 7*t + 7,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.75,True,77
t^5 + 8*t^4 + 5*t^3 + t^2 + 7*t + 4,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.838,True,100
t^5 + 8*t^4 + 9*t^3 + 6*t^2 + t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.392,True,110
t^5 + 8*t^4 + t^3 + 2*t^2 + 5*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.817,True,98
t^5 + 8*t^4 + t^3 + 7*t^2 + 3*t + 5,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.615,True,99
t^5 + 8*t^4 + t^3 + 7*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.351,True,4
t^5 + 9*t^4 + 12*t^3 + 3*t^2 + 10*t,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.541,True,110
t^5 + 9*t^4 + 12*t^3 + 4*t^2 + 10*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.432,True,58
t^5 + 9*t^4 + 3*t^3 + 6*t^2 + t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.648,True,43
t^5 + 9*t^4 + 3*t^3 + t^2 + 6*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.713,True,17
t^5 + 9*t^4 + 4*t^3 + t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.272,True,30
t^5 + 9*t^4 + 5*t^3 + 3*t^2 + t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.324,True,91
t^5 + 9*t^4 + 5*t^3 + t^2 + 4*t + 2,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.424,True,47
t^5 + 9*t^4 + 7*t^3 + t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.433,True,30
t^5 + 9*t^4 + 9*t^3 + t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.612,True,102
t^5 + 9*t^4 + 9*t^3 + t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.354,True,110
t^5 + 9*t^4 + t^3 + 3*t^2 + 6*t + 6,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.973,True,3
t^5 + 9*t^4 + t^3 + 4*t^2 + 6*t + 5,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.821,True,106
t^5 + 9*t^4 + t^3 + 5*t^2 + 9*t + 6,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.178,True,70
t^5 + 9*t^4 + t^3 + 7*t^2 + 9*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.03,True,92
t^5 + t^4 + 2*t^3 + 5*t^2 + 3*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.278,True,44
t^5 + t^4 + 2*t^3 + 6*t^2 + 6*t + 4,Phi_1^3 * Phi_2^3 * Phi_6,94,94:Phi_1^3 * Phi_2^3 * Phi_6,6^28 2^33 1^6,1,-1.0,True,-1,3,1,1,8,3A1,6^315 2^129 1^12,6,8,1209600,-,6,3,Phi_1^3 * Phi_2^3 * Phi_6,3,,-1,True,True,,True,2.285,True,87
t^5 + t^4 + 2*t^3 + 8*t^2 + 2*t + 6,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.97,True,55
t^5 + t^4 + 2*t^3 + 8*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.962,True,96
t^5 + t^4 + 3*t^3 + 3*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.689,True,42
t^5 + t^4 + 3*t^3 + 4*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,5.051,True,58
t^5 + t^4 + 3*t^3 + 5*t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.261,True,4
t^5 + t^4 + 3*t^3 + 7*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.568,True,58
t^5 + t^4 + 4*t^3 + 5*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.633,True,101
t^5 + t^4 + 4*t^3 + 6*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.368,True,4
t^5 + t^4 + 4*t^3 + 7*t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.311,True,96
t^5 + t^4 + 5*t^3 + 3*t^2 + 6*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.489,True,48
t^5 + t^4 + 5*t^3 + 4*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.628,True,66
t^5 + t^4 + 5*t^3 + 5*t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.888,True,62
t^5 + t^4 + 5*t^3 + 8*t^2 + 5*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.33,True,75
t^5 + t^4 + 5*t^3 + 9*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.429,True,102
t^5 + t^4 + 6*t^3 + 2*t^2 + 9*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.172,True,75
t^5 + t^4 + 6*t^3 + 9*t^2 + 2*t + 5,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.493,True,78
t^5 + t^4 + 7*t^3 + 5*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.76,True,66
t^5 + t^4 + 7*t^3 + 5*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.935,True,43
t^5 + t^4 + 7*t^3 + 8*t^2 + 2*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.347,True,110
t^5 + t^4 + 8*t^3 + 4*t^2 + 5*t + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.984,True,92
t^5 + t^4 + 9*t^3 + 4*t^2 + 6*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.751,True,60
t^5 + 10*t^4 + 12*t^3 + 3*t^2 + 12*t,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.632,True,29
t^5 + 10*t^4 + 3*t^3 + t^2 + 6*t + 8,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.39,True,3
t^5 + 10*t^4 + 4*t^3 + t^2 + 2*t + 2,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.346,True,48
t^5 + 10*t^4 + 4*t^3 + t^2 + 7*t + 1,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.848,True,3
t^5 + 10*t^4 + 4*t^3 + t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.526,True,110
t^5 + 10*t^4 + 6*t^3 + 2*t^2 + t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.051,True,96
t^5 + 10*t^4 + 7*t^3 + 5*t^2 + t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.591,True,4
t^5 + 10*t^4 + 9*t^3 + t^2 + 3*t + 2,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.617,True,29
t^5 + 10*t^4 + 9*t^3 + t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.312,True,30
t^5 + 10*t^4 + t^3 + 2*t^2 + 5*t + 2,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.819,True,56
t^5 + 10*t^4 + t^3 + 4*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.329,True,110
t^5 + 10*t^4 + t^3 + 6*t^2 + 2*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.174,True,79
t^5 + 10*t^4 + t^3 + 6*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.993,True,96
t^5 + 10*t^4 + t^3 + 9*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.447,True,58
t^5 + 11*t^4 + 10*t^3 + 12*t^2 + 6*t,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.692,True,83
t^5 + 11*t^4 + 11*t^3 + 2*t^2 + 12*t,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.775,True,66
t^5 + 11*t^4 + 2*t^3 + 10*t^2 + 12*t,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.396,True,56
t^5 + 11*t^4 + 3*t^3 + 7*t^2 + t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.867,True,61
t^5 + 11*t^4 + 4*t^3 + 6*t^2 + t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.446,True,4
t^5 + 11*t^4 + 5*t^3 + t^2 + 4*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.382,True,91
t^5 + 11*t^4 + 6*t^3 + 2*t^2 + t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.38,True,98
t^5 + 11*t^4 + 7*t^3 + t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.856,True,43
t^5 + 11*t^4 + t^3 + 3*t^2 + 4*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.078,True,75
t^5 + 11*t^4 + t^3 + 5*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.913,True,66
t^5 + 11*t^4 + t^3 + 6*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.642,True,66
t^5 + 11*t^4 + t^3 + 8*t^2 + 8*t + 9,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.867,True,92
t^5 + 11*t^4 + t^3 + 9*t^2 + 8*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.627,True,91
t^5 + 12*t^4 + 11*t^3 + 11*t^2 + 4*t,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.736,True,58
t^5 + 12*t^4 + 2*t^3 + t^2 + 9*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.016,True,75
t^5 + 12*t^4 + 3*t^3 + t^2 + 4*t + 2,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.869,True,55
t^5 + 12*t^4 + 4*t^3 + t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.451,True,66
t^5 + 12*t^4 + 6*t^3 + t^2 + 7*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.7,True,98
t^5 + 12*t^4 + 8*t^3 + 3*t^2 + t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.064,True,61
t^5 + 12*t^4 + 8*t^3 + t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.317,True,4
t^5 + 12*t^4 + 9*t^3 + t^2 + 6*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.189,True,98
t^5 + 12*t^4 + 9*t^3 + t^2 + 8*t + 1,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.364,True,59
t^5 + 12*t^4 + 9*t^3 + t^2 + 8*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.807,True,60
t^5 + 12*t^4 + t^3 + 2*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.76,True,61
t^5 + 12*t^4 + t^3 + 8*t^2 + 4*t + 4,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.864,True,60
t^5 + 12*t^4 + t^3 + 9*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.33,True,102
t^5 + 2*t^4 + 11*t^3 + 2*t^2 + t + 1,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.806,True,84
t^5 + 2*t^4 + 11*t^3 + 2*t^2 + t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.671,True,91
t^5 + 2*t^4 + 2*t^3 + 4*t^2 + t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.418,True,98
t^5 + 2*t^4 + 2*t^3 + 4*t^2 + t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.546,True,110
t^5 + 2*t^4 + 2*t^3 + t^2 + 10*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.05,True,98
t^5 + 2*t^4 + 5*t^3 + 6*t^2 + t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.792,True,66
t^5 + 2*t^4 + 8*t^3 + 3*t^2 + t + 12,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.159,True,62
t^5 + 2*t^4 + 8*t^3 + t^2 + 10*t + 3,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.459,True,7
t^5 + 2*t^4 + t^3 + 7*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.956,True,96
t^5 + 3*t^4 + 10*t^3 + 2*t^2 + t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.806,True,80
t^5 + 3*t^4 + 11*t^3 + 7*t^2 + t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.562,True,4
t^5 + 3*t^4 + 12*t^3 + 3*t^2 + t + 7,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.401,True,111
t^5 + 3*t^4 + 12*t^3 + t^2 + 2*t + 1,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.937,True,3
t^5 + 3*t^4 + 3*t^3 + 6*t^2 + t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.473,True,58
t^5 + 3*t^4 + 6*t^3 + 11*t^2 + t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.334,True,101
t^5 + 3*t^4 + 7*t^3 + t^2 + 12*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.342,True,4
t^5 + 3*t^4 + 8*t^3 + t^2 + 9*t + 10,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.324,True,111
t^5 + 3*t^4 + t^3 + 10*t^2 + 5*t + 5,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.333,True,7
t^5 + 3*t^4 + t^3 + 11*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.217,True,31
t^5 + 3*t^4 + t^3 + 4*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.549,True,57
t^5 + 3*t^4 + t^3 + 6*t^2 + 5*t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.062,True,55
t^5 + 4*t^4 + 10*t^3 + t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.578,True,4
t^5 + 4*t^4 + 11*t^3 + t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.391,True,4
t^5 + 4*t^4 + 12*t^3 + t^2 + 3*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.127,True,75
t^5 + 4*t^4 + 2*t^3 + t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.626,True,42
t^5 + 4*t^4 + 3*t^3 + 10*t^2 + t + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.78,True,62
t^5 + 4*t^4 + 3*t^3 + 11*t^2 + t + 3,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.413,True,7
t^5 + 4*t^4 + 4*t^3 + t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.336,True,4
t^5 + 4*t^4 + 9*t^3 + t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.556,True,66
t^5 + 4*t^4 + t^3 + 12*t^2 + 7*t + 4,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.407,True,59
t^5 + 4*t^4 + t^3 + 6*t^2 + 11*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.905,True,79
t^5 + 5*t^4 + 12*t^3 + 9*t^2 + t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.099,True,75
t^5 + 5*t^4 + 12*t^3 + t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.655,True,66
t^5 + 5*t^4 + 12*t^3 + t^2 + 8*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.207,True,59
t^5 + 5*t^4 + 7*t^3 + 9*t^2 + t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.611,True,17
t^5 + 5*t^4 + 8*t^3 + 2*t^2 + t + 10,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.678,True,18
t^5 + 5*t^4 + t^3 + 12*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.364,True,4
t^5 + 5*t^4 + t^3 + 6*t^2 + 11*t + 2,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.217,True,59
t^5 + 6*t^4 + 10*t^3 + 5*t^2 + t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.189,True,28
t^5 + 6*t^4 + 11*t^3 + 6*t^2 + t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.279,True,4
t^5 + 6*t^4 + 11*t^3 + t^2 + 6*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.573,True,101
t^5 + 6*t^4 + 11*t^3 + t^2 + 8*t + 5,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.697,True,53
t^5 + 6*t^4 + 11*t^3 + t^2 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.602,True,17
t^5 + 6*t^4 + 2*t^3 + t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.958,True,80
t^5 + 6*t^4 + 3*t^3 + 10*t^2 + t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.327,True,59
t^5 + 6*t^4 + 4*t^3 + t^2 + 10*t + 6,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.602,True,84
t^5 + 6*t^4 + 5*t^3 + 7*t^2 + t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.136,True,55
t^5 + 6*t^4 + t^3 + 12*t^2 + 5*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.737,True,43
t^5 + 6*t^4 + t^3 + 3*t^2 + 10*t + 5,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.607,True,54
t^5 + 6*t^4 + t^3 + 6*t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.38,True,4
t^5 + 6*t^4 + t^3 + 6*t^2 + 5*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.569,True,43
t^5 + 6*t^4 + t^3 + 8*t^2 + 11*t + 7,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.86,True,84
t^5 + 7*t^4 + 10*t^3 + 7*t^2 + t + 7,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.128,True,55
t^5 + 7*t^4 + 10*t^3 + 8*t^2 + t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.023,True,96
t^5 + 7*t^4 + 11*t^3 + t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.815,True,66
t^5 + 7*t^4 + 11*t^3 + t^2 + 9*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.578,True,98
t^5 + 7*t^4 + 5*t^3 + 3*t^2 + t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.943,True,92
t^5 + 7*t^4 + 5*t^3 + t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.738,True,66
t^5 + 7*t^4 + 6*t^3 + 11*t^2 + t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.965,True,17
t^5 + 7*t^4 + 6*t^3 + t^2 + 3*t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.502,True,98
t^5 + 7*t^4 + 9*t^3 + 12*t^2 + t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.265,True,59
t^5 + 8*t^4 + 12*t^3 + t^2 + 5*t + 3,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.956,True,3
t^5 + 8*t^4 + 12*t^3 + t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.215,True,101
t^5 + 8*t^4 + 2*t^3 + 6*t^2 + t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.526,True,58
t^5 + 8*t^4 + 2*t^3 + 7*t^2 + t + 12,Phi_1^3 * Phi_2 * Phi_4^2,95,95:Phi_1^3 * Phi_2 * Phi_4^2,4^54 2^9 1^6,2,-2.0,True,-1,3,1,1,8,3A1,4^534 2^6 1^12,4,8,453600,-,6,3,Phi_1^3 * Phi_2 * Phi_4^2,3,,-1,True,True,,True,1.92,True,39
t^5 + 8*t^4 + 4*t^3 + 9*t^2 + t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.324,True,91
t^5 + 8*t^4 + 7*t^3 + 11*t^2 + t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,3.088,True,42
t^5 + 8*t^4 + 7*t^3 + t^2 + 10*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.851,True,66
t^5 + 8*t^4 + 8*t^3 + 12*t^2 + t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.923,True,61
t^5 + 8*t^4 + 8*t^3 + 8*t^2 + t + 12,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.852,True,97
t^5 + 8*t^4 + t^3 + 10*t^2 + 4*t + 4,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.641,True,98
t^5 + 8*t^4 + t^3 + 10*t^2 + 5*t + 7,Phi_1^2 * Phi_2^4 * Phi_4,79,79:Phi_1^2 * Phi_2^4 * Phi_4,4^45 2^29 1^2,-2,2.0,True,1,2,Z/2 x Z/2,4,8,A1,4^477 2^125 1^2,4,32,907200,2 2,2,1,Phi_1^2 * Phi_2^4 * Phi_4,2,,1,True,True,,True,2.041,True,16
t^5 + 8*t^4 + t^3 + 10*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.72,True,57
t^5 + 8*t^4 + t^3 + 2*t^2 + 6*t + 10,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.358,True,78
t^5 + 8*t^4 + t^3 + 5*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,3.037,True,4
t^5 + 8*t^4 + t^3 + 6*t^2 + 10*t + 9,Phi_1 * Phi_2^3 * Phi_6^2,53,53:Phi_1 * Phi_2^3 * Phi_6^2,6^38 2^5 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,6^354 2^18,6,8,1612800,2 2,2,1,Phi_1 * Phi_2^3 * Phi_6^2,1,,-1,True,True,,True,2.109,True,46
t^5 + 8*t^4 + t^3 + 8*t^2 + 10*t + 3,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.56,True,48
t^5 + 9*t^4 + 12*t^3 + t^2 + 6*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.823,True,79
t^5 + 9*t^4 + 3*t^3 + t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.445,True,110
t^5 + 9*t^4 + 8*t^3 + 6*t^2 + t + 10,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.76,True,77
t^5 + 9*t^4 + 8*t^3 + t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.252,True,110
t^5 + 9*t^4 + t^3 + 12*t^2 + 5*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.51,True,98
t^5 + 9*t^4 + t^3 + 12*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.954,True,62
t^5 + 9*t^4 + t^3 + 3*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.842,True,101
t^5 + 9*t^4 + t^3 + 5*t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.233,True,110
t^5 + 9*t^4 + t^3 + 7*t^2 + 10*t + 6,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.357,True,78
t^5 + t^4 + 10*t^3 + 2*t^2 + 5*t + 6,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.63,True,100
t^5 + t^4 + 11*t^3 + 3*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.426,True,30
t^5 + t^4 + 11*t^3 + 8*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.376,True,31
t^5 + t^4 + 11*t^3 + 8*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.989,True,61
t^5 + t^4 + 11*t^3 + 9*t^2 + 2*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.432,True,4
t^5 + t^4 + 11*t^3 + 9*t^2 + 8*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.18,True,91
t^5 + t^4 + 12*t^3 + 10*t^2 + t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.321,True,30
t^5 + t^4 + 12*t^3 + 4*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.097,True,31
t^5 + t^4 + 12*t^3 + 7*t^2 + 8*t + 3,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.659,True,98
t^5 + t^4 + 2*t^3 + 10*t^2 + 4*t + 2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.173,True,75
t^5 + t^4 + 2*t^3 + 3*t^2 + 6*t + 10,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.648,True,99
t^5 + t^4 + 2*t^3 + 4*t^2 + 6*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.928,True,92
t^5 + t^4 + 2*t^3 + 6*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.716,True,42
t^5 + t^4 + 3*t^3 + 10*t^2 + 3*t + 7,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.733,True,106
t^5 + t^4 + 3*t^3 + 11*t^2 + 7*t + 9,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.604,True,18
t^5 + t^4 + 3*t^3 + 12*t^2 + 8*t + 1,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.759,True,77
t^5 + t^4 + 3*t^3 + 5*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.64,True,96
t^5 + t^4 + 4*t^3 + 11*t^2 + 2*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.117,True,30
t^5 + t^4 + 4*t^3 + 3*t^2 + 3*t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.999,True,60
t^5 + t^4 + 4*t^3 + 4*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.185,True,61
t^5 + t^4 + 4*t^3 + 7*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.265,True,58
t^5 + t^4 + 5*t^3 + 11*t^2 + 8*t + 1,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.994,True,62
t^5 + t^4 + 5*t^3 + 11*t^2 + 9*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.659,True,60
t^5 + t^4 + 5*t^3 + 12*t^2 + 5*t + 9,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.471,True,47
t^5 + t^4 + 5*t^3 + 3*t^2 + 10*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.985,True,60
t^5 + t^4 + 6*t^3 + 10*t^2 + 8*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.297,True,4
t^5 + t^4 + 6*t^3 + 2*t^2 + 12*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.085,True,92
t^5 + t^4 + 6*t^3 + 4*t^2 + 5*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.434,True,57
t^5 + t^4 + 6*t^3 + 4*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.512,True,99
t^5 + t^4 + 7*t^3 + 2*t^2 + 2*t + 11,Phi_1^3 * Phi_2^3 * Phi_3,93,93:Phi_1^3 * Phi_2^3 * Phi_3,6^24 3^8 2^35 1^2,-1,1.0,True,-1,3,1,1,24,A1,6^304 3^22 2^132 1^6,6,24,1209600,-,2,1,Phi_1^3 * Phi_2^3 * Phi_3,3,,-1,True,True,,True,2.036,True,88
t^5 + t^4 + 7*t^3 + 5*t^2 + 10*t + 8,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.484,True,78
t^5 + t^4 + 7*t^3 + 9*t^2 + 7*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.121,True,98
t^5 + t^4 + 8*t^3 + 10*t^2 + 3*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.779,True,60
t^5 + t^4 + 8*t^3 + 4*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.81,True,66
t^5 + t^4 + 8*t^3 + 7*t^2 + 11*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.932,True,91
t^5 + t^4 + 8*t^3 + 7*t^2 + 7*t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.947,True,60
t^5 + t^4 + 9*t^3 + 4*t^2 + 11*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.192,True,75
t^5 + t^4 + 9*t^3 + 9*t^2 + 11*t + 1,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.385,True,48
t^5 + 10*t^4 + 10*t^3 + 3*t^2 + t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.617,True,101
t^5 + 10*t^4 + 10*t^3 + t^2 + 3*t + 5,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.36,True,48
t^5 + 10*t^4 + 2*t^3 + t^2 + 9*t + 12,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.025,True,55
t^5 + 10*t^4 + 3*t^3 + t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.07,True,96
t^5 + 10*t^4 + 7*t^3 + 11*t^2 + t + 4,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.859,True,79
t^5 + 10*t^4 + 7*t^3 + 7*t^2 + t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.636,True,30
t^5 + 10*t^4 + t^3 + 11*t^2 + 2*t + 4,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.736,True,97
t^5 + 10*t^4 + t^3 + 12*t^2 + 8*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.597,True,98
t^5 + 10*t^4 + t^3 + 3*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.53,True,57
t^5 + 10*t^4 + t^3 + 9*t^2 + 9*t + 12,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.58,True,53
t^5 + 11*t^4 + 11*t^3 + t^2 + 2*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.837,True,96
t^5 + 11*t^4 + 2*t^3 + 5*t^2 + t + 12,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.62,True,99
t^5 + 11*t^4 + 4*t^3 + t^2 + 11*t + 6,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.52,True,105
t^5 + 11*t^4 + 6*t^3 + 10*t^2 + t + 6,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.271,True,59
t^5 + 11*t^4 + 6*t^3 + 11*t^2 + t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.131,True,44
t^5 + 11*t^4 + 6*t^3 + 2*t^2 + t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.035,True,55
t^5 + 11*t^4 + 6*t^3 + t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.738,True,80
t^5 + 11*t^4 + 9*t^3 + 7*t^2 + t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.218,True,59
t^5 + 11*t^4 + t^3 + 2*t^2 + 7*t + 10,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.235,True,69
t^5 + 11*t^4 + t^3 + 8*t^2 + 12*t + 4,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.538,True,48
t^5 + 11*t^4 + t^3 + 9*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.665,True,43
t^5 + 12*t^4 + 10*t^3 + 4*t^2 + t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.372,True,98
t^5 + 12*t^4 + 10*t^3 + 7*t^2 + t + 4,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.599,True,79
t^5 + 12*t^4 + 10*t^3 + t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.212,True,30
t^5 + 12*t^4 + 12*t^3 + 7*t^2 + t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.329,True,4
t^5 + 12*t^4 + 3*t^3 + 4*t^2 + t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.92,True,66
t^5 + 12*t^4 + 7*t^3 + 11*t^2 + t + 2,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.053,True,55
t^5 + 12*t^4 + t^3 + 3*t^2 + 12*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.453,True,98
t^5 + 12*t^4 + t^3 + 4*t^2 + 9*t + 12,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.715,True,79
t^5 + 12*t^4 + t^3 + 5*t^2 + 10*t + 5,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.758,True,56
t^5 + 12*t^4 + t^3 + 8*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.986,True,61
t^5 + 2*t^4 + 12*t^3 + t^2 + 10*t + 2,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.697,True,84
t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 8*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.016,True,60
t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 5*t + 8,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.683,True,55
t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.883,True,61
t^5 + 2*t^4 + 2*t^3 + 7*t^2 + 9*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.249,True,91
t^5 + 2*t^4 + 2*t^3 + 8*t^2 + 8*t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.533,True,91
t^5 + 2*t^4 + 2*t^3 + 8*t^2 + 9*t + 1,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.455,True,7
t^5 + 2*t^4 + 3*t^3 + 3*t^2 + 6*t + 1,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.683,True,106
t^5 + 2*t^4 + 3*t^3 + 3*t^2 + 9*t + 3,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.575,True,56
t^5 + 2*t^4 + 3*t^3 + 7*t^2 + 8*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.102,True,60
t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 3*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.68,True,91
t^5 + 2*t^4 + 5*t^3 + 9*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.221,True,4
t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 5*t + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.287,True,47
t^5 + 2*t^4 + 6*t^3 + 9*t^2 + 3*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.608,True,98
t^5 + 2*t^4 + 7*t^3 + 3*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.332,True,31
t^5 + 2*t^4 + 7*t^3 + 5*t^2 + 8*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.833,True,60
t^5 + 2*t^4 + 7*t^3 + 5*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.374,True,30
t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.617,True,101
t^5 + 2*t^4 + 8*t^3 + 4*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.887,True,66
t^5 + 2*t^4 + 8*t^3 + 5*t^2 + 9*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.936,True,60
t^5 + 2*t^4 + 8*t^3 + 7*t^2 + 7*t + 2,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.45,True,99
t^5 + 2*t^4 + 9*t^3 + 7*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.216,True,31
t^5 + 2*t^4 + 9*t^3 + 7*t^2 + 9*t + 4,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.345,True,78
t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 8*t + 7,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.738,True,83
t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.199,True,31
t^5 + 2*t^4 + t^3 + 10*t^2 + 3*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.363,True,59
t^5 + 2*t^4 + t^3 + 11*t^2 + 11*t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.89,True,61
t^5 + 2*t^4 + t^3 + 12*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.561,True,102
t^5 + 3*t^4 + 12*t^3 + t^2 + 6*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.483,True,80
t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.162,True,57
t^5 + 3*t^4 + 2*t^3 + 8*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,2.733,True,31
t^5 + 3*t^4 + 2*t^3 + 9*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.933,True,61
t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 9*t + 6,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.484,True,29
t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 5*t + 8,Phi_3^2 * Phi_6^2,22,22:Phi_3^2 * Phi_6^2,6^36 3^8,0,0.0,True,1,0,Z/3 x Z/3,9,1,0,6^356 3^8,6,9,403200,3 3,0,0,Phi_3^2 * Phi_6^2,0,9.0,1,True,True,True,True,2.176,True,34
t^5 + 3*t^4 + 3*t^3 + 7*t^2 + 4*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.405,True,101
t^5 + 3*t^4 + 3*t^3 + t^2 + 12*t + 11,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.906,True,97
t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 3*t + 9,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,1.985,True,48
t^5 + 3*t^4 + 4*t^3 + 7*t^2 + 6*t + 4,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.385,True,111
t^5 + 3*t^4 + 4*t^3 + 8*t^2 + 4*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.305,True,92
t^5 + 3*t^4 + 5*t^3 + 10*t^2 + t + 12,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.023,True,55
t^5 + 3*t^4 + 5*t^3 + 3*t^2 + 5*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.51,True,48
t^5 + 3*t^4 + 5*t^3 + 7*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.885,True,61
t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 8*t + 2,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.39,True,78
t^5 + 3*t^4 + 6*t^3 + 4*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.33,True,30
t^5 + 3*t^4 + 6*t^3 + 7*t^2 + 2*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.649,True,98
t^5 + 3*t^4 + 6*t^3 + 8*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.602,True,43
t^5 + 3*t^4 + 7*t^3 + 3*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.409,True,4
t^5 + 3*t^4 + 7*t^3 + 6*t^2 + 6*t + 1,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.348,True,55
t^5 + 3*t^4 + 7*t^3 + 6*t^2 + 9*t + 4,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.814,True,56
t^5 + 3*t^4 + 8*t^3 + 5*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.425,True,102
t^5 + 3*t^4 + 8*t^3 + 6*t^2 + 5*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.452,True,79
t^5 + 3*t^4 + 8*t^3 + 7*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.788,True,66
t^5 + 3*t^4 + 9*t^3 + 3*t^2 + 6*t + 9,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.763,True,105
t^5 + 3*t^4 + 9*t^3 + 5*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.191,True,96
t^5 + 4*t^4 + 10*t^3 + 3*t^2 + t + 10,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.247,True,31
t^5 + 4*t^4 + 11*t^3 + 2*t^2 + t + 11,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.585,True,98
t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 3*t + 6,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.884,True,91
t^5 + 4*t^4 + 2*t^3 + 4*t^2 + 4*t + 4,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.765,True,60
t^5 + 4*t^4 + 2*t^3 + 7*t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.841,True,62
t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.225,True,31
t^5 + 4*t^4 + 3*t^3 + 4*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.749,True,61
t^5 + 4*t^4 + 3*t^3 + 4*t^2 + 3*t + 6,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.48,True,48
t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 3*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.279,True,59
t^5 + 4*t^4 + 3*t^3 + 7*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.343,True,31
t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 2*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.816,True,80
t^5 + 4*t^4 + 4*t^3 + t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.347,True,57
t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.857,True,66
t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.36,True,4
t^5 + 4*t^4 + 5*t^3 + 8*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.309,True,102
t^5 + 4*t^4 + 5*t^3 + 9*t^2 + 7*t + 6,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.849,True,55
t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 7*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.131,True,75
t^5 + 4*t^4 + 6*t^3 + 8*t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.766,True,62
t^5 + 4*t^4 + 6*t^3 + 8*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.932,True,102
t^5 + 4*t^4 + 7*t^3 + 2*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.731,True,61
t^5 + 4*t^4 + 7*t^3 + 5*t^2 + 8*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.85,True,60
t^5 + 4*t^4 + 7*t^3 + 7*t^2 + 4*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.666,True,43
t^5 + 4*t^4 + 8*t^3 + 3*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.238,True,101
t^5 + 4*t^4 + 8*t^3 + 3*t^2 + 9*t + 3,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.515,True,48
t^5 + 4*t^4 + 8*t^3 + 8*t^2 + 9*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.967,True,79
t^5 + 4*t^4 + 9*t^3 + 2*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.079,True,61
t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 4*t + 1,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.359,True,48
t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 5*t + 3,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,2.78,True,98
t^5 + 4*t^4 + 9*t^3 + 6*t^2 + 3*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,1.86,True,110
t^5 + 4*t^4 + 9*t^3 + 6*t^2 + 9*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.469,True,98
t^5 + 4*t^4 + 9*t^3 + 9*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.201,True,31
t^5 + 4*t^4 + 9*t^3 + 9*t^2 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.196,True,75
t^5 + 4*t^4 + 9*t^3 + t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.446,True,66
t^5 + 4*t^4 + t^3 + 12*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.382,True,30
t^5 + 5*t^4 + 11*t^3 + t^2 + 12*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.889,True,79
t^5 + 5*t^4 + 12*t^3 + 8*t^2 + t + 12,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.348,True,78
t^5 + 5*t^4 + 12*t^3 + 9*t^2 + t + 10,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.521,True,31
t^5 + 5*t^4 + 12*t^3 + t^2 + 2*t + 12,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.269,True,30
t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 5*t + 2,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.434,True,65
t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.613,True,43
t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 2*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.07,True,61
t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 2*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.462,True,4
t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 4*t + 6,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.402,True,28
t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.795,True,30
t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 6*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.146,True,75
t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 7*t + 4,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.619,True,79
t^5 + 5*t^4 + 3*t^3 + 8*t^2 + 3*t + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.219,True,91
t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 3*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.415,True,59
t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 6*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.647,True,66
t^5 + 5*t^4 + 5*t^3 + 9*t^2 + 2*t + 7,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.563,True,47
t^5 + 5*t^4 + 5*t^3 + 9*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.77,True,102
t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.433,True,102
t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 9*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.533,True,60
t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.572,True,62
t^5 + 5*t^4 + 7*t^3 + 7*t^2 + 7*t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.857,True,79
t^5 + 5*t^4 + 7*t^3 + 8*t^2 + 2*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.657,True,91
t^5 + 5*t^4 + 8*t^3 + 3*t^2 + 4*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.021,True,48
t^5 + 5*t^4 + 8*t^3 + 9*t^2 + 8*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.444,True,98
t^5 + 5*t^4 + 9*t^3 + 3*t^2 + 7*t + 2,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.475,True,56
t^5 + 5*t^4 + 9*t^3 + 5*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.859,True,62
t^5 + 5*t^4 + 9*t^3 + 6*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.354,True,4
t^5 + 5*t^4 + 9*t^3 + 7*t^2 + 3*t + 6,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.407,True,8
t^5 + 5*t^4 + 9*t^3 + 8*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.3,True,30
t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 3*t + 9,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.27,True,92
t^5 + 5*t^4 + t^3 + 11*t^2 + 7*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.417,True,98
t^5 + 5*t^4 + t^3 + 12*t^2 + 2*t + 10,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.262,True,47
t^5 + 6*t^4 + 10*t^3 + 4*t^2 + t + 12,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.108,True,55
t^5 + 6*t^4 + 11*t^3 + t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.713,True,66
t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 7*t + 3,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.808,True,97
t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.845,True,95
t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 2*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.015,True,66
t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 8*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.739,True,79
t^5 + 6*t^4 + 2*t^3 + t^2 + 10*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.833,True,66
t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 6*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.279,True,91
t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 7*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.499,True,28
t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 8*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.199,True,4
t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.546,True,57
t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.979,True,62
t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 8*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.674,True,17
t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 5*t + 5,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.493,True,54
t^5 + 6*t^4 + 4*t^3 + 8*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.768,True,61
t^5 + 6*t^4 + 5*t^3 + 3*t^2 + 2*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.25,True,79
t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 8*t + 9,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.225,True,28
t^5 + 6*t^4 + 5*t^3 + 6*t^2 + 8*t + 1,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.301,True,59
t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 9*t + 7,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.059,True,95
t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 2*t + 1,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.98,True,62
t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 9*t + 5,Phi_3^2 * Phi_6^2,22,22:Phi_3^2 * Phi_6^2,6^36 3^8,0,0.0,True,1,0,Z/3 x Z/3,9,1,0,6^356 3^8,6,9,403200,3 3,0,0,Phi_3^2 * Phi_6^2,0,9.0,1,True,True,True,True,2.314,True,34
t^5 + 6*t^4 + 6*t^3 + 8*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.802,True,62
t^5 + 6*t^4 + 7*t^3 + 12*t^2 + t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,1,-1.0,True,-1,1,1,1,6,0,6^358 3^4,6,6,2419200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,,-1,True,True,,True,2.201,True,103
t^5 + 6*t^4 + 7*t^3 + 5*t^2 + 7*t + 4,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.582,True,29
t^5 + 6*t^4 + 7*t^3 + 7*t^2 + 6*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.732,True,98
t^5 + 6*t^4 + 7*t^3 + 9*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.862,True,96
t^5 + 6*t^4 + 8*t^3 + 7*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.389,True,102
t^5 + 6*t^4 + 9*t^3 + 10*t^2 + t + 12,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.571,True,106
t^5 + 6*t^4 + 9*t^3 + 3*t^2 + 9*t + 6,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,-1,1.0,True,-1,1,Z/2 x Z/2,4,4,0,12^138 6^39 4^63 2^8 1^2,12,16,3628800,2 2,0,0,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.821,True,73
t^5 + 6*t^4 + 9*t^3 + 4*t^2 + 5*t + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.028,True,47
t^5 + 6*t^4 + 9*t^3 + 5*t^2 + 3*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.75,True,17
t^5 + 6*t^4 + 9*t^3 + 9*t^2 + 4*t + 4,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.443,True,99
t^5 + 6*t^4 + t^3 + 10*t^2 + 11*t + 5,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.606,True,99
t^5 + 6*t^4 + t^3 + 11*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.184,True,96
t^5 + 6*t^4 + t^3 + 2*t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.713,True,96
t^5 + 7*t^4 + 11*t^3 + 7*t^2 + t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.548,True,98
t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.978,True,95
t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.577,True,101
t^5 + 7*t^4 + 2*t^3 + 5*t^2 + 7*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.52,True,98
t^5 + 7*t^4 + 3*t^3 + 3*t^2 + 6*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.208,True,75
t^5 + 7*t^4 + 3*t^3 + 4*t^2 + 3*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.645,True,60
t^5 + 7*t^4 + 3*t^3 + 5*t^2 + 9*t + 1,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.695,True,106
t^5 + 7*t^4 + 3*t^3 + 6*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.843,True,66
t^5 + 7*t^4 + 3*t^3 + 6*t^2 + 5*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.619,True,66
t^5 + 7*t^4 + 3*t^3 + 7*t^2 + 7*t + 6,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.229,True,70
t^5 + 7*t^4 + 3*t^3 + 7*t^2 + 8*t + 7,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,3.015,True,106
t^5 + 7*t^4 + 3*t^3 + 8*t^2 + 5*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.209,True,4
t^5 + 7*t^4 + 4*t^3 + 5*t^2 + 5*t + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.151,True,61
t^5 + 7*t^4 + 4*t^3 + 6*t^2 + 7*t + 4,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.954,True,55
t^5 + 7*t^4 + 4*t^3 + 9*t^2 + 7*t + 8,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.667,True,83
t^5 + 7*t^4 + 4*t^3 + t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.081,True,62
t^5 + 7*t^4 + 5*t^3 + 4*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.628,True,101
t^5 + 7*t^4 + 5*t^3 + 5*t^2 + 2*t + 2,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.995,True,56
t^5 + 7*t^4 + 5*t^3 + 5*t^2 + 5*t + 4,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.69,True,91
t^5 + 7*t^4 + 5*t^3 + 6*t^2 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,2.042,True,3
t^5 + 7*t^4 + 6*t^3 + 6*t^2 + 6*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.707,True,79
t^5 + 7*t^4 + 6*t^3 + 6*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.196,True,30
t^5 + 7*t^4 + 6*t^3 + 7*t^2 + 8*t + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.298,True,47
t^5 + 7*t^4 + 7*t^3 + 6*t^2 + 3*t + 8,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.973,True,97
t^5 + 7*t^4 + 7*t^3 + 6*t^2 + 7*t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.48,True,91
t^5 + 7*t^4 + 8*t^3 + 2*t^2 + 4*t + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.966,True,62
t^5 + 7*t^4 + 8*t^3 + 5*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.403,True,4
t^5 + 7*t^4 + 8*t^3 + 5*t^2 + 4*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.385,True,4
t^5 + 7*t^4 + 8*t^3 + 6*t^2 + 6*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.55,True,98
t^5 + 7*t^4 + 8*t^3 + 6*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.748,True,43
t^5 + 7*t^4 + 8*t^3 + 7*t^2 + 6*t + 5,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.678,True,48
t^5 + 7*t^4 + 8*t^3 + 9*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.911,True,66
t^5 + 7*t^4 + 9*t^3 + 2*t^2 + 7*t + 5,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,3.011,True,84
t^5 + 7*t^4 + 9*t^3 + 3*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.937,True,61
t^5 + 7*t^4 + 9*t^3 + 8*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.354,True,30
t^5 + 8*t^4 + 11*t^3 + 10*t^2 + t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.324,True,75
t^5 + 8*t^4 + 2*t^3 + 6*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.407,True,30
t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 4*t + 3,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.244,True,48
t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.784,True,96
t^5 + 8*t^4 + 4*t^3 + 4*t^2 + 7*t + 7,Phi_5^2,19,19:Phi_5^2,5^48,-2,2.0,True,1,0,Z/5 x Z/5,25,1,0,5^432,5,25,1161216,5 5,0,0,Phi_5^2,0,25.0,1,True,True,True,True,2.033,True,90
t^5 + 8*t^4 + 4*t^3 + 6*t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.622,True,95
t^5 + 8*t^4 + 4*t^3 + 9*t^2 + 3*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.912,True,79
t^5 + 8*t^4 + 6*t^3 + 6*t^2 + 9*t + 3,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.854,True,3
t^5 + 8*t^4 + 6*t^3 + 8*t^2 + 8*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.778,True,98
t^5 + 8*t^4 + 7*t^3 + 2*t^2 + 5*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.185,True,28
t^5 + 8*t^4 + 7*t^3 + 5*t^2 + 9*t + 4,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.284,True,59
t^5 + 8*t^4 + 7*t^3 + 9*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.837,True,61
t^5 + 8*t^4 + 8*t^3 + 3*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.33,True,4
t^5 + 8*t^4 + 8*t^3 + 4*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.47,True,101
t^5 + 8*t^4 + 8*t^3 + 5*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.473,True,102
t^5 + 8*t^4 + 9*t^3 + 5*t^2 + 9*t + 6,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.557,True,29
t^5 + 8*t^4 + 9*t^3 + 7*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.619,True,58
t^5 + 8*t^4 + 9*t^3 + 9*t^2 + 4*t + 8,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.09,True,79
t^5 + 8*t^4 + 9*t^3 + 9*t^2 + 6*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.397,True,4
t^5 + 8*t^4 + t^3 + 11*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.949,True,95
t^5 + 9*t^4 + 10*t^3 + t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.8,True,102
t^5 + 9*t^4 + 11*t^3 + 6*t^2 + t + 12,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.394,True,56
t^5 + 9*t^4 + 12*t^3 + t^2 + 12*t + 8,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.587,True,99
t^5 + 9*t^4 + 2*t^3 + 5*t^2 + 5*t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.287,True,59
t^5 + 9*t^4 + 4*t^3 + 2*t^2 + 9*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.605,True,98
t^5 + 9*t^4 + 4*t^3 + 3*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.675,True,61
t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 3*t + 8,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.244,True,47
t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 7*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.588,True,66
t^5 + 9*t^4 + 4*t^3 + 5*t^2 + 8*t + 3,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.421,True,98
t^5 + 9*t^4 + 4*t^3 + t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.491,True,4
t^5 + 9*t^4 + 5*t^3 + 2*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.869,True,66
t^5 + 9*t^4 + 5*t^3 + 4*t^2 + 8*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.943,True,95
t^5 + 9*t^4 + 5*t^3 + 5*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.243,True,31
t^5 + 9*t^4 + 5*t^3 + 5*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.86,True,66
t^5 + 9*t^4 + 5*t^3 + 6*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,4.086,True,102
t^5 + 9*t^4 + 5*t^3 + 6*t^2 + 8*t + 6,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.55,True,48
t^5 + 9*t^4 + 5*t^3 + 8*t^2 + 5*t + 7,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.806,True,55
t^5 + 9*t^4 + 6*t^3 + 3*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.766,True,80
t^5 + 9*t^4 + 6*t^3 + 3*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.634,True,66
t^5 + 9*t^4 + 6*t^3 + 8*t^2 + 7*t + 5,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.962,True,79
t^5 + 9*t^4 + 6*t^3 + 8*t^2 + 9*t + 3,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,-1,1.0,True,-1,1,Z/2 x Z/2,4,4,0,12^138 6^39 4^63 2^8 1^2,12,16,3628800,2 2,0,0,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.888,True,73
t^5 + 9*t^4 + 7*t^3 + 2*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.331,True,31
t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.882,True,43
t^5 + 9*t^4 + 7*t^3 + 9*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.021,True,95
t^5 + 9*t^4 + 7*t^3 + 9*t^2 + 9*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,77,77:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^35 3^6 2^3 1^6,0,0.0,True,1,2,Z/2 x Z/2,4,3,A2,6^350 3^8 2^18,6,12,1612800,2 2,6,2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.427,True,37
t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.821,True,62
t^5 + 9*t^4 + 8*t^3 + 6*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.801,True,57
t^5 + 9*t^4 + 8*t^3 + t^2 + 10*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.651,True,58
t^5 + 9*t^4 + 9*t^3 + 4*t^2 + 2*t + 7,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.069,True,61
t^5 + 9*t^4 + 9*t^3 + 6*t^2 + 2*t + 4,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.694,True,53
t^5 + 9*t^4 + 9*t^3 + 6*t^2 + 9*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.422,True,60
t^5 + 9*t^4 + 9*t^3 + 9*t^2 + 3*t + 7,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.034,True,31
t^5 + 9*t^4 + t^3 + 7*t^2 + 12*t + 12,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.287,True,78
t^5 + 9*t^4 + t^3 + 8*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.556,True,95
t^5 + t^4 + 10*t^3 + 12*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.893,True,30
t^5 + t^4 + 10*t^3 + 3*t^2 + 6*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.761,True,66
t^5 + t^4 + 10*t^3 + 4*t^2 + 5*t + 11,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,1.944,True,29
t^5 + t^4 + 10*t^3 + 5*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.844,True,62
t^5 + t^4 + 10*t^3 + 6*t^2 + 11*t + 4,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.605,True,100
t^5 + t^4 + 10*t^3 + 7*t^2 + 7*t + 11,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.847,True,55
t^5 + t^4 + 12*t^3 + 12*t^2 + 7*t + 8,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.296,True,55
t^5 + t^4 + 12*t^3 + 4*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.407,True,102
t^5 + t^4 + 12*t^3 + 5*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.52,True,66
t^5 + t^4 + 12*t^3 + 7*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.714,True,31
t^5 + t^4 + 12*t^3 + 9*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.714,True,62
t^5 + t^4 + 2*t^3 + 12*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.787,True,66
t^5 + t^4 + 2*t^3 + 8*t^2 + 12*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.06,True,92
t^5 + t^4 + 3*t^3 + 5*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,4.156,True,102
t^5 + t^4 + 5*t^3 + 4*t^2 + 11*t + 11,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.332,True,59
t^5 + t^4 + 6*t^3 + 12*t^2 + 4*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.729,True,66
t^5 + t^4 + 7*t^3 + 2*t^2 + 12*t + 10,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.044,True,47
t^5 + t^4 + 8*t^3 + 10*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.494,True,4
t^5 + t^4 + 9*t^3 + 10*t^2 + 10*t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.652,True,91
t^5 + t^4 + 9*t^3 + 12*t^2 + 10*t + 1,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.676,True,77
t^5 + t^4 + 9*t^3 + 12*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.742,True,80
t^5 + 10*t^4 + 10*t^3 + t^2 + 10*t + 6,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.162,True,92
t^5 + 10*t^4 + 2*t^3 + 3*t^2 + 3*t + 3,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.461,True,31
t^5 + 10*t^4 + 2*t^3 + 5*t^2 + 2*t + 2,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.117,True,47
t^5 + 10*t^4 + 3*t^3 + 3*t^2 + 4*t + 8,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.949,True,92
t^5 + 10*t^4 + 3*t^3 + 3*t^2 + 7*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.152,True,69
t^5 + 10*t^4 + 3*t^3 + 7*t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.415,True,4
t^5 + 10*t^4 + 4*t^3 + 2*t^2 + 4*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.376,True,98
t^5 + 10*t^4 + 4*t^3 + 3*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.623,True,30
t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 5*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.237,True,57
t^5 + 10*t^4 + 4*t^3 + 6*t^2 + 6*t + 4,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.811,True,60
t^5 + 10*t^4 + 5*t^3 + 6*t^2 + 3*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.05,True,92
t^5 + 10*t^4 + 6*t^3 + 2*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.711,True,66
t^5 + 10*t^4 + 6*t^3 + 3*t^2 + 3*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.245,True,59
t^5 + 10*t^4 + 6*t^3 + 5*t^2 + 2*t + 5,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,-1,1.0,True,-1,1,Z/2 x Z/2,4,4,0,12^138 6^39 4^63 2^8 1^2,12,16,3628800,2 2,0,0,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,,-1,True,True,,True,3.152,True,73
t^5 + 10*t^4 + 7*t^3 + 3*t^2 + 6*t + 7,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.664,True,54
t^5 + 10*t^4 + 7*t^3 + 4*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.636,True,80
t^5 + 10*t^4 + 7*t^3 + 6*t^2 + 9*t + 7,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.412,True,111
t^5 + 10*t^4 + 7*t^3 + 7*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.524,True,110
t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 3*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.846,True,79
t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 4*t + 2,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.408,True,111
t^5 + 10*t^4 + 8*t^3 + 9*t^2 + 4*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.495,True,98
t^5 + 10*t^4 + 8*t^3 + 9*t^2 + 9*t + 2,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.229,True,7
t^5 + 10*t^4 + 9*t^3 + 4*t^2 + 9*t + 5,Phi_1^2 * Phi_3 * Phi_4^2,78,78:Phi_1^2 * Phi_3 * Phi_4^2,12^12 4^18 3^8,1,-1.0,True,1,2,1,1,12,0,12^156 4^66 3^6 1^6,12,12,1209600,-,0,0,Phi_1^2 * Phi_3 * Phi_4^2,2,,1,True,True,,True,2.682,True,85
t^5 + 10*t^4 + 9*t^3 + 5*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.386,True,4
t^5 + 10*t^4 + 9*t^3 + 7*t^2 + 4*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,77,77:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^35 3^6 2^3 1^6,0,0.0,True,1,2,Z/2 x Z/2,4,3,A2,6^350 3^8 2^18,6,12,1612800,2 2,6,2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.235,True,37
t^5 + 10*t^4 + t^3 + 10*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.794,True,66
t^5 + 11*t^4 + 12*t^3 + 3*t^2 + t + 10,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.229,True,18
t^5 + 11*t^4 + 2*t^3 + 3*t^2 + 2*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.241,True,75
t^5 + 11*t^4 + 2*t^3 + 3*t^2 + 3*t + 2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.852,True,92
t^5 + 11*t^4 + 2*t^3 + 5*t^2 + 9*t + 8,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.506,True,56
t^5 + 11*t^4 + 2*t^3 + 6*t^2 + 3*t + 6,Phi_1^3 * Phi_2^3 * Phi_6,94,94:Phi_1^3 * Phi_2^3 * Phi_6,6^28 2^33 1^6,1,-1.0,True,-1,3,1,1,8,3A1,6^315 2^129 1^12,6,8,1209600,-,6,3,Phi_1^3 * Phi_2^3 * Phi_6,3,,-1,True,True,,True,2.423,True,87
t^5 + 11*t^4 + 2*t^3 + 8*t^2 + 3*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.325,True,57
t^5 + 11*t^4 + 4*t^3 + 5*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.916,True,61
t^5 + 11*t^4 + 5*t^3 + 2*t^2 + 4*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,4.185,True,102
t^5 + 11*t^4 + 5*t^3 + 7*t^2 + 4*t + 3,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.867,True,99
t^5 + 11*t^4 + 5*t^3 + 8*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.285,True,66
t^5 + 11*t^4 + 6*t^3 + 5*t^2 + 3*t + 7,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.958,True,62
t^5 + 11*t^4 + 6*t^3 + 9*t^2 + 6*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.754,True,98
t^5 + 11*t^4 + 7*t^3 + 4*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.758,True,57
t^5 + 11*t^4 + 7*t^3 + 6*t^2 + 7*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.272,True,91
t^5 + 11*t^4 + 7*t^3 + 8*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.385,True,30
t^5 + 11*t^4 + 9*t^3 + 8*t^2 + 4*t + 5,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.878,True,79
t^5 + 11*t^4 + 9*t^3 + 8*t^2 + 4*t + 9,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.532,True,106
t^5 + 11*t^4 + 9*t^3 + 8*t^2 + 7*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.648,True,17
t^5 + 11*t^4 + 9*t^3 + 8*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.635,True,96
t^5 + 11*t^4 + t^3 + 11*t^2 + 10*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.061,True,79
t^5 + 11*t^4 + t^3 + 2*t^2 + 12*t + 12,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.752,True,97
t^5 + 12*t^4 + 11*t^3 + 7*t^2 + t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.364,True,4
t^5 + 12*t^4 + 12*t^3 + t^2 + 11*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.999,True,62
t^5 + 12*t^4 + 12*t^3 + t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.683,True,42
t^5 + 12*t^4 + 2*t^3 + 6*t^2 + 3*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.523,True,91
t^5 + 12*t^4 + 2*t^3 + 7*t^2 + 7*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.014,True,96
t^5 + 12*t^4 + 2*t^3 + 7*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.303,True,4
t^5 + 12*t^4 + 3*t^3 + 4*t^2 + 8*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.554,True,43
t^5 + 12*t^4 + 3*t^3 + 5*t^2 + 9*t + 9,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.621,True,29
t^5 + 12*t^4 + 3*t^3 + 6*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.826,True,66
t^5 + 12*t^4 + 3*t^3 + 6*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.211,True,110
t^5 + 12*t^4 + 4*t^3 + 4*t^2 + 3*t + 8,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.371,True,47
t^5 + 12*t^4 + 4*t^3 + 7*t^2 + 2*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.742,True,43
t^5 + 12*t^4 + 4*t^3 + 7*t^2 + 7*t + 3,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.522,True,31
t^5 + 12*t^4 + 4*t^3 + 8*t^2 + 3*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.17,True,31
t^5 + 12*t^4 + 4*t^3 + 8*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.581,True,101
t^5 + 12*t^4 + 5*t^3 + 3*t^2 + 4*t + 8,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.647,True,107
t^5 + 12*t^4 + 5*t^3 + 5*t^2 + 4*t + 6,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.64,True,100
t^5 + 12*t^4 + 6*t^3 + 2*t^2 + 7*t + 4,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.198,True,30
t^5 + 12*t^4 + 6*t^3 + 4*t^2 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.168,True,17
t^5 + 12*t^4 + 6*t^3 + 5*t^2 + 7*t + 6,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.57,True,77
t^5 + 12*t^4 + 6*t^3 + 6*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.198,True,30
t^5 + 12*t^4 + 6*t^3 + 7*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.752,True,66
t^5 + 12*t^4 + 7*t^3 + 5*t^2 + 3*t + 2,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.406,True,99
t^5 + 12*t^4 + 7*t^3 + 7*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.771,True,62
t^5 + 12*t^4 + 7*t^3 + 7*t^2 + 6*t + 3,Phi_2^2 * Phi_4^2 * Phi_6,17,17:Phi_2^2 * Phi_4^2 * Phi_6,12^12 6^4 4^18,-1,1.0,True,1,0,Z/4 x Z/4,16,1,0,12^156 6^3 4^66 2^3,12,16,1209600,4 4,0,0,Phi_2^2 * Phi_4^2 * Phi_6,0,16.0,1,True,True,True,True,2.702,True,86
t^5 + 12*t^4 + 8*t^3 + 4*t^2 + 3*t + 3,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.889,True,60
t^5 + 12*t^4 + 8*t^3 + 5*t^2 + 8*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.632,True,98
t^5 + 12*t^4 + 8*t^3 + 7*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.56,True,31
t^5 + 12*t^4 + 9*t^3 + 6*t^2 + 2*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.874,True,60
t^5 + 12*t^4 + 9*t^3 + 7*t^2 + 9*t + 8,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.209,True,65
t^5 + 12*t^4 + 9*t^3 + 8*t^2 + 5*t + 6,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.511,True,54
t^5 + 12*t^4 + 9*t^3 + 8*t^2 + 6*t + 1,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.892,True,60
t^5 + 12*t^4 + 9*t^3 + 9*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.327,True,4
t^5 + 12*t^4 + 9*t^3 + t^2 + 10*t + 10,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.482,True,91
t^5 + 2*t^4 + 10*t^3 + 3*t^2 + 3*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.657,True,102
t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 9*t + 5,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.498,True,8
t^5 + 2*t^4 + 11*t^3 + 3*t^2 + 8*t + 2,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,2.962,True,47
t^5 + 2*t^4 + 11*t^3 + 8*t^2 + 8*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.327,True,98
t^5 + 2*t^4 + 12*t^3 + 4*t^2 + 3*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.401,True,98
t^5 + 2*t^4 + 12*t^3 + 6*t^2 + 2*t + 2,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.243,True,70
t^5 + 2*t^4 + 12*t^3 + 8*t^2 + 7*t + 1,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.883,True,55
t^5 + 2*t^4 + 12*t^3 + 9*t^2 + 2*t + 9,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.982,True,61
t^5 + 2*t^4 + 2*t^3 + 11*t^2 + 9*t + 1,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.828,True,97
t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.062,True,61
t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.009,True,95
t^5 + 2*t^4 + 3*t^3 + 9*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.061,True,61
t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 9*t + 11,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.911,True,78
t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 9*t + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.009,True,92
t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 8*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.882,True,60
t^5 + 2*t^4 + 5*t^3 + 10*t^2 + 6*t + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.73,True,91
t^5 + 2*t^4 + 5*t^3 + 11*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.832,True,61
t^5 + 2*t^4 + 5*t^3 + 11*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.374,True,4
t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.821,True,80
t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.848,True,66
t^5 + 2*t^4 + 5*t^3 + 6*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.031,True,96
t^5 + 2*t^4 + 5*t^3 + 8*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.73,True,42
t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.214,True,43
t^5 + 2*t^4 + 6*t^3 + 4*t^2 + 3*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.553,True,98
t^5 + 2*t^4 + 6*t^3 + 7*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.673,True,42
t^5 + 2*t^4 + 7*t^3 + 5*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.143,True,96
t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.58,True,43
t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 11*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.509,True,91
t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.457,True,4
t^5 + 2*t^4 + 7*t^3 + 9*t^2 + 11*t + 3,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.716,True,62
t^5 + 2*t^4 + 8*t^3 + 2*t^2 + 7*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.242,True,75
t^5 + 2*t^4 + 8*t^3 + 3*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.538,True,102
t^5 + 2*t^4 + 9*t^3 + 12*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.604,True,66
t^5 + 2*t^4 + 9*t^3 + 3*t^2 + 2*t + 10,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.948,True,79
t^5 + 2*t^4 + 9*t^3 + 3*t^2 + 4*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.115,True,79
t^5 + 2*t^4 + 9*t^3 + 5*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.585,True,4
t^5 + 2*t^4 + 9*t^3 + 6*t^2 + 10*t + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.845,True,91
t^5 + 2*t^4 + 9*t^3 + 6*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.384,True,101
t^5 + 2*t^4 + 9*t^3 + 6*t^2 + 9*t + 11,Phi_1^4 * Phi_3^2,101,101:Phi_1^4 * Phi_3^2,3^76 1^12,2,-2.0,True,1,4,1,1,9,2A2,3^708 1^36,3,9,268800,-,12,4,Phi_1^4 * Phi_3^2,4,,1,True,True,,True,1.942,True,35
t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 7*t + 11,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.798,True,100
t^5 + 3*t^4 + 10*t^3 + 11*t^2 + t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.07,True,61
t^5 + 3*t^4 + 10*t^3 + 2*t^2 + 7*t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.642,True,91
t^5 + 3*t^4 + 10*t^3 + 6*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.936,True,61
t^5 + 3*t^4 + 10*t^3 + 9*t^2 + 2*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.752,True,17
t^5 + 3*t^4 + 11*t^3 + 8*t^2 + 5*t + 6,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.353,True,56
t^5 + 3*t^4 + 11*t^3 + 9*t^2 + 3*t + 5,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.769,True,60
t^5 + 3*t^4 + 12*t^3 + 12*t^2 + t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.623,True,42
t^5 + 3*t^4 + 12*t^3 + 2*t^2 + 7*t + 8,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.992,True,55
t^5 + 3*t^4 + 12*t^3 + 9*t^2 + 3*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.91,True,91
t^5 + 3*t^4 + 12*t^3 + 9*t^2 + 9*t + 5,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.398,True,111
t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 9*t + 11,Phi_1^2 * Phi_4 * Phi_8,72,72:Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,2,-2.0,True,1,2,1,1,4,2A1,8^267 4^5 1^4,8,4,5443200,-,4,2,Phi_1^2 * Phi_4 * Phi_8,2,,1,True,True,,True,2.38,True,7
t^5 + 3*t^4 + 2*t^3 + 7*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.884,True,96
t^5 + 3*t^4 + 2*t^3 + 8*t^2 + 10*t + 9,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.006,True,92
t^5 + 3*t^4 + 3*t^3 + 11*t^2 + 2*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.72,True,98
t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 11*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.236,True,69
t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,1,-1.0,True,-1,1,1,1,6,0,6^358 3^4,6,6,2419200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,,-1,True,True,,True,2.212,True,103
t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 3*t + 10,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.063,True,70
t^5 + 3*t^4 + 4*t^3 + 7*t^2 + 6*t + 11,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.217,True,56
t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 12*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.512,True,48
t^5 + 3*t^4 + 5*t^3 + 11*t^2 + 2*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.387,True,110
t^5 + 3*t^4 + 5*t^3 + 11*t^2 + 3*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.421,True,101
t^5 + 3*t^4 + 5*t^3 + 11*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.781,True,80
t^5 + 3*t^4 + 5*t^3 + 3*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.806,True,96
t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.4,True,30
t^5 + 3*t^4 + 6*t^3 + 10*t^2 + 9*t + 3,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.426,True,47
t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.171,True,44
t^5 + 3*t^4 + 6*t^3 + 5*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.104,True,95
t^5 + 3*t^4 + 7*t^3 + 11*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.95,True,61
t^5 + 3*t^4 + 7*t^3 + 4*t^2 + 2*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.715,True,98
t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.026,True,95
t^5 + 3*t^4 + 8*t^3 + 11*t^2 + 6*t + 1,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.866,True,106
t^5 + 3*t^4 + 8*t^3 + 2*t^2 + 12*t + 4,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.534,True,77
t^5 + 3*t^4 + 9*t^3 + 12*t^2 + 7*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.062,True,60
t^5 + 3*t^4 + 9*t^3 + 3*t^2 + 10*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.809,True,60
t^5 + 3*t^4 + 9*t^3 + 8*t^2 + 12*t + 8,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.623,True,97
t^5 + 4*t^4 + 10*t^3 + 2*t^2 + 3*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.933,True,98
t^5 + 4*t^4 + 10*t^3 + 9*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.851,True,66
t^5 + 4*t^4 + 11*t^3 + 11*t^2 + t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.393,True,4
t^5 + 4*t^4 + 11*t^3 + 8*t^2 + 2*t + 3,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.345,True,47
t^5 + 4*t^4 + 12*t^3 + 3*t^2 + 9*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.489,True,30
t^5 + 4*t^4 + 12*t^3 + 5*t^2 + 9*t + 2,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.667,True,53
t^5 + 4*t^4 + 12*t^3 + 6*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.445,True,31
t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 8*t + 1,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.872,True,62
t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.204,True,95
t^5 + 4*t^4 + 2*t^3 + 11*t^2 + 9*t + 8,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.302,True,44
t^5 + 4*t^4 + 2*t^3 + 12*t^2 + 7*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.297,True,31
t^5 + 4*t^4 + 2*t^3 + 4*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.431,True,102
t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 3*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.022,True,92
t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.452,True,30
t^5 + 4*t^4 + 2*t^3 + 7*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.55,True,42
t^5 + 4*t^4 + 2*t^3 + 8*t^2 + 4*t + 12,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.659,True,91
t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 5*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.985,True,79
t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.757,True,101
t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 5*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.127,True,59
t^5 + 4*t^4 + 4*t^3 + 7*t^2 + 4*t + 10,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.89,True,60
t^5 + 4*t^4 + 5*t^3 + 12*t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.486,True,102
t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 4*t + 12,Phi_1^2 * Phi_3 * Phi_6^2,80,80:Phi_1^2 * Phi_3 * Phi_6^2,6^36 3^6 1^6,3,-3.0,True,1,2,1,1,3,A2,6^356 3^8,6,3,806400,-,6,2,Phi_1^2 * Phi_3 * Phi_6^2,2,,1,True,True,,True,2.293,True,40
t^5 + 4*t^4 + 5*t^3 + 4*t^2 + 10*t + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.474,True,91
t^5 + 4*t^4 + 5*t^3 + 4*t^2 + 3*t + 10,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.018,True,47
t^5 + 4*t^4 + 5*t^3 + 9*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.462,True,31
t^5 + 4*t^4 + 6*t^3 + 11*t^2 + 5*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.655,True,91
t^5 + 4*t^4 + 6*t^3 + 12*t^2 + 4*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.585,True,80
t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.062,True,61
t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 12*t + 3,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.319,True,56
t^5 + 4*t^4 + 6*t^3 + 7*t^2 + 6*t + 12,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.156,True,47
t^5 + 4*t^4 + 7*t^3 + 11*t^2 + 2*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.551,True,91
t^5 + 4*t^4 + 7*t^3 + 6*t^2 + 12*t + 4,Phi_1 * Phi_2^3 * Phi_8,52,52:Phi_1 * Phi_2^3 * Phi_8,8^27 2^12,-2,2.0,True,-1,1,Z/2 x Z/2,4,4,0,8^267 2^11 1^2,8,16,1814400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_8,1,,-1,True,True,,True,2.413,True,94
t^5 + 4*t^4 + 7*t^3 + 8*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.658,True,66
t^5 + 4*t^4 + 8*t^3 + 2*t^2 + 10*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,1.914,True,4
t^5 + 4*t^4 + 8*t^3 + 6*t^2 + 12*t + 7,Phi_1 * Phi_2^3 * Phi_6^2,53,53:Phi_1 * Phi_2^3 * Phi_6^2,6^38 2^5 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,6^354 2^18,6,8,1612800,2 2,2,1,Phi_1 * Phi_2^3 * Phi_6^2,1,,-1,True,True,,True,2.24,True,46
t^5 + 4*t^4 + 9*t^3 + 11*t^2 + 3*t + 8,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.259,True,59
t^5 + 4*t^4 + 9*t^3 + 11*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.177,True,96
t^5 + 4*t^4 + 9*t^3 + 2*t^2 + 8*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.911,True,79
t^5 + 4*t^4 + 9*t^3 + 7*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.357,True,4
t^5 + 5*t^4 + 10*t^3 + 3*t^2 + 3*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.808,True,79
t^5 + 5*t^4 + 10*t^3 + 4*t^2 + 2*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.541,True,48
t^5 + 5*t^4 + 10*t^3 + 6*t^2 + 2*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.236,True,44
t^5 + 5*t^4 + 10*t^3 + 6*t^2 + 9*t + 9,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.675,True,111
t^5 + 5*t^4 + 11*t^3 + 2*t^2 + 4*t + 9,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.283,True,111
t^5 + 5*t^4 + 11*t^3 + 5*t^2 + 6*t + 1,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.89,True,3
t^5 + 5*t^4 + 12*t^3 + 2*t^2 + 2*t + 6,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.329,True,47
t^5 + 5*t^4 + 12*t^3 + 6*t^2 + 6*t + 4,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.69,True,53
t^5 + 5*t^4 + 2*t^3 + 11*t^2 + 6*t + 5,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.9,True,30
t^5 + 5*t^4 + 2*t^3 + 3*t^2 + 12*t + 1,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.236,True,47
t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.521,True,66
t^5 + 5*t^4 + 3*t^3 + 11*t^2 + 8*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.185,True,75
t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 6*t + 10,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.678,True,97
t^5 + 5*t^4 + 3*t^3 + 9*t^2 + 6*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.188,True,102
t^5 + 5*t^4 + 4*t^3 + 10*t^2 + 3*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.686,True,79
t^5 + 5*t^4 + 5*t^3 + 12*t^2 + 2*t + 1,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.162,True,69
t^5 + 5*t^4 + 5*t^3 + 5*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.426,True,110
t^5 + 5*t^4 + 6*t^3 + 10*t^2 + 7*t + 2,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.488,True,99
t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 4*t + 10,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.445,True,91
t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 11*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.22,True,66
t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 11*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.227,True,31
t^5 + 5*t^4 + 6*t^3 + 8*t^2 + 10*t + 7,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.343,True,91
t^5 + 5*t^4 + 7*t^3 + 10*t^2 + 8*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.536,True,98
t^5 + 5*t^4 + 7*t^3 + 12*t^2 + 2*t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.977,True,79
t^5 + 5*t^4 + 7*t^3 + 8*t^2 + 11*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.857,True,79
t^5 + 5*t^4 + 8*t^3 + 12*t^2 + 9*t + 3,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.812,True,107
t^5 + 5*t^4 + 8*t^3 + 2*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.396,True,30
t^5 + 5*t^4 + 8*t^3 + 3*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.413,True,4
t^5 + 5*t^4 + 9*t^3 + 10*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.23,True,96
t^5 + 5*t^4 + 9*t^3 + 10*t^2 + 7*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,1.81,True,59
t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.808,True,42
t^5 + 6*t^4 + 10*t^3 + 2*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.361,True,4
t^5 + 6*t^4 + 10*t^3 + 5*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,2.935,True,101
t^5 + 6*t^4 + 10*t^3 + 6*t^2 + 2*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.296,True,98
t^5 + 6*t^4 + 11*t^3 + 6*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.293,True,66
t^5 + 6*t^4 + 11*t^3 + 9*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.146,True,95
t^5 + 6*t^4 + 12*t^3 + 3*t^2 + 6*t + 4,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.163,True,91
t^5 + 6*t^4 + 12*t^3 + 4*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.13,True,30
t^5 + 6*t^4 + 12*t^3 + 5*t^2 + 7*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.437,True,98
t^5 + 6*t^4 + 12*t^3 + 8*t^2 + 5*t + 8,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.102,True,92
t^5 + 6*t^4 + 12*t^3 + 9*t^2 + 7*t + 2,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.429,True,48
t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.664,True,102
t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 12*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.446,True,17
t^5 + 6*t^4 + 2*t^3 + 7*t^2 + 11*t + 3,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.781,True,106
t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.265,True,4
t^5 + 6*t^4 + 2*t^3 + 9*t^2 + 12*t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.956,True,92
t^5 + 6*t^4 + 3*t^3 + 5*t^2 + 8*t + 12,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.965,True,97
t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 12*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.314,True,102
t^5 + 6*t^4 + 4*t^3 + 10*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.312,True,110
t^5 + 6*t^4 + 4*t^3 + 12*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.621,True,66
t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.716,True,66
t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 10*t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.981,True,92
t^5 + 6*t^4 + 4*t^3 + 8*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.627,True,30
t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 3*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.267,True,91
t^5 + 6*t^4 + 5*t^3 + 8*t^2 + 10*t + 8,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.669,True,79
t^5 + 6*t^4 + 6*t^3 + 4*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.485,True,4
t^5 + 6*t^4 + 7*t^3 + 10*t^2 + 2*t + 7,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.57,True,18
t^5 + 6*t^4 + 7*t^3 + 10*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.645,True,58
t^5 + 6*t^4 + 7*t^3 + 11*t^2 + 6*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.651,True,98
t^5 + 6*t^4 + 7*t^3 + 12*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.799,True,95
t^5 + 6*t^4 + 7*t^3 + 8*t^2 + 11*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.418,True,4
t^5 + 6*t^4 + 8*t^3 + 11*t^2 + 5*t + 1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.796,True,18
t^5 + 6*t^4 + 8*t^3 + 5*t^2 + 7*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.543,True,102
t^5 + 6*t^4 + 9*t^3 + 10*t^2 + 5*t + 3,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.824,True,58
t^5 + 6*t^4 + 9*t^3 + 10*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.509,True,101
t^5 + 6*t^4 + 9*t^3 + 3*t^2 + 11*t + 6,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.968,True,107
t^5 + 6*t^4 + 9*t^3 + 8*t^2 + 7*t + 10,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.87,True,106
t^5 + 7*t^4 + 11*t^3 + 2*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.552,True,43
t^5 + 7*t^4 + 11*t^3 + 7*t^2 + 4*t + 3,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.798,True,31
t^5 + 7*t^4 + 11*t^3 + 8*t^2 + 6*t + 3,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.795,True,56
t^5 + 7*t^4 + 12*t^3 + 5*t^2 + 2*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.096,True,30
t^5 + 7*t^4 + 12*t^3 + 7*t^2 + 6*t + 2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.233,True,75
t^5 + 7*t^4 + 2*t^3 + 2*t^2 + 3*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.199,True,44
t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 10*t + 2,Phi_1^2 * Phi_2^2 * Phi_6^2,76,76:Phi_1^2 * Phi_2^2 * Phi_6^2,6^38 2^4 1^4,2,-2.0,True,1,2,1,1,4,2A1,6^354 2^16 1^4,6,4,2419200,-,4,2,Phi_1^2 * Phi_2^2 * Phi_6^2,2,,1,True,True,,True,2.167,True,64
t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 4*t + 11,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.748,True,18
t^5 + 7*t^4 + 3*t^3 + 12*t^2 + 8*t + 3,Phi_1^3 * Phi_2 * Phi_3^2,91,91:Phi_1^3 * Phi_2 * Phi_3^2,6^18 3^40 2^3 1^6,0,0.0,True,-1,3,1,1,18,A2,6^228 3^252 2^18,6,18,1612800,-,6,2,Phi_1^3 * Phi_2 * Phi_3^2,3,,-1,True,True,,True,2.285,True,45
t^5 + 7*t^4 + 3*t^3 + 6*t^2 + 10*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.989,True,55
t^5 + 7*t^4 + 4*t^3 + 10*t^2 + 7*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.226,True,4
t^5 + 7*t^4 + 4*t^3 + 3*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.098,True,30
t^5 + 7*t^4 + 4*t^3 + 5*t^2 + 10*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.289,True,92
t^5 + 7*t^4 + 4*t^3 + 8*t^2 + 11*t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.313,True,92
t^5 + 7*t^4 + 4*t^3 + 8*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.048,True,96
t^5 + 7*t^4 + 4*t^3 + 8*t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.364,True,4
t^5 + 7*t^4 + 5*t^3 + 5*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.728,True,80
t^5 + 7*t^4 + 5*t^3 + 5*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.529,True,31
t^5 + 7*t^4 + 6*t^3 + 11*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.233,True,31
t^5 + 7*t^4 + 6*t^3 + 3*t^2 + 10*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.699,True,91
t^5 + 7*t^4 + 6*t^3 + 3*t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.835,True,62
t^5 + 7*t^4 + 6*t^3 + 5*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.418,True,31
t^5 + 7*t^4 + 6*t^3 + 7*t^2 + 9*t + 10,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.449,True,29
t^5 + 7*t^4 + 6*t^3 + 9*t^2 + 11*t + 3,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.36,True,30
t^5 + 7*t^4 + 7*t^3 + 12*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.352,True,30
t^5 + 7*t^4 + 8*t^3 + 6*t^2 + 9*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.326,True,4
t^5 + 7*t^4 + 8*t^3 + 8*t^2 + 4*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.376,True,98
t^5 + 7*t^4 + 9*t^3 + 4*t^2 + 11*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.915,True,66
t^5 + 7*t^4 + 9*t^3 + 7*t^2 + 8*t + 11,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.79,True,105
t^5 + 8*t^4 + 10*t^3 + 2*t^2 + 3*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.177,True,55
t^5 + 8*t^4 + 11*t^3 + 2*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.926,True,62
t^5 + 8*t^4 + 11*t^3 + 8*t^2 + 5*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.563,True,101
t^5 + 8*t^4 + 12*t^3 + 3*t^2 + 9*t + 7,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.448,True,111
t^5 + 8*t^4 + 12*t^3 + 4*t^2 + 5*t + 5,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.957,True,55
t^5 + 8*t^4 + 12*t^3 + 6*t^2 + 6*t + 8,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.433,True,53
t^5 + 8*t^4 + 2*t^3 + 7*t^2 + 10*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.523,True,98
t^5 + 8*t^4 + 2*t^3 + 9*t^2 + 5*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.519,True,98
t^5 + 8*t^4 + 3*t^3 + 12*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.391,True,4
t^5 + 8*t^4 + 3*t^3 + 6*t^2 + 11*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.684,True,60
t^5 + 8*t^4 + 3*t^3 + 9*t^2 + 10*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.876,True,96
t^5 + 8*t^4 + 4*t^3 + 10*t^2 + 6*t + 6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.433,True,75
t^5 + 8*t^4 + 4*t^3 + 12*t^2 + 9*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.848,True,43
t^5 + 8*t^4 + 4*t^3 + 3*t^2 + 10*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.591,True,98
t^5 + 8*t^4 + 7*t^3 + 3*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.735,True,62
t^5 + 8*t^4 + 7*t^3 + 8*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.489,True,42
t^5 + 8*t^4 + 8*t^3 + 11*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.807,True,62
t^5 + 8*t^4 + 8*t^3 + 4*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.958,True,61
t^5 + 8*t^4 + 9*t^3 + 4*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.632,True,66
t^5 + 8*t^4 + 9*t^3 + 5*t^2 + 11*t + 8,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.248,True,59
t^5 + 8*t^4 + 9*t^3 + 8*t^2 + 12*t + 1,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.072,True,55
t^5 + 9*t^4 + 10*t^3 + 5*t^2 + 7*t + 7,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.164,True,59
t^5 + 9*t^4 + 10*t^3 + 8*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.533,True,58
t^5 + 9*t^4 + 10*t^3 + t^2 + 11*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.79,True,79
t^5 + 9*t^4 + 11*t^3 + 3*t^2 + 4*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.874,True,60
t^5 + 9*t^4 + 11*t^3 + 3*t^2 + 6*t + 2,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.403,True,78
t^5 + 9*t^4 + 11*t^3 + 8*t^2 + 7*t + 8,Phi_1 * Phi_2^3 * Phi_8,52,52:Phi_1 * Phi_2^3 * Phi_8,8^27 2^12,-2,2.0,True,-1,1,Z/2 x Z/2,4,4,0,8^267 2^11 1^2,8,16,1814400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_8,1,,-1,True,True,,True,2.566,True,94
t^5 + 9*t^4 + 11*t^3 + 9*t^2 + 4*t + 7,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.129,True,75
t^5 + 9*t^4 + 12*t^3 + 7*t^2 + 3*t + 2,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.746,True,60
t^5 + 9*t^4 + 12*t^3 + 9*t^2 + 9*t + 5,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.884,True,97
t^5 + 9*t^4 + 2*t^3 + 10*t^2 + 8*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.647,True,91
t^5 + 9*t^4 + 2*t^3 + 3*t^2 + 7*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.504,True,98
t^5 + 9*t^4 + 3*t^3 + 11*t^2 + 7*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.328,True,4
t^5 + 9*t^4 + 3*t^3 + 12*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.875,True,62
t^5 + 9*t^4 + 4*t^3 + 11*t^2 + 5*t + 2,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.248,True,69
t^5 + 9*t^4 + 4*t^3 + 12*t^2 + 6*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.093,True,60
t^5 + 9*t^4 + 4*t^3 + 3*t^2 + 10*t + 6,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.962,True,92
t^5 + 9*t^4 + 4*t^3 + 3*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.716,True,42
t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 11*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.208,True,44
t^5 + 9*t^4 + 4*t^3 + 7*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.95,True,62
t^5 + 9*t^4 + 5*t^3 + 11*t^2 + 4*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.821,True,95
t^5 + 9*t^4 + 5*t^3 + 12*t^2 + 3*t + 2,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.311,True,59
t^5 + 9*t^4 + 5*t^3 + 2*t^2 + 11*t + 9,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,5.267,True,91
t^5 + 9*t^4 + 5*t^3 + 2*t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.513,True,101
t^5 + 9*t^4 + 5*t^3 + 3*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.755,True,95
t^5 + 9*t^4 + 5*t^3 + 4*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.487,True,4
t^5 + 9*t^4 + 6*t^3 + 10*t^2 + 5*t + 5,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.502,True,31
t^5 + 9*t^4 + 6*t^3 + 11*t^2 + 4*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.858,True,66
t^5 + 9*t^4 + 6*t^3 + 2*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.444,True,30
t^5 + 9*t^4 + 6*t^3 + 4*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,3.029,True,42
t^5 + 9*t^4 + 6*t^3 + 8*t^2 + 11*t + 9,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.862,True,3
t^5 + 9*t^4 + 7*t^3 + 3*t^2 + 11*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.977,True,61
t^5 + 9*t^4 + 7*t^3 + 4*t^2 + 11*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.53,True,31
t^5 + 9*t^4 + 7*t^3 + 4*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.653,True,31
t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.563,True,30
t^5 + 9*t^4 + 8*t^3 + 3*t^2 + 12*t + 7,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.743,True,77
t^5 + 9*t^4 + 8*t^3 + 7*t^2 + 12*t + 1,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.394,True,29
t^5 + 9*t^4 + 9*t^3 + 12*t^2 + 4*t + 8,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.866,True,97
t^5 + 9*t^4 + 9*t^3 + 12*t^2 + 8*t + 5,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,-1,1.0,True,-1,1,Z/2 x Z/2,4,4,0,12^138 6^39 4^63 2^8 1^2,12,16,3628800,2 2,0,0,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.953,True,73
t^5 + 9*t^4 + 9*t^3 + 8*t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.825,True,96
t^5 + 9*t^4 + 9*t^3 + 9*t^2 + 6*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.768,True,66
t^5 + t^4 + 10*t^3 + 11*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.436,True,30
t^5 + t^4 + 11*t^3 + 10*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.356,True,30
t^5 + t^4 + 11*t^3 + 12*t^2 + 12*t + 8,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.927,True,97
t^5 + t^4 + 12*t^3 + 12*t^2 + 10*t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.208,True,59
t^5 + t^4 + 12*t^3 + 12*t^2 + 10*t + 6,Phi_6^2 * Phi_12,16,16:Phi_6^2 * Phi_12,12^18 6^4,2,-2.0,True,1,0,1,1,1,0,12^178 6^4,12,1,2419200,-,0,0,Phi_6^2 * Phi_12,0,1.0,1,True,True,True,True,2.797,True,83
t^5 + t^4 + 7*t^3 + 10*t^2 + 12*t + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.984,True,92
t^5 + 10*t^4 + 10*t^3 + 6*t^2 + 5*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.516,True,57
t^5 + 10*t^4 + 11*t^3 + 5*t^2 + 4*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.86,True,60
t^5 + 10*t^4 + 11*t^3 + 7*t^2 + 4*t + 5,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.436,True,29
t^5 + 10*t^4 + 11*t^3 + 7*t^2 + 6*t + 8,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.65,True,105
t^5 + 10*t^4 + 12*t^3 + 8*t^2 + 2*t + 5,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.896,True,62
t^5 + 10*t^4 + 12*t^3 + 9*t^2 + 8*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.845,True,79
t^5 + 10*t^4 + 2*t^3 + 6*t^2 + 12*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.165,True,79
t^5 + 10*t^4 + 2*t^3 + 6*t^2 + 6*t + 11,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.556,True,48
t^5 + 10*t^4 + 2*t^3 + 7*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.488,True,4
t^5 + 10*t^4 + 2*t^3 + 8*t^2 + 2*t + 12,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.943,True,62
t^5 + 10*t^4 + 2*t^3 + 9*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.997,True,80
t^5 + 10*t^4 + 3*t^3 + 10*t^2 + 2*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.332,True,28
t^5 + 10*t^4 + 3*t^3 + 10*t^2 + 8*t + 3,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.196,True,75
t^5 + 10*t^4 + 3*t^3 + 3*t^2 + 8*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.719,True,98
t^5 + 10*t^4 + 4*t^3 + 12*t^2 + 6*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.69,True,79
t^5 + 10*t^4 + 4*t^3 + 12*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.765,True,30
t^5 + 10*t^4 + 4*t^3 + 2*t^2 + 11*t + 6,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.85,True,55
t^5 + 10*t^4 + 4*t^3 + 3*t^2 + 8*t + 12,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.73,True,97
t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.295,True,4
t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 11*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.055,True,79
t^5 + 10*t^4 + 4*t^3 + 5*t^2 + 11*t + 3,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.473,True,91
t^5 + 10*t^4 + 5*t^3 + 2*t^2 + 10*t + 5,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.832,True,97
t^5 + 10*t^4 + 6*t^3 + 11*t^2 + 6*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.962,True,79
t^5 + 10*t^4 + 6*t^3 + 11*t^2 + 7*t + 4,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.383,True,59
t^5 + 10*t^4 + 6*t^3 + 12*t^2 + 6*t + 8,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.857,True,105
t^5 + 10*t^4 + 6*t^3 + 4*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.528,True,110
t^5 + 10*t^4 + 7*t^3 + 12*t^2 + 6*t + 2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.593,True,92
t^5 + 10*t^4 + 7*t^3 + 12*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.933,True,61
t^5 + 10*t^4 + 7*t^3 + 5*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.093,True,95
t^5 + 10*t^4 + 7*t^3 + 5*t^2 + 6*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.163,True,42
t^5 + 10*t^4 + 7*t^3 + 8*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.429,True,110
t^5 + 10*t^4 + 8*t^3 + 5*t^2 + 7*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.498,True,4
t^5 + 10*t^4 + 9*t^3 + 10*t^2 + 2*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.261,True,75
t^5 + 10*t^4 + 9*t^3 + 5*t^2 + 6*t + 10,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.894,True,92
t^5 + 10*t^4 + 9*t^3 + 8*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.045,True,96
t^5 + 10*t^4 + t^3 + 10*t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.574,True,42
t^5 + 11*t^4 + 10*t^3 + 7*t^2 + 7*t + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.323,True,91
t^5 + 11*t^4 + 10*t^3 + 9*t^2 + 4*t + 6,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.902,True,61
t^5 + 11*t^4 + 11*t^3 + 4*t^2 + 8*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.488,True,4
t^5 + 11*t^4 + 11*t^3 + 5*t^2 + 3*t + 4,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.707,True,42
t^5 + 11*t^4 + 11*t^3 + 6*t^2 + 4*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.069,True,96
t^5 + 11*t^4 + 11*t^3 + t^2 + 10*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.304,True,57
t^5 + 11*t^4 + 12*t^3 + 6*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.672,True,102
t^5 + 11*t^4 + 12*t^3 + 8*t^2 + 5*t + 5,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.447,True,47
t^5 + 11*t^4 + 2*t^3 + 10*t^2 + 9*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.386,True,102
t^5 + 11*t^4 + 2*t^3 + 12*t^2 + 4*t + 4,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.507,True,48
t^5 + 11*t^4 + 3*t^3 + 11*t^2 + 2*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.707,True,43
t^5 + 11*t^4 + 3*t^3 + 11*t^2 + 9*t + 4,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.311,True,47
t^5 + 11*t^4 + 4*t^3 + 10*t^2 + 9*t + 6,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.996,True,79
t^5 + 11*t^4 + 4*t^3 + 11*t^2 + 9*t + 9,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.922,True,62
t^5 + 11*t^4 + 4*t^3 + 12*t^2 + 7*t + 2,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.458,True,28
t^5 + 11*t^4 + 4*t^3 + 5*t^2 + 12*t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.116,True,92
t^5 + 11*t^4 + 4*t^3 + 8*t^2 + 10*t + 6,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.331,True,59
t^5 + 11*t^4 + 5*t^3 + 8*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.72,True,42
t^5 + 11*t^4 + 6*t^3 + 10*t^2 + 8*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.864,True,66
t^5 + 11*t^4 + 6*t^3 + 2*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.87,True,66
t^5 + 11*t^4 + 6*t^3 + 2*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.589,True,101
t^5 + 11*t^4 + 6*t^3 + 7*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.673,True,4
t^5 + 11*t^4 + 7*t^3 + 11*t^2 + 2*t + 9,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.73,True,60
t^5 + 11*t^4 + 7*t^3 + 12*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.506,True,4
t^5 + 11*t^4 + 7*t^3 + 4*t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.604,True,30
t^5 + 11*t^4 + 8*t^3 + 3*t^2 + 7*t + 10,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.731,True,17
t^5 + 11*t^4 + 8*t^3 + 9*t^2 + 6*t + 12,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.518,True,48
t^5 + 11*t^4 + 9*t^3 + 3*t^2 + 11*t + 3,Phi_1^2 * Phi_2^2 * Phi_6^2,76,76:Phi_1^2 * Phi_2^2 * Phi_6^2,6^38 2^4 1^4,2,-2.0,True,1,2,1,1,4,2A1,6^354 2^16 1^4,6,4,2419200,-,4,2,Phi_1^2 * Phi_2^2 * Phi_6^2,2,,1,True,True,,True,2.222,True,64
t^5 + 11*t^4 + 9*t^3 + 4*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.919,True,102
t^5 + 12*t^4 + 10*t^3 + 6*t^2 + 3*t + 9,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.072,True,75
t^5 + 12*t^4 + 10*t^3 + 7*t^2 + 8*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.346,True,30
t^5 + 12*t^4 + 10*t^3 + 8*t^2 + 6*t + 6,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.559,True,56
t^5 + 12*t^4 + 11*t^3 + 2*t^2 + 5*t + 1,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.119,True,31
t^5 + 12*t^4 + 11*t^3 + 4*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.46,True,4
t^5 + 12*t^4 + 11*t^3 + 7*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.768,True,62
t^5 + 12*t^4 + 12*t^3 + 4*t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,51,51:Phi_1 * Phi_2 * Phi_3^2 * Phi_6,6^35 3^8 2^2 1^2,-1,1.0,True,-1,1,Z/3 x Z/3,9,2,A1,6^348 3^24,6,18,2419200,3 3,2,1,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,1,,-1,True,True,,True,2.017,True,104
t^5 + 12*t^4 + 12*t^3 + 5*t^2 + 3*t + 3,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.049,True,79
t^5 + 12*t^4 + 12*t^3 + 7*t^2 + 2*t + 2,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.936,True,3
t^5 + 12*t^4 + 12*t^3 + 7*t^2 + 6*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.731,True,91
t^5 + 12*t^4 + 12*t^3 + 8*t^2 + 5*t + 8,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.472,True,48
t^5 + 12*t^4 + 12*t^3 + 8*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.908,True,61
t^5 + 12*t^4 + 12*t^3 + 8*t^2 + 8*t + 8,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.389,True,110
t^5 + 12*t^4 + 12*t^3 + 8*t^2 + 9*t + 7,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.76,True,97
t^5 + 12*t^4 + 12*t^3 + 9*t^2 + 3*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.697,True,102
t^5 + 12*t^4 + 2*t^3 + 3*t^2 + 11*t + 4,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.174,True,28
t^5 + 12*t^4 + 2*t^3 + 3*t^2 + 3*t + 11,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.767,True,53
t^5 + 12*t^4 + 2*t^3 + 7*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.81,True,101
t^5 + 12*t^4 + 2*t^3 + 8*t^2 + 10*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.265,True,98
t^5 + 12*t^4 + 2*t^3 + 9*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.163,True,31
t^5 + 12*t^4 + 3*t^3 + 11*t^2 + 6*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.314,True,96
t^5 + 12*t^4 + 3*t^3 + 12*t^2 + 8*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.961,True,17
t^5 + 12*t^4 + 3*t^3 + 3*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.854,True,42
t^5 + 12*t^4 + 4*t^3 + 2*t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.943,True,42
t^5 + 12*t^4 + 4*t^3 + 5*t^2 + 9*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.308,True,44
t^5 + 12*t^4 + 4*t^3 + 8*t^2 + 11*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.569,True,48
t^5 + 12*t^4 + 6*t^3 + 2*t^2 + 5*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.82,True,66
t^5 + 12*t^4 + 6*t^3 + 8*t^2 + 11*t + 7,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.025,True,31
t^5 + 12*t^4 + 7*t^3 + 5*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.459,True,58
t^5 + 12*t^4 + 7*t^3 + 6*t^2 + 9*t + 12,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.652,True,99
t^5 + 12*t^4 + 8*t^3 + 10*t^2 + 8*t + 4,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.272,True,111
t^5 + 12*t^4 + 8*t^3 + 2*t^2 + 10*t + 6,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.746,True,29
t^5 + 12*t^4 + 8*t^3 + 6*t^2 + 12*t + 3,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.054,True,47
t^5 + 12*t^4 + 8*t^3 + 8*t^2 + 10*t + 6,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.351,True,8
t^5 + 12*t^4 + 9*t^3 + 11*t^2 + 9*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.602,True,98
t^5 + 12*t^4 + 9*t^3 + 3*t^2 + 12*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.8,True,66
t^5 + 12*t^4 + 9*t^3 + 8*t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.052,True,62
t^5 + 12*t^4 + 9*t^3 + 8*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.884,True,66
t^5 + 12*t^4 + 9*t^3 + 9*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.499,True,4
t^5 + 2*t^4 + 10*t^3 + 11*t^2 + 8*t + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.139,True,92
t^5 + 2*t^4 + 10*t^3 + 12*t^2 + 6*t + 2,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.638,True,98
t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 10*t + 3,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.013,True,57
t^5 + 2*t^4 + 11*t^3 + 12*t^2 + 8*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.309,True,110
t^5 + 2*t^4 + 11*t^3 + 6*t^2 + 11*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.565,True,101
t^5 + 2*t^4 + 11*t^3 + 7*t^2 + 4*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.477,True,98
t^5 + 2*t^4 + 11*t^3 + 8*t^2 + 10*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.775,True,98
t^5 + 2*t^4 + 11*t^3 + 9*t^2 + 11*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.313,True,4
t^5 + 2*t^4 + 12*t^3 + 10*t^2 + 5*t + 3,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.47,True,99
t^5 + 2*t^4 + 12*t^3 + 10*t^2 + 6*t + 9,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.667,True,58
t^5 + 2*t^4 + 12*t^3 + 11*t^2 + 7*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.523,True,98
t^5 + 2*t^4 + 12*t^3 + 5*t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.876,True,95
t^5 + 2*t^4 + 12*t^3 + 7*t^2 + 4*t + 11,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.548,True,100
t^5 + 2*t^4 + 2*t^3 + 11*t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.003,True,30
t^5 + 2*t^4 + 2*t^3 + 12*t^2 + 11*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.41,True,75
t^5 + 2*t^4 + 3*t^3 + 8*t^2 + 11*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.704,True,30
t^5 + 2*t^4 + 4*t^3 + 7*t^2 + 10*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.321,True,59
t^5 + 2*t^4 + 5*t^3 + 11*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.759,True,61
t^5 + 2*t^4 + 7*t^3 + 10*t^2 + 10*t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.321,True,61
t^5 + 2*t^4 + 7*t^3 + 11*t^2 + 10*t + 2,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.292,True,92
t^5 + 2*t^4 + 7*t^3 + 12*t^2 + 10*t + 8,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.138,True,31
t^5 + 2*t^4 + 7*t^3 + 6*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.426,True,4
t^5 + 2*t^4 + 8*t^3 + 10*t^2 + 12*t + 2,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.174,True,91
t^5 + 2*t^4 + 9*t^3 + 12*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.684,True,42
t^5 + 2*t^4 + 9*t^3 + 12*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.293,True,57
t^5 + 3*t^4 + 10*t^3 + 11*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.777,True,96
t^5 + 3*t^4 + 10*t^3 + 11*t^2 + 6*t + 5,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.521,True,98
t^5 + 3*t^4 + 10*t^3 + 12*t^2 + 3*t + 1,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.965,True,106
t^5 + 3*t^4 + 10*t^3 + 12*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.185,True,4
t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.839,True,61
t^5 + 3*t^4 + 10*t^3 + 9*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.624,True,102
t^5 + 3*t^4 + 12*t^3 + 11*t^2 + 3*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.447,True,110
t^5 + 3*t^4 + 12*t^3 + 3*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.089,True,95
t^5 + 3*t^4 + 12*t^3 + 4*t^2 + 12*t + 4,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.373,True,91
t^5 + 3*t^4 + 12*t^3 + 4*t^2 + 12*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.792,True,66
t^5 + 3*t^4 + 3*t^3 + 12*t^2 + 11*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.255,True,30
t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 11*t + 11,Phi_2^2 * Phi_4 * Phi_8,11,11:Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,-2,2.0,True,1,0,Z/4 x Z/4,16,1,0,8^267 4^5 2^2,8,16,5443200,4 4,0,0,Phi_2^2 * Phi_4 * Phi_8,0,16.0,1,True,True,True,True,2.341,True,8
t^5 + 3*t^4 + 4*t^3 + 11*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.278,True,4
t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.414,True,4
t^5 + 3*t^4 + 6*t^3 + 11*t^2 + 10*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.957,True,79
t^5 + 3*t^4 + 7*t^3 + 11*t^2 + 9*t + 10,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.631,True,97
t^5 + 3*t^4 + 7*t^3 + 12*t^2 + 10*t + 2,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.211,True,75
t^5 + 3*t^4 + 8*t^3 + 3*t^2 + 10*t + 12,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.138,True,92
t^5 + 3*t^4 + 8*t^3 + 4*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.64,True,102
t^5 + 3*t^4 + 9*t^3 + 10*t^2 + 10*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.23,True,59
t^5 + 3*t^4 + 9*t^3 + 4*t^2 + 10*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.3,True,59
t^5 + 4*t^4 + 10*t^3 + 4*t^2 + 12*t + 4,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.05,True,92
t^5 + 4*t^4 + 10*t^3 + 6*t^2 + 7*t + 11,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.429,True,100
t^5 + 4*t^4 + 11*t^3 + 12*t^2 + 4*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.785,True,61
t^5 + 4*t^4 + 11*t^3 + 4*t^2 + 6*t + 11,Phi_2^2 * Phi_6 * Phi_12,12,12:Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,12^178 6^4,12,4,4838400,2 2,0,0,Phi_2^2 * Phi_6 * Phi_12,0,4.0,1,True,True,True,True,2.747,True,105
t^5 + 4*t^4 + 12*t^3 + 2*t^2 + 12*t + 1,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.956,True,55
t^5 + 4*t^4 + 12*t^3 + 3*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.548,True,101
t^5 + 4*t^4 + 12*t^3 + 3*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.352,True,4
t^5 + 4*t^4 + 12*t^3 + 5*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.634,True,61
t^5 + 4*t^4 + 12*t^3 + 6*t^2 + 12*t + 2,Phi_1^2 * Phi_2^2 * Phi_3^2,75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,-2,2.0,True,1,2,1,1,36,0,6^312 3^84 2^18,6,36,2419200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3^2,2,,1,True,True,,True,2.361,True,65
t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 2*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.607,True,66
t^5 + 4*t^4 + 2*t^3 + 12*t^2 + 10*t + 1,Phi_1^3 * Phi_2 * Phi_8,90,90:Phi_1^3 * Phi_2 * Phi_8,8^27 2^6 1^12,2,-2.0,True,-1,3,1,1,4,A3,8^267 2^9 1^6,8,4,1814400,-,12,3,Phi_1^3 * Phi_2 * Phi_8,3,,-1,True,True,,True,2.396,True,93
t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.466,True,96
t^5 + 4*t^4 + 4*t^3 + 8*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.284,True,58
t^5 + 4*t^4 + 5*t^3 + 10*t^2 + 11*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.848,True,60
t^5 + 4*t^4 + 7*t^3 + 11*t^2 + 10*t + 2,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.133,True,30
t^5 + 4*t^4 + 7*t^3 + 11*t^2 + 11*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.901,True,79
t^5 + 4*t^4 + 7*t^3 + 3*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.792,True,66
t^5 + 4*t^4 + 7*t^3 + 3*t^2 + 11*t + 12,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.709,True,29
t^5 + 4*t^4 + 7*t^3 + 7*t^2 + 10*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.248,True,75
t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 12*t + 10,Phi_8^2,13,13:Phi_8^2,8^30,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,8^270,8,4,3628800,2 2,0,0,Phi_8^2,0,4.0,1,True,True,True,True,2.258,True,78
t^5 + 4*t^4 + 9*t^3 + 5*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.202,True,4
t^5 + 5*t^4 + 10*t^3 + 12*t^2 + 7*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.417,True,101
t^5 + 5*t^4 + 10*t^3 + 2*t^2 + 11*t + 1,Phi_1^2 * Phi_2^2 * Phi_5,67,67:Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,-1,1.0,True,1,2,1,1,20,0,10^188 5^50 2^14 1^2,10,20,8709120,-,0,0,Phi_1^2 * Phi_2^2 * Phi_5,2,,1,True,True,,True,2.613,True,99
t^5 + 5*t^4 + 10*t^3 + 7*t^2 + 5*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.602,True,4
t^5 + 5*t^4 + 10*t^3 + 7*t^2 + 7*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.633,True,98
t^5 + 5*t^4 + 10*t^3 + 8*t^2 + 12*t + 3,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.255,True,31
t^5 + 5*t^4 + 11*t^3 + 11*t^2 + 3*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.545,True,101
t^5 + 5*t^4 + 11*t^3 + 4*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,3.028,True,62
t^5 + 5*t^4 + 11*t^3 + 7*t^2 + 11*t + 5,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.75,True,48
t^5 + 5*t^4 + 12*t^3 + 11*t^2 + 9*t + 1,Phi_2^2 * Phi_4^2 * Phi_6,17,17:Phi_2^2 * Phi_4^2 * Phi_6,12^12 6^4 4^18,-1,1.0,True,1,0,Z/4 x Z/4,16,1,0,12^156 6^3 4^66 2^3,12,16,1209600,4 4,0,0,Phi_2^2 * Phi_4^2 * Phi_6,0,16.0,1,True,True,True,True,2.703,True,86
t^5 + 5*t^4 + 12*t^3 + 12*t^2 + 9*t + 3,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.66,True,66
t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.413,True,102
t^5 + 5*t^4 + 3*t^3 + 11*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.391,True,101
t^5 + 5*t^4 + 5*t^3 + 7*t^2 + 12*t + 10,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.777,True,97
t^5 + 5*t^4 + 6*t^3 + 10*t^2 + 11*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.253,True,101
t^5 + 5*t^4 + 6*t^3 + 12*t^2 + 5*t + 10,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.575,True,79
t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 12*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.542,True,59
t^5 + 5*t^4 + 7*t^3 + 10*t^2 + 5*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.878,True,80
t^5 + 5*t^4 + 7*t^3 + 12*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.993,True,61
t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 8*t + 1,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.793,True,42
t^5 + 6*t^4 + 10*t^3 + 11*t^2 + 3*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.67,True,48
t^5 + 6*t^4 + 10*t^3 + 11*t^2 + 5*t + 4,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.885,True,60
t^5 + 6*t^4 + 10*t^3 + 11*t^2 + 6*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.476,True,4
t^5 + 6*t^4 + 10*t^3 + 12*t^2 + 2*t + 9,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.029,True,92
t^5 + 6*t^4 + 10*t^3 + 4*t^2 + 10*t + 3,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.672,True,60
t^5 + 6*t^4 + 11*t^3 + 11*t^2 + 8*t + 7,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,2.538,True,48
t^5 + 6*t^4 + 11*t^3 + 12*t^2 + 6*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.908,True,43
t^5 + 6*t^4 + 11*t^3 + 2*t^2 + 8*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.87,True,95
t^5 + 6*t^4 + 11*t^3 + 3*t^2 + 10*t + 1,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.811,True,92
t^5 + 6*t^4 + 11*t^3 + 5*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.95,True,66
t^5 + 6*t^4 + 12*t^3 + 10*t^2 + 5*t + 5,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.099,True,44
t^5 + 6*t^4 + 12*t^3 + 11*t^2 + 4*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.59,True,59
t^5 + 6*t^4 + 12*t^3 + 11*t^2 + 6*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.332,True,44
t^5 + 6*t^4 + 12*t^3 + 4*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.913,True,96
t^5 + 6*t^4 + 12*t^3 + 9*t^2 + 3*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.342,True,4
t^5 + 6*t^4 + 2*t^3 + 11*t^2 + 12*t + 9,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.728,True,102
t^5 + 6*t^4 + 2*t^3 + 11*t^2 + 2*t + 12,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.915,True,60
t^5 + 6*t^4 + 3*t^3 + 10*t^2 + 9*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.312,True,59
t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 11*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.689,True,57
t^5 + 6*t^4 + 3*t^3 + 9*t^2 + 12*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.88,True,98
t^5 + 6*t^4 + 5*t^3 + 11*t^2 + 3*t + 10,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.158,True,47
t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.998,True,62
t^5 + 6*t^4 + 7*t^3 + 4*t^2 + 12*t + 11,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.462,True,29
t^5 + 6*t^4 + 7*t^3 + 6*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.256,True,57
t^5 + 6*t^4 + 8*t^3 + 12*t^2 + 12*t + 8,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.444,True,28
t^5 + 6*t^4 + 9*t^3 + 10*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.272,True,110
t^5 + 7*t^4 + 10*t^3 + 7*t^2 + 8*t + 12,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.695,True,77
t^5 + 7*t^4 + 10*t^3 + 8*t^2 + 3*t + 11,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.652,True,111
t^5 + 7*t^4 + 11*t^3 + 12*t^2 + 5*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.248,True,110
t^5 + 7*t^4 + 11*t^3 + 5*t^2 + 11*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,4.384,True,101
t^5 + 7*t^4 + 11*t^3 + 9*t^2 + 11*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.579,True,98
t^5 + 7*t^4 + 11*t^3 + 9*t^2 + 11*t + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.022,True,92
t^5 + 7*t^4 + 12*t^3 + 10*t^2 + 4*t + 7,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.711,True,96
t^5 + 7*t^4 + 12*t^3 + 11*t^2 + 4*t + 3,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.247,True,59
t^5 + 7*t^4 + 12*t^3 + 12*t^2 + 7*t + 7,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,3.017,True,60
t^5 + 7*t^4 + 12*t^3 + 4*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.415,True,31
t^5 + 7*t^4 + 2*t^3 + 4*t^2 + 10*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.051,True,75
t^5 + 7*t^4 + 3*t^3 + 7*t^2 + 10*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.301,True,59
t^5 + 7*t^4 + 4*t^3 + 10*t^2 + 9*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.043,True,79
t^5 + 7*t^4 + 4*t^3 + 5*t^2 + 10*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.947,True,91
t^5 + 7*t^4 + 5*t^3 + 10*t^2 + 2*t + 10,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.045,True,55
t^5 + 7*t^4 + 6*t^3 + 11*t^2 + 11*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.527,True,98
t^5 + 7*t^4 + 6*t^3 + 12*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.776,True,61
t^5 + 7*t^4 + 6*t^3 + 2*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.045,True,96
t^5 + 7*t^4 + 6*t^3 + 7*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.44,True,4
t^5 + 7*t^4 + 7*t^3 + 8*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.624,True,31
t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 2*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.239,True,98
t^5 + 7*t^4 + 8*t^3 + 11*t^2 + 9*t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.763,True,61
t^5 + 8*t^4 + 10*t^3 + 6*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.122,True,31
t^5 + 8*t^4 + 10*t^3 + 6*t^2 + 4*t + 12,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.27,True,30
t^5 + 8*t^4 + 10*t^3 + 8*t^2 + 10*t + 5,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.064,True,92
t^5 + 8*t^4 + 10*t^3 + 8*t^2 + 7*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.483,True,4
t^5 + 8*t^4 + 11*t^3 + 10*t^2 + 4*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.0,True,96
t^5 + 8*t^4 + 11*t^3 + 11*t^2 + 5*t + 7,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.687,True,79
t^5 + 8*t^4 + 11*t^3 + 2*t^2 + 12*t + 6,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.406,True,59
t^5 + 8*t^4 + 11*t^3 + 9*t^2 + 6*t + 12,Phi_2^2 * Phi_6 * Phi_10,8,8:Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,30^62 10^27 6^5,30,4,11612160,2 2,0,0,Phi_2^2 * Phi_6 * Phi_10,0,4.0,1,True,True,True,True,4.272,True,56
t^5 + 8*t^4 + 12*t^3 + 10*t^2 + 3*t + 6,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.55,True,98
t^5 + 8*t^4 + 12*t^3 + 12*t^2 + 7*t + 1,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.459,True,98
t^5 + 8*t^4 + 12*t^3 + 4*t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.055,True,95
t^5 + 8*t^4 + 12*t^3 + 4*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.884,True,61
t^5 + 8*t^4 + 12*t^3 + 5*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.439,True,110
t^5 + 8*t^4 + 12*t^3 + 9*t^2 + 11*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.454,True,98
t^5 + 8*t^4 + 2*t^3 + 10*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.204,True,75
t^5 + 8*t^4 + 5*t^3 + 4*t^2 + 11*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.936,True,62
t^5 + 8*t^4 + 5*t^3 + 5*t^2 + 11*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.447,True,98
t^5 + 8*t^4 + 9*t^3 + 12*t^2 + 11*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.746,True,57
t^5 + 9*t^4 + 10*t^3 + 2*t^2 + 10*t + 8,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.846,True,91
t^5 + 9*t^4 + 10*t^3 + 4*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.635,True,101
t^5 + 9*t^4 + 10*t^3 + 6*t^2 + 10*t + 7,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.389,True,4
t^5 + 9*t^4 + 11*t^3 + 10*t^2 + 3*t + 4,Phi_1^3 * Phi_2 * Phi_5,86,86:Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,1,-1.0,True,-1,3,1,1,10,A2,10^138 5^150 2^12 1^6,10,10,5806080,-,6,2,Phi_1^3 * Phi_2 * Phi_5,3,,-1,True,True,,True,2.657,True,54
t^5 + 9*t^4 + 11*t^3 + 10*t^2 + 6*t + 2,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.273,True,110
t^5 + 9*t^4 + 11*t^3 + 7*t^2 + 11*t + 1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.316,True,75
t^5 + 9*t^4 + 11*t^3 + 7*t^2 + 11*t + 6,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,1,-1.0,True,-1,3,1,1,12,2A1,12^138 6^26 4^63 3^26 2^3 1^12,12,12,3628800,-,4,2,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,,-1,True,True,,True,2.827,True,74
t^5 + 9*t^4 + 11*t^3 + 8*t^2 + 10*t + 1,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.442,True,30
t^5 + 9*t^4 + 12*t^3 + 3*t^2 + 10*t + 4,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.246,True,110
t^5 + 9*t^4 + 12*t^3 + 4*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.412,True,4
t^5 + 9*t^4 + 12*t^3 + 6*t^2 + 12*t + 5,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.91,True,97
t^5 + 9*t^4 + 12*t^3 + 7*t^2 + 10*t + 2,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.625,True,100
t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 12*t + 11,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,1,-1.0,True,-1,3,1,1,12,2A1,12^138 6^26 4^63 3^26 2^3 1^12,12,12,3628800,-,4,2,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,3,,-1,True,True,,True,2.602,True,74
t^5 + 9*t^4 + 3*t^3 + 8*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.382,True,4
t^5 + 9*t^4 + 4*t^3 + 10*t^2 + 3*t + 10,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.154,True,31
t^5 + 9*t^4 + 4*t^3 + 12*t^2 + 2*t + 12,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,2,-2.0,True,-1,3,1,1,6,A2 + A1,6^344 3^20 2^12 1^12,6,6,4838400,-,8,3,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,3,,-1,True,True,,True,2.057,True,69
t^5 + 9*t^4 + 6*t^3 + 9*t^2 + 12*t + 12,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.68,True,79
t^5 + 9*t^4 + 7*t^3 + 12*t^2 + 12*t + 1,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.764,True,77
t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 10*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.346,True,75
t^5 + 10*t^4 + 10*t^3 + 4*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,2.928,True,102
t^5 + 10*t^4 + 10*t^3 + 8*t^2 + 6*t + 12,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.45,True,47
t^5 + 10*t^4 + 11*t^3 + 6*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.727,True,61
t^5 + 10*t^4 + 11*t^3 + 8*t^2 + 11*t + 4,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.677,True,80
t^5 + 10*t^4 + 12*t^3 + 10*t^2 + 9*t + 2,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.177,True,95
t^5 + 10*t^4 + 12*t^3 + 12*t^2 + 2*t + 5,Phi_1 * Phi_2 * Phi_6 * Phi_12,41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,1,-1.0,True,-1,1,1,1,2,A1,12^178 6^4,12,2,14515200,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_12,1,,-1,True,True,,True,2.75,True,42
t^5 + 10*t^4 + 12*t^3 + 2*t^2 + 11*t + 8,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.55,True,98
t^5 + 10*t^4 + 12*t^3 + 3*t^2 + 11*t + 9,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.11,True,79
t^5 + 10*t^4 + 12*t^3 + 3*t^2 + 5*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.236,True,101
t^5 + 10*t^4 + 12*t^3 + 5*t^2 + 4*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.265,True,59
t^5 + 10*t^4 + 12*t^3 + 6*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.891,True,95
t^5 + 10*t^4 + 12*t^3 + 7*t^2 + 7*t + 12,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,2.643,True,97
t^5 + 10*t^4 + 12*t^3 + 9*t^2 + 11*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,4.313,True,96
t^5 + 10*t^4 + 12*t^3 + 9*t^2 + 7*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.795,True,91
t^5 + 10*t^4 + 2*t^3 + 11*t^2 + 8*t + 11,Phi_1^2 * Phi_2^4 * Phi_6,82,82:Phi_1^2 * Phi_2^4 * Phi_6,6^28 2^34 1^4,-1,1.0,True,1,2,Z/2 x Z/2,4,4,2A1,6^315 2^133 1^4,6,16,604800,2 2,4,2,Phi_1^2 * Phi_2^4 * Phi_6,2,,1,True,True,,True,2.285,True,14
t^5 + 10*t^4 + 2*t^3 + 12*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.592,True,101
t^5 + 10*t^4 + 3*t^3 + 10*t^2 + 12*t + 3,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.085,True,55
t^5 + 10*t^4 + 3*t^3 + 12*t^2 + 12*t + 9,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.754,True,84
t^5 + 10*t^4 + 4*t^3 + 2*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.376,True,4
t^5 + 10*t^4 + 4*t^3 + 7*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.646,True,66
t^5 + 10*t^4 + 7*t^3 + 10*t^2 + 9*t + 11,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.085,True,47
t^5 + 10*t^4 + 7*t^3 + 6*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.87,True,96
t^5 + 10*t^4 + 7*t^3 + 8*t^2 + 12*t + 10,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,-2,2.0,True,-1,1,Z/2 x Z/2,4,6,0,6^352 3^4 2^18,6,24,4838400,2 2,0,0,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,1,,-1,True,True,,True,2.201,True,70
t^5 + 10*t^4 + 8*t^3 + 8*t^2 + 10*t + 11,Phi_3 * Phi_9,6,6:Phi_3 * Phi_9,9^26 3^2,-1,1.0,True,1,0,Z/3 x Z/3,9,1,0,9^240,9,9,12902400,3 3,0,0,Phi_3 * Phi_9,0,9.0,1,True,True,True,True,3.064,True,48
t^5 + 11*t^4 + 10*t^3 + 10*t^2 + 2*t + 4,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.698,True,79
t^5 + 11*t^4 + 10*t^3 + 8*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_14,33,33:Phi_1 * Phi_2 * Phi_14,14^17 1^2,1,-1.0,True,-1,1,1,1,2,A1,14^154 2^2,14,2,24883200,-,2,1,Phi_1 * Phi_2 * Phi_14,1,,-1,True,True,,True,2.884,True,62
t^5 + 11*t^4 + 10*t^3 + 9*t^2 + 11*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.414,True,101
t^5 + 11*t^4 + 11*t^3 + 11*t^2 + 3*t + 9,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.467,True,59
t^5 + 11*t^4 + 11*t^3 + 2*t^2 + 12*t + 1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,1,-1.0,True,1,2,1,1,8,A1,12^138 6^39 4^63 2^8 1^2,12,8,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,2,,1,True,True,,True,2.59,True,18
t^5 + 11*t^4 + 11*t^3 + 2*t^2 + 6*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.721,True,66
t^5 + 11*t^4 + 11*t^3 + 6*t^2 + 11*t + 4,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,3.089,True,55
t^5 + 11*t^4 + 11*t^3 + 7*t^2 + 10*t + 9,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.622,True,106
t^5 + 11*t^4 + 11*t^3 + 8*t^2 + 5*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.71,True,95
t^5 + 11*t^4 + 12*t^3 + 3*t^2 + 11*t + 7,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.372,True,98
t^5 + 11*t^4 + 2*t^3 + 10*t^2 + 12*t + 1,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.255,True,4
t^5 + 11*t^4 + 2*t^3 + 10*t^2 + 8*t + 12,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.38,True,111
t^5 + 11*t^4 + 2*t^3 + 2*t^2 + 12*t + 10,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.804,True,79
t^5 + 11*t^4 + 3*t^3 + 10*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.823,True,80
t^5 + 11*t^4 + 3*t^3 + 9*t^2 + 12*t + 10,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.375,True,59
t^5 + 11*t^4 + 4*t^3 + 10*t^2 + 11*t + 5,Phi_3^2 * Phi_12,15,15:Phi_3^2 * Phi_12,12^18 3^8,-2,2.0,True,1,0,Z/3 x Z/3,9,1,0,12^178 3^8,12,9,2419200,3 3,0,0,Phi_3^2 * Phi_12,0,9.0,1,True,True,True,True,2.919,True,84
t^5 + 11*t^4 + 4*t^3 + 12*t^2 + 3*t + 10,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.674,True,91
t^5 + 11*t^4 + 5*t^3 + 12*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.364,True,4
t^5 + 11*t^4 + 5*t^3 + 12*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.779,True,96
t^5 + 11*t^4 + 6*t^3 + 10*t^2 + 11*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.428,True,57
t^5 + 11*t^4 + 6*t^3 + 12*t^2 + 12*t + 4,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.33,True,111
t^5 + 11*t^4 + 6*t^3 + 12*t^2 + 4*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.292,True,101
t^5 + 11*t^4 + 7*t^3 + 10*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.461,True,4
t^5 + 11*t^4 + 7*t^3 + 2*t^2 + 11*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.467,True,91
t^5 + 11*t^4 + 8*t^3 + 12*t^2 + 2*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.181,True,75
t^5 + 11*t^4 + 9*t^3 + 11*t^2 + 10*t + 6,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.46,True,4
t^5 + 11*t^4 + 9*t^3 + 12*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.486,True,30
t^5 + 12*t^4 + 10*t^3 + 11*t^2 + 3*t + 1,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.725,True,80
t^5 + 12*t^4 + 10*t^3 + 12*t^2 + 3*t + 9,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.546,True,98
t^5 + 12*t^4 + 10*t^3 + 2*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.827,True,66
t^5 + 12*t^4 + 10*t^3 + 6*t^2 + 4*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.717,True,98
t^5 + 12*t^4 + 11*t^3 + 2*t^2 + 12*t + 3,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,3.166,True,61
t^5 + 12*t^4 + 11*t^3 + 7*t^2 + 5*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,-1,1.0,True,1,2,1,1,24,A1,12^138 6^34 4^63 3^10 2^9,12,24,7257600,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,2,,1,True,True,,True,2.522,True,17
t^5 + 12*t^4 + 12*t^3 + 12*t^2 + 9*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_8,40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,-1,1.0,True,-1,1,1,1,12,0,24^78 8^33 6^2 3^2 2^3,24,12,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_8,1,,-1,True,True,,True,3.786,True,96
t^5 + 12*t^4 + 12*t^3 + 2*t^2 + 8*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.406,True,110
t^5 + 12*t^4 + 2*t^3 + 11*t^2 + 7*t + 12,Phi_1^2 * Phi_7,62,62:Phi_1^2 * Phi_7,7^34 1^2,1,-1.0,True,1,2,1,1,7,A1,7^308 1^4,7,7,24883200,-,2,1,Phi_1^2 * Phi_7,2,,1,True,True,,True,2.129,True,59
t^5 + 12*t^4 + 3*t^3 + 10*t^2 + 11*t + 8,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.85,True,60
t^5 + 12*t^4 + 3*t^3 + 10*t^2 + 7*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.658,True,98
t^5 + 12*t^4 + 3*t^3 + 11*t^2 + 10*t + 9,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.095,True,30
t^5 + 12*t^4 + 5*t^3 + 10*t^2 + 10*t + 5,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.485,True,91
t^5 + 12*t^4 + 7*t^3 + 10*t^2 + 7*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.451,True,4
t^5 + 12*t^4 + 7*t^3 + 12*t^2 + 2*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.797,True,79
t^5 + 12*t^4 + 8*t^3 + 12*t^2 + 11*t + 6,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.108,True,92
t^5 + 12*t^4 + 8*t^3 + 3*t^2 + 10*t + 11,Phi_30,5,5:Phi_30,30^8,-1,1.0,True,1,0,1,1,1,0,30^72,30,1,23224320,-,0,0,Phi_30,0,1.0,1,True,True,True,True,4.262,True,91
t^5 + 12*t^4 + 9*t^3 + 12*t^2 + 11*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.355,True,79
t^5 + 12*t^4 + 9*t^3 + 12*t^2 + 9*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.205,True,75
t^5 + 2*t^4 + 10*t^3 + 11*t^2 + 11*t + 2,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.751,True,43
t^5 + 2*t^4 + 11*t^3 + 11*t^2 + 2*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,1,-1.0,True,-1,1,1,1,6,0,6^358 3^4,6,6,2419200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,1,,-1,True,True,,True,2.21,True,103
t^5 + 2*t^4 + 2*t^3 + 11*t^2 + 12*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.639,True,79
t^5 + 2*t^4 + 5*t^3 + 11*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.767,True,95
t^5 + 3*t^4 + 10*t^3 + 11*t^2 + 12*t + 8,Phi_1^2 * Phi_2^2 * Phi_8,65,65:Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,0,0.0,True,1,2,1,1,8,A1,8^267 2^11 1^2,8,8,10886400,-,2,1,Phi_1^2 * Phi_2^2 * Phi_8,2,,1,True,True,,True,2.476,True,111
t^5 + 3*t^4 + 10*t^3 + 8*t^2 + 11*t + 12,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.586,True,98
t^5 + 3*t^4 + 11*t^3 + 12*t^2 + 5*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.775,True,80
t^5 + 4*t^4 + 10*t^3 + 11*t^2 + 4*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.786,True,66
t^5 + 4*t^4 + 11*t^3 + 11*t^2 + 10*t + 7,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.09,True,92
t^5 + 4*t^4 + 11*t^3 + 6*t^2 + 12*t + 12,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,0,0.0,True,-1,1,1,1,12,0,12^156 6^41 4^9 3^2,12,12,9676800,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,1,,-1,True,True,,True,2.68,True,80
t^5 + 4*t^4 + 12*t^3 + 11*t^2 + 12*t + 8,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.916,True,43
t^5 + 4*t^4 + 12*t^3 + 7*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.578,True,102
t^5 + 4*t^4 + 2*t^3 + 11*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.788,True,66
t^5 + 4*t^4 + 2*t^3 + 12*t^2 + 10*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.284,True,92
t^5 + 4*t^4 + 7*t^3 + 12*t^2 + 10*t + 12,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.229,True,44
t^5 + 5*t^4 + 11*t^3 + 11*t^2 + 11*t + 9,Phi_2^2 * Phi_18,10,10:Phi_2^2 * Phi_18,18^13 2^3,-2,2.0,True,1,0,Z/2 x Z/2,4,1,0,18^120,18,4,6451200,2 2,0,0,Phi_2^2 * Phi_18,0,4.0,1,True,True,True,True,3.444,True,28
t^5 + 5*t^4 + 12*t^3 + 10*t^2 + 8*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.296,True,4
t^5 + 6*t^4 + 10*t^3 + 11*t^2 + 12*t + 1,Phi_1 * Phi_2^3 * Phi_10,47,47:Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,-1,1.0,True,-1,1,Z/2 x Z/2,4,2,A1,10^213 2^15,10,8,5806080,2 2,2,1,Phi_1 * Phi_2^3 * Phi_10,1,,-1,True,True,,True,2.59,True,53
t^5 + 6*t^4 + 11*t^3 + 10*t^2 + 10*t + 7,Phi_1^2 * Phi_9,70,70:Phi_1^2 * Phi_9,9^26 1^6,2,-2.0,True,1,2,1,1,3,A2,9^240,9,3,6451200,-,6,2,Phi_1^2 * Phi_9,2,,1,True,True,,True,2.435,True,29
t^5 + 6*t^4 + 12*t^3 + 11*t^2 + 10*t + 7,Phi_1^2 * Phi_3 * Phi_5,64,64:Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,0,0.0,True,1,2,1,1,15,A1,15^124 5^54 3^10,15,15,11612160,-,2,1,Phi_1^2 * Phi_3 * Phi_5,2,,1,True,True,,True,2.59,True,55
t^5 + 6*t^4 + 2*t^3 + 10*t^2 + 10*t + 10,Phi_1 * Phi_2 * Phi_6 * Phi_10,44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,2,-2.0,True,-1,1,1,1,2,A1,30^62 10^27 6^5,30,2,11612160,-,2,1,Phi_1 * Phi_2 * Phi_6 * Phi_10,1,,-1,True,True,,True,4.623,True,58
t^5 + 6*t^4 + 9*t^3 + 12*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.4,True,31
t^5 + 7*t^4 + 10*t^3 + 10*t^2 + 5*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.905,True,92
t^5 + 7*t^4 + 12*t^3 + 11*t^2 + 7*t + 10,Phi_4^2 * Phi_12,9,9:Phi_4^2 * Phi_12,12^19 4^3,0,0.0,True,1,0,Z/2 x Z/2,4,1,0,12^177 4^9,12,4,9676800,2 2,0,0,Phi_4^2 * Phi_12,0,4.0,1,True,True,True,True,3.539,True,97
t^5 + 7*t^4 + 3*t^3 + 11*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,3.497,True,30
t^5 + 7*t^4 + 5*t^3 + 12*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.607,True,61
t^5 + 8*t^4 + 12*t^3 + 11*t^2 + 10*t + 4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,0,0.0,True,1,2,1,1,12,0,6^351 3^6 2^15 1^6,6,12,3225600,-,0,0,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.198,True,44
t^5 + 8*t^4 + 12*t^3 + 11*t^2 + 12*t + 6,Phi_1^3 * Phi_2^3 * Phi_4,89,89:Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,0,0.0,True,-1,3,1,1,16,2A1,4^477 2^123 1^6,4,16,2721600,-,4,2,Phi_1^3 * Phi_2^3 * Phi_4,3,,-1,True,True,,True,1.814,True,107
t^5 + 8*t^4 + 12*t^3 + 12*t^2 + 7*t + 11,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,0,0.0,True,1,2,1,1,12,A1,6^350 3^8 2^18,6,12,14515200,-,2,1,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,2,,1,True,True,,True,2.34,True,75
t^5 + 8*t^4 + 12*t^3 + 3*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.656,True,66
t^5 + 8*t^4 + 12*t^3 + 7*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,0,0.0,True,-1,1,Z/2 x Z/2,4,2,A1,8^267 4^5 2^2,8,8,10886400,2 2,2,1,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.41,True,110
t^5 + 8*t^4 + 12*t^3 + 9*t^2 + 12*t + 11,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,4.013,True,79
t^5 + 8*t^4 + 3*t^3 + 12*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_9,36,36:Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,0,0.0,True,-1,1,1,1,6,0,18^78 9^84,18,6,19353600,-,0,0,Phi_1 * Phi_2 * Phi_9,1,,-1,True,True,,True,3.313,True,31
t^5 + 8*t^4 + 5*t^3 + 10*t^2 + 10*t + 12,Phi_1^2 * Phi_2^2 * Phi_6^2,76,76:Phi_1^2 * Phi_2^2 * Phi_6^2,6^38 2^4 1^4,2,-2.0,True,1,2,1,1,4,2A1,6^354 2^16 1^4,6,4,2419200,-,4,2,Phi_1^2 * Phi_2^2 * Phi_6^2,2,,1,True,True,,True,2.271,True,64
t^5 + 8*t^4 + 5*t^3 + 10*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.519,True,57
t^5 + 8*t^4 + 6*t^3 + 12*t^2 + 10*t + 10,Phi_20,1,1:Phi_20,20^12,0,0.0,True,1,0,1,1,1,0,20^108,20,1,34836480,-,0,0,Phi_20,0,1.0,1,True,True,True,True,3.353,True,98
t^5 + 9*t^4 + 10*t^3 + 12*t^2 + 2*t + 10,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.967,True,61
t^5 + 9*t^4 + 11*t^3 + 11*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.598,True,43
t^5 + 9*t^4 + 11*t^3 + 12*t^2 + 10*t + 3,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,2.808,True,92
t^5 + 9*t^4 + 11*t^3 + 12*t^2 + 10*t + 5,Phi_1 * Phi_2 * Phi_3 * Phi_5,43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,-2,2.0,True,-1,1,1,1,30,0,30^40 15^44 10^18 6^4 5^18 3^2,30,30,11612160,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_5,1,,-1,True,True,,True,4.757,True,57
t^5 + 9*t^4 + 12*t^3 + 10*t^2 + 12*t + 6,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,4.097,True,95
t^5 + 9*t^4 + 12*t^3 + 12*t^2 + 3*t + 11,Phi_1 * Phi_2 * Phi_18,35,35:Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,0,0.0,True,-1,1,1,1,2,A1,18^120,18,2,19353600,-,2,1,Phi_1 * Phi_2 * Phi_18,1,,-1,True,True,,True,2.987,True,30
t^5 + 10*t^4 + 10*t^3 + 7*t^2 + 10*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_5,38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,-1,1.0,True,-1,1,1,1,20,0,20^94 10^16 5^18 4^7 2,20,20,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_5,1,,-1,True,True,,True,3.35,True,101
t^5 + 10*t^4 + 11*t^3 + 10*t^2 + 12*t + 2,Phi_1^2 * Phi_2^2 * Phi_4^2,71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,0,0.0,True,1,2,1,1,16,0,4^534 2^10 1^4,4,16,5443200,-,0,0,Phi_1^2 * Phi_2^2 * Phi_4^2,2,,1,True,True,,True,1.857,True,3
t^5 + 10*t^4 + 11*t^3 + 12*t^2 + 12*t + 1,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.958,True,79
t^5 + 10*t^4 + 11*t^3 + 2*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.482,True,4
t^5 + 10*t^4 + 12*t^3 + 3*t^2 + 11*t + 11,Phi_2^2 * Phi_14,3,3:Phi_2^2 * Phi_14,14^17 2,-1,1.0,True,1,0,Z/2 x Z/2,4,1,0,14^154 2^2,14,4,24883200,2 2,0,0,Phi_2^2 * Phi_14,0,4.0,1,True,True,True,True,2.775,True,60
t^5 + 11*t^4 + 10*t^3 + 12*t^2 + 12*t + 6,Phi_12^2,14,14:Phi_12^2,12^20,0,0.0,True,1,0,1,1,1,0,12^180,12,1,2419200,-,0,0,Phi_12^2,0,1.0,1,True,True,True,True,2.389,True,77
t^5 + 11*t^4 + 10*t^3 + 7*t^2 + 11*t + 12,Phi_1 * Phi_2 * Phi_6 * Phi_8,42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,1,-1.0,True,-1,1,1,1,4,0,24^78 8^33 6^3 2^2 1^2,24,4,14515200,-,0,0,Phi_1 * Phi_2 * Phi_6 * Phi_8,1,,-1,True,True,,True,3.722,True,95
t^5 + 11*t^4 + 12*t^3 + 10*t^2 + 11*t + 2,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.869,True,79
t^5 + 11*t^4 + 12*t^3 + 12*t^2 + 9*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_10,37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,1,-1.0,True,-1,1,1,1,4,0,20^94 10^25 4^7 1^2,20,4,17418240,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_10,1,,-1,True,True,,True,3.428,True,102
t^5 + 12*t^4 + 10*t^3 + 10*t^2 + 11*t + 7,Phi_6 * Phi_18,7,7:Phi_6 * Phi_18,18^13 6,1,-1.0,True,1,0,1,1,1,0,18^120,18,1,12902400,-,0,0,Phi_6 * Phi_18,0,1.0,1,True,True,True,True,3.369,True,47
t^5 + 12*t^4 + 10*t^3 + 9*t^2 + 10*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_8,31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,0,0.0,True,-1,1,1,1,8,0,8^267 4^5 2^2,8,8,43545600,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_8,1,,-1,True,True,,True,2.379,True,4
t^5 + 12*t^4 + 4*t^3 + 12*t^2 + 11*t + 11,Phi_15,4,4:Phi_15,15^16,1,-1.0,True,1,0,1,1,1,0,15^144,15,1,23224320,-,0,0,Phi_15,0,1.0,1,True,True,True,True,3.035,True,92
t^5 + 12*t^4 + 8*t^3 + 10*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,2.787,True,66
t^5 + 12*t^4 + 8*t^3 + 11*t^2 + 12*t + 11,Phi_1^2 * Phi_2^2 * Phi_10,66,66:Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,1,-1.0,True,1,2,1,1,4,2A1,10^213 2^13 1^4,10,4,8709120,-,4,2,Phi_1^2 * Phi_2^2 * Phi_10,2,,1,True,True,,True,2.461,True,100
t^5 + 2*t^4 + 12*t^3 + 11*t^2 + 12*t + 10,Phi_1 * Phi_2 * Phi_4 * Phi_12,32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,0,0.0,True,-1,1,1,1,4,0,12^177 4^8 2 1^2,12,4,29030400,-,0,0,Phi_1 * Phi_2 * Phi_4 * Phi_12,1,,-1,True,True,,True,3.023,True,66
t^5 + 4*t^4 + 10*t^3 + 11*t^2 + 11*t + 11,Phi_1 * Phi_2 * Phi_3 * Phi_12,39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,-1,1.0,True,-1,1,1,1,6,0,12^178 6^2 3^4,12,6,14515200,-,0,0,Phi_1 * Phi_2 * Phi_3 * Phi_12,1,,-1,True,True,,True,2.745,True,43
t^5 + 5*t^4 + 11*t^3 + 10*t^2 + 12*t + 10,Phi_24,2,2:Phi_24,24^10,0,0.0,True,1,0,1,1,1,0,24^90,24,1,29030400,-,0,0,Phi_24,0,1.0,1,True,True,True,True,3.643,True,79
t^5 + 5*t^4 + 11*t^3 + 12*t^2 + 12*t + 11,Phi_1^2 * Phi_3 * Phi_12,73,73:Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,1,-1.0,True,1,2,1,1,3,A2,12^178 3^8,12,3,4838400,-,6,2,Phi_1^2 * Phi_3 * Phi_12,2,,1,True,True,,True,2.907,True,106
t^5 + 8*t^4 + 10*t^3 + 12*t^2 + 12*t + 11,Phi_1 * Phi_2 * Phi_7,34,34:Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,-1,1.0,True,-1,1,1,1,14,0,14^100 7^108 2^2,14,14,24883200,-,0,0,Phi_1 * Phi_2 * Phi_7,1,,-1,True,True,,True,2.741,True,61


==> anc/sections/gap_conjugacy_check.json <==
[
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^2 + t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^2 + 9*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 6*t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 4*t^2 + 6*t + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + t + 8",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 7*t^2 + 8*t + 3",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 8*t^2 + 4*t + 6",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^2 + t + 6",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 10*t^2 + 2*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 4*t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + t^2 + 6*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 2*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 9*t + 8",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 3*t^2 + 6*t + 7",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 8*t^2 + 3*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 8*t + 7",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 4*t^2 + t + 4",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^2 + 9*t + 9",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t + 5",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 8*t^2 + 2*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 4*t^2 + 9*t + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 5*t^2 + 8*t + 10",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t^2 + 5*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 6*t^2 + 4*t + 8",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 7*t^2 + 10",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 8*t^2 + 2*t + 8",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 3*t^2 + 7*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 7*t + 8",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 4*t^2 + 7*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 7*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 5*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t^2 + 8*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 7*t^2 + 8*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 10*t^2 + 3*t + 10",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 8*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 9*t^2 + 5*t + 7",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 7*t^2 + 5*t + 5",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 7*t + 2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 8*t^2 + 2*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 2*t^2 + 10*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 5*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 2*t^2 + 5*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 8*t^2 + 10*t + 8",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 8*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 9*t + 7",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 8*t^2 + 6*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + t^2 + 9*t + 9",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 8*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 10*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 9*t^2 + 3*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 8*t^2 + 6*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^2 + 8*t + 4",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 2*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 4*t + 9",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 6*t^2 + 5*t + 9",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 5*t^2 + 9*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 2*t + 8",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 3*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 8*t^2 + 3*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 10*t^2 + 9*t + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^2 + 2*t + 10",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 7*t^2 + t + 10",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 9*t + 1",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 8*t^2 + 3*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 10*t^2 + 10*t + 4",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 4*t^2 + 7*t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 5*t^2 + t + 1",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 2*t^2 + 5*t + 7",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 7*t^2 + 2*t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 6*t^2 + 7*t + 1",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 7*t + 5",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 3*t + 7",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 9*t^2 + 7*t + 10",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 2*t^2 + 8*t + 6",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 10*t^2 + 2*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 7*t^2 + 4*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 6*t + 10",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^2 + 6*t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + t^2 + 10*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 10*t^2 + 2*t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 10*t^2 + 4*t + 5",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 3*t + 2",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 9*t^2 + 8*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 9*t^2 + 2*t + 2",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 4*t^2 + 8*t + 9",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 3*t^2 + 7*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 10*t^2 + 10*t + 4",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 3*t^2 + 8*t + 4",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 6*t + 1",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 3*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 4*t^2 + 5*t + 8",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 10*t^2 + 7*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 4*t^2 + t + 10",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 3*t^2 + 8*t + 6",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 9*t^2 + 9*t + 9",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 3*t^2 + 4*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 8*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t + 7",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 5*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 10*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 9*t^2 + 8*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 3*t + 9",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 10*t^2 + 5*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^2 + 9*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 6*t^2 + 7*t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 6*t^2 + 3*t + 5",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 2*t^2 + 10*t + 10",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^2 + 7*t + 9",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^2 + 2*t + 3",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 5*t^2 + 10*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 8*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 9*t^2 + 9*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + t^2 + 8*t + 8",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + t^2 + 8*t + 4",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + t^2 + 6*t + 8",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 3*t + 9",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + t^2 + 6*t + 10",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 9*t^2 + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + t + 9",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 9*t^2 + 9*t + 8",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 5*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 3*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 2*t^2 + 9*t + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 4*t^2 + t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 3*t^2 + 8*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 5*t^2 + 2*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 9*t^2 + 2*t + 8",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 10*t + 9",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 7*t + 1",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 7*t^2 + 8*t + 3",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 10*t^2 + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 10*t^2 + 8*t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 3*t^2 + 6",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 9*t^2 + 7*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 6*t^2 + 10*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 5*t^2 + 3*t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 10*t^2 + 10*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 2*t^2 + 4*t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 10*t^2 + 8*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 10*t^2 + 7*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 7*t^2 + 5*t + 1",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 6*t + 10",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 6*t^2 + 5*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 8*t^2 + 3*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t^2 + 5*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 8*t + 5",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 9*t^2 + 8*t + 8",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 2*t^2 + 9*t + 8",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 7*t^2 + 6*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 10*t^2 + 6*t + 6",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 3*t^2 + 5*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 5*t^2 + 4*t + 7",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 7*t^2 + 4*t + 9",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 8*t + 5",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 5*t^2 + 4*t + 1",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 8*t^2 + 5*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 10*t^2 + 10*t + 10",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 8*t^2 + 3*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 5*t^2 + 5*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 7*t^2 + 9*t + 4",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 7*t^2 + 9*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 8*t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + t^2 + t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 2*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 8*t^2 + 4*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + t^2 + 5*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 7*t^2 + 4*t + 5",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 7*t^2 + 8*t + 9",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 8*t^2 + 8*t + 2",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 10*t^2 + 7*t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 8*t^2 + 7*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 10*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 10*t^2 + 4*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 10*t + 8",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 3*t^2 + 7*t + 9",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 6*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 8*t^2 + 5*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^2 + 9*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t + 7",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 5*t^2 + 9*t + 9",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 6*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 4*t + 9",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 9*t^2 + 8*t + 8",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + t + 10",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 9*t^2 + 8*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + t^2 + t + 10",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 5*t^2 + 3*t + 8",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 2*t^2 + 5*t + 9",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 9*t^2 + 3*t + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 8*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t + 10",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 7*t^2 + 2*t + 8",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 8*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 9*t^2 + 9*t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 7*t + 9",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + t^2 + 3*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^2 + 6",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 4*t + 4",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 2*t + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 6*t + 7",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 8*t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^2 + 9*t + 6",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 9",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 6*t + 9",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 9*t^2 + 3*t + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 8*t + 7",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t^2 + 9*t + 10",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 4*t^2 + 6*t + 10",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 8*t^2 + 2*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 5*t^2 + 5*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 5*t + 9",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 2*t^2 + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 10*t^2 + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 6*t^2 + 4*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 7*t^2 + 4*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 7*t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 4*t^2 + t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^2 + 7*t + 4",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^2 + 9*t + 9",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 3*t + 4",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 9*t^2 + 3*t + 6",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 4*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 2*t",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^2 + 6*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 3*t + 4",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^2 + t + 9",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 3",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + 3*t + 9",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 10*t^2 + 8*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 8*t^2 + 6*t + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 2*t^2 + t + 6",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + t^2 + 4*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t^2 + 8*t + 6",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 3*t^2 + 4*t + 10",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 4*t^2 + 6*t + 9",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 9*t^2 + t + 3",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + t^2 + 4*t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 8*t^2 + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 7*t + 2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + t^2 + 8",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 6*t^2 + 9*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + t^2 + 2*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 8",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 10*t + 7",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 5*t^2 + 8",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + t^2 + 7*t + 5",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 6*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 3*t + 7",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 9*t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 9*t + 10",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 8*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 9*t + 6",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 4*t + 4",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 4*t^2 + 7*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 4*t^2 + 8*t + 7",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 4*t^2 + 8*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + t^2 + 7*t",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + t + 10",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + t^2 + 7*t + 9",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 5*t^2 + 3*t + 6",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 8*t^2 + 10*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^2 + 8*t + 7",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 10*t^2 + 10",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 5*t",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 7*t^2 + t + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 9*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 8*t + 6",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 9*t + 1",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 3*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 8*t^2 + 8*t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + t^2 + 2*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 5*t + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 10",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 10*t^2 + 2*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 10*t^2 + 2*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 8*t + 1",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 7*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^2 + t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + t + 8",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 3*t^2 + 9*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^2 + 2*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 5*t^2 + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 3*t^2 + 10*t + 10",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 9*t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^2 + 4*t + 7",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 3*t^2 + 8*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 7*t^2 + 5*t + 9",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 2*t^2 + 10",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 3*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 2*t^2 + 8*t + 3",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 8*t^2 + 6*t + 5",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 10*t^2 + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 6*t^2 + 3*t + 7",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 7*t^2 + 8*t + 6",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 9*t^2 + t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 9*t^2 + 8*t + 6",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 7*t^2 + 10*t + 6",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 10*t^2 + t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^2 + 8*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 8*t + 9",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 7*t^2 + 10*t + 5",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 5*t^2 + 4*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 3*t^2 + 10*t + 3",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 2*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 2*t + 8",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 10*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t + 7",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 8*t^2 + 9*t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 3*t^2 + 7*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 8*t^2 + 4*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 10",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 5*t + 7",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 7*t + 9",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 7*t^2 + 9*t",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 9*t^2 + 4*t + 7",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + t^2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^2 + 8*t + 7",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 10*t^2 + 4*t + 9",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 9*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^2 + 5*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 3*t^2 + 5*t + 6",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 9*t^2 + 6*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 6*t^2 + 10*t + 9",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 9*t^2 + 6*t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 6*t^2 + t + 10",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 7*t^2 + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 3*t^2 + 5*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 10*t + 9",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 9*t^2 + 5*t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^2 + 4*t + 3",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 6*t + 8",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 10*t^2 + t + 5",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 6*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 2*t + 8",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 9*t^2 + 5*t + 5",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 8*t^2 + 2*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 7*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 7*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 6*t^2 + 7*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 8*t^2 + 4*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 5*t^2 + 8*t",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 10*t^2 + 8*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 6*t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + t^2 + 10",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 6*t^2 + 7*t + 9",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 4*t^2 + 4*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 8*t^2 + 5*t + 8",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 9*t^2 + t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 4*t^2 + t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 2*t^2 + 8*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 8*t^2 + t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 6*t + 8",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 2*t^2 + 4*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 6*t^2 + 2*t + 3",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 9*t^2 + 6*t + 7",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 9*t^2 + 6*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 7*t + 6",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 4*t^2 + 8*t + 10",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 10*t^2 + 7*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 7*t^2 + 4*t + 1",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 8*t^2 + 4",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 2*t^2 + 2*t + 8",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 7*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t^2 + 2*t + 9",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + t^2 + 7*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 10*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 6*t^2 + 9*t + 5",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^2 + 8*t + 4",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 8*t^2 + 3",
  "class_index": 6,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   3
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 2*t^2 + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 10*t + 9",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^2 + t + 7",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t^2 + 7*t + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + t",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 9*t^2 + 10*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 4*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 10*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 8*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 7*t^2 + 7*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 10*t^2 + 9",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 8*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t^2 + 9*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 5*t^2 + 4*t + 6",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 9*t^2 + 3*t + 3",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 7*t^2 + 3*t + 4",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + t^2 + t",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 4*t^2 + 6*t + 5",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 10*t^2 + 10*t + 7",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 8*t + 1",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 7*t + 10",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 4*t^2 + 2*t + 9",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + t + 8",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 10*t^2 + 10*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^2 + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 2*t^2 + t + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^2 + 2*t + 9",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 8*t^2 + 10",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 10*t^2 + 7*t + 10",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 4*t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 3*t^2 + 7*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 1",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 4*t^2 + 10*t + 5",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 3*t^2 + 5*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 4*t^2 + 5*t + 10",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 9*t^2 + 9*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^2 + t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 7*t^2 + 8*t + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 8*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 10*t^2 + 4*t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 3*t^2 + 3*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 4*t + 9",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t^2 + 7*t + 10",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 10*t^2 + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 7*t^2 + 6*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 8*t^2 + 3*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 9*t^2 + t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 2*t^2 + 10*t + 6",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 6*t^2 + 5*t + 3",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 9*t^2 + 4*t + 8",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 7*t^2 + 10*t + 1",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 5*t + 9",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 2*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 4*t^2 + 3*t + 2",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^2 + 5*t + 10",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 6*t^2 + 7*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 7*t^2 + 3*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 8*t^2 + 6*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 4*t^2 + 10*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + t^2 + 8*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^2 + 10*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 4*t^2 + 10",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 9*t^2 + 9*t + 1",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 5*t^2 + 10*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 5*t + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 6*t^2 + 3*t + 6",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t^2 + t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + 5*t + 2",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 2*t^2 + 2*t + 9",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 6*t^2 + 2*t + 10",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 9*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + t + 4",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 3*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 6*t^2 + 4*t + 9",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 6*t^2 + 6*t + 9",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + t^2 + 9*t",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 4*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 8*t^2 + 6*t + 4",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^2 + 9*t + 4",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 6*t^2 + 2*t + 7",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 5*t^2 + 6*t + 1",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 10*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 10*t^2 + t + 8",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 5*t^2 + 9*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 7*t^2 + 10*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 4*t^2 + 4*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^2 + 8*t + 9",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 2*t",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^2 + 5*t + 5",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 8*t + 9",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 2*t^2 + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + t^2 + 7",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 2*t^2 + 4*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 4*t^2 + 9*t + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 10*t^2 + 4*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 7*t^2 + 3*t + 10",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^2 + 6*t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 4*t + 7",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 8*t^2 + 10*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + t^2 + 5*t",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + t^2 + 9",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 10*t^2 + t + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 5*t^2 + 2*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 2*t^2 + 7*t + 7",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 10*t^2 + 3*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + t^2 + 10*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 9*t^2 + 8*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + t^2 + 10*t + 7",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 9*t^2 + 9*t + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 4*t^2 + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 9*t^2 + 8",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 9*t^2 + t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t^2 + 4*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + t^2 + 10*t + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 5*t^2 + t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 7*t^2 + 8*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 7*t^2 + 5*t + 7",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 4*t + 8",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 4*t^2 + 4*t + 3",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 2*t^2 + 10*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^2 + 5*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 10*t^2 + 2*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 10*t^2 + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + 10*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + t^2 + 5*t + 8",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^2 + 10*t + 3",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 9*t^2 + 6*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 8*t^2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 8*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 3*t + 10",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + t + 5",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 10*t^2 + 2*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 9*t^2 + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + t^2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 7*t^2 + t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + t^2 + 7*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + t^2 + 4*t + 8",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 8*t^2 + 10*t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 10*t^2 + 2*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + t^2 + 9*t + 6",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 9*t^2 + 8*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 7*t^2 + 2*t + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 7*t^2 + 2*t + 5",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + t^2 + 2*t + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 2*t^2 + t + 5",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 5*t^2 + 5*t + 4",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 9*t^2 + 10*t + 3",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 9*t^2 + 9*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^2 + 8*t + 5",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 8*t^2 + 9*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 2*t^2 + 5*t + 5",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + 6",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 9",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 6*t + 6",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 3*t^2 + 5*t + 2",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 10*t + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 3*t^2 + 4*t + 9",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 8*t^2 + 5*t",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 10*t^2 + 9*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 4*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 3*t^2 + 9*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 10*t^2 + t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 5*t^2 + 4*t + 8",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 6*t^2 + 5*t",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 5*t^2 + t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 9*t^2 + 9*t + 4",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^2 + 7*t + 7",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 8*t^2 + 9*t + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 7*t^2 + 5*t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 2*t + 9",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 9*t^2 + 9*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 4*t^2 + 10*t + 8",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t^2 + 2*t + 7",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 2*t^2 + 9*t + 4",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^2 + 10*t + 5",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 9*t^2 + 6*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 6*t^2 + t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 8*t^2 + 2*t + 9",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 4*t^2 + 3*t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^2 + t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 3*t^2 + 8*t + 9",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 9*t^2 + 7*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 4*t + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 3*t^2 + 8*t + 9",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 2*t^2 + t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + t^2 + 4*t + 3",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 3*t^2 + 2*t + 8",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 7*t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 2*t^2 + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 2*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 9*t^2 + 10*t + 7",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t^2 + 7*t + 3",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 6*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 3*t^2 + 6*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 4*t^2 + 10*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 8*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 3*t^2 + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 5*t^2 + 10*t + 7",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 10*t^2 + 10*t + 1",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^2 + 2*t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^2 + t + 7",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 7*t^2 + 8*t + 6",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 8*t^2 + 6*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 2*t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 6*t + 5",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 5*t^2 + 3*t + 8",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 2*t^2 + 6*t + 10",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 4*t^2 + 7*t + 7",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 2*t + 7",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 10*t^2 + t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 5*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 9*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^2 + 5*t + 8",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 8*t^2 + 5*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 8*t^2 + 9*t + 9",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 10*t^2 + 8*t + 7",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 9*t^2 + t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 10*t^2 + 2*t + 8",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^2 + 2*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 7*t^2 + 6*t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 5*t^2 + 8*t + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 9*t^2 + t + 8",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 8*t^2 + t + 1",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^2 + 8*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + t^2 + t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 5*t^2 + t + 8",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 4*t^2 + 9*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 6*t^2 + 9*t + 8",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 9*t^2 + 5*t + 8",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + t^2 + t + 9",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 8*t^2 + 9*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 9*t^2 + 2*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 3*t^2 + t + 8",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 4*t + 8",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 3*t^2 + 7*t + 10",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 8*t^2 + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 8*t^2 + 2*t + 1",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 8*t^2 + 5*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 3*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 4*t^2 + 7",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + t^2 + 4*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 4*t + 8",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 8*t^2 + 4*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + t^2 + 5*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 10*t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 5*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 5*t^2 + t + 10",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 8*t^2 + 10*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 9*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 9*t + 4",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 10*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 7*t^2 + 6*t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 2*t",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 3*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 5*t^2 + 2*t + 8",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 7*t^2 + 7*t + 5",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 5*t^2 + 9",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 7*t^2 + 4*t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 9*t^2 + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 10*t^2 + 3*t + 5",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 7*t^2 + 4*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 7*t^2 + 5*t",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 5*t^2 + 3*t + 4",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + 3*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 3*t^2 + t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 4*t^2 + 8*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^2 + 7*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 6*t^2 + 2*t + 3",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 6*t^2 + 8*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 1",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 2*t^2 + 2*t + 7",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 10*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 6*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 4*t^2 + 9*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 4*t^2 + 7*t",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 10*t^2 + 7*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 8*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 5*t + 10",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + t + 7",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^2 + 9*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + t^2 + 6*t + 2",
  "class_index": 6,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   3
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 9*t^2 + 7*t + 4",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 4*t^2 + 8*t + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 2*t^2 + 7*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 4*t^2 + 7*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 6*t^2 + t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 10*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 9*t^2 + 4*t + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 10*t^2 + 10*t + 8",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t + 4",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 10*t + 8",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 4*t^2 + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 4*t^2 + t + 10",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 9*t^2 + 3*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 6*t^2 + 8*t + 7",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 8*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 9*t^2 + 6*t + 2",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 9*t^2 + 10*t + 5",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + t^2 + 9*t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 6*t^2 + 2*t + 7",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 3*t^2 + 10*t + 5",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + t^2 + 10*t + 8",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 7*t + 7",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 10*t^2 + 10",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 9*t^2 + 4*t + 10",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 10*t^2 + t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 5*t^2 + 8*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 3*t^2 + 7*t + 6",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 10*t^2 + 7*t + 9",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 10*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 2*t^2 + 10*t + 10",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 10*t^2 + 10",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 8*t^2 + 9*t + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^2 + 10*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 7*t^2 + t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 10*t + 10",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 9*t + 5",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 4*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 6*t + 4",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 8*t^2 + 7*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 2*t^2 + 8*t + 10",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 4*t^2 + t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 5*t^2 + t + 10",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 6*t^2 + 9*t + 3",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 6*t^2 + 8*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + t^2 + 3*t + 2",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + t^2 + 6*t + 6",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + t^2 + 8*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 6*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 9*t^2 + 6*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 4*t^2 + 3*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 7*t^2 + 10*t",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 4*t^2 + 5*t + 8",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 9*t^2 + 6*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 9*t^2 + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^2 + 6*t + 7",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 6*t^2 + 7*t + 8",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 9*t^2 + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 8*t^2 + 6*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 2*t + 7",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 3*t + 8",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 4*t^2 + 5*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + t^2 + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 8*t^2 + 9*t + 5",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 6*t + 9",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 4*t^2 + 7*t",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 10*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 10*t^2 + 6*t + 8",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^2 + 9*t + 10",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 3*t^2 + 3*t + 4",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 8*t^2 + 6*t + 10",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 8*t^2 + 7*t + 8",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^2 + 4*t + 9",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 4*t^2 + 3*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 6*t^2 + 2*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + 10*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 9*t^2 + 8*t + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 8*t^2 + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^2 + 7*t + 8",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + t^2 + 3*t + 1",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 5*t^2 + 3*t + 9",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + 10*t + 8",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 3*t^2 + t + 4",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 5*t + 7",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 7*t^2 + 10*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 9*t^2 + 6",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 8*t^2 + 3*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 9*t^2 + t + 3",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 7*t^2 + 2*t + 9",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 6*t^2 + 4*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 4*t^2 + 2*t + 10",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 2*t",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 10*t^2 + 2*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 6*t^2 + 5*t + 8",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 9*t^2 + 6*t + 8",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 8*t^2 + 10*t + 10",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^2 + 2*t + 1",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 4*t^2 + 4*t + 7",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^2 + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 7*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 6*t^2 + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 5*t^2 + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 10*t^2 + 9*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 9*t^2 + t + 3",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 8*t^2 + 5*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 6*t^2 + 10*t + 8",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 4*t^2 + 8*t + 10",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + t^2 + 4*t + 5",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 4*t^2 + 2*t + 9",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 3*t + 6",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 7*t^2 + 2*t",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 2*t^2 + 10*t + 1",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 3*t^2 + 9*t + 8",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 4*t^2 + 9*t + 7",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + t^2 + 6*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 8*t^2 + 8*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 4*t^2 + 8*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^2 + 2*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 7*t^2 + 7*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 4*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 7*t^2 + 10*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 4*t^2 + 6*t + 8",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 9*t^2 + 3*t + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 8*t^2 + 6*t + 4",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 4*t^2 + 5*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 7*t^2 + 7*t + 7",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 7*t + 10",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^2 + 3*t + 9",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 9*t^2 + 10*t + 1",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 3*t^2 + 6*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + t^2 + 8*t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + 7*t + 7",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + t^2 + 10*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 10*t^2 + 5*t + 10",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^2 + 5*t + 6",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 7*t^2 + 9*t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 7*t^2 + 8*t + 7",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 7*t + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + 9*t + 1",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 3*t^2 + 2*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + t^2 + 5*t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 10*t^2 + t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^2 + 10*t + 7",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 8*t^2 + 10*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 9*t^2 + 6*t + 8",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 5*t^2 + 4*t + 8",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 4*t^2 + 10*t + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 4*t^2 + 7*t + 1",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 2",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 6*t + 4",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^2 + t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 7*t + 9",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^2 + 4",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 6*t^2 + 5*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 9*t^2 + 7",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 8*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + t^2 + 5*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 5",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 2*t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 5*t^2 + 9*t + 7",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 8*t^2 + 6*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 7*t^2 + 3*t + 10",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^2 + 6*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 5*t^2 + 8*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + t^2 + 9*t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 8*t^2 + t + 2",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 5*t^2 + 4*t + 10",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 6*t^2 + 9*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^2 + 2*t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 7*t + 6",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 7*t^2 + 3*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 3*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^2 + 10*t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 8*t^2 + 9*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^2 + 8*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 8*t^2 + 6*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^2 + 7*t",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^2 + 7*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + t^2 + 6*t + 1",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^2 + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 6*t^2 + 7*t + 1",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 4*t^2 + 7*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 8*t^2 + 4*t + 3",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 2*t^2 + 6*t + 7",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 8*t^2 + t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 9*t^2 + 2*t + 7",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 10*t^2 + 6*t + 7",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + t^2 + 8*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 7*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 2*t + 8",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 5*t^2 + 6*t + 5",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 9*t^2 + t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + t^2 + 10",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 3*t^2 + 7*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 4*t^2 + 7*t + 10",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 5*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 6*t^2 + 2*t + 6",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 3*t^2 + 8*t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 9*t + 3",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^2 + 7",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 10*t^2 + 10*t + 3",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 5*t^2 + t + 7",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 5*t^2 + 10*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 5*t^2 + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 9*t^2 + 6*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 4*t^2 + 9*t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 8*t^2 + 10*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 10*t^2 + 4*t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 4*t^2 + 9*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 9*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 3*t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t + 9",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 8*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 7*t^2 + 3*t + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 4*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t + 3",
  "class_index": 39,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 9*t + 5",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 9*t^2 + 5*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 4*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + t + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 8*t + 8",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 9*t + 10",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 8*t^2 + t + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 8*t^2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 5*t^2 + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 7*t^2 + t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 5*t^2 + 8*t + 7",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 9*t^2 + 3*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 9*t^2 + 3*t + 7",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^2 + 2*t + 9",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 9*t^2 + 9*t + 8",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^2 + 6*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 9*t^2 + 10*t + 8",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + t^2 + 10*t + 3",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 2*t^2 + 10*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 7*t^2 + 8*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^2 + 10*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 8*t^2 + 8*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 8*t^2 + 6*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t + 8",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 7*t^2 + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 3*t^2 + 8*t + 1",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 8*t^2 + 7*t + 7",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 3*t + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 10*t^2 + t + 5",
  "class_index": 39,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 10*t + 5",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 2*t^2 + 9*t + 4",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 4*t^2 + t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 10*t^2 + 7*t + 6",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 8*t^2 + 5*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^2 + t + 1",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + t^2 + 3*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 6*t + 10",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 4*t^2 + 8*t + 8",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 2*t + 10",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 5*t + 10",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 10*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 7*t^2 + 6*t + 7",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^2 + 5*t + 1",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 4*t + 9",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 10*t^2 + 9*t + 7",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 6*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 3*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 5*t^2 + 2*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 7*t^2 + 9*t + 9",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 8*t^2 + 10*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 10*t^2 + 9*t + 8",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 4*t + 10",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 9*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 5*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^2 + 4*t + 7",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 9*t + 9",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 3*t^2 + 8*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^2 + 9*t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 6*t^2 + 9*t + 8",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 10*t^2 + 4*t + 5",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 9*t^2 + 7*t + 8",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 2*t^2 + 7*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 2*t + 1",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 5*t^2 + 7*t + 10",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 7*t^2 + t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 6*t + 7",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 2*t^2 + 7*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 10*t^2 + 7*t + 6",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 6*t + 7",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^2 + 3*t + 2",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 7*t^2 + 7*t + 7",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 6*t^2 + 2*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 7*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 2*t + 8",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 3*t^2 + 6*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 8*t^2 + 5*t + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 5*t^2 + t + 4",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 9*t^2 + 4*t + 10",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 6*t^2 + 9*t + 1",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 6*t",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 10*t + 5",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 5*t^2 + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 5*t^2 + 5*t + 10",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 2*t^2 + 4*t + 4",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 9*t^2 + 5*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + t^2 + 9*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 5*t + 1",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^2 + 6*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 7",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 6*t^2 + 5*t + 6",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + t + 2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 10*t^2 + 4*t + 8",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t^2 + 7*t + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + t^2 + 8*t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 4*t + 8",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 5*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 6*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 7*t + 1",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + t^2 + 4*t + 3",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t^2 + t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 3*t^2 + 6*t + 9",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 7*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 4*t^2 + 8*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 2*t + 6",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 10*t^2 + 8*t + 3",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 4*t^2 + 2*t + 6",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 2*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 5*t^2 + 7*t + 9",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^2 + 10*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 5*t^2 + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 4*t + 8",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 3*t^2 + 7*t + 4",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 5*t^2 + 2*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 9*t^2 + 10*t + 8",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 2*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 7*t^2 + t + 8",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 4*t + 1",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 8*t + 8",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 9*t^2 + 2*t + 8",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 9*t^2 + 4*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 5*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 10*t^2 + 6*t + 10",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 5*t^2 + t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^2 + 10*t + 10",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + t^2 + 7*t + 7",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 7*t^2 + 10*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 4*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 7*t^2 + 6*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 6*t^2 + 9*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 10*t^2 + 4*t",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^2 + 2*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 2*t^2 + 5*t + 10",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 5*t + 5",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 10*t + 3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 7*t^2 + 7*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 5*t^2 + 4*t + 4",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 8*t^2 + 3*t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 5*t^2 + t + 3",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 5*t^2 + 9*t + 10",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 10*t^2 + 4*t + 9",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 10*t^2 + t + 2",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 5*t^2 + 3*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 8*t^2 + 2*t + 3",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 6*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + 8",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 9*t^2 + 10*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 2*t^2 + 7*t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 6*t^2 + 9*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + t^2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 10*t^2 + 8*t + 6",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 7*t + 2",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^2 + 9",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + t^2 + 3*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 6*t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 9*t^2 + 9*t + 9",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 8*t^2 + 4*t + 5",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 5*t + 8",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 10*t^2 + 10*t + 7",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 9*t^2 + 4*t + 3",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + t^2 + 9",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^2 + 8*t + 9",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 10*t^2 + t + 2",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 5*t^2 + 9*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 7*t",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 5*t^2 + 7*t + 5",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^2 + 4*t + 10",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 9*t^2 + 5*t + 5",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + t^2 + 9*t + 6",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 8",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 3*t + 5",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 8*t^2 + 6*t + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 3*t + 1",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 9*t^2 + 2*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 2*t^2 + 4*t + 1",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 7*t^2 + t + 5",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 6*t^2 + t + 5",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 10*t^2 + 8*t + 3",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 4*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^2 + 3*t + 1",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + t^2 + 6*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^2 + 7*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 7*t^2 + 4*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t + 9",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + t^2 + 7",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 5*t^2 + 8*t + 7",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 6*t^2 + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 2*t + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 8*t^2 + 7*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 9*t + 8",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 7*t^2 + t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 10*t^2 + 7*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 4*t^2 + 5*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + t^2 + 6*t + 10",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 8*t^2 + 3*t + 7",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 9*t^2 + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 10*t^2 + 3*t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 6*t + 7",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 4*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 10*t + 10",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 7*t^2 + 9*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 5*t^2 + t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 7*t^2 + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 4*t^2 + 6*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 9*t^2 + 4*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 3*t^2 + 9*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 8*t^2 + 10*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 5*t^2 + 5*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 5*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 2*t^2 + 7*t + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 7*t^2 + 4*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 2*t^2 + 7*t + 9",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 7*t^2 + 7*t + 8",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^2 + 2*t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 10*t^2 + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 9*t^2 + 2*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t^2 + 7*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 8*t^2 + 9*t + 1",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 7*t + 8",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 7*t^2 + 10*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 5*t^2 + 5*t + 4",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + t^2 + 3*t + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 10*t + 7",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^2 + 7*t",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 9*t^2 + 5*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 10*t^2 + 10*t + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 2*t^2 + 3*t + 4",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 3*t^2 + 7*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 9*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 10*t^2 + 7*t + 8",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 9*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 5*t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 7*t^2 + 8*t + 2",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 8*t^2 + 2*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + 5*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 4*t + 5",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 7*t^2 + 3*t + 10",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 4*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 9*t^2 + 3*t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 8*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 6*t^2 + 8*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^2 + 5*t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 8*t^2 + 5*t + 7",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 9*t^2 + 4*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 9*t^2 + 9*t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 9*t^2 + 2*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 3*t + 4",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 4*t + 7",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^2 + 2*t + 10",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + t^2 + 10",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 2*t^2 + 8*t + 7",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 2*t + 6",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 3*t^2 + 5*t + 8",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 10*t + 3",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 10*t^2 + 10*t + 1",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 7*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + t + 7",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 3*t + 10",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^2 + 8",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 7*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 8*t + 1",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 10*t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 2*t + 8",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 5*t^2 + 7*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 5*t^2 + 9*t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + 10*t + 1",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 6*t^2 + 8*t + 3",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 8*t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 7*t^2 + 6*t + 1",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 7*t^2 + 3*t + 6",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 9*t^2 + 3*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 7*t^2 + 3*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + t^2 + 10*t + 1",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 10*t^2 + 4*t + 7",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 9*t^2 + t + 7",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 6*t + 10",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 2*t^2 + 10*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 6*t^2 + 6*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t + 3",
  "class_index": 39,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 9*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^2 + 3*t + 7",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 10*t^2 + 9*t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 7*t^2 + 8*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 8*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 8*t^2 + 9*t + 5",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 5*t^2 + 4*t + 1",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 4*t^2 + 3*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 10*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 3*t^2 + 9*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 2*t^2 + 10*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 8*t^2 + 2*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 5*t^2 + 6",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 7*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 5*t^2 + 10*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 8*t^2 + 9*t + 3",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^2 + 9*t + 10",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 3*t + 8",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 8*t^2 + 2*t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 4*t + 7",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 5*t^2 + 3*t + 4",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 9*t^2 + 5*t + 1",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 8*t + 7",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 8*t + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 7*t^2 + 3*t",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 7*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 2*t^2 + 7*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^2 + 10*t + 1",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 2*t^2 + 3",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 9*t^2 + 2*t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 8*t^2 + 5*t + 7",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 3*t^2 + t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 10*t^2 + t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 3*t^2 + 6*t + 7",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^2 + 9*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + t^2 + 7*t + 5",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 5*t^2 + 5*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + 8*t + 9",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 5*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 5*t^2 + 9*t + 6",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^2 + 8*t",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 4*t + 3",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 6*t^2 + 10*t + 8",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 8*t^2 + 7*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 9*t^2 + 10*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 7*t^2 + 7*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 5*t + 8",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + t^2 + 7*t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 9*t^2 + 6*t + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 10*t^2 + 4*t + 8",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 4*t^2 + 10*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 2*t^2 + 10*t + 10",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 9*t^2 + 8*t + 9",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^2 + 4*t + 8",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 9*t^2 + 2*t + 6",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^2 + 3*t + 8",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 10*t^2 + 4*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 2*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 7*t^2 + t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 2*t^2 + 7*t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 4*t^2 + 3*t + 7",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 10*t^2 + t + 10",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t + 9",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 5*t + 8",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + t + 10",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 10*t^2 + t + 4",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 7*t^2 + 10*t + 9",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 10*t^2 + 3*t + 3",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 2*t^2 + 6*t",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 9*t^2 + 3*t + 9",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 3*t",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 9*t + 6",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 3*t^2 + 2*t + 3",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 5*t^2 + 9*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + t^2 + 10*t + 4",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 10*t^2 + 10*t + 1",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 8*t^2 + 5*t + 8",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 5*t^2 + 7*t + 9",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 8*t^2 + 6*t + 4",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 10*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 2*t^2 + 5*t + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 9*t^2 + 3*t + 3",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 4*t^2 + 7*t + 7",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 7*t^2 + 5*t + 8",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 8*t + 10",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 10*t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 7*t",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 9*t^2 + 6*t + 6",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 9*t + 1",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + t^2 + 9*t + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 10*t^2 + 5*t + 10",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 7*t^2 + 7*t + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 4*t^2 + t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^2 + 8*t + 1",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 10*t^2 + 5*t + 2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 10*t + 2",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 3*t^2 + t + 9",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 2*t^2 + 8*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + t^2 + 10*t + 6",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 10*t^2 + 3*t + 1",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 4*t^2 + 7*t + 3",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + t^2 + 5*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 10*t^2 + 4*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 10*t^2 + 7*t + 9",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 6*t + 8",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 7*t^2 + 7*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^2 + 6*t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 6",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 7*t^2 + 3*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 7*t^2 + 5*t + 6",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 5*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 8*t^2 + 7*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 9*t^2 + 3*t + 7",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 4*t^2 + 10",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 8*t + 5",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 4*t^2 + 3*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 5*t^2 + t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 8*t^2 + t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 7*t^2 + 7*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 8*t^2 + 10*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 8*t^2 + t + 1",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 10*t + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^2 + 7*t + 7",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 9*t^2 + 6*t + 8",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 9*t^2 + 8*t + 7",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 3*t^2 + t + 9",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 5*t^2 + 4*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 9*t^2 + t + 3",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^2 + 5*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^2 + 9*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 5*t^2 + 2*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^2 + 3*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 2*t^2 + 10*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + t^2 + t",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + 3",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 8*t + 6",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 4*t^2 + 8*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^3 + 8*t^2 + 4*t + 6",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 8*t + 2",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 2*t^2 + t + 6",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 9*t^2 + t + 6",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 2*t^2 + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 10*t^2 + 5*t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 6*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 6*t^2 + 6*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^2 + 9*t + 10",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 10*t^2 + 10*t + 7",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 2*t^2 + 9*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 7*t^2 + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 10*t^2 + 2*t + 8",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^2 + 5*t + 7",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + 3*t + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 9*t^2 + 8*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 8*t^2 + 9*t + 9",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 10*t^2 + 7*t + 10",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^2 + 4*t + 10",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 10*t^2 + 8*t + 10",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 3*t^2 + 8*t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + 7*t^2 + 10*t + 9",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + t^2 + 6*t",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 5*t^2 + 6*t + 2",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^2 + 7",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 9*t^2 + 7*t + 8",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 10*t^2 + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 6*t^2 + 9*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 3*t^2 + 2*t + 10",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^2 + 8*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + 5*t + 8",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 7*t^2 + 4*t + 7",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 10*t^2 + 9*t + 1",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 10*t + 6",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 6*t^2 + 6*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 7*t^2 + 6*t + 7",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 7*t^2 + 7*t + 8",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 8*t^2 + t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 9*t + 10",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 10*t^2 + 9*t + 6",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 9*t^2 + 3",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 4*t^2 + 3*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 9*t^2 + 10",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 8*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 4*t^2 + 5*t",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 5*t^2 + 5",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 9*t + 1",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 5*t^2 + t + 2",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 6*t^2 + 9*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 5*t^2 + 6*t + 3",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^2 + 9*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 5*t^2 + 6*t + 10",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 2*t + 7",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 5*t^2 + 7*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 7*t^2 + 2",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 10*t^2 + 2*t + 4",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 6*t^2 + 6*t + 7",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 10*t^2 + 6*t + 8",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 8*t + 3",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 7*t^2 + 8*t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 2*t^2 + 10*t + 10",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 2*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + t^2 + 4*t + 3",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 10*t^2 + 4*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + t^2 + 9*t + 10",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 9*t^2 + 8*t + 4",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^2 + 2*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 10*t^2 + 7*t + 1",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^2 + 9*t + 3",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 3*t^2 + 6*t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 10*t^2 + 9*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 6*t^2 + 2*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 10*t^2 + 10*t + 2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 8*t^2 + 9*t + 10",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^2 + t + 10",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 3*t^2 + t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 9*t + 2",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^2 + 8*t + 10",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 10*t^2 + 8*t + 6",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 3*t^2 + 2*t + 10",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 8*t^2 + t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 7*t^2 + 6*t + 9",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + t^2 + 8*t + 9",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 7*t^2 + 5*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 7*t^2 + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 4*t^2 + 5*t + 6",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 5*t^2 + 6",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 9*t^2 + 3",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 3*t^2 + 6*t + 7",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 4*t + 9",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 10*t^2 + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 8*t^2 + 8*t + 8",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 7*t^2 + 9*t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 2*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 4*t^2 + 9*t + 6",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 10*t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 5*t^2 + 2*t + 4",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 5*t^2 + 4*t + 9",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 7*t^2 + 6*t + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 4*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 10*t^2 + 7*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^2 + 3*t + 9",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 2*t^2 + 6*t + 8",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 10*t^2 + 6*t + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 8*t^2 + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + t^2 + 4*t + 3",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 8*t^2 + 8*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 2*t^2 + 6*t + 6",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 8*t + 6",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 5*t^2 + 10*t + 8",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + 9*t",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 9*t^2 + 7*t",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 4*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 5*t^2 + 8*t + 7",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 10*t^2 + 8*t + 8",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t + 8",
  "class_index": 38,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 6*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 3*t^2 + 7*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 10*t^2 + 8*t + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 4*t^2 + t + 4",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^2 + 4*t + 4",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 6*t^2 + t + 6",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 5*t^2 + 9*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 9*t^2 + 2*t + 9",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 6*t^2 + 7*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 10*t + 2",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 4*t^2 + 8*t + 3",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 7*t^2 + 7",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 8*t + 4",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^2 + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 3*t^2 + 7*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 4*t^2 + 5*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 5*t^2 + 6*t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 7*t + 8",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 10*t^3 + 6*t^2 + 10*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 8*t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 7*t^2 + 5*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 7*t + 10",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 8*t^2 + 6*t + 5",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 2*t",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 10*t^2 + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^2 + 9*t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 6*t^2 + 4*t + 10",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 4*t^2 + 7*t + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 5*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 5*t + 1",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 10*t^2 + 8*t + 7",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 2*t^2 + 7*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 8*t^2 + 10*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^2 + 8*t + 9",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + t^2 + 7*t + 1",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + t^2 + 6*t + 8",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 5*t^2 + 3*t + 7",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 6*t^2 + 8",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 4*t^2 + t + 8",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 7*t^2 + 2*t + 7",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 8*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 5*t^2 + t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 3*t^2 + 4*t",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 4*t^2 + 4*t + 8",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^2 + 3*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 10*t^2 + 8*t + 3",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 8*t^2 + t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + t^2 + 10",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 3*t^2 + t",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 8*t^2 + 3*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 8*t^2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 2*t + 6",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 4*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 6*t^2 + 8*t + 10",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + t^2 + 2*t + 9",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 9*t^2 + 7*t + 10",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 7*t^2 + 2*t + 8",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 9*t^2 + 5*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 2*t^2 + 4*t + 8",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 6*t^2 + 8*t + 10",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 8*t^2 + 9*t + 7",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 10*t + 4",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 4*t^2 + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^2 + 10*t + 6",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 9*t^3 + 6*t^2 + 2*t + 5",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 3*t + 7",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 10*t^2 + 3*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 5*t^2 + 3*t + 9",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 9*t^2 + 5*t + 6",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 9*t^2 + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 5*t^2 + 9*t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^2 + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 5*t^2 + 9*t + 5",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 8*t^2 + 6*t + 7",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 9*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 10*t + 9",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 10*t^2 + 8*t + 8",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 5*t^2 + t + 1",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 8*t^2 + 9*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 7*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 4*t^2 + 6*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 6*t^2 + 10*t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 6*t^2 + 4*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 9*t^2 + 6*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 6*t^2 + 2*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + t^2 + 6*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^2 + 2*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 4*t^2 + 8*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 4*t + 2",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 7*t",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 3*t^2 + 7*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 6*t^3 + 8*t^2 + 4*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + t^2 + 9*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + t^2 + 8*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 2*t + 10",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 8*t^3 + 8*t^2 + 4*t + 8",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 5*t^2 + 7*t + 10",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 9*t^2 + 10*t + 7",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 10*t^2 + 6*t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 2*t + 10",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 4*t^2 + 9*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 9*t^2 + 4*t + 4",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 9*t^2 + 9*t + 6",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 9*t^2 + t + 5",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 3*t + 7",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 10*t^2 + 8*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 8*t^2 + 6*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 9*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + 5*t + 10",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 8*t^2 + 10*t + 9",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + 8*t^2 + 2*t + 10",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 4*t + 1",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 5*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 2*t + 10",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 2*t^2 + 8*t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + t^2 + 3*t + 7",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 6*t^2 + 4*t + 9",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 2*t^2 + 7*t + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 8*t^2 + 7*t + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 10*t^2 + 2",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 5*t^2 + t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 8*t^2 + 2*t + 8",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 6*t^3 + 10*t^2 + 9*t + 4",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 8*t + 9",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 2*t^2 + 10*t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 9*t^2 + 9*t + 8",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 8*t^3 + 6*t^2 + 9*t + 8",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 3*t^2 + 6*t + 9",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 5*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 3*t^2 + 9*t + 10",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^2 + 2*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^2 + 4*t + 10",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 8*t^2 + 9*t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 10*t^2 + 7*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 7*t + 6",
  "class_index": 27,
  "cyc": "Phi_1 * Phi_2 * Phi_6^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 8*t^2 + 6*t + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 4*t + 6",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^2 + 3*t + 7",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 2*t^2 + t",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 4*t^2 + 6*t + 7",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 8*t^2 + 5*t + 10",
  "class_index": 6,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   3
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 6*t^2 + 7*t + 4",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 7*t^2 + 2*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 10*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + t^3 + 10*t^2 + 4",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 10*t^2 + 10*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 4*t^3 + 5*t^2 + 4*t + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 7*t^3 + 5*t^2 + 3*t + 5",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + t^3 + 8*t + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 4*t",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 4*t^2 + 8*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 9*t^2 + 4*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 5*t + 7",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 7*t^2 + 9",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 5*t^2 + 2*t + 7",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 3*t^2 + 7*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 2*t^2 + 5*t + 6",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 8*t^2 + 7*t + 8",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 10*t^3 + 9*t^2 + 3*t + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 9*t^2 + t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 6*t^2 + 6*t + 7",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 10*t^2 + 8*t + 8",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 6*t + 1",
  "class_index": 39,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 8*t + 8",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 4*t^3 + 4*t^2 + 10*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 7*t^2 + 6*t + 9",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 6*t^2 + 2*t + 10",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 8*t^2 + 7*t + 4",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 4*t^2 + 6*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + t^2 + 2*t + 10",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 9",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 7*t",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 5*t^2 + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 5*t + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 5*t + 5",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 7*t^2 + 3*t + 10",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 10*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 7*t^2 + 8*t + 8",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 3*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 6*t^2 + 9*t + 3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^3 + 3*t^2 + 9*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^2 + 6*t + 2",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 8*t + 4",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 10*t^2 + 2*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 2*t^2 + 9*t + 10",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + t^2 + t + 10",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 9",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + t^2 + 5*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 6*t + 10",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^2 + 2*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + 10",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t + 1",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 7*t^2 + 4*t + 7",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 6*t^2 + 7*t + 7",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 9*t + 9",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 2*t^2 + 7",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^2 + 10*t + 2",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t^3 + 10*t^2 + 7*t + 9",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^3 + 7*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + 5*t^2 + 9*t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 9*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 9*t^3 + t^2 + 2*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 6*t^2 + 5*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 4*t^2 + 5*t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 8*t^2 + 7",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 7*t^2 + 7*t + 10",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 10*t^2 + 4*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t + 8",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 9*t + 8",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 10*t + 6",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 6*t^2 + 4*t + 6",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + t^2 + 8",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 4*t^3 + t^2 + t + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 8*t^2 + 1",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 8*t^2 + 2*t + 9",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 8*t^3 + 8*t^2 + 10*t + 8",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + t^2 + 6*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 3*t^2 + 2*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 10*t^2 + t + 8",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 8*t^2 + 7*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + t^2 + 9*t + 8",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 6*t^2 + 10*t + 5",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 7*t^2 + 2*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 5*t^2 + 8*t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 8*t + 10",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 10*t^2 + 9*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^2 + 8*t + 9",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^2 + 10*t",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 7*t^2 + 6*t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 2*t^2 + 8*t + 5",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 9*t^2 + 5*t + 7",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^2 + 5*t + 9",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 2*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 9*t^2 + 9*t + 10",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 3*t^3 + 4*t^2 + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^2 + 9*t + 2",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^2 + 10*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 8*t^2 + 8*t + 8",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 6*t + 10",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^2 + 2*t + 1",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^3 + 7*t^2 + 4*t + 8",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + 10*t^2 + 2*t + 6",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^2 + 10*t + 8",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 6*t^2 + 8*t + 6",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 3*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 9*t^2 + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 2*t + 7",
  "class_index": 38,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 9*t^2 + 9*t + 2",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 7*t + 7",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 7*t^2 + 9*t + 5",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 7*t^2 + 4*t + 6",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 2*t^2 + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^2 + 4*t + 9",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t^3 + 7*t^2 + 6*t + 9",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + t^2 + 4*t + 10",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 4*t^3 + t^2 + 4*t + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + t^2 + 4*t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 8*t^2 + 3",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 7*t + 2",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 9*t^3 + 8*t^2 + 7*t + 9",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 2*t^2 + 8",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 10*t^2 + 5*t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 7*t + 8",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 6*t^3 + t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 2*t^3 + 10*t^2 + 7*t + 3",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 6*t^3 + 4*t^2 + t + 4",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 7*t^3 + 2*t^2 + 8*t + 3",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 10*t + 9",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 9*t^2 + 10",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 4*t^2 + 10*t + 3",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 5*t^2 + 2*t + 9",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 5*t^2 + 9*t + 10",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 6*t^2 + t + 4",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^2 + t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 9*t^2 + 10*t + 6",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 6*t^3 + 3*t^2 + 6*t + 6",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 7*t^2 + 10*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 2*t^2 + 3*t + 8",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 5*t^3 + 8*t^2 + 5*t + 7",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 6*t^3 + 9*t^2 + 10*t + 4",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 8*t + 7",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 7*t^2 + 3*t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^3 + 3*t^2 + 2*t",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 5*t^2 + 5*t + 7",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 4*t^3 + 4*t^2 + 8*t + 10",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 9*t^3 + 3*t + 8",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 8*t^2 + 4*t + 5",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 9*t + 5",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 9*t^3 + 3*t^2 + 5*t + 9",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 5*t^3 + 6*t^2 + 5*t + 9",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 3*t^2 + 5*t",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 2*t^3 + 10*t^2 + 6*t + 1",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^2 + 10*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 8*t^2 + 5*t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 4*t^2 + 5*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 5*t^2 + 3*t + 10",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 10*t^2 + t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^3 + 6*t^2 + 5*t + 5",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 7*t^2 + 2*t + 5",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 7*t^3 + 10*t^2 + t + 9",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 8*t^3 + 8*t^2 + 2",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + t^3 + 7*t^2 + 6*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 8*t^2 + 5*t + 8",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + t + 8",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + t^3 + 7*t^2 + 6*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^2 + 8*t + 10",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 9*t^3 + 5*t^2 + 2*t",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 7*t^3 + 10*t^2 + 8*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 9*t^2 + 8*t",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 2*t^3 + 5*t^2 + 2*t + 10",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 7*t^3 + 9*t^2 + 6*t + 3",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 9*t^3 + 4*t^2 + 9*t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 7*t^3 + 8*t^2 + t + 10",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + t^2 + 8*t + 7",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 9*t^2 + 9*t + 6",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 9*t^2 + 6*t",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 3*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 3*t^3 + 7*t^2 + 2*t + 3",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 8*t^2 + 10*t + 3",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 10*t + 1",
  "class_index": 39,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 9*t + 4",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 2*t^2 + t",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 6*t^2 + 10*t + 9",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 5*t + 4",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^2 + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^3 + 6*t^2 + 2",
  "class_index": 50,
  "cyc": "Phi_1^4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 5*t^2 + 2*t + 5",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 10*t^3 + 9*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 8*t + 10",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 6*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + t + 6",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + 3*t^2 + 2*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 10*t^3 + 8*t^2 + 6*t + 9",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 3*t^2 + 5*t + 1",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + 7*t^2 + 3*t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^2 + 10*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t^2 + 7*t + 8",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 2*t^2 + 5*t + 9",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 8*t + 6",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^3 + t^2 + 2*t + 8",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^3 + 5*t^2 + 10*t + 1",
  "class_index": 35,
  "cyc": "Phi_1^4 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 10*t + 5",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 4*t^3 + 9*t + 4",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 2*t",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 3*t^2 + t + 7",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + t^3 + 3*t^2 + 9*t + 9",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 5*t^2 + t + 2",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 3*t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 9*t^3 + 7*t^2 + 2*t",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 7*t^3 + 7*t^2 + 6*t + 2",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 6*t + 7",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 9*t^3 + 10*t^2 + 4*t + 5",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^2 + 6*t + 4",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 10*t^3 + 9*t^2 + 6*t + 10",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^3 + 9*t^2 + t + 4",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 8*t^3 + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 5*t^3 + 7*t^2 + 5*t + 10",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 8*t^2 + 10*t + 10",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 2*t + 1",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 6*t^3 + 9*t^2 + 7*t + 2",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 7",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 5*t^3 + 2*t^2 + 7*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 2*t^3 + 5*t^2 + 9*t + 9",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 7*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 33,
  "cyc": "Phi_6^4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 10*t^3 + 10*t^2 + 6*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 7*t^3 + 8*t^2 + 5*t + 2",
  "class_index": 63,
  "cyc": "Phi_1 * Phi_2 * Phi_4^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 8*t^2 + 9*t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 2*t^3 + t + 7",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 10*t^3 + 5*t^2 + t + 7",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 5*t^2 + 9*t + 9",
  "class_index": 16,
  "cyc": "Phi_1^2 * Phi_2^4 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t^2 + 7*t + 3",
  "class_index": 89,
  "cyc": "Phi_10^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + t^3 + 7*t^2 + 4*t + 1",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 6*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 2*t^3 + 8*t^2 + 7*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + t^2 + 8*t + 7",
  "class_index": 108,
  "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 5*t + 9",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 10*t^3 + 8*t^2 + 4*t + 5",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + t + 10",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 10*t^3 + 5*t^2 + 4*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + t^2 + 3*t + 10",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 9*t^4 + 2*t^3 + 6*t^2 + 2*t + 7",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^3 + 8*t^2 + 5*t + 5",
  "class_index": 36,
  "cyc": "Phi_2^4 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 2*t^3 + 2*t^2 + 4*t + 10",
  "class_index": 34,
  "cyc": "Phi_3^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 7*t^3 + 8*t^2 + 3*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 10*t^4 + 8*t^3 + 2*t + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 8*t^3 + 3*t^2 + 5*t + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 10*t^2 + 8*t + 8",
  "class_index": 49,
  "cyc": "Phi_2^4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 10*t^3 + 9*t^2 + 5*t + 9",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 3*t^3 + 9*t^2 + 9*t + 3",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + t + 2",
  "class_index": 40,
  "cyc": "Phi_1^2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 3*t^3 + 3*t^2 + 8*t",
  "class_index": 109,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 8*t^4 + 3*t^3 + 2*t^2 + 4*t + 8",
  "class_index": 41,
  "cyc": "Phi_2^2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 5*t^4 + 9*t^3 + t^2 + 5*t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 2*t^4 + 5*t^3 + 10*t^2 + 9*t",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 8*t + 7",
  "class_index": 27,
  "cyc": "Phi_1 * Phi_2 * Phi_6^3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 2*t + 3",
  "class_index": 90,
  "cyc": "Phi_5^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 7*t^4 + 5*t^3 + 7*t^2 + 10*t",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 6*t^3 + 7*t^2 + 5*t",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 11,
  "D": "t^5 + 4*t^4 + 8*t^3 + 8*t^2 + 3*t + 1",
  "class_index": 15,
  "cyc": "Phi_1^4 * Phi_2^2 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t^2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^2 + t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 2*t^2 + t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^2 + t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + t",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 2*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^2 + 2*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 2*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 2*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 2*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 2*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + 2*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + 2*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 2*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 2*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 2*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 2*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 2*t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 2*t",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 2*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 3*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 3*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 2*t^2 + 3*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 3*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^2 + 3*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 3*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 3*t",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + 3*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 3*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 5*t^2 + 3*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 3*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 3*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 3*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 3*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 4*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + t^2 + 4*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + t^2 + 4*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 4*t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + 4*t",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 4*t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 4*t",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 4*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 4*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 4*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 4*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 4*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + 4*t",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t^2 + 4*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 5*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + t^2 + 5*t",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 5*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 2*t^2 + 5*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 5*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 5*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 5*t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + 5*t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 5*t",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2 + 5*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t^2 + 5*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t^2 + 5*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 5*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 5*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 6*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 6*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + t^2 + 6*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 6*t",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 6*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 6*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 3*t^2 + 6*t",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 6*t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 6*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 6*t",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 6*t",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 6*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 6*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 6*t",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t^2 + 6*t",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 1",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + t^2 + 1",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t^2 + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^2 + 1",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 4*t^2 + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 5*t^2 + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 5*t^2 + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^2 + t + 1",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + t^2 + t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 3*t^2 + t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^2 + t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + t + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 4*t^2 + t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t^2 + 2*t + 1",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 2*t + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 2*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^2 + 2*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 2*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 2*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 2*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t + 1",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 3*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + t^2 + 3*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 3*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^2 + 3*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 3*t + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 3*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2 + 3*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 3*t + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 3*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 6*t^2 + 3*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 6*t^2 + 3*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 4*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + 4*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t^2 + 4*t + 1",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 4*t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 2*t^2 + 4*t + 1",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 3*t^2 + 4*t + 1",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + 4*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 4*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + 4*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 5*t^2 + 4*t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 4*t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t^2 + 5*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t^2 + 5*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 5*t + 1",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 5*t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 5*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 3*t^2 + 5*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 5*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 5*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 5*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 5*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 5*t + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 5*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 5*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 5*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 6*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 6*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 6*t + 1",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 4*t^2 + 6*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2 + 6*t + 1",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 6*t + 1",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 6*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t + 2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + t + 2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t^2 + t + 2",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 5*t^2 + t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 2*t + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 2*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 2*t^2 + 2*t + 2",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^2 + 2*t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 2*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 3*t^2 + 2*t + 2",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 2*t + 2",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2 + 2*t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 3*t + 2",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + t^2 + 3*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^2 + 3*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 98,
  "cyc": "Phi_20",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^2 + 3*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 3*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^2 + 3*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 6*t^2 + 3*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 4*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + t^2 + 4*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 2*t^2 + 4*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 4*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^2 + 4*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + 4*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 4*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 4*t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + 4*t + 2",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 4*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 5*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + t^2 + 5*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + t^2 + 5*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^2 + 5*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 5*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 5*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t^2 + 5*t + 2",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 5*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + 5*t + 2",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^2 + 5*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 5*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 5*t + 2",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 5*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 5*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 6*t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 6*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 6*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 6*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 6*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 6*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 6*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 6*t + 2",
  "class_index": 4,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   110
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 6*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 6*t + 2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 6*t + 2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 6*t + 2",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + t^2 + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 3",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + 3",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 3",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 4*t^2 + t + 3",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2 + t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + t + 3",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 2*t + 3",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 2*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 2*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 2*t + 3",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 2*t + 3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 2*t + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 2*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 2*t + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t + 3",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 3*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 3*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^2 + 3*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 3*t + 3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t^2 + 3*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 4*t^2 + 3*t + 3",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 3*t + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 3*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + 4*t + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + t^2 + 4*t + 3",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + 4*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 4*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 4*t + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 4*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 6*t^2 + 4*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + t^2 + 5*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 5*t + 3",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + 5*t + 3",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 5*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + 5*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 5*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 5*t^2 + 5*t + 3",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 5*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 5*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 6*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 6*t + 3",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 6*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + 6*t + 3",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 6*t + 3",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 6*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 6*t + 3",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 4*t^2 + 6*t + 3",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 6*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 6*t + 3",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 6*t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 4",
  "class_index": 79,
  "cyc": "Phi_24",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 4",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t^2 + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 6*t^2 + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + t + 4",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t^2 + t + 4",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + t + 4",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 3*t^2 + t + 4",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 4*t^2 + t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 5*t^2 + t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^2 + t + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 2*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + t^2 + 2*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^2 + 2*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 2*t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 2*t + 4",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 5*t^2 + 2*t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 5*t^2 + 2*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 2*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 2*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + 3*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 3*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 3*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 2*t^2 + 3*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 3*t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2 + 3*t + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 4*t^2 + 3*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2 + 3*t + 4",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 3*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 4*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + 4*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + t^2 + 4*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 4*t + 4",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^2 + 4*t + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + 4*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 4*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + 4*t + 4",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 4*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 4*t + 4",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 4*t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 5*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + 5*t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 5*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 5*t + 4",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 5*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^2 + 5*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 5*t + 4",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 5*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 5*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 5*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 5*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 5*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t + 4",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 6*t + 4",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 6*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 6*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 6*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 6*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 4*t^2 + 6*t + 4",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t^2 + 6*t + 4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 6*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 6*t + 4",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + t + 5",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + t + 5",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 3*t^2 + t + 5",
  "class_index": 60,
  "cyc": "Phi_2^2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 3*t^2 + t + 5",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + t + 5",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^2 + t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 2*t + 5",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + 2*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 2*t + 5",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 2*t + 5",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 2*t + 5",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 2*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 2*t + 5",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t + 5",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t + 5",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 3*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + 3*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 3*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t^2 + 3*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 3*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 3*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 3*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 3*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 3*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 3*t + 5",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t + 5",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 4*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + t^2 + 4*t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 4*t + 5",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^2 + 4*t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 5*t^2 + 4*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 5*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 5*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + 5*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 5*t + 5",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 5*t + 5",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 5*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 5*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 6*t^2 + 5*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 6*t + 5",
  "class_index": 31,
  "cyc": "Phi_1 * Phi_2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 6*t + 5",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 6*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 6*t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + 6*t + 5",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + 6*t + 5",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 6*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + 6*t + 5",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 6*t + 5",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^2 + 6*t + 5",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 6",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 6",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 4*t^2 + 6",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 5*t^2 + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t + 6",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + t + 6",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + t + 6",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + t + 6",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 6*t^2 + t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 2*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + t^2 + 2*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 2*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 2*t + 6",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 2*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 2*t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 2*t + 6",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 2*t + 6",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 3*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 3*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 3*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 3*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 2*t^2 + 3*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 3*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 3*t^2 + 3*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^2 + 3*t + 6",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 4*t^2 + 3*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 3*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t^2 + 3*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 3*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^2 + 3*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 3*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 3*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 4*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 4*t + 6",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 2*t^2 + 4*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 4*t + 6",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + 4*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 4*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 4*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 5*t^2 + 4*t + 6",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 4*t + 6",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 4*t + 6",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t + 6",
  "class_index": 66,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 5*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 5*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 5*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 5*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 5*t + 6",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^2 + 5*t + 6",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 5*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 5*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + 5*t + 6",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 5*t + 6",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 5*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 6*t^2 + 5*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^2 + 6*t + 6",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + t^2 + 6*t + 6",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 6*t + 6",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 6*t + 6",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 6*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 6*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 6*t + 6",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 3*t^2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 4*t^2 + t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 2*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 2*t",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + 2*t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 2*t^2 + 2*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 2*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 2*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2 + 2*t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 2*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 4*t^2 + 2*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 2*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 6*t^2 + 2*t",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 2*t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 3*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t^2 + 3*t",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + t^2 + 3*t",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 3*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 3*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 3*t",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 3*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 3*t",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 3*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 3*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 3*t",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 4*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^2 + 4*t",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 4*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 4*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 4*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 4*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 4*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 5*t^2 + 4*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 4*t",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 5*t",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 5*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t^2 + 5*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 5*t",
  "class_index": 30,
  "cyc": "Phi_1 * Phi_2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 5*t",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 5*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 5*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 5*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 6*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 6*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 6*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + 6*t",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 6*t",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 6*t",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 6*t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t^2 + 6*t",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t^2 + 6*t",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 6*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^2 + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t^2 + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + t + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 4*t^2 + t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 2*t + 1",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 2*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 3*t^2 + 2*t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t^2 + 2*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 5*t^2 + 2*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^2 + 2*t + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 3*t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 2*t^2 + 3*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 91,
  "cyc": "Phi_30",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 3*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^2 + 3*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + 3*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 4*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + t^2 + 4*t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + 4*t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 4*t + 1",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^2 + 4*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t^2 + 4*t + 1",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t + 1",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 5*t + 1",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 5*t + 1",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 2*t^2 + 5*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^2 + 5*t + 1",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 5*t + 1",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 5*t^2 + 5*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t + 1",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 6*t + 1",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 6*t + 1",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + t + 2",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + t + 2",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 4*t^2 + t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t^2 + t + 2",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + 2*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 2*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^2 + 2*t + 2",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 2*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + 3*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 3*t + 2",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + 3*t + 2",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 3*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 3*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + 3*t + 2",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + 4*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + t^2 + 4*t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 4*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 2*t^2 + 4*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + 4*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 3*t^2 + 4*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 4*t + 2",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 4*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t + 2",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 5*t + 2",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^2 + 5*t + 2",
  "class_index": 62,
  "cyc": "Phi_1 * Phi_2 * Phi_14",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 5*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 5*t + 2",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 5*t + 2",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^2 + 5*t + 2",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 5*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 5*t + 2",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 6*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + t^2 + 6*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 6*t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + 6*t + 2",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 4*t^2 + 6*t + 2",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t^2 + 6*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 6*t + 2",
  "class_index": 102,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + t^2 + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 3*t^2 + 3",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 3",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + t + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + t + 3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 6*t^2 + t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 2*t^2 + 2*t + 3",
  "class_index": 96,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 2*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 2*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 2*t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 4*t^2 + 2*t + 3",
  "class_index": 43,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 2*t + 3",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^2 + 3*t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t^2 + 3*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 3*t + 3",
  "class_index": 92,
  "cyc": "Phi_15",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 4*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 4*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 4*t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 4*t + 3",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 4*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 5*t + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 5*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 5*t + 3",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t^2 + 5*t + 3",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^2 + 5*t + 3",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 5*t + 3",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2 + 5*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 6*t + 3",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 6*t + 3",
  "class_index": 101,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 6*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 56,
  "cyc": "Phi_2^2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2 + 6*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 6*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + t + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + t + 4",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 4*t^2 + t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 5*t^2 + t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t^2 + t + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t + 4",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 2*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + t^2 + 2*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 2*t + 4",
  "class_index": 59,
  "cyc": "Phi_1^2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 2*t + 4",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 3*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 3*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 3*t^2 + 3*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 4*t^2 + 3*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 3*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^2 + 3*t + 4",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 3*t + 4",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^2 + 4*t + 4",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + 4*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 4*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 5*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 5*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 5*t + 4",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 4*t^2 + 5*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 5*t^2 + 5*t + 4",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 5*t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t + 4",
  "class_index": 61,
  "cyc": "Phi_1 * Phi_2 * Phi_7",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t + 4",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 6*t + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 6*t + 4",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 3*t^2 + 6*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 4*t^2 + 6*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 3*t^2 + t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + 2*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 2*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 2*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 3*t^2 + 2*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 2*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 5*t^2 + 2*t + 5",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 2*t + 5",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + t^2 + 3*t + 5",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 3*t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 3*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 3*t + 5",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 3*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^2 + 4*t + 5",
  "class_index": 55,
  "cyc": "Phi_1^2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 48,
  "cyc": "Phi_3 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + 4*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t + 5",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + t^2 + 5*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + 5*t + 5",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 6*t^2 + 5*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + 6*t + 5",
  "class_index": 95,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 6*t + 5",
  "class_index": 97,
  "cyc": "Phi_4^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 6*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + 6*t + 5",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 6*t^2 + 6*t + 5",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 6",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 3*t^2 + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t^2 + 6",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 6*t^2 + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t^2 + t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^2 + t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^2 + t + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 2*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 2*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + 2*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 2*t + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 3*t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 4*t^2 + 3*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^2 + 3*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 3*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + 4*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 4*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 4*t + 6",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 5*t + 6",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^2 + 5*t + 6",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 5*t + 6",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 6*t + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 6*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 3*t^2",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 6*t^2",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 4*t^2 + t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 2*t",
  "class_index": 111,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 2*t^2 + 2*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 2*t^2 + 2*t",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 2*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 2*t",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 3*t",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + t^2 + 3*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 3*t^2 + 3*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 3*t",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 3*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 4*t",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 4*t",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 4*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 5*t",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 5*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 5*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^2 + 5*t",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 5*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 5*t",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 6*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^2 + 6*t",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 4*t^2 + 6*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 6*t",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 6*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t^2 + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + t + 1",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t^2 + t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t^2 + 2*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^2 + 3*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 3*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 3*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^2 + 3*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t + 1",
  "class_index": 80,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 4*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 4*t + 1",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + 5*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + t^2 + 6*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 3*t^2 + t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^2 + t + 2",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 2*t + 2",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 2*t + 2",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t + 2",
  "class_index": 47,
  "cyc": "Phi_6 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + t^2 + 3*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 4*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 4*t + 2",
  "class_index": 75,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   44
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 3*t^2 + 5*t + 2",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^2 + 5*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + 6*t + 2",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 6*t^2 + 6*t + 2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 5*t^2 + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^2 + t + 3",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + t + 3",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 3*t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 4*t + 3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^2 + 5*t + 3",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 4",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 5*t^2 + t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 2*t + 4",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 2*t + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 6*t^2 + 2*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 3*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + 3*t + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3*t^2 + 4*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 4*t + 4",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 4*t + 4",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^2 + 6*t + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 6*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^2 + 6*t + 4",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 6*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t + 5",
  "class_index": 42,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + t + 5",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t^2 + t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t^2 + t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + 2*t + 5",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 2*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 3*t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2 + 3*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^2 + 4*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + 4*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + t^2 + 5*t + 5",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 5*t + 5",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t + 5",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 4*t^2 + 6*t + 5",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 6*t + 5",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t^2 + t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^2 + t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 6*t^2 + t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t^2 + 2*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^2 + 4*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^2 + 4*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + 4*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t^2 + 5*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 4*t^2 + 5*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 5*t + 6",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t + 6",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 6*t + 6",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + 6*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 5*t^2 + 6*t + 6",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + t",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^2 + t",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 2*t^2 + 2*t",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 2*t^2 + 2*t",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + t^2 + 3*t",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 4*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t^2 + 6*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 1",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 2*t^2 + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + t + 1",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 3*t^2 + t + 1",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 5*t^2 + t + 1",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 3*t^2 + 2*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + 2*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t + 1",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 5*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 5*t + 1",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 5*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^2 + 5*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 6*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 6*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 6*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 3*t^2 + t + 2",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t^2 + 3*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + 3*t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 6*t^2 + 3*t + 2",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + t^2 + 4*t + 2",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 5*t + 2",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + 5*t + 2",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 5*t + 2",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^2 + 6*t + 2",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 78,
  "cyc": "Phi_8^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 3",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^2 + t + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + 2*t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + 2*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 5*t^2 + 2*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^2 + 3*t + 3",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 4*t^2 + 3*t + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t^2 + 3*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 4*t + 3",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 4*t^2 + 5*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 5*t^2 + 5*t + 3",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 6*t^2 + 5*t + 3",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 6*t + 3",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 17,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 3*t^2 + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + 4",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^2 + t + 4",
  "class_index": 3,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   6
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^2 + t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t + 4",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 2*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 2*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + t^2 + 3*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + 3*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^2 + 3*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + t^2 + 5*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^2 + 5*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 5*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + 6*t + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^2 + 2*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2 + 2*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + t^2 + 3*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 3*t + 5",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 4*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 5*t^2 + 4*t + 5",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 4*t + 5",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^2 + 5*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 5*t + 5",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + 5*t + 5",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 6*t^2 + 6",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 2*t^2 + t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + t^2 + 3*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t^2 + 3*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 3*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 3*t + 6",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t^2 + 3*t + 6",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 4*t + 6",
  "class_index": 18,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t^2 + 6*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 6*t + 6",
  "class_index": 100,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 6*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2",
  "class_index": 110,
  "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   4
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 3*t^2 + t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 5*t^2 + 2*t",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 3*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 3*t",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 4*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 2*t^2 + 4*t",
  "class_index": 99,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^2 + 6*t",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 4*t^2 + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t + 1",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 3*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 3*t + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^2 + 4*t + 1",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 4*t^2 + 4*t + 2",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 5*t + 2",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^2 + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 2*t^2 + 2*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 3*t + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + t^2 + 6*t + 3",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t^2 + 6*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 4",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t^2 + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 4",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^2 + 2*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 3*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 3*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 2*t^2 + 4*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 6*t^2 + 4*t + 4",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 5*t + 4",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 3*t^2 + 5*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^2 + 5*t + 4",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 5*t + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 5*t + 4",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t + 4",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 3*t^2 + 6*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^2 + t + 5",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 3*t^2 + t + 5",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 6*t^2 + 2*t + 5",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + t^2 + 3*t + 5",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 5*t^2 + 4*t + 5",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 2*t^2 + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t^2 + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + t + 6",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + t + 6",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 3*t^2 + 2*t + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + t^2 + 4*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 4*t^2 + 4*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + t^2 + 6*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + t^2 + 2*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 5*t^2 + 2*t",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 3*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 3*t",
  "class_index": 54,
  "cyc": "Phi_1^3 * Phi_2 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^2 + 5*t",
  "class_index": 58,
  "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 5*t",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + 1",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + t + 1",
  "class_index": 44,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   37,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 5*t^2 + 3*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 6*t^2 + 4*t + 1",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^2 + 5*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 6*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + t^2 + 3*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 4*t + 2",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^2 + 5*t + 2",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + t^2 + 2*t + 3",
  "class_index": 77,
  "cyc": "Phi_12^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + t^2 + 3*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 2*t^2 + 3*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + 5*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 4*t^2 + 5*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 5*t^2 + 5*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 6*t^2 + 5*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 6*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 2*t^2 + 6*t + 3",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 3*t^2 + 6*t + 3",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 2*t + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 3*t + 4",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 4*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 4*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 5*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 2*t^2 + 5*t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t^2 + 5*t + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 6*t + 4",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t^2 + t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 6*t^2 + 3*t + 5",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 4*t + 5",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 4*t^2 + 4*t + 5",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + 5*t + 5",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 5*t^2 + 5*t + 5",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^2 + t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^2 + 5*t + 6",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + 5*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + t^2",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t^2 + 3*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 5*t^2 + 3*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 4*t",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 6*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 6*t^2 + 1",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 2*t^2 + t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 2*t^2 + t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^2 + t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^2 + t + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t^2 + 2*t + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 3*t^2 + 3*t + 1",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 4*t^2 + 3*t + 1",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 4*t^2 + 5*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + t^2 + 6*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 6*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t^2 + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 5*t^2 + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 5*t^2 + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 2*t + 3",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 57,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 2*t^2 + 2*t + 4",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 6*t^2 + 3*t + 4",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 4*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + 5*t + 4",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 3*t^2 + 5*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 3*t^2 + 6*t + 4",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 2*t^2 + 5*t + 5",
  "class_index": 53,
  "cyc": "Phi_1 * Phi_2^3 * Phi_10",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 4*t^2 + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 3*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 3*t^2 + 3*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 3*t^2 + 3*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 5*t^2 + 3*t + 6",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 4*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 4*t + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 6*t^2 + 4*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 6*t + 6",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + t^2 + 6*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 3*t^2 + t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 4*t",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t^2 + 4*t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 6*t^2 + 4*t",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^2 + 6*t",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 2*t^2 + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2 + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 4*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^2 + 4*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 2*t^2 + 5*t + 1",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + 4*t + 2",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t^2 + 6*t + 2",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 2*t^2 + 3",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 3*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 74,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 4*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t + 3",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t^2 + 5*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^2 + 6*t + 3",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 4*t^3 + 3*t^2 + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 3*t^2 + 2*t + 4",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 4*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 6*t^2 + 5*t + 5",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 3*t^2 + 6*t + 5",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + t^2 + 2*t + 6",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 2*t^2 + 2*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 3*t^2 + 5*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 2*t^2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + t^2 + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 5*t^2 + t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 2*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^2 + 4*t + 1",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t + 1",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + t^2 + t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + t^2 + 5*t + 2",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t + 2",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^2 + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + t^2 + 2*t + 3",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 4*t^2 + 2*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^2 + 2*t + 3",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t^2 + 3*t + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^2 + 5*t + 3",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 3*t^2 + 5*t + 3",
  "class_index": 104,
  "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 2*t^2 + 4",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 5*t^2 + 4",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 5*t^2 + t + 4",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 2*t^2 + 5*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 6*t + 4",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 5*t^2 + 6*t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 5*t^2 + t + 5",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 4*t^2 + 4*t + 5",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 4*t^2 + 5*t + 5",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^2 + 5*t + 5",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + t^2 + 6*t + 5",
  "class_index": 73,
  "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 5*t^2 + 2*t + 6",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 2*t^2 + 3*t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 5*t^2 + 3*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 4*t^2 + 4*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 6*t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 6*t^2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + t",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^2 + t",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t^2 + t",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^2 + t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 2*t + 1",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^3 + 2*t^2 + 3*t + 1",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 4*t^2 + 3*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 5*t + 1",
  "class_index": 87,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 3*t^2 + 6*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 5*t^2 + 6*t + 1",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 6*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + t^2 + t + 2",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^2 + 2*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 5*t^2 + 3*t + 2",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + t^2 + 6*t + 2",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 3*t^2 + 6*t + 2",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 6*t^3 + 6*t^2 + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 5*t^2 + t + 3",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 5*t^2 + t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 6*t^2 + 2*t + 3",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 5*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 4*t^2 + t + 4",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^3 + 6*t^2 + 2*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t^2 + 4*t + 4",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 5*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t^2 + t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 4*t^2 + 6*t + 5",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 5*t^2 + 6*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 3*t^2 + t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 3*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + t^2 + 5*t + 6",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t^2 + t",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^2 + 5*t",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + 2*t^2 + 6*t",
  "class_index": 103,
  "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 4*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 5*t^2 + 4*t + 1",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^2 + 5*t + 1",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 3*t^2 + 4*t + 2",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 2*t^2 + t + 3",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 2*t + 3",
  "class_index": 105,
  "cyc": "Phi_2^2 * Phi_6 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 3*t^3 + 2*t^2 + 4*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 4*t^2 + 4*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 5*t^2 + 4*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 2*t^2 + 5*t + 3",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^2 + 5*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 5*t^2 + 4*t + 4",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 6*t^2 + t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 4*t + 5",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + 5*t^2 + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^2 + t + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 3*t^2 + t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 3*t^2 + t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 5*t^3 + 5*t^2 + t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 2*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 4*t^2 + 4*t + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 5*t^2 + 4*t + 6",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^3 + 5*t^2 + 5*t + 6",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^2 + 6*t + 6",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^2 + t",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + t^2 + 4*t",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 3*t^2 + 4*t",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 3*t^2 + 1",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 4*t^3 + 4*t + 1",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 6*t^2 + 5*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + t^2 + 6*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t^2 + 6*t + 1",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^3 + 4*t^2 + 6*t + 1",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^2 + 6*t + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + t^2 + 2*t + 2",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 2*t^2 + 2*t + 2",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 2*t^2 + 3*t + 3",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 3*t^3 + 4*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^2 + 5*t + 3",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^2 + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 2*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + t^3 + 4*t^2 + 2*t + 5",
  "class_index": 106,
  "cyc": "Phi_1^2 * Phi_3 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + t^2 + 4*t + 5",
  "class_index": 28,
  "cyc": "Phi_2^2 * Phi_18",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 2*t^3 + 6*t^2 + 6",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 5*t^3 + 3*t^2 + 6*t + 6",
  "class_index": 107,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_4",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   21
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^3 + 4*t",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^2 + 2*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 4*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 4*t^2 + 4*t + 1",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^3 + 3*t^2 + t + 3",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + t^2 + 2*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 3*t^2 + 6*t + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t^2 + 4",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 4*t^3 + 4*t^2 + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 3*t^3 + t^2 + 4*t + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 2*t^2 + 4*t + 4",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t + 4",
  "class_index": 29,
  "cyc": "Phi_1^2 * Phi_9",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + 5*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 5*t^2 + 5*t + 4",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^2 + 6*t + 4",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 3*t^2 + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 6*t^3 + 2*t + 6",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + t^2 + 3*t + 6",
  "class_index": 64,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^3 + 3*t^2 + 4*t + 6",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + t",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 6*t^3 + t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + t^2 + 3*t + 2",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 4*t^2 + 3",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 6*t + 3",
  "class_index": 88,
  "cyc": "Phi_1^3 * Phi_2^3 * Phi_3",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 2*t + 4",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + t^3 + 3*t^2 + 4*t + 4",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 2*t^2 + t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 6*t^2 + 2*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + t^2 + 5*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 3*t^2",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 4*t^2 + 5*t",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 6*t^3 + t^2 + 1",
  "class_index": 85,
  "cyc": "Phi_1^2 * Phi_3 * Phi_4^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 4*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 3*t^2 + 4*t + 1",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + t^3 + 2*t^2 + t + 3",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^3 + 2*t + 3",
  "class_index": 8,
  "cyc": "Phi_2^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 6*t^2 + t + 5",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 2*t^3 + 5*t^2 + t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 2*t^3 + 2*t^2 + 4*t + 6",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 2*t^3 + 4*t^2 + 6*t + 6",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 6*t^2 + 6*t + 6",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 3*t^3 + 4*t",
  "class_index": 7,
  "cyc": "Phi_1^2 * Phi_4 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + 4*t^3 + 6*t^2 + 1",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 3*t^3 + 2*t^2 + 2*t + 1",
  "class_index": 94,
  "cyc": "Phi_1 * Phi_2^3 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + t^2 + 3*t + 1",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + t^3 + 2*t^2 + t + 2",
  "class_index": 37,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": [
   44,
   75
  ]
 },
 {
  "q": 7,
  "D": "t^5 + 4*t^4 + 2*t^3 + 4*t^2 + t + 2",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 4*t^3 + 6*t^2 + 2*t + 2",
  "class_index": 69,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^3 + 2*t^2 + 6*t + 2",
  "class_index": 83,
  "cyc": "Phi_6^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^3 + 6*t^2 + 3",
  "class_index": 70,
  "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 6*t^4 + t^3 + 2*t^2 + 4*t + 3",
  "class_index": 65,
  "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^3 + 6*t^2 + 4*t + 3",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 2*t^4 + 2*t^3 + 5*t^2 + 3*t + 4",
  "class_index": 46,
  "cyc": "Phi_1 * Phi_2^3 * Phi_6^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + t^4 + 5*t^3 + 4*t^2 + 2*t + 5",
  "class_index": 45,
  "cyc": "Phi_1^3 * Phi_2 * Phi_3^2",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 5*t^4 + 5*t^3 + 6*t + 5",
  "class_index": 84,
  "cyc": "Phi_3^2 * Phi_12",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 6*t^2 + 6",
  "class_index": 86,
  "cyc": "Phi_2^2 * Phi_4^2 * Phi_6",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 },
 {
  "q": 7,
  "D": "t^5 + 3*t^4 + 6*t^3 + 5*t + 6",
  "class_index": 93,
  "cyc": "Phi_1^3 * Phi_2 * Phi_8",
  "conjugate_to_rep": true,
  "not_conjugate_to_same_charpoly_classes": true,
  "others": []
 }
]

==> anc/sections/gap_conjugacy_check.py <==
"""Independent check of the class identification with GAP, in the permutation representation of W(E8) on
the 240 roots (root basis coordinates from weyl_e8_classes.json).  For one curve per observed class (per q):
map w_D to the standard E8 by an explicit isometry (PARI qfisom via QuadraticForm.is_globally_equivalent_to),
turn it into a permutation of the 240 standard roots, and test with GAP's IsConjugate that it is conjugate to
the stored representative of its class and NOT conjugate to the other classes with the same charpoly.
Run: sage -python gap_conjugacy_check.py [max_per_class]  -> gap_conjugacy_check.json"""
import sys, os, json, glob, time
from sage.all import *
HERE = os.path.dirname(os.path.abspath(__file__))
SCR = os.path.join(HERE, '..', 'scratch')
CL = json.load(open(os.path.join(HERE, 'weyl_e8_classes.json')))
maxper = int(sys.argv[1]) if len(sys.argv) > 1 else 1
C = matrix(ZZ, CL['cartan'])
roots = [tuple(r) for r in CL['roots_root_basis']]
ridx = {r: i for i, r in enumerate(roots)}
def perm_of(wm):
    return libgap.PermList([ridx[tuple(wm * vector(ZZ, r))] + 1 for r in roots])
reps = [perm_of(matrix(ZZ, c['w_root_basis'])) for c in CL['classes']]
# the group generated by the simple reflections, as permutations
gens = []
for i in range(8):
    R = identity_matrix(ZZ, 8)
    # reflection s_i in root basis: alpha_j -> alpha_j - C[i,j] alpha_i  (C symmetric here)
    for j in range(8):
        R[i, j] -= C[i, j]
    gens.append(perm_of(R))
G = libgap.Group(gens)
assert int(G.Size()) == CL['order']
QC = QuadraticForm(ZZ, 2 * C)
seen = {}; results = []
t0 = time.time()
for fn in sorted(glob.glob(os.path.join(SCR, 'frob_q*_chunk*.jsonl'))):
    q = int(os.path.basename(fn).split('_')[1][1:])
    for line in open(fn):
        r = json.loads(line)
        if 'error' in r: continue
        key = (q, r['class_index'])
        if seen.get(key, 0) >= maxper: continue
        seen[key] = seen.get(key, 0) + 1
        Gm = matrix(ZZ, r['gram']); w = matrix(ZZ, r['w'])
        T = matrix(ZZ, QuadraticForm(ZZ, 2 * Gm).is_globally_equivalent_to(QC, return_matrix=True))
        assert T.transpose() * Gm * T == C
        w_std = T.inverse() * w * T
        assert w_std.transpose() * C * w_std == C
        x = perm_of(w_std)
        assert x in G
        ok = bool(G.IsConjugate(x, reps[r['class_index']]))
        others = [i for i, c in enumerate(CL['classes']) if c['cyc'] == r['cyc'] and i != r['class_index']]
        ok_others = all(not bool(G.IsConjugate(x, reps[i])) for i in others)
        results.append(dict(q=q, D=r['D'], class_index=r['class_index'], cyc=r['cyc'], conjugate_to_rep=ok,
                            not_conjugate_to_same_charpoly_classes=ok_others, others=others))
        print(q, r['D'], r['class_index'], r['cyc'], ok, ok_others, others, round(time.time() - t0, 1), flush=True)
n_ok = sum(1 for x in results if x['conjugate_to_rep'] and x['not_conjugate_to_same_charpoly_classes'])
print(f'{n_ok}/{len(results)} curves confirmed by GAP IsConjugate in {time.time()-t0:.0f} s', flush=True)
json.dump(results, open(os.path.join(HERE, 'gap_conjugacy_check.json'), 'w'), indent=1)


==> anc/sections/lattice_invariants.py <==
"""Lattice-theoretic invariants of an automorphism w of the E8 lattice.

Everything here is exact integer arithmetic.  Input: an 8x8 integer Gram matrix G
(even, unimodular, positive definite), the list of 240 roots as integer coordinate
vectors (rows) w.r.t. the same basis, and w as an 8x8 integer matrix acting on
column vectors (w * c(P) = c(sigma P)).  Output: a dict of invariants that are
class functions on W(E8) = Aut(E8):
  charpoly, cyclotomic type, det, mult_1 (= rank of the fixed lattice),
  cycle type on the 240 roots, cycle type on the 2160 vectors of norm 4,
  Smith normal form of 1-w (=> Sha group), disc of the fixed lattice E8^w,
  root type of the fixed lattice, det'(1-w) (product of (1-lambda) over the
  eigenvalues lambda != 1).
Used both for the 112 conjugacy-class representatives (weyl_classes.py) and for the
Frobenius elements w_D computed from the 240 minimal sections (sections_core.py).
"""
from sage.all import (ZZ, QQ, matrix, identity_matrix, vector, cyclotomic_polynomial,
                      PolynomialRing, pari, Graph, lcm)

_Rz = PolynomialRing(ZZ, 'z')
_CYC = {n: cyclotomic_polynomial(n, 'z') for n in range(1, 31)}

def cyclotomic_type(f):
    """f: polynomial over ZZ (charpoly of an element of finite order). Returns label 'Phi_a^e * ...'."""
    f = _Rz(f)
    typ = {}
    for n, Phi in _CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi
            typ[n] = typ.get(n, 0) + 1
    assert f.degree() == 0, "charpoly is not a product of cyclotomic polynomials of order <= 30"
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1', typ


def cycle_type(perm_dict):
    """perm_dict: dict i -> j (a permutation). Returns sorted list of cycle lengths (descending)."""
    seen = set(); cyc = []
    for i in perm_dict:
        if i in seen: continue
        L = 0; j = i
        while j not in seen:
            seen.add(j); j = perm_dict[j]; L += 1
        cyc.append(L)
    return sorted(cyc, reverse=True)


def cycle_type_str(ct):
    from collections import Counter
    c = Counter(ct)
    return ' '.join(f'{k}^{v}' if v > 1 else f'{k}' for k, v in sorted(c.items(), reverse=True))


def short_vectors(G, norm):
    """All integer vectors v (as tuples) with v^T G v == norm (both signs)."""
    Gp = pari(G)
    res = Gp.qfminim(norm, 100000, 0)   # flag 0: returns vectors with norm <= bound (up to sign)
    vecs = []
    M = res[2]
    for k in range(int(res[0]) // 2 if False else M.ncols()):
        v = tuple(int(M[i, k]) for i in range(G.nrows()))
        vv = vector(ZZ, v)
        if vv * G * vv == norm:
            vecs.append(v); vecs.append(tuple(-a for a in v))
    return vecs


def root_type(roots, G):
    """roots: list of integer vectors (both signs) forming a (possibly empty / reducible)
    simply-laced root system inside the lattice with Gram G.  Returns (type_string, rank).
    Method: generic linear functional -> positive roots -> simple roots (indecomposables)
    -> Dynkin diagram -> components identified by their shape."""
    roots = [vector(ZZ, r) for r in roots]
    if not roots:
        return '0', 0
    n = len(roots[0])
    # generic functional: use a fixed irrational-ish integer vector; retry if some root is 0 on it
    import itertools
    for trial in itertools.count():
        f = vector(ZZ, [ (trial * 7919 + 1000003) ** (i + 1) % 1000037 for i in range(n)])
        vals = [f * G * r for r in roots]
        if all(v != 0 for v in vals):
            break
    pos = [r for r, v in zip(roots, vals) if v > 0]
    posset = set(tuple(r) for r in pos)
    simple = []
    for a in pos:
        decomposable = False
        for b in pos:
            if b == a: continue
            if tuple(a - b) in posset:
                decomposable = True; break
        if not decomposable:
            simple.append(a)
    m = len(simple)
    C = matrix(ZZ, m, m, lambda i, j: simple[i] * G * simple[j])
    assert all(C[i, i] == 2 for i in range(m))
    assert all(C[i, j] in (0, -1) for i in range(m) for j in range(m) if i != j), C
    Gr = Graph([(i, j) for i in range(m) for j in range(i + 1, m) if C[i, j] == -1])
    Gr.add_vertices(range(m))
    comps = []
    for comp in Gr.connected_components(sort=True):
        k = len(comp)
        H = Gr.subgraph(comp)
        degs = sorted(H.degree(), reverse=True)
        if degs[0] <= 2:
            comps.append(('A', k))
        else:
            assert degs[0] == 3 and degs.count(3) == 1, "not a Dynkin diagram of ADE type"
            branch = [v for v in comp if H.degree(v) == 3][0]
            arms = []
            for nb in H.neighbors(branch):
                L = 1; prev = branch; cur = nb
                while True:
                    nxt = [u for u in H.neighbors(cur) if u != prev]
                    if not nxt: break
                    prev, cur = cur, nxt[0]; L += 1
                arms.append(L)
            arms.sort()
            if arms[0] == 1 and arms[1] == 1:
                comps.append(('D', k))
            elif arms == [1, 2, 2]:
                comps.append(('E', 6))
            elif arms == [1, 2, 3]:
                comps.append(('E', 7))
            elif arms == [1, 2, 4]:
                comps.append(('E', 8))
            else:
                raise ValueError('unrecognised Dynkin diagram, arms %s' % arms)
    comps.sort(key=lambda c: (-c[1], c[0]))
    # sanity: number of roots
    nroots = {'A': lambda k: k * (k + 1), 'D': lambda k: 2 * k * (k - 1), 'E': {6: 72, 7: 126, 8: 240}.__getitem__}
    tot = sum(nroots[c[0]](c[1]) for c in comps)
    assert tot == len(roots), (tot, len(roots), comps)
    from collections import Counter
    cnt = Counter(comps)
    label = ' + '.join((f'{v}' if v > 1 else '') + f'{t}{k}' for (t, k), v in sorted(cnt.items(), key=lambda kv: (-kv[0][1], kv[0][0])))
    return label, m


def invariants(G, roots, w, norm4=None):
    """G: 8x8 Gram (ZZ); roots: list of 240 integer tuples; w: 8x8 integer matrix (column action).
    norm4: optional precomputed list of norm-4 vectors."""
    G = matrix(ZZ, G); w = matrix(ZZ, w)
    n = G.nrows()
    assert w.transpose() * G * w == G, "w is not an isometry"
    Id = identity_matrix(ZZ, n)
    cp = w.charpoly('z')
    label, typ = cyclotomic_type(cp)
    det = int(w.det())
    r = typ.get(1, 0)
    # permutation on roots
    ridx = {tuple(v): i for i, v in enumerate(roots)}
    assert len(ridx) == 240
    perm = {}
    for i, v in enumerate(roots):
        wv = tuple(w * vector(ZZ, v))
        perm[i] = ridx[wv]
    ct_roots = cycle_type(perm)
    # permutation on norm-4 vectors
    if norm4 is None:
        norm4 = short_vectors(G, 4)
    assert len(norm4) == 2160, len(norm4)
    nidx = {tuple(v): i for i, v in enumerate(norm4)}
    perm4 = {}
    for i, v in enumerate(norm4):
        perm4[i] = nidx[tuple(w * vector(ZZ, v))]
    ct_norm4 = cycle_type(perm4)
    # Smith normal form of 1 - w
    ed = (Id - w).elementary_divisors()
    tors = sorted([int(d) for d in ed if d not in (0, 1)])
    nzero = sum(1 for d in ed if d == 0)
    assert nzero == r, (ed, r)
    sha_order = 1
    for d in tors: sha_order *= d
    # is Sha of the form H x H ?  (multiset of invariant factors splits into equal pairs)
    from collections import Counter
    c = Counter(tors)
    is_square = all(v % 2 == 0 for v in c.values())
    # fixed lattice
    Kw = (w - Id).right_kernel()       # saturated Z-module
    B = Kw.basis_matrix()
    assert B.nrows() == r
    Gf = B * G * B.transpose()
    disc_fixed = int(Gf.det()) if r > 0 else 1
    fixed_roots = [v for i, v in enumerate(roots) if perm[i] == i]
    ftype, frank = root_type(fixed_roots, G)
    # det'(1-w): product of (1 - lambda) over eigenvalues lambda != 1
    z = cp.parent().gen()
    cp1 = cp
    for _ in range(r):
        cp1 = cp1 // (z - 1)
    detp = int(cp1(1))
    # order of w
    order = lcm(list(typ.keys())) if typ else 1
    return dict(charpoly=str(cp), cyc=label, det=det, rank=r, order=int(order),
                ct_roots=cycle_type_str(ct_roots), ct_norm4=cycle_type_str(ct_norm4),
                snf=tors, sha_group=' x '.join(f'Z/{d}' for d in tors) or '1', sha=sha_order,
                sha_is_square=is_square, disc_fixed=disc_fixed, fixed_root_type=ftype,
                fixed_root_rank=frank, n_fixed_roots=len(fixed_roots), detp=detp,
                detp_over_disc=detp // disc_fixed if disc_fixed and detp % disc_fixed == 0 else None,
                fixed_gram=[[int(a) for a in row] for row in Gf.rows()] if r > 0 else [])


def invariant_key(inv):
    """The tuple used to identify the conjugacy class."""
    return (inv['cyc'], inv['ct_roots'], inv['ct_norm4'], tuple(inv['snf']), inv['disc_fixed'], inv['fixed_root_type'])


==> anc/sections/merge.py <==
"""Merge chunk outputs, cross-check against the point-count pipeline, write CSVs and summary.md.
Run: python merge.py   (pandas; reads scratch/frob_q{7,11}_chunk*.jsonl)"""
import json, glob, os, sys, math
from collections import Counter, defaultdict
import pandas as pd
HERE = os.path.dirname(os.path.abspath(__file__))
SCR = os.path.join(HERE, '..', 'scratch')
CL = json.load(open(os.path.join(HERE, 'weyl_e8_classes.json')))
classes = CL['classes']; W = CL['order']
cls_by_idx = {c['index']: c for c in classes}

COLS = ['D', 'cyc', 'class_label', 'tr_w', 'audit_mav1', 'agree_mav1', 'class_index', 'ct_roots', 'det', 'rank', 'sha_group', 'sha', 'disc_fixed',
        'fixed_root_type', 'ct_norm4', 'order', 'detp', 'class_size', 'snf', 'n_fixed_roots', 'fixed_root_rank',
        'audit_cyc', 'audit_rank', 'audit_sha', 'audit_eps', 'agree_cyc', 'agree_rank', 'agree_sha', 'agree_eps', 't_total']

def load(q):
    rows = []
    for fn in sorted(glob.glob(os.path.join(SCR, f'frob_q{q}_chunk*.jsonl'))):
        for line in open(fn):
            line = line.strip()
            if not line: continue
            rows.append(json.loads(line))
    return rows

def trace_from_charpoly(cp):
    """cp: string of a monic degree-8 polynomial in z (Sage str). tr = -[z^7]."""
    import re
    s = cp.replace(' ', '')
    mm = re.search(r'([+-]?\d*)\*?z\^7(?!\d)', s)
    if not mm: return 0
    c = mm.group(1)
    c = {'': 1, '+': 1, '-': -1}.get(c, None) if c in ('', '+', '-') else int(c)
    return -c

def audit_frame(q):
    if q == 7:
        df = pd.read_pickle(os.path.join(HERE, '..', 'data', 'agg_q7_deg5.pkl'))
    else:
        df = pd.read_pickle(os.path.join(HERE, '..', '..', 'audit', 'data', f'agg_q{q}_K5.pkl'))
        extra_pkl = os.path.join(HERE, '..', 'data', f'agg_q{q}_extra.pkl')
        if os.path.exists(extra_pkl):   # completion of the v1 dataset (D absent from the recomputation's pkl)
            df = pd.concat([df, pd.read_pickle(extra_pkl)], ignore_index=True)
    df = df[(df.n == 5) & (df.sqfree == True)]
    df = df.set_index('D')
    extra = os.path.join(SCR, f'audit_extra_q{q}.jsonl')
    if os.path.exists(extra):
        # curves absent from the v1/audit dataset, analysed with the same audit engine (audit_unmatched.py)
        ex = [json.loads(l) for l in open(extra) if l.strip()]
    else:
        ex = []
    if ex:   # (an existing but empty fallback file means every sampled D was already covered)
        ex = pd.DataFrame(ex).set_index('D')
        ex = ex[ex.sqfree == True]
        if 'mav1' not in ex.columns: ex['mav1'] = None   # older fallback files (q = 11) predate the mav1 field
        df = pd.concat([df[['cyc', 'rank', 'sha', 'eps', 'mav1']], ex[['cyc', 'rank', 'sha', 'eps', 'mav1']]])
        df = df[~df.index.duplicated(keep='first')]
    return df

def process(q, outname):
    rows = load(q)
    errs = [r for r in rows if 'error' in r]
    good = [r for r in rows if 'error' not in r]
    print(f'q={q}: {len(rows)} records, {len(errs)} errors')
    for e in errs[:10]: print('   ERROR', e)
    au = audit_frame(q)
    recs = []
    for r in good:
        D = r['D']
        a = au.loc[D] if D in au.index else None
        rec = {k: r.get(k) for k in ['D', 'cyc', 'class_index', 'ct_roots', 'det', 'rank', 'sha_group', 'sha', 'disc_fixed',
                                     'fixed_root_type', 'ct_norm4', 'order', 'detp', 'class_size', 'snf', 'n_fixed_roots',
                                     'fixed_root_rank', 't_total']}
        rec['class_label'] = f"C{r['class_index']}:{r['cyc']}"
        rec['tr_w'] = trace_from_charpoly(r['charpoly'])
        rec['snf'] = ' '.join(map(str, r['snf'])) if r['snf'] else '-'
        if a is not None:
            rec['audit_cyc'] = a['cyc']; rec['audit_rank'] = int(a['rank'])
            rec['audit_sha'] = int(a['sha']) if a['sha'] is not None and not (isinstance(a['sha'], float) and math.isnan(a['sha'])) else None
            rec['agree_cyc'] = (a['cyc'] == r['cyc']); rec['agree_rank'] = (int(a['rank']) == r['rank'])
            rec['agree_sha'] = (rec['audit_sha'] == r['sha']) if r['rank'] == 0 else None
            rec['audit_eps'] = int(a['eps']) if a['eps'] is not None and not pd.isna(a['eps']) else None
            rec['audit_mav1'] = float(a['mav1']) if 'mav1' in a and a['mav1'] is not None and not pd.isna(a['mav1']) else None
            rec['agree_mav1'] = (abs(rec['audit_mav1'] + rec['tr_w']) < 1e-9) if rec['audit_mav1'] is not None else None
            rec['agree_eps'] = (rec['audit_eps'] == r['det']) if rec['audit_eps'] is not None else None
        else:
            rec['audit_cyc'] = None; rec['audit_rank'] = None; rec['audit_sha'] = None
            rec['agree_cyc'] = None; rec['agree_rank'] = None; rec['agree_sha'] = None; rec['audit_eps'] = None; rec['agree_eps'] = None
            rec['audit_mav1'] = None; rec['agree_mav1'] = None
        recs.append(rec)
    df = pd.DataFrame(recs, columns=COLS)
    df['t_total'] = pd.to_numeric(df['t_total'], errors='coerce')
    df['detp_identity_ok'] = [int(a) == int(b) * int(c) for a, b, c in zip(df['detp'], df['sha'], df['disc_fixed'])]
    df = df.sort_values('D', key=lambda s: s.map(lambda d: (len(d), d))).reset_index(drop=True)
    df.to_csv(os.path.join(HERE, outname), index=False)
    n = len(df)
    matched = df['agree_cyc'].notna().sum()
    stats = dict(q=q, n=n, n_errors=len(errs), matched_audit=int(matched),
                 agree_cyc=int((df['agree_cyc'] == True).sum()), agree_rank=int((df['agree_rank'] == True).sum()),
                 rank0=int((df['rank'] == 0).sum()), agree_sha=int((df['agree_sha'] == True).sum()),
                 agree_eps=int((df['agree_eps'] == True).sum()), have_eps=int(df['agree_eps'].notna().sum()),
                 agree_mav1=int((df['agree_mav1'] == True).sum()), have_mav1=int(df['agree_mav1'].notna().sum()),
                 disagree_eps=df[df['agree_eps'] == False][['D', 'det', 'audit_eps']].values.tolist()[:20],
                 disagree_cyc=df[df['agree_cyc'] == False][['D', 'cyc', 'audit_cyc']].values.tolist()[:20],
                 disagree_sha=df[df['agree_sha'] == False][['D', 'sha', 'audit_sha']].values.tolist()[:20],
                 mean_time=float(df['t_total'].mean()), max_time=float(df['t_total'].max()))
    print(json.dumps({k: v for k, v in stats.items() if not k.startswith('disagree')}, indent=1))
    print('disagreements cyc:', stats['disagree_cyc'][:5]); print('disagreements sha:', stats['disagree_sha'][:5])
    return df, stats

def table_vs_prediction(df, key, pred_weights, title, min_show=0):
    """pred_weights: dict value -> probability. Observed frequencies vs predicted, with binomial z."""
    n = len(df)
    obs = Counter(df[key])
    keys = sorted(set(obs) | set(pred_weights), key=lambda k: -pred_weights.get(k, 0))
    lines = [f'### {title}', '', f'| {key} | observed | obs. freq | predicted freq | expected count | z |', '|---|---|---|---|---|---|']
    chi2 = 0.0; dof = 0
    for k in keys:
        p = pred_weights.get(k, 0.0); o = obs.get(k, 0); e = n * p
        z = (o - e) / math.sqrt(e * (1 - p)) if 0 < p < 1 else float('nan')
        if e > 0: chi2 += (o - e) ** 2 / e; dof += 1
        if o >= min_show or e >= min_show:
            lines.append(f'| {k} | {o} | {o/n:.5f} | {p:.5f} | {e:.1f} | {z:+.2f} |')
    lines.append('')
    lines.append(f'chi^2 = {chi2:.1f} on {dof-1} degrees of freedom (n = {n}).')
    return '\n'.join(lines) + '\n'

def write_class_table():
    rows = []
    for c in classes:
        rows.append(dict(index=c['index'], charpoly_type=c['cyc'], size=c['size'], fraction=c['size'] / W,
                         order=c['order'], det=c['det'], rank=c['rank'], sha_group=c['sha_group'], sha=c['sha'],
                         disc_fixed=c['disc_fixed'], fixed_root_type=c['fixed_root_type'], fixed_root_rank=c['fixed_root_rank'],
                         n_fixed_roots=c['n_fixed_roots'], ct_roots=c['ct_roots'], ct_norm4=c['ct_norm4'],
                         snf=' '.join(map(str, c['snf'])) or '-', detp=c['detp'], fixed_gram=json.dumps(c['fixed_gram'])))
    pd.DataFrame(rows).to_csv(os.path.join(HERE, 'weyl_e8_classes.csv'), index=False)

def main():
    write_class_table()
    out = ['# Frobenius conjugacy classes in W(E8) via the 240 minimal sections — summary', '',
           'Generated by merge.py from scratch/frob_q*_chunk*.jsonl. All quantities are exact (see README.md).', '']
    allstats = {}
    for q, name in [(7, 'frob_class_q7.csv'), (11, 'frob_class_q11_sample.csv'), (13, 'frob_class_q13_sample.csv')]:
        if not glob.glob(os.path.join(SCR, f'frob_q{q}_chunk*.jsonl')): continue
        df, st = process(q, name)
        allstats[q] = st
        n = len(df)
        out.append(f'## q = {q}: {n} curves ({name})'); out.append('')
        out.append(f'- errors: {st["n_errors"]}; mean time per curve {st["mean_time"]:.2f} s (max {st["max_time"]:.1f} s).')
        out.append(f'- cross-check vs point-count pipeline: {st["matched_audit"]} matched; charpoly(w_D) == L_unit type: '
                   f'{st["agree_cyc"]}/{st["matched_audit"]}; rank == mult_1: {st["agree_rank"]}/{st["matched_audit"]}; '
                   f'rank-0 curves: det(1-w) == |Sha| from BSD: {st["agree_sha"]}/{st["rank0"]}; '
                   f'det(w_D) == root number eps: {st["agree_eps"]}/{st["have_eps"]}; '
                   f'degree-1 mean trace mav1 == -tr(w_D): {st["agree_mav1"]}/{st["have_mav1"]}.')
        if st['disagree_eps']: out.append(f'- DISAGREEMENTS (eps): {st["disagree_eps"]}')
        if st['disagree_cyc']: out.append(f'- DISAGREEMENTS (cyc): {st["disagree_cyc"]}')
        if st['disagree_sha']: out.append(f'- DISAGREEMENTS (sha): {st["disagree_sha"]}')
        # H x H check
        def is_square(snf):
            if snf == '-': return True
            c = Counter(snf.split()); return all(v % 2 == 0 for v in c.values())
        nsq = sum(is_square(s) for s in df['snf'])
        out.append(f'- identity det\'(1-w) = |Sha| * disc(E8^w): {int(df["detp_identity_ok"].sum())}/{n} curves.')
        out.append(f'- H x H check: {nsq}/{n} curves have Sha group of the form H x H (all invariant factors in equal pairs).')
        out.append(f'- number of distinct W(E8) classes observed: {df["class_index"].nunique()} of 112; '
                   f'distinct charpolys: {df["cyc"].nunique()} of 106.')
        out.append('')
        # class frequencies
        pred = {f"C{c['index']}:{c['cyc']}": c['size'] / W for c in classes}
        out.append(table_vs_prediction(df, 'class_label', pred, f'W(E8) class frequencies at q = {q} vs |C|/|W(E8)| (classes with expected or observed count >= 1 shown)', min_show=1))
        # charpoly-ambiguous groups
        out.append(f'### Resolution of the charpoly-ambiguous classes at q = {q}'); out.append('')
        out.append('| charpoly | class indices | observed counts | predicted split |'); out.append('|---|---|---|---|')
        for cyc, idxs in CL['ambiguous_charpoly'].items():
            sub = df[df['cyc'] == cyc]
            oc = Counter(sub['class_index'])
            tot = sum(cls_by_idx[i]['size'] for i in idxs)
            out.append(f"| {cyc} | {idxs} | {[oc.get(i, 0) for i in idxs]} (n={len(sub)}) | {[round(cls_by_idx[i]['size']/tot, 4) for i in idxs]} |")
        out.append('')
        # Sha groups
        pred_sha = defaultdict(float)
        for c in classes: pred_sha[c['sha_group']] += c['size'] / W
        out.append(table_vs_prediction(df, 'sha_group', dict(pred_sha), f'Sha group frequencies at q = {q} vs W(E8) prediction'))
        # Sha groups, rank 0 only
        pred_sha0 = defaultdict(float); m0 = sum(c['size'] for c in classes if c['rank'] == 0)
        for c in classes:
            if c['rank'] == 0: pred_sha0[c['sha_group']] += c['size'] / m0
        out.append(table_vs_prediction(df[df['rank'] == 0], 'sha_group', dict(pred_sha0), f'Sha group frequencies among rank-0 curves at q = {q} vs prediction (conditional on mult_1 = 0)'))
        # ranks
        pred_r = defaultdict(float)
        for c in classes: pred_r[c['rank']] += c['size'] / W
        out.append(table_vs_prediction(df, 'rank', dict(pred_r), f'Rank frequencies at q = {q} vs W(E8) prediction'))
        # degree-1 mean by rank in the sample (mav1 = -tr(w_D) exactly) vs W(E8) limit -E[tr w | mult_1 = r]
        out.append(f'### Degree-1 mean trace by rank in the sample at q = {q} (mean of a_v over the q finite degree-1 places = -tr(w_D)) vs W(E8) limit')
        out.append(''); out.append('| rank | n | observed mean | s.e. | W(E8) limit | (obs - limit)/s.e. |'); out.append('|---|---|---|---|---|---|')
        for rr in range(9):
            sub = df[df['rank'] == rr]
            if len(sub) == 0: continue
            cls_r = [c for c in classes if c['rank'] == rr]; mr = sum(c['size'] for c in cls_r)
            limit = -sum(c['size'] * trace_from_charpoly(c['charpoly']) for c in cls_r) / mr
            obs = (-sub['tr_w']).mean(); se = (-sub['tr_w']).std() / math.sqrt(len(sub)) if len(sub) > 1 else float('nan')
            out.append(f'| {rr} | {len(sub)} | {obs:+.4f} | {se:.4f} | {limit:+.4f} | {(obs - limit) / se if se > 0 else float("nan"):+.1f} |')
        out.append('')
        # fixed lattice types
        pred_f = defaultdict(float)
        for c in classes: pred_f[(c['rank'], c['fixed_root_type'], c['disc_fixed'])] += c['size'] / W
        df['fixed_lattice'] = list(zip(df['rank'], df['fixed_root_type'], df['disc_fixed']))
        out.append(table_vs_prediction(df, 'fixed_lattice', dict(pred_f), f'Mordell-Weil lattice E8^w (rank, root type, discriminant = regulator) at q = {q} vs prediction'))
        # Sha within rank>0 (nontrivial)
        sub = df[(df['rank'] > 0) & (df['sha'] > 1)]
        out.append(f'Curves of positive rank with nontrivial Sha: {len(sub)} of {int((df["rank"] > 0).sum())}; groups: {dict(Counter(sub["sha_group"]))}.')
        out.append('')
    tw = os.path.join(HERE, 'twist_symmetry_check.md')
    if os.path.exists(tw):
        out.append(open(tw).read())
    out.append('## Interpretation')
    out.append('')
    out.append('- Every curve: charpoly(w_D) computed from the explicit Frobenius matrix on the lattice of sections equals the')
    out.append('  L_unit type from point counts, rank E_D(F_q(t)) = mult_1(w_D), det(w_D) = root number eps, and for rank 0')
    out.append('  det(1-w_D) = |Sha| from BSD.  These are two independent pipelines (point counts / Groebner + lattice), so')
    out.append('  the agreement is a genuine check of Thm A (L(E_D,T) = det(1 - q w_D T | E8)) curve by curve.')
    out.append('- The charpoly does NOT determine the class: the 5 ambiguous charpolys are realised by several classes in')
    out.append('  the data (table above), with different Sha groups / Mordell-Weil lattices; only the section computation')
    out.append('  decides.  E.g. Phi_1 Phi_2 Phi_4 Phi_8 (rank 1): class 4 has E(K) = Z with regulator 8 and Sha = 1, class 110 has')
    out.append('  E(K) = A1 (a section of height 2, regulator 2) and Sha = (Z/2)^2.')
    out.append('- All observed Sha groups are of the form H x H (as predicted by the class table for every w in W(E8) and by')
    out.append('  Cassels-Tate); the group structure is not determined by the order: |Sha| = 16 is (Z/4)^2 for the classes')
    out.append('  8, 38, 86 and (Z/2)^4 for the classes 9, 20, 36, 49, 51, 76 of W(E8), and the data show which one occurs.')
    out.append('- Two EXACT symmetries of the family explain the arithmetic of the counts: (a) t -> t + c (c in F_q) is an')
    out.append('  isomorphism E_D = E_{D(t+c)}, so every class count is divisible by q (all counts at q = 7 are multiples of 7);')
    out.append('  (b) D -> -D(-t) (monic again) composed with t -> -t gives the quadratic twist of E_D by -1, i.e. by the constant')
    out.append('  extension F_{q^2}/F_q when q = 3 mod 4, whose Frobenius is -w_D; hence N(C) = N(-C) exactly for q = 7, 11, 23,')
    out.append('  where -C is the class of -w (Phi_n <-> Phi_{2n} for odd n): e.g. Phi_1 Phi_2 Phi_7 and Phi_1 Phi_2 Phi_14 both 364.')
    out.append('  Together these give a group of order 2q acting freely on F5(q) (12,320 = 14 * 880 at q = 7).')
    out.append('- Deviations from |C|/|W(E8)| at q = 7 are of the size expected from the Chebotarev/Deligne error term')
    out.append('  O(q^{-1/2}) ~ 0.38 (e.g. rank 3 is under-represented by a factor ~2, the class Phi_1 Phi_2 Phi_3 Phi_5 by a')
    out.append('  factor ~10); the frequencies are exact class counts at finite q, not estimates, and the comparison with q = 11')
    out.append('  (and the audit data at q = 13, 23 for charpolys) shows the convergence.  No fit was made anywhere.')
    out.append('')
    json.dump(allstats, open(os.path.join(HERE, 'merge_stats.json'), 'w'), indent=1, default=str)
    open(os.path.join(HERE, 'summary.md'), 'w').write('\n'.join(out))
    print('summary.md written')

if __name__ == '__main__':
    main()


==> anc/sections/merge_stats.json <==
{
 "7": {
  "q": 7,
  "n": 12320,
  "n_errors": 0,
  "matched_audit": 12320,
  "agree_cyc": 12320,
  "agree_rank": 12320,
  "rank0": 4291,
  "agree_sha": 4291,
  "agree_eps": 12320,
  "have_eps": 12320,
  "agree_mav1": 12320,
  "have_mav1": 12320,
  "disagree_eps": [],
  "disagree_cyc": [],
  "disagree_sha": [],
  "mean_time": 4.48848685064935,
  "max_time": 13.24
 },
 "11": {
  "q": 11,
  "n": 7500,
  "n_errors": 0,
  "matched_audit": 7500,
  "agree_cyc": 7500,
  "agree_rank": 7500,
  "rank0": 2626,
  "agree_sha": 2626,
  "agree_eps": 7500,
  "have_eps": 7500,
  "agree_mav1": 7500,
  "have_mav1": 7500,
  "disagree_eps": [],
  "disagree_cyc": [],
  "disagree_sha": [],
  "mean_time": 5.564664000000001,
  "max_time": 13.692
 },
 "13": {
  "q": 13,
  "n": 2000,
  "n_errors": 0,
  "matched_audit": 2000,
  "agree_cyc": 2000,
  "agree_rank": 2000,
  "rank0": 631,
  "agree_sha": 631,
  "agree_eps": 2000,
  "have_eps": 2000,
  "agree_mav1": 2000,
  "have_mav1": 2000,
  "disagree_eps": [],
  "disagree_cyc": [],
  "disagree_sha": [],
  "mean_time": 3.045092,
  "max_time": 5.267
 }
}

==> anc/sections/run_sections.py <==
"""Chunked runner: sage -python run_sections.py q chunk nchunks [sample_size seed offset]   (0 <= chunk < nchunks!)
Enumerates D = t^5 + c4 t^4 + ... + c0 over F_q (all q^5 for q=7; a seeded random sample
of F5(q) for q=11: D with 4+27D^2 squarefree), keeps 4+27D^2 squarefree, and appends one JSON line per
curve to scratch/frob_q{q}_chunk{chunk}.jsonl (resumable: already-done D are skipped)."""
import sys, os, json, time, itertools
import random as pyrandom
from sage.all import *
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from sections_core import Solver, is_squarefree_family

q = int(sys.argv[1]); chunk = int(sys.argv[2]); nchunks = int(sys.argv[3])
sample_size = int(sys.argv[4]) if len(sys.argv) > 4 else 0
seed = int(sys.argv[5]) if len(sys.argv) > 5 else 2026
offset = int(sys.argv[6]) if len(sys.argv) > 6 else 0   # skip the first `offset` sampled D (already run)
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, '..', 'scratch', f'frob_q{q}_chunk{chunk}.jsonl')
allD = [list(c) + [1] for c in itertools.product(range(q), repeat=5)]
allD = [Dc for Dc in allD if is_squarefree_family(q, Dc)]
if sample_size:
    rng = pyrandom.Random(seed)
    allD = rng.sample(allD, sample_size)
mine = allD[offset:][chunk::nchunks]
done = set()
if os.path.exists(OUT):
    for line in open(OUT):
        try: done.add(tuple(json.loads(line)['Dc']))
        except Exception: pass
S = Solver(q, seed=1000 + chunk)
t0 = time.time(); n = 0
with open(OUT, 'a') as f:
    for Dc in mine:
        if tuple(Dc) in done: continue
        try:
            inv = S.analyse(Dc)
            inv.pop('fixed_gram', None)
        except Exception as e:
            inv = dict(Dc=Dc, error=repr(e))
        f.write(json.dumps(inv, default=lambda o: int(o) if isinstance(o, Integer) else str(o)) + "\n"); f.flush()
        n += 1
        if n % 25 == 0:
            print(f'chunk {chunk}: {n}/{len(mine)-len(done)} done, {time.time()-t0:.0f} s', flush=True)
print(f'chunk {chunk}: finished {n} curves in {time.time()-t0:.0f} s', flush=True)


==> anc/sections/sections_core.py <==
"""Frobenius conjugacy class in W(E8) for E_D : y^2 = x^3 + x + D(t), D in F_q[t] monic of
degree 5 with 4 + 27 D^2 squarefree, via the 240 minimal sections.  Run under `sage -python`.

Method (all exact):
 1. The 240 sections of height 2 are exactly P = (x(t), y(t)) with deg x <= 2, deg y <= 3
    (Shioda, Theory of Mordell-Weil lattices, Thm 10.8/10.10: (P.O)=0 <=> polynomial
    coordinates of these degrees, for a rational elliptic surface with chi = 1).  Comparing
    coefficients of t^0..t^6 in y^2 = x^3 + x + D gives 7 equations in the 7 unknowns
    (x2,x1,x0,y3,y2,y1,y0); the quotient algebra A = F_q[vars]/I has dimension 240.
 2. Multiplication matrices of the 7 coordinates on A (240x240 over F_q).  A is a product of
    finite fields, one per Frobenius orbit of sections; it is split into these fields by
    repeatedly taking kernels of irreducible factors of characteristic polynomials of
    coordinate (or random) elements.  Each field factor F_{q^d} is an orbit of length d; a
    primitive element a with minimal polynomial h gives the coordinates as polynomials in a.
 3. All 240 points are written in K = F_{q^N}, N = lcm of orbit lengths (= ord w_D), by
    choosing a root of each h in K; the Frobenius permutation sigma is x -> x^q.
 4. Height pairing <P,Q> = 1 - (P.Q) (P != Q), <P,P> = 2, where (P.Q) = number of common
    zeros on P^1 of the binary forms x_P - x_Q (degree 2) and y_P - y_Q (degree 3)
    = deg gcd(affine parts) + min(ord_inf).  Eight independent roots -> rational coordinates
    of all roots -> Z-span (= E8) -> integer coordinates -> w_D as an integer matrix with
    w c(P) = c(sigma P).  Checks: Gram even unimodular, each root has 56/126/56 neighbours
    at pairing 1/0/-1, w isometry, charpoly(w) = L_unit from point counts.
 5. Invariants (lattice_invariants.py) and class identification against weyl_e8_classes.json
    by (charpoly, cycle type on roots), then the full invariant key is verified.
"""
import sys, os, time, json
import random as pyrandom
from sage.all import *
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lattice_invariants import invariants, invariant_key, cycle_type, cycle_type_str, cyclotomic_type

HERE = os.path.dirname(os.path.abspath(__file__))
CLASSES = json.load(open(os.path.join(HERE, 'weyl_e8_classes.json')))
CLASS_BY_KEY = {}
for r in CLASSES['classes']:
    CLASS_BY_KEY[(r['cyc'], r['ct_roots'])] = r
assert len(CLASS_BY_KEY) == 112


class Solver:
    def __init__(self, q, seed=1):
        self.q = q
        self.F = GF(q)
        self.R = PolynomialRing(self.F, 'x2,x1,x0,y3,y2,y1,y0', order='degrevlex')
        self.gens = self.R.gens()
        self.S = PolynomialRing(self.R, 't')
        self.Rt = PolynomialRing(self.F, 't')
        self.fields = {}
        self.rng = pyrandom.Random(seed)
        self.Px = PolynomialRing(self.F, 'X')

    def field(self, N):
        if N not in self.fields:
            if N == 1:
                self.fields[N] = self.F
            else:
                mod = self.Px.irreducible_element(N)
                self.fields[N] = GF(self.q ** N, 'a', modulus=mod)
        return self.fields[N]

    # ---------- step 1-2: ideal and multiplication matrices ----------
    def ideal(self, Dc):
        F, R, S = self.F, self.R, self.S
        t = S.gen()
        x2, x1, x0, y3, y2, y1, y0 = self.gens
        D = sum(F(int(c)) * t ** i for i, c in enumerate(Dc))
        x = x2 * t ** 2 + x1 * t + x0
        y = y3 * t ** 3 + y2 * t ** 2 + y1 * t + y0
        eqs = (y ** 2 - x ** 3 - x - D).list()
        assert len(eqs) == 7
        return R.ideal(eqs)

    def mult_matrices(self, I):
        gb = I.groebner_basis('singular:slimgb')
        nb = I.normal_basis()
        n = len(nb)
        assert n == 240, 'quotient algebra has dimension %d, not 240' % n
        idx = {m: i for i, m in enumerate(nb)}
        F = self.F
        Ms = []
        for g in self.gens:
            M = matrix(F, n, n)
            for j, m in enumerate(nb):
                r = (g * m).reduce(gb)
                for c, mm in zip(r.coefficients(), r.monomials()):
                    M[idx[mm], j] = c
            Ms.append(M)
        return Ms, nb, idx

    # ---------- step 2: split A into fields ----------
    def split(self, B, Cs, depth=0):
        """B: 240 x d basis (columns) of a block; Cs: list of 7 d x d matrices (restrictions).
        Returns list of leaves (B, h, phis) where h is the irreducible minimal polynomial of the
        primitive element on the leaf and phis[i] the coordinate i as a polynomial in it."""
        d = B.ncols()
        F = self.F
        candidates = list(Cs)
        tries = 0
        while True:
            if candidates:
                Ca = candidates.pop(0)
            else:
                tries += 1
                if tries > 60:
                    raise RuntimeError('cannot split block of dim %d' % d)
                if tries <= 30:
                    coeffs = [F.random_element() for _ in Cs]
                    Ca = sum(c * C for c, C in zip(coeffs, Cs))
                else:
                    i, j = self.rng.randrange(7), self.rng.randrange(7)
                    Ca = Cs[i] * Cs[j] + sum(F.random_element() * C for C in Cs)
            cp = Ca.charpoly('X')
            fac = list(cp.factor())
            if len(fac) == 1 and fac[0][1] == 1:
                # leaf: a field with primitive element Ca
                h = fac[0][0]
                v = vector(F, [1] + [0] * (d - 1))
                V = matrix(F, d, d)
                col = v
                for k in range(d):
                    V.set_column(k, col)
                    col = Ca * col
                phis = []
                for C in Cs:
                    c = V.solve_right(C * v)
                    phis.append(self.Px(list(c)))
                return [(B, h, phis)]
            if len(fac) == 1:
                continue  # non-separating element on this block; try another
            leaves = []
            for h, e in fac:
                Kh = (h(Ca)).right_kernel().basis_matrix().transpose()   # d x dh
                dh = Kh.ncols()
                if dh != h.degree() * e:
                    raise RuntimeError('non-reduced quotient algebra (dim ker %d != %d)' % (dh, h.degree() * e))
                Cs_new = [Kh.solve_right(C * Kh) for C in Cs]
                leaves += self.split(B * Kh, Cs_new, depth + 1)
            return leaves

    # ---------- step 3: explicit points ----------
    def points(self, leaves):
        q = self.q
        N = 1
        for _, h, _ in leaves:
            N = lcm(N, h.degree())
        K = self.field(N)
        pts = []
        orbit_lengths = []
        for B, h, phis in leaves:
            d = h.degree()
            hK = h.change_ring(K)
            rts = hK.roots(multiplicities=False)
            assert len(rts) == d
            rho = rts[0]
            orbit = []
            for k in range(d):
                P = tuple(phi(rho) for phi in phis)
                orbit.append(P)
                rho = rho ** q
            pts += orbit
            orbit_lengths.append(d)
        assert len(pts) == 240
        assert len(set(pts)) == 240, 'points are not distinct'
        return K, N, pts, sorted(orbit_lengths, reverse=True)

    def verify_points(self, K, pts, Dc):
        PK = PolynomialRing(K, 'T'); T = PK.gen()
        D = PK([K(int(c)) for c in Dc])
        for P in pts:
            x2, x1, x0, y3, y2, y1, y0 = P
            x = PK([x0, x1, x2]); y = PK([y0, y1, y2, y3])
            if y ** 2 - x ** 3 - x - D != 0:
                return False
        return True

    # ---------- step 4: pairings and w ----------
    @staticmethod
    def intersection(PK, P, Q):
        """(P.Q) for distinct minimal sections P, Q given as 7-tuples."""
        a = [P[2] - Q[2], P[1] - Q[1], P[0] - Q[0]]        # x0,x1,x2 differences
        b = [P[6] - Q[6], P[5] - Q[5], P[4] - Q[4], P[3] - Q[3]]
        A = PK(a); Bp = PK(b)
        if A == 0:
            assert Bp != 0
            return 3
        vA = 2 - A.degree()
        if Bp == 0:
            return 2
        vB = 3 - Bp.degree()
        g = A.gcd(Bp)
        return g.degree() + min(vA, vB)

    def frobenius_and_lattice(self, K, pts, Dc):
        q = self.q
        PK = PolynomialRing(K, 'T')
        index = {P: i for i, P in enumerate(pts)}
        sigma = {}
        for i, P in enumerate(pts):
            FP = tuple(c ** q for c in P)
            sigma[i] = index[FP]
        # pairings with a growing independent set
        basis = []          # indices of chosen roots
        pair_rows = []      # pair_rows[j][i] = <pts[i], pts[basis[j]]>
        Gb = matrix(QQ, 0, 0)
        for j in range(8):
            chosen = None
            for i in range(240):
                if i in basis: continue
                cand = basis + [i]
                # Gram of candidate set: need pairings among them; pairings of i with basis known from pair_rows
                Gc = matrix(QQ, j + 1, j + 1)
                for a in range(j):
                    for b in range(j):
                        Gc[a, b] = Gb[a, b]
                    Gc[a, j] = Gc[j, a] = pair_rows[a][i]
                Gc[j, j] = 2
                if Gc.det() != 0:
                    chosen = i; Gb = Gc; break
            assert chosen is not None
            basis.append(chosen)
            Pb = pts[chosen]
            row = []
            for i in range(240):
                if i == chosen:
                    row.append(2)
                else:
                    row.append(1 - self.intersection(PK, pts[i], Pb))
            assert all(-2 <= v <= 2 for v in row)
            pair_rows.append(row)
        Gb = matrix(ZZ, Gb)
        Gbinv = Gb.inverse()
        coords = []
        for i in range(240):
            p = vector(QQ, [pair_rows[j][i] for j in range(8)])
            coords.append(Gbinv * p)
        # Z-span of all roots (in the rational basis b)
        Lmod = (QQ ** 8).span(coords, ZZ)
        Mb = Lmod.basis_matrix()          # 8 x 8 rational, rows = Z-basis in b-coordinates
        assert Mb.nrows() == 8
        Gnew = Mb * Gb * Mb.transpose()
        assert all(a in ZZ for a in Gnew.list())
        Gnew = matrix(ZZ, Gnew)
        assert Gnew.det() == 1, 'lattice generated by the 240 sections is not unimodular: det %s' % Gnew.det()
        assert all(Gnew[i, i] % 2 == 0 for i in range(8))
        icoords = []
        for c in coords:
            v = Mb.solve_left(c)
            assert all(a in ZZ for a in v)
            icoords.append(tuple(int(a) for a in v))
        assert len(set(icoords)) == 240
        # root-system sanity: neighbour counts
        from collections import Counter
        v0 = vector(ZZ, icoords[0])
        cnt = Counter(int(v0 * Gnew * vector(ZZ, c)) for c in icoords)
        assert cnt == Counter({2: 1, -2: 1, 1: 56, -1: 56, 0: 126}), cnt
        # w: w c(P) = c(sigma P)
        Cmat = matrix(ZZ, [icoords[i] for i in basis]).transpose()
        Csig = matrix(ZZ, [icoords[sigma[i]] for i in basis]).transpose()
        w = Csig * Cmat.inverse()
        assert all(a in ZZ for a in w.list())
        w = matrix(ZZ, w)
        for i in range(240):
            assert tuple(w * vector(ZZ, icoords[i])) == icoords[sigma[i]]
        return sigma, Gnew, icoords, w

    # ---------- driver ----------
    def analyse(self, Dc):
        t0 = time.time()
        I = self.ideal(Dc)
        Ms, nb, idx = self.mult_matrices(I)
        t1 = time.time()
        B0 = identity_matrix(self.F, 240)
        leaves = self.split(B0, Ms)
        t2 = time.time()
        K, N, pts, orbit_lengths = self.points(leaves)
        assert self.verify_points(K, pts, Dc), 'a computed section does not satisfy the equation'
        t3 = time.time()
        sigma, G, icoords, w = self.frobenius_and_lattice(K, pts, Dc)
        t4 = time.time()
        inv = invariants(G, icoords, w)
        ct_sigma = cycle_type_str(cycle_type(sigma))
        assert ct_sigma == inv['ct_roots'], (ct_sigma, inv['ct_roots'])
        assert cycle_type_str(orbit_lengths) == ct_sigma
        assert inv['order'] == N
        cl = CLASS_BY_KEY[(inv['cyc'], inv['ct_roots'])]
        assert invariant_key(cl) == invariant_key(inv), ('full invariant key mismatch', invariant_key(cl), invariant_key(inv))
        inv['class_index'] = cl['index']
        inv['class_size'] = cl['size']
        inv['w'] = [[int(a) for a in row] for row in w.rows()]
        inv['gram'] = [[int(a) for a in row] for row in G.rows()]
        inv['N'] = N
        inv['t_gb'] = round(t1 - t0, 3); inv['t_split'] = round(t2 - t1, 3)
        inv['t_points'] = round(t3 - t2, 3); inv['t_pairing'] = round(t4 - t3, 3)
        inv['t_total'] = round(time.time() - t0, 3)
        inv['D'] = str(self.Rt([self.F(int(c)) for c in Dc]))
        inv['Dc'] = [int(c) for c in Dc]
        return inv


def is_squarefree_family(q, Dc):
    F = GF(q); Rt = PolynomialRing(F, 't')
    D = Rt([F(int(c)) for c in Dc])
    disc = 4 + 27 * D ** 2
    return D.degree() == 5 and D.is_monic() and disc.is_squarefree()


if __name__ == '__main__':
    q = int(sys.argv[1]); Dc = [int(c) for c in sys.argv[2].split(',')]
    S = Solver(q)
    inv = S.analyse(Dc)
    for k in ['D', 'cyc', 'class_index', 'class_size', 'ct_roots', 'ct_norm4', 'det', 'rank', 'order', 'sha_group', 'sha',
              'disc_fixed', 'fixed_root_type', 'detp', 'N', 't_gb', 't_split', 't_points', 't_pairing', 't_total']:
        print(k, '=', inv[k])


==> anc/sections/twist_symmetry_check.json <==
{
 "W_E8_limit_E_tr_given_rank": {
  "0": -0.27586206896551724,
  "1": -0.08562573839114654,
  "2": 0.4175158883622791,
  "3": 1.1015409735687316,
  "4": 1.9690845759964044,
  "5": 3.046153846153846,
  "6": 4.372093023255814,
  "7": 6.0,
  "8": 8.0
 },
 "11": {
  "n": 159841,
  "n_types": 82,
  "n_asymmetric_types": 0,
  "max_asym": 0,
  "mav1_eq_minus_tr": 159841,
  "rank0": {
   "n": 55946,
   "mean_mav1": 0.2782147070389304,
   "sd": 0.9606298400553531,
   "se": 0.004061360611001858,
   "limit": 0.27586206896551724
  },
  "rank1": {
   "n": 71060,
   "mean_mav1": 0.06424148606811146,
   "sd": 0.9913268715701233,
   "se": 0.0037188124568440215,
   "limit": 0.08562573839114654
  },
  "rank2": {
   "n": 28050,
   "mean_mav1": -0.5058823529411764,
   "sd": 1.0150833901635232,
   "se": 0.006060874462553502,
   "limit": -0.4175158883622791
  },
  "rank3": {
   "n": 4180,
   "mean_mav1": -1.0921052631578947,
   "sd": 0.9622622644757167,
   "se": 0.01488350830717171,
   "limit": -1.1015409735687316
  },
  "rank4": {
   "n": 605,
   "mean_mav1": -2.272727272727273,
   "sd": 0.44573029590632685,
   "se": 0.01812151347777533,
   "limit": -1.9690845759964044
  }
 },
 "13": {
  "n": 316238,
  "n_types": 84,
  "n_asymmetric_types": 67,
  "max_asym": 2132,
  "mav1_eq_minus_tr": 316238,
  "rank0": {
   "n": 103077,
   "mean_mav1": 0.20305208727456173,
   "sd": 0.8221257794347635,
   "se": 0.0025606922173099867,
   "limit": 0.27586206896551724
  },
  "rank1": {
   "n": 149422,
   "mean_mav1": 0.05968331303288672,
   "sd": 0.8483965066902281,
   "se": 0.0021947830577192257,
   "limit": 0.08562573839114654
  },
  "rank2": {
   "n": 55913,
   "mean_mav1": -0.33201581027667987,
   "sd": 0.8911905149956245,
   "se": 0.00376889604016648,
   "limit": -0.4175158883622791
  },
  "rank3": {
   "n": 7514,
   "mean_mav1": -0.9238754325259516,
   "sd": 0.8810875589240429,
   "se": 0.010164440398501192,
   "limit": -1.1015409735687316
  },
  "rank4": {
   "n": 312,
   "mean_mav1": -1.6666666666666667,
   "sd": 0.8989692799785337,
   "se": 0.05089411350605984,
   "limit": -1.9690845759964044
  }
 },
 "23": {
  "n": 9963,
  "n_types": 86,
  "n_asymmetric_types": 67,
  "max_asym": 31,
  "mav1_eq_minus_tr": 9963,
  "rank0": {
   "n": 3224,
   "mean_mav1": 0.288151364764268,
   "sd": 0.9346150212887735,
   "se": 0.016460205018813005,
   "limit": 0.27586206896551724
  },
  "rank1": {
   "n": 4626,
   "mean_mav1": 0.07587548638132295,
   "sd": 0.9727495390851152,
   "se": 0.01430204761166598,
   "limit": 0.08562573839114654
  },
  "rank2": {
   "n": 1766,
   "mean_mav1": -0.42242355605889015,
   "sd": 0.9729695287031044,
   "se": 0.023152819696545802,
   "limit": -0.4175158883622791
  },
  "rank3": {
   "n": 320,
   "mean_mav1": -1.165625,
   "sd": 0.8713875272061983,
   "se": 0.04871204363946267,
   "limit": -1.1015409735687316
  },
  "rank4": {
   "n": 26,
   "mean_mav1": -1.8076923076923077,
   "sd": 0.800960961307392,
   "se": 0.1570813681281703,
   "limit": -1.9690845759964044
  }
 }
}

==> anc/sections/twist_symmetry_check.md <==
## Twist symmetry and the degree-1 mean on the full datasets (twist_symmetry_check.py)

Exact statement: D~ = -D(-t); for q = 3 mod 4, w_{D~} = -w_D (twist by F_{q^2}/F_q), so N(C) = N(-C); for q = 1 mod 4,
E_D = E_{D~} over F_q(t) and there is no such relation. -4/27 is a square iff -3 is (q = 1 mod 3): q = 7, 13, not 11, 23.

| q | q mod 4 | curves in F5(q) | charpoly types | #types with N(cyc) != N(-cyc) | max |N(cyc) - N(-cyc)| | example |
|---|---|---|---|---|---|---|
| 11 | 3 | 159841 | 82 | 0 | 0 | all equal, e.g. Phi_1 * Phi_2 * Phi_14: 5720 = Phi_1 * Phi_2 * Phi_7: 5720 |
| 13 | 1 | 316238 | 84 | 67 | 2132 | Phi_1^2 * Phi_3 * Phi_12: 1898 vs Phi_2^2 * Phi_6 * Phi_12: 2054 |
| 23 | 3 | 9963 | 86 | 67 | 31 | Phi_1 * Phi_2 * Phi_14: 360 vs Phi_1 * Phi_2 * Phi_7: 364 |

mav1 (mean of a_v over the q finite degree-1 places, a_v = +-1 at the I_1 places) equals -tr(w_D) exactly on every curve:
q = 11: 159841/159841, q = 13: 316238/316238, q = 23: 9963/9963.

Degree-1 mean by rank on the full datasets vs the W(E8) limit -E[tr w | mult_1 = r] (mean over the q finite places;
the PLAN's -(q/(q+1)) E[tr w | r] refers to the mean over the q+1 places including the additive place at infinity):

| q | rank | n | observed mean | s.e. | W(E8) limit | (obs - limit)/s.e. |
|---|---|---|---|---|---|---|
| 11 | 0 | 55946 | +0.2782 | 0.0041 | +0.2759 | +0.6 |
| 11 | 1 | 71060 | +0.0642 | 0.0037 | +0.0856 | -5.8 |
| 11 | 2 | 28050 | -0.5059 | 0.0061 | -0.4175 | -14.6 |
| 11 | 3 | 4180 | -1.0921 | 0.0149 | -1.1015 | +0.6 |
| 11 | 4 | 605 | -2.2727 | 0.0181 | -1.9691 | -16.8 |
| 13 | 0 | 103077 | +0.2031 | 0.0026 | +0.2759 | -28.4 |
| 13 | 1 | 149422 | +0.0597 | 0.0022 | +0.0856 | -11.8 |
| 13 | 2 | 55913 | -0.3320 | 0.0038 | -0.4175 | +22.7 |
| 13 | 3 | 7514 | -0.9239 | 0.0102 | -1.1015 | +17.5 |
| 13 | 4 | 312 | -1.6667 | 0.0509 | -1.9691 | +5.9 |
| 23 | 0 | 3224 | +0.2882 | 0.0165 | +0.2759 | +0.7 |
| 23 | 1 | 4626 | +0.0759 | 0.0143 | +0.0856 | -0.7 |
| 23 | 2 | 1766 | -0.4224 | 0.0232 | -0.4175 | -0.2 |
| 23 | 3 | 320 | -1.1656 | 0.0487 | -1.1015 | -1.3 |
| 23 | 4 | 26 | -1.8077 | 0.1571 | -1.9691 | +1.0 |

Caveat: the q = 23 rows are the audit's 9,963-curve random SAMPLE of F5(23), which is not closed under D -> D~, so the
count comparison is not meaningful there (differences of sample-size order); the symmetry itself is a theorem for every
q = 3 mod 4.  At q = 11 the full family is present and N(cyc) = N(-cyc) holds exactly for all 82 types.

Why this matters for the rank-0 degree-1 mean.  Within rank 0 (mult_1 = 0) the 30 classes of W(E8) split into 17 classes
with no eigenvalue -1 either (weight 0.7393 of the rank-0 mass; closed under w -> -w, and their contribution to
E[tr w | mult_1 = 0] is EXACTLY 0, since |C| = |-C| and tr(-w) = -tr(w)) and 13 classes with an eigenvalue -1 (weight
0.2607), which carry the whole limit -0.2759 (= E[tr w | rank 0]; degree-1 mean +0.2759).  For q = 3 mod 4 the same
cancellation is EXACT at finite q for the first group (N(C) = N(-C)), so the finite-q deviation of the rank-0 mean comes
only from the 26% group; for q = 1 mod 4 the 74% group contributes its full O(q^{-1/2}) Chebotarev fluctuation.  This is
why the rank-0 mean sits within 1 s.e. of the limit at q = 11 and 23 but 28 s.e. away at q = 13 (n ~ 10^5, s.e. 0.0026),
while at q = 11 the rank-2 and rank-4 means (no such protection) deviate by 15-17 s.e.  In absolute terms all deviations
are 0.02-0.3, i.e. inside the O(q^{-1/2}) ~ 0.28 finite-q error.  The q = 13 data are not at fault: mav1 = -tr(w_D) holds
curve by curve on all 316,238 curves, and the sections pipeline reproduces charpoly, rank, eps and |Sha| on the q = 13 sample.


==> anc/sections/twist_symmetry_check.py <==
"""Exact twist symmetry on the full point-count datasets (python/pandas).
D -> D~ := -D(-t) (monic of degree 5 again; 4+27D~^2 squarefree iff 4+27D^2 is) composed with (x,y,t) -> (-x, iy, -t),
i^2 = -1, gives E_D ~ E_{D~} over F_q(i)(t).  For q = 3 mod 4 this is the quadratic twist by the constant field
extension F_{q^2}/F_q, whose Frobenius is -w_D: so w_{D~} = -w_D and N(C) = N(-C) EXACTLY, where -C is the class of -w
(charpoly: Phi_n <-> Phi_{2n} for n odd, Phi_n fixed for 4 | n).  For q = 1 mod 4, i in F_q, so E_D = E_{D~} over
F_q(t) and w_{D~} = w_D: no relation between N(C) and N(-C).  Checked here at the charpoly level on all curves of F5(q)
for q = 11, 13, 23 (recomputation pkl + the runs on the non-squarefree D), together with the rank-0 degree-1 mean trace vs the W(E8) limit."""
import os, json, re, sys
from collections import Counter
import pandas as pd
from sympy import Poly, symbols, cyclotomic_poly
HERE = os.path.dirname(os.path.abspath(__file__))
z = symbols('z')

def parse(cyc):
    if cyc == '1': return {}
    return {int(n): int(e) if e else 1 for n, e in re.findall(r'Phi_(\d+)(?:\^(\d+))?', cyc)}

def label(typ):
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'

def neg(cyc):
    """charpoly of -w from that of w: Phi_n(-z) = Phi_{2n}(z) (n odd), Phi_{n/2}(z) (n = 2 mod 4), Phi_n(z) (4 | n)."""
    out = {}
    for n, e in parse(cyc).items():
        m = 2 * n if n % 2 == 1 else (n // 2 if n % 4 == 2 else n)
        out[m] = out.get(m, 0) + e
    return label(out)

def trace(cyc):
    p = Poly(1, z)
    for n, e in parse(cyc).items():
        p = p * Poly(cyclotomic_poly(n, z), z) ** e
    c = p.all_coeffs()      # highest degree first
    return -int(c[1]) if len(c) > 1 else 0

CL = json.load(open(os.path.join(HERE, 'weyl_e8_classes.json')))
W = CL['order']
# W(E8) limits E[tr w | mult_1 = r]
lim = {}
for r in range(9):
    cls = [c for c in CL['classes'] if c['rank'] == r]
    m = sum(c['size'] for c in cls)
    lim[r] = sum(c['size'] * trace(c['cyc']) for c in cls) / m
out = {'W_E8_limit_E_tr_given_rank': lim}
lines = ['## Twist symmetry and the degree-1 mean on the full datasets (twist_symmetry_check.py)', '',
         'Exact statement: D~ = -D(-t); for q = 3 mod 4, w_{D~} = -w_D (twist by F_{q^2}/F_q), so N(C) = N(-C); for q = 1 mod 4,',
         'E_D = E_{D~} over F_q(t) and there is no such relation. -4/27 is a square iff -3 is (q = 1 mod 3): q = 7, 13, not 11, 23.', '',
         '| q | q mod 4 | curves in F5(q) | charpoly types | #types with N(cyc) != N(-cyc) | max |N(cyc) - N(-cyc)| | example |',
         '|---|---|---|---|---|---|---|']
for q in [11, 13, 23]:
    df = pd.read_pickle(os.path.join(HERE, '..', '..', 'audit', 'data', f'agg_q{q}_K5.pkl'))
    ex = os.path.join(HERE, '..', 'data', f'agg_q{q}_extra.pkl')
    if os.path.exists(ex):
        df = pd.concat([df, pd.read_pickle(ex)], ignore_index=True)
    df = df[(df.n == 5) & (df.sqfree == True)].drop_duplicates('D')
    cnt = Counter(df.cyc)
    bad = [(c, cnt[c], cnt.get(neg(c), 0)) for c in cnt if cnt[c] != cnt.get(neg(c), 0)]
    mx = max((abs(a - b) for _, a, b in bad), default=0)
    ex_s = f'{bad[0][0]}: {bad[0][1]} vs {neg(bad[0][0])}: {bad[0][2]}' if bad else 'all equal, e.g. ' + next(f'{c}: {cnt[c]} = {neg(c)}: {cnt[neg(c)]}' for c in cnt if neg(c) != c)
    lines.append(f'| {q} | {q % 4} | {len(df)} | {len(cnt)} | {len(bad)} | {mx} | {ex_s} |')
    # rank-0 degree-1 mean (mav1 = mean a_v over the q finite degree-1 places = -tr(w) exactly) vs limit
    df['tr'] = df.cyc.map(trace)
    ident = (abs(df.mav1 + df.tr) < 1e-9).sum()
    res = {'n': int(len(df)), 'n_types': len(cnt), 'n_asymmetric_types': len(bad), 'max_asym': int(mx),
           'mav1_eq_minus_tr': int(ident)}
    for r in range(5):
        s = df[df['rank'] == r]
        if len(s) == 0: continue
        res[f'rank{r}'] = dict(n=int(len(s)), mean_mav1=float(s.mav1.mean()), sd=float(s.mav1.std()),
                              se=float(s.mav1.std() / len(s) ** 0.5), limit=-lim[r])
    out[q] = res
lines.append('')
lines.append('mav1 (mean of a_v over the q finite degree-1 places, a_v = +-1 at the I_1 places) equals -tr(w_D) exactly on every curve:')
lines.append(', '.join(f'q = {q}: {out[q]["mav1_eq_minus_tr"]}/{out[q]["n"]}' for q in [11, 13, 23]) + '.')
lines.append('')
lines.append('Degree-1 mean by rank on the full datasets vs the W(E8) limit -E[tr w | mult_1 = r] (mean over the q finite places;')
lines.append('the PLAN\'s -(q/(q+1)) E[tr w | r] refers to the mean over the q+1 places including the additive place at infinity):')
lines.append('')
lines.append('| q | rank | n | observed mean | s.e. | W(E8) limit | (obs - limit)/s.e. |')
lines.append('|---|---|---|---|---|---|---|')
for q in [11, 13, 23]:
    for r in range(5):
        k = f'rank{r}'
        if k in out[q]:
            d = out[q][k]
            lines.append(f'| {q} | {r} | {d["n"]} | {d["mean_mav1"]:+.4f} | {d["se"]:.4f} | {d["limit"]:+.4f} | {(d["mean_mav1"] - d["limit"]) / d["se"]:+.1f} |')
lines.append('')
lines.append('Caveat: the q = 23 rows are the audit\'s 9,963-curve random SAMPLE of F5(23), which is not closed under D -> D~, so the')
lines.append('count comparison is not meaningful there (differences of sample-size order); the symmetry itself is a theorem for every')
lines.append('q = 3 mod 4.  At q = 11 the full family is present and N(cyc) = N(-cyc) holds exactly for all 82 types.')
lines.append('')
lines.append('Why this matters for the rank-0 degree-1 mean.  Within rank 0 (mult_1 = 0) the 30 classes of W(E8) split into 17 classes')
lines.append('with no eigenvalue -1 either (weight 0.7393 of the rank-0 mass; closed under w -> -w, and their contribution to')
lines.append('E[tr w | mult_1 = 0] is EXACTLY 0, since |C| = |-C| and tr(-w) = -tr(w)) and 13 classes with an eigenvalue -1 (weight')
lines.append('0.2607), which carry the whole limit -0.2759 (= E[tr w | rank 0]; degree-1 mean +0.2759).  For q = 3 mod 4 the same')
lines.append('cancellation is EXACT at finite q for the first group (N(C) = N(-C)), so the finite-q deviation of the rank-0 mean comes')
lines.append('only from the 26% group; for q = 1 mod 4 the 74% group contributes its full O(q^{-1/2}) Chebotarev fluctuation.  This is')
lines.append('why the rank-0 mean sits within 1 s.e. of the limit at q = 11 and 23 but 28 s.e. away at q = 13 (n ~ 10^5, s.e. 0.0026),')
lines.append('while at q = 11 the rank-2 and rank-4 means (no such protection) deviate by 15-17 s.e.  In absolute terms all deviations')
lines.append('are 0.02-0.3, i.e. inside the O(q^{-1/2}) ~ 0.28 finite-q error.  The q = 13 data are not at fault: mav1 = -tr(w_D) holds')
lines.append('curve by curve on all 316,238 curves, and the sections pipeline reproduces charpoly, rank, eps and |Sha| on the q = 13 sample.')
open(os.path.join(HERE, 'twist_symmetry_check.md'), 'w').write('\n'.join(lines) + '\n')
json.dump(out, open(os.path.join(HERE, 'twist_symmetry_check.json'), 'w'), indent=1)
print('\n'.join(lines))


==> anc/sections/weyl_classes.py <==
"""Table of the 112 conjugacy classes of W(E8) with lattice invariants (run: sage -python weyl_classes.py).
Representatives: WeylGroup(['E',8]).conjugacy_classes() (GAP), in that order (index = class label).
Matrices are converted from Sage's ambient basis to the simple-root basis (Gram = Cartan matrix)."""
import sys, os, json, time
from sage.all import *
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lattice_invariants import invariants, invariant_key, short_vectors

t0 = time.time()
W = WeylGroup(['E', 8])
amb = W.domain()
simple = [vector(QQ, a.to_vector()) for a in amb.simple_roots()]
S = matrix(QQ, simple).transpose()          # columns = simple roots in ambient coords
C = matrix(ZZ, [[a * b for b in simple] for a in simple])   # Cartan = Gram in root basis
assert C == CartanMatrix(['E', 8])
Sinv = S.inverse()
roots_amb = [vector(QQ, a.to_vector()) for a in amb.roots()]
roots = [tuple(int(c) for c in Sinv * r) for r in roots_amb]
assert len(roots) == 240
norm4 = short_vectors(C, 4)
assert len(norm4) == 2160
classes = W.conjugacy_classes()
print(len(classes), 'classes; setup', round(time.time() - t0, 1), 's'); sys.stdout.flush()
order_W = W.cardinality()
rows = []
for i, cl in enumerate(classes):
    g = cl.representative()
    M = matrix(QQ, g.matrix())
    wr = Sinv * M * S
    assert all(a in ZZ for a in wr.list())
    wr = matrix(ZZ, wr)
    inv = invariants(C, roots, wr, norm4)
    inv['index'] = i
    inv['size'] = int(cl.cardinality())
    inv['w_root_basis'] = [[int(a) for a in row] for row in wr.rows()]
    rows.append(inv)
    print(i, inv['cyc'], inv['size'], inv['ct_roots'], inv['sha_group'], inv['fixed_root_type'], inv['disc_fixed']); sys.stdout.flush()
assert sum(r['size'] for r in rows) == order_W
# separation analysis
from collections import defaultdict
def sep(keyf):
    d = defaultdict(list)
    for r in rows: d[keyf(r)].append(r['index'])
    return {k: v for k, v in d.items() if len(v) > 1}
amb1 = sep(lambda r: r['cyc'])
amb2 = sep(lambda r: (r['cyc'], r['ct_roots']))
amb3 = sep(lambda r: (r['cyc'], r['ct_roots'], r['ct_norm4']))
amb4 = sep(lambda r: invariant_key(r))
print('charpoly only: %d ambiguous groups' % len(amb1), amb1)
print('charpoly + cycle type on roots: %d ambiguous groups' % len(amb2), amb2)
print('+ cycle type on norm-4 vectors: %d ambiguous groups' % len(amb3), amb3)
print('+ SNF, disc(fixed), fixed root type: %d ambiguous groups' % len(amb4), amb4)
out = dict(order=int(order_W), n_classes=len(rows), classes=rows,
           ambiguous_charpoly=amb1, ambiguous_charpoly_ctroots={str(k): v for k, v in amb2.items()},
           ambiguous_charpoly_ctroots_ctnorm4={str(k): v for k, v in amb3.items()},
           ambiguous_fullkey={str(k): v for k, v in amb4.items()},
           key_fields=['cyc', 'ct_roots', 'ct_norm4', 'snf', 'disc_fixed', 'fixed_root_type'],
           cartan=[[int(a) for a in row] for row in C.rows()], roots_root_basis=roots)
json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'weyl_e8_classes.json'), 'w'))
print('done', round(time.time() - t0, 1), 's')


==> anc/sections/weyl_e8_classes.csv <==
no,label,charpoly_type,ct_roots,size,fraction,order,det,rank,sha_group,sha,disc_fixed,fixed_root_type,fixed_root_rank,n_fixed_roots,ct_norm4,snf,detp,fixed_gram,sage_index
1,1:Phi_20,Phi_20,20^12,34836480,0.05,20,1,0,1,1,1,0,0,0,20^108,-,1,[],98
2,2:Phi_24,Phi_24,24^10,29030400,0.041666666666666664,24,1,0,1,1,1,0,0,0,24^90,-,1,[],79
3,3:Phi_2^2 * Phi_14,Phi_2^2 * Phi_14,14^17 2,24883200,0.03571428571428571,14,1,0,Z/2 x Z/2,4,1,0,0,0,14^154 2^2,2 2,4,[],60
4,4:Phi_15,Phi_15,15^16,23224320,0.03333333333333333,15,1,0,1,1,1,0,0,0,15^144,-,1,[],92
5,5:Phi_30,Phi_30,30^8,23224320,0.03333333333333333,30,1,0,1,1,1,0,0,0,30^72,-,1,[],91
6,6:Phi_3 * Phi_9,Phi_3 * Phi_9,9^26 3^2,12902400,0.018518518518518517,9,1,0,Z/3 x Z/3,9,1,0,0,0,9^240,3 3,9,[],48
7,7:Phi_6 * Phi_18,Phi_6 * Phi_18,18^13 6,12902400,0.018518518518518517,18,1,0,1,1,1,0,0,0,18^120,-,1,[],47
8,8:Phi_2^2 * Phi_6 * Phi_10,Phi_2^2 * Phi_6 * Phi_10,30^5 10^7 6^3 2,11612160,0.016666666666666666,30,1,0,Z/2 x Z/2,4,1,0,0,0,30^62 10^27 6^5,2 2,4,[],56
9,9:Phi_4^2 * Phi_12,Phi_4^2 * Phi_12,12^19 4^3,9676800,0.013888888888888888,12,1,0,Z/2 x Z/2,4,1,0,0,0,12^177 4^9,2 2,4,[],97
10,10:Phi_2^2 * Phi_18,Phi_2^2 * Phi_18,18^13 2^3,6451200,0.009259259259259259,18,1,0,Z/2 x Z/2,4,1,0,0,0,18^120,2 2,4,[],28
11,11:Phi_2^2 * Phi_4 * Phi_8,Phi_2^2 * Phi_4 * Phi_8,8^27 4^5 2^2,5443200,0.0078125,8,1,0,Z/4 x Z/4,16,1,0,0,0,8^267 4^5 2^2,4 4,16,[],8
12,12:Phi_2^2 * Phi_6 * Phi_12,Phi_2^2 * Phi_6 * Phi_12,12^18 6^3 2^3,4838400,0.006944444444444444,12,1,0,Z/2 x Z/2,4,1,0,0,0,12^178 6^4,2 2,4,[],105
13,13:Phi_8^2,Phi_8^2,8^30,3628800,0.005208333333333333,8,1,0,Z/2 x Z/2,4,1,0,0,0,8^270,2 2,4,[],78
14,14:Phi_12^2,Phi_12^2,12^20,2419200,0.003472222222222222,12,1,0,1,1,1,0,0,0,12^180,-,1,[],77
15,15:Phi_3^2 * Phi_12,Phi_3^2 * Phi_12,12^18 3^8,2419200,0.003472222222222222,12,1,0,Z/3 x Z/3,9,1,0,0,0,12^178 3^8,3 3,9,[],84
16,16:Phi_6^2 * Phi_12,Phi_6^2 * Phi_12,12^18 6^4,2419200,0.003472222222222222,12,1,0,1,1,1,0,0,0,12^178 6^4,-,1,[],83
17,17:Phi_2^2 * Phi_4^2 * Phi_6,Phi_2^2 * Phi_4^2 * Phi_6,12^12 6^4 4^18,1209600,0.001736111111111111,12,1,0,Z/4 x Z/4,16,1,0,0,0,12^156 6^3 4^66 2^3,4 4,16,[],86
18,18:Phi_10^2,Phi_10^2,10^24,1161216,0.0016666666666666668,10,1,0,1,1,1,0,0,0,10^216,-,1,[],89
19,19:Phi_5^2,Phi_5^2,5^48,1161216,0.0016666666666666668,5,1,0,Z/5 x Z/5,25,1,0,0,0,5^432,5 5,25,[],90
20,20:Phi_2^2 * Phi_3^2 * Phi_6,Phi_2^2 * Phi_3^2 * Phi_6,6^35 3^8 2^3,806400,0.0011574074074074073,6,1,0,Z/6 x Z/6,36,1,0,0,0,6^356 3^8,6 6,36,[],41
21,21:Phi_2^4 * Phi_10,Phi_2^4 * Phi_10,10^22 2^10,580608,0.0008333333333333334,10,1,0,Z/2 x Z/2 x Z/2 x Z/2,16,1,0,0,0,10^213 2^15,2 2 2 2,16,[],49
22,22:Phi_3^2 * Phi_6^2,Phi_3^2 * Phi_6^2,6^36 3^8,403200,0.0005787037037037037,6,1,0,Z/3 x Z/3,9,1,0,0,0,6^356 3^8,3 3,9,[],34
23,23:Phi_2^4 * Phi_6^2,Phi_2^4 * Phi_6^2,6^38 2^6,268800,0.00038580246913580245,6,1,0,Z/2 x Z/2 x Z/2 x Z/2,16,1,0,0,0,6^354 2^18,2 2 2 2,16,[],36
24,24:Phi_2^2 * Phi_6^3,Phi_2^2 * Phi_6^3,6^39 2^3,89600,0.0001286008230452675,6,1,0,Z/2 x Z/2,4,1,0,0,0,6^360,2 2,4,[],24
25,25:Phi_2^4 * Phi_4^2,Phi_2^4 * Phi_4^2,4^54 2^12,37800,5.425347222222222e-05,4,1,0,Z/2 x Z/2 x Z/4 x Z/4,64,1,0,0,0,4^534 2^12,2 2 4 4,64,[],82
26,26:Phi_4^4,Phi_4^4,4^60,15120,2.170138888888889e-05,4,1,0,Z/2 x Z/2 x Z/2 x Z/2,16,1,0,0,0,4^540,2 2 2 2,16,[],76
27,27:Phi_3^4,Phi_3^4,3^80,4480,6.430041152263374e-06,3,1,0,Z/3 x Z/3 x Z/3 x Z/3,81,1,0,0,0,3^720,3 3 3 3,81,[],32
28,28:Phi_6^4,Phi_6^4,6^40,4480,6.430041152263374e-06,6,1,0,1,1,1,0,0,0,6^360,-,1,[],33
29,29:Phi_2^6 * Phi_6,Phi_2^6 * Phi_6,6^28 2^36,2240,3.215020576131687e-06,6,1,0,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,1,0,0,0,6^315 2^135,2 2 2 2 2 2,64,[],11
30,30:Phi_2^8,Phi_2^8,2^120,1,1.4352770429159319e-09,2,1,0,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,256,1,0,0,0,2^1080,2 2 2 2 2 2 2 2,256,[],1
31,31:Phi_1 * Phi_2 * Phi_4 * Phi_8,Phi_1 * Phi_2 * Phi_4 * Phi_8,8^29 4^2,43545600,0.0625,8,-1,1,1,1,8,0,0,0,8^267 4^5 2^2,-,8,[[8]],4
32,32:Phi_1 * Phi_2 * Phi_4 * Phi_12,Phi_1 * Phi_2 * Phi_4 * Phi_12,12^19 4^2 2^2,29030400,0.041666666666666664,12,-1,1,1,1,4,0,0,0,12^177 4^8 2 1^2,-,4,[[4]],66
33,33:Phi_1 * Phi_2 * Phi_14,Phi_1 * Phi_2 * Phi_14,14^17 1^2,24883200,0.03571428571428571,14,-1,1,1,1,2,A1,1,2,14^154 2^2,-,2,[[2]],62
34,34:Phi_1 * Phi_2 * Phi_7,Phi_1 * Phi_2 * Phi_7,14^8 7^18 2,24883200,0.03571428571428571,14,-1,1,1,1,14,0,0,0,14^100 7^108 2^2,-,14,[[14]],61
35,35:Phi_1 * Phi_2 * Phi_18,Phi_1 * Phi_2 * Phi_18,18^13 2^2 1^2,19353600,0.027777777777777776,18,-1,1,1,1,2,A1,1,2,18^120,-,2,[[2]],30
36,36:Phi_1 * Phi_2 * Phi_9,Phi_1 * Phi_2 * Phi_9,18^6 9^14 2^3,19353600,0.027777777777777776,18,-1,1,1,1,6,0,0,0,18^78 9^84,-,6,[[6]],31
37,37:Phi_1 * Phi_2 * Phi_4 * Phi_10,Phi_1 * Phi_2 * Phi_4 * Phi_10,20^8 10^6 4^5,17418240,0.025,20,-1,1,1,1,4,0,0,0,20^94 10^25 4^7 1^2,-,4,[[4]],102
38,38:Phi_1 * Phi_2 * Phi_4 * Phi_5,Phi_1 * Phi_2 * Phi_4 * Phi_5,20^8 10^2 5^8 4^5,17418240,0.025,20,-1,1,1,1,20,0,0,0,20^94 10^16 5^18 4^7 2,-,20,[[20]],101
39,39:Phi_1 * Phi_2 * Phi_3 * Phi_12,Phi_1 * Phi_2 * Phi_3 * Phi_12,12^18 6^2 3^2 2^3,14515200,0.020833333333333332,12,-1,1,1,1,6,0,0,0,12^178 6^2 3^4,-,6,[[6]],43
40,40:Phi_1 * Phi_2 * Phi_3 * Phi_8,Phi_1 * Phi_2 * Phi_3 * Phi_8,24^6 8^9 6^2 3^4,14515200,0.020833333333333332,24,-1,1,1,1,12,0,0,0,24^78 8^33 6^2 3^2 2^3,-,12,[[12]],96
41,41:Phi_1 * Phi_2 * Phi_6 * Phi_12,Phi_1 * Phi_2 * Phi_6 * Phi_12,12^18 6^3 2^2 1^2,14515200,0.020833333333333332,12,-1,1,1,1,2,A1,1,2,12^178 6^4,-,2,[[2]],42
42,42:Phi_1 * Phi_2 * Phi_6 * Phi_8,Phi_1 * Phi_2 * Phi_6 * Phi_8,24^6 8^9 6^4,14515200,0.020833333333333332,24,-1,1,1,1,4,0,0,0,24^78 8^33 6^3 2^2 1^2,-,4,[[4]],95
43,43:Phi_1 * Phi_2 * Phi_3 * Phi_5,Phi_1 * Phi_2 * Phi_3 * Phi_5,30^2 15^6 10^4 6^2 5^6 3^2 2,11612160,0.016666666666666666,30,-1,1,1,1,30,0,0,0,30^40 15^44 10^18 6^4 5^18 3^2,-,30,[[30]],57
44,44:Phi_1 * Phi_2 * Phi_6 * Phi_10,Phi_1 * Phi_2 * Phi_6 * Phi_10,30^5 10^7 6^3 1^2,11612160,0.016666666666666666,30,-1,1,1,1,2,A1,1,2,30^62 10^27 6^5,-,2,[[2]],58
45,45:Phi_1 * Phi_2 * Phi_4 * Phi_8,Phi_1 * Phi_2 * Phi_4 * Phi_8,8^27 4^5 2 1^2,10886400,0.015625,8,-1,1,Z/2 x Z/2,4,2,A1,1,2,8^267 4^5 2^2,2 2,8,[[2]],110
46,46:Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6,12^14 6^8 4^3 3^4,9676800,0.013888888888888888,12,-1,1,1,1,12,0,0,0,12^156 6^41 4^9 3^2,-,12,[[12]],80
47,47:Phi_1 * Phi_2^3 * Phi_10,Phi_1 * Phi_2^3 * Phi_10,10^22 2^9 1^2,5806080,0.008333333333333333,10,-1,1,Z/2 x Z/2,4,2,A1,1,2,10^213 2^15,2 2,8,[[2]],53
48,48:Phi_1 * Phi_2^3 * Phi_3 * Phi_6,Phi_1 * Phi_2^3 * Phi_3 * Phi_6,6^37 3^2 2^6,4838400,0.006944444444444444,6,-1,1,Z/2 x Z/2,4,6,0,0,0,6^352 3^4 2^18,2 2,24,[[6]],70
49,49:Phi_1 * Phi_2^3 * Phi_4 * Phi_6,Phi_1 * Phi_2^3 * Phi_4 * Phi_6,12^10 6^8 4^15 2^6,3628800,0.005208333333333333,12,-1,1,Z/2 x Z/2,4,4,0,0,0,12^138 6^39 4^63 2^8 1^2,2 2,16,[[4]],73
50,50:Phi_1 * Phi_2 * Phi_3 * Phi_6^2,Phi_1 * Phi_2 * Phi_3 * Phi_6^2,6^38 3^2 2^3,2419200,0.003472222222222222,6,-1,1,1,1,6,0,0,0,6^358 3^4,-,6,[[6]],103
51,51:Phi_1 * Phi_2 * Phi_3^2 * Phi_6,Phi_1 * Phi_2 * Phi_3^2 * Phi_6,6^35 3^8 2^2 1^2,2419200,0.003472222222222222,6,-1,1,Z/3 x Z/3,9,2,A1,1,2,6^348 3^24,3 3,18,[[2]],104
52,52:Phi_1 * Phi_2^3 * Phi_8,Phi_1 * Phi_2^3 * Phi_8,8^27 2^12,1814400,0.0026041666666666665,8,-1,1,Z/2 x Z/2,4,4,0,0,0,8^267 2^11 1^2,2 2,16,[[4]],94
53,53:Phi_1 * Phi_2^3 * Phi_6^2,Phi_1 * Phi_2^3 * Phi_6^2,6^38 2^5 1^2,1612800,0.0023148148148148147,6,-1,1,Z/2 x Z/2,4,2,A1,1,2,6^354 2^18,2 2,8,[[2]],46
54,54:Phi_1 * Phi_2^3 * Phi_3 * Phi_4,Phi_1 * Phi_2^3 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^6,1209600,0.001736111111111111,12,-1,1,Z/2 x Z/2,4,12,0,0,0,12^138 6^38 4^63 3^2 2^9,2 2,48,[[12]],109
55,55:Phi_1 * Phi_2 * Phi_4^3,Phi_1 * Phi_2 * Phi_4^3,4^59 2^2,907200,0.0013020833333333333,4,-1,1,Z/2 x Z/2,4,4,0,0,0,4^539 2 1^2,2 2,16,[[4]],63
56,56:Phi_1 * Phi_2^3 * Phi_4^2,Phi_1 * Phi_2^3 * Phi_4^2,4^54 2^11 1^2,453600,0.0006510416666666666,4,-1,1,Z/4 x Z/4,16,2,A1,1,2,4^534 2^12,4 4,32,[[2]],38
57,57:Phi_1 * Phi_2 * Phi_3^3,Phi_1 * Phi_2 * Phi_3^3,6^18 3^42 2^3,268800,0.00038580246913580245,6,-1,1,Z/3 x Z/3,9,6,0,0,0,6^234 3^252,3 3,54,[[6]],26
58,58:Phi_1 * Phi_2 * Phi_6^3,Phi_1 * Phi_2 * Phi_6^3,6^39 2^2 1^2,268800,0.00038580246913580245,6,-1,1,1,1,2,A1,1,2,6^360,-,2,[[2]],27
59,59:Phi_1 * Phi_2^5 * Phi_6,Phi_1 * Phi_2^5 * Phi_6,6^28 2^35 1^2,80640,0.00011574074074074075,6,-1,1,Z/2 x Z/2 x Z/2 x Z/2,16,2,A1,1,2,6^315 2^135,2 2 2 2,32,[[2]],51
60,60:Phi_1 * Phi_2^5 * Phi_4,Phi_1 * Phi_2^5 * Phi_4,4^45 2^30,45360,6.510416666666667e-05,4,-1,1,Z/2 x Z/2 x Z/2 x Z/2,16,4,0,0,0,4^477 2^125 1^2,2 2 2 2,64,[[4]],20
61,61:Phi_1 * Phi_2^7,Phi_1 * Phi_2^7,2^119 1^2,120,1.7223324514991183e-07,2,-1,1,Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2,64,2,A1,1,2,2^1080,2 2 2 2 2 2,128,[[2]],23
62,62:Phi_1^2 * Phi_7,Phi_1^2 * Phi_7,7^34 1^2,24883200,0.03571428571428571,7,1,2,1,1,7,A1,1,2,7^308 1^4,-,7,"[[32, -11], [-11, 4]]",59
63,63:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^37 3^2 2^5 1^2,14515200,0.020833333333333332,6,1,2,1,1,12,A1,1,2,6^350 3^8 2^18,-,12,"[[2, -2], [-2, 8]]",75
64,64:Phi_1^2 * Phi_3 * Phi_5,Phi_1^2 * Phi_3 * Phi_5,15^10 5^14 3^6 1^2,11612160,0.016666666666666666,15,1,2,1,1,15,A1,1,2,15^124 5^54 3^10,-,15,"[[2, -5], [-5, 20]]",55
65,65:Phi_1^2 * Phi_2^2 * Phi_8,Phi_1^2 * Phi_2^2 * Phi_8,8^27 2^11 1^2,10886400,0.015625,8,1,2,1,1,8,A1,1,2,8^267 2^11 1^2,-,8,"[[2, 4], [4, 12]]",111
66,66:Phi_1^2 * Phi_2^2 * Phi_10,Phi_1^2 * Phi_2^2 * Phi_10,10^22 2^8 1^4,8709120,0.0125,10,1,2,1,1,4,2A1,2,4,10^213 2^13 1^4,-,4,"[[4, -6], [-6, 10]]",100
67,67:Phi_1^2 * Phi_2^2 * Phi_5,Phi_1^2 * Phi_2^2 * Phi_5,10^16 5^12 2^10,8709120,0.0125,10,1,2,1,1,20,0,0,0,10^188 5^50 2^14 1^2,-,20,"[[36, -14], [-14, 6]]",99
68,68:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4,12^10 6^6 4^15 3^4 2^5 1^2,7257600,0.010416666666666666,12,1,2,1,1,24,A1,1,2,12^138 6^34 4^63 3^10 2^9,-,24,"[[84, -12], [-12, 2]]",17
69,69:Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6,12^10 6^8 4^15 2^5 1^2,7257600,0.010416666666666666,12,1,2,1,1,8,A1,1,2,12^138 6^39 4^63 2^8 1^2,-,8,"[[12, -4], [-4, 2]]",18
70,70:Phi_1^2 * Phi_9,Phi_1^2 * Phi_9,9^26 1^6,6451200,0.009259259259259259,9,1,2,1,1,3,A2,2,6,9^240,-,3,"[[14, -9], [-9, 6]]",29
71,71:Phi_1^2 * Phi_2^2 * Phi_4^2,Phi_1^2 * Phi_2^2 * Phi_4^2,4^58 2^4,5443200,0.0078125,4,1,2,1,1,16,0,0,0,4^534 2^10 1^4,-,16,"[[40, -12], [-12, 4]]",3
72,72:Phi_1^2 * Phi_4 * Phi_8,Phi_1^2 * Phi_4 * Phi_8,8^27 4^5 1^4,5443200,0.0078125,8,1,2,1,1,4,2A1,2,4,8^267 4^5 1^4,-,4,"[[10, -4], [-4, 2]]",7
73,73:Phi_1^2 * Phi_3 * Phi_12,Phi_1^2 * Phi_3 * Phi_12,12^18 3^6 1^6,4838400,0.006944444444444444,12,1,2,1,1,3,A2,2,6,12^178 3^8,-,3,"[[2, -3], [-3, 6]]",106
74,74:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^34 3^8 2^6,3225600,0.004629629629629629,6,1,2,1,1,12,0,0,0,6^351 3^6 2^15 1^6,-,12,"[[28, -18], [-18, 12]]",44
75,75:Phi_1^2 * Phi_2^2 * Phi_3^2,Phi_1^2 * Phi_2^2 * Phi_3^2,6^28 3^20 2^6,2419200,0.003472222222222222,6,1,2,1,1,36,0,0,0,6^312 3^84 2^18,-,36,"[[222, -36], [-36, 6]]",65
76,76:Phi_1^2 * Phi_2^2 * Phi_6^2,Phi_1^2 * Phi_2^2 * Phi_6^2,6^38 2^4 1^4,2419200,0.003472222222222222,6,1,2,1,1,4,2A1,2,4,6^354 2^16 1^4,-,4,"[[26, -16], [-16, 10]]",64
77,77:Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6,6^35 3^6 2^3 1^6,1612800,0.0023148148148148147,6,1,2,Z/2 x Z/2,4,3,A2,2,6,6^350 3^8 2^18,2 2,12,"[[6, -3], [-3, 2]]",37
78,78:Phi_1^2 * Phi_3 * Phi_4^2,Phi_1^2 * Phi_3 * Phi_4^2,12^12 4^18 3^8,1209600,0.001736111111111111,12,1,2,1,1,12,0,0,0,12^156 4^66 3^6 1^6,-,12,"[[12, -6], [-6, 4]]",85
79,79:Phi_1^2 * Phi_2^4 * Phi_4,Phi_1^2 * Phi_2^4 * Phi_4,4^45 2^29 1^2,907200,0.0013020833333333333,4,1,2,Z/2 x Z/2,4,8,A1,1,2,4^477 2^125 1^2,2 2,32,"[[12, -4], [-4, 2]]",16
80,80:Phi_1^2 * Phi_3 * Phi_6^2,Phi_1^2 * Phi_3 * Phi_6^2,6^36 3^6 1^6,806400,0.0011574074074074073,6,1,2,1,1,3,A2,2,6,6^356 3^8,-,3,"[[6, -3], [-3, 2]]",40
81,81:Phi_1^2 * Phi_2^2 * Phi_4^2,Phi_1^2 * Phi_2^2 * Phi_4^2,4^54 2^10 1^4,680400,0.0009765625,4,1,2,Z/2 x Z/2,4,4,2A1,2,4,4^534 2^10 1^4,2 2,16,"[[10, -4], [-4, 2]]",6
82,82:Phi_1^2 * Phi_2^4 * Phi_6,Phi_1^2 * Phi_2^4 * Phi_6,6^28 2^34 1^4,604800,0.0008680555555555555,6,1,2,Z/2 x Z/2,4,4,2A1,2,4,6^315 2^133 1^4,2 2,16,"[[10, -6], [-6, 4]]",14
83,83:Phi_1^2 * Phi_2^4 * Phi_3,Phi_1^2 * Phi_2^4 * Phi_3,6^24 3^8 2^36,100800,0.00014467592592592592,6,1,2,Z/2 x Z/2,4,12,0,0,0,6^312 3^6 2^132 1^6,2 2,48,"[[28, -10], [-10, 4]]",71
84,84:Phi_1^2 * Phi_3^3,Phi_1^2 * Phi_3^3,3^78 1^6,89600,0.0001286008230452675,3,1,2,Z/3 x Z/3,9,3,A2,2,6,3^720,3 3,27,"[[14, -9], [-9, 6]]",25
85,85:Phi_1^2 * Phi_2^6,Phi_1^2 * Phi_2^6,2^118 1^4,3780,5.4253472222222224e-06,2,1,2,Z/2 x Z/2 x Z/2 x Z/2,16,4,2A1,2,4,2^1078 1^4,2 2 2 2,64,"[[10, -4], [-4, 2]]",9
86,86:Phi_1^3 * Phi_2 * Phi_5,Phi_1^3 * Phi_2 * Phi_5,10^10 5^24 2^7 1^6,5806080,0.008333333333333333,10,-1,3,1,1,10,A2,2,6,10^138 5^150 2^12 1^6,-,10,"[[6, -4, -3], [-4, 8, 1], [-3, 1, 2]]",54
87,87:Phi_1^3 * Phi_2 * Phi_3 * Phi_6,Phi_1^3 * Phi_2 * Phi_3 * Phi_6,6^35 3^6 2^2 1^8,4838400,0.006944444444444444,6,-1,3,1,1,6,A2 + A1,3,8,6^344 3^20 2^12 1^12,-,6,"[[50, -3, -19], [-3, 2, 0], [-19, 0, 8]]",69
88,88:Phi_1^3 * Phi_2 * Phi_3 * Phi_4,Phi_1^3 * Phi_2 * Phi_3 * Phi_4,12^10 6^2 4^15 3^12 2^4 1^4,3628800,0.005208333333333333,12,-1,3,1,1,12,2A1,2,4,12^138 6^26 4^63 3^26 2^3 1^12,-,12,"[[20, -8, 0], [-8, 4, -1], [0, -1, 2]]",74
89,89:Phi_1^3 * Phi_2^3 * Phi_4,Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^28 1^4,2721600,0.00390625,4,-1,3,1,1,16,2A1,2,4,4^477 2^123 1^6,-,16,"[[14, 2, -6], [2, 8, -4], [-6, -4, 4]]",107
90,90:Phi_1^3 * Phi_2 * Phi_8,Phi_1^3 * Phi_2 * Phi_8,8^27 2^6 1^12,1814400,0.0026041666666666665,8,-1,3,1,1,4,A3,3,12,8^267 2^9 1^6,-,4,"[[6, 1, -4], [1, 6, -5], [-4, -5, 6]]",93
91,91:Phi_1^3 * Phi_2 * Phi_3^2,Phi_1^3 * Phi_2 * Phi_3^2,6^18 3^40 2^3 1^6,1612800,0.0023148148148148147,6,-1,3,1,1,18,A2,2,6,6^228 3^252 2^18,-,18,"[[8, -5, -2], [-5, 8, -1], [-2, -1, 2]]",45
92,92:Phi_1^3 * Phi_2 * Phi_4 * Phi_6,Phi_1^3 * Phi_2 * Phi_4 * Phi_6,12^10 6^8 4^15 1^12,1209600,0.001736111111111111,12,-1,3,1,1,4,A3,3,12,12^138 6^39 4^63 2^6 1^6,-,4,"[[10, -1, -3], [-1, 2, -1], [-3, -1, 2]]",108
93,93:Phi_1^3 * Phi_2^3 * Phi_3,Phi_1^3 * Phi_2^3 * Phi_3,6^24 3^8 2^35 1^2,1209600,0.001736111111111111,6,-1,3,1,1,24,A1,1,2,6^304 3^22 2^132 1^6,-,24,"[[98, -12, -32], [-12, 4, 2], [-32, 2, 12]]",88
94,94:Phi_1^3 * Phi_2^3 * Phi_6,Phi_1^3 * Phi_2^3 * Phi_6,6^28 2^33 1^6,1209600,0.001736111111111111,6,-1,3,1,1,8,3A1,3,6,6^315 2^129 1^12,-,8,"[[6, 0, -4], [0, 4, -2], [-4, -2, 4]]",87
95,95:Phi_1^3 * Phi_2 * Phi_4^2,Phi_1^3 * Phi_2 * Phi_4^2,4^54 2^9 1^6,453600,0.0006510416666666666,4,-1,3,1,1,8,3A1,3,6,4^534 2^6 1^12,-,8,"[[6, 0, -4], [0, 4, -2], [-4, -2, 4]]",39
96,96:Phi_1^3 * Phi_2^3 * Phi_4,Phi_1^3 * Phi_2^3 * Phi_4,4^45 2^24 1^12,151200,0.00021701388888888888,4,-1,3,Z/2 x Z/2,4,4,A3,3,12,4^477 2^123 1^6,2 2,16,"[[6, 5, -4], [5, 10, -6], [-4, -6, 4]]",21
97,97:Phi_1^3 * Phi_2^5,Phi_1^3 * Phi_2^5,2^117 1^6,37800,5.425347222222222e-05,2,-1,3,Z/2 x Z/2,4,8,3A1,3,6,2^1074 1^12,2 2,32,"[[2, -2, 0], [-2, 12, -4], [0, -4, 2]]",68
98,98:Phi_1^4 * Phi_2^2 * Phi_4,Phi_1^4 * Phi_2^2 * Phi_4,4^45 2^23 1^14,907200,0.0013020833333333333,4,1,4,1,1,8,A3 + A1,4,14,4^477 2^111 1^30,-,8,"[[10, 3, -5, -2], [3, 6, -2, -4], [-5, -2, 4, 0], [-2, -4, 0, 4]]",15
99,99:Phi_1^4 * Phi_2^2 * Phi_3,Phi_1^4 * Phi_2^2 * Phi_3,6^20 3^16 2^30 1^12,604800,0.0008680555555555555,6,1,4,1,1,12,A3,3,12,6^276 3^78 2^126 1^18,-,12,"[[24, -17, 7, -8], [-17, 16, -8, 6], [7, -8, 6, -4], [-8, 6, -4, 4]]",13
100,100:Phi_1^4 * Phi_5,Phi_1^4 * Phi_5,5^44 1^20,580608,0.0008333333333333334,5,1,4,1,1,5,A4,4,20,5^426 1^30,-,5,"[[6, 1, -4, 1], [1, 6, -6, 2], [-4, -6, 8, -3], [1, 2, -3, 2]]",50
101,101:Phi_1^4 * Phi_3^2,Phi_1^4 * Phi_3^2,3^76 1^12,268800,0.00038580246913580245,3,1,4,1,1,9,2A2,4,12,3^708 1^36,-,9,"[[8, -1, -4, 0], [-1, 4, 0, -2], [-4, 0, 4, -1], [0, -2, -1, 2]]",35
102,102:Phi_1^4 * Phi_2^4,Phi_1^4 * Phi_2^4,2^116 1^8,113400,0.00016276041666666666,2,1,4,1,1,16,4A1,4,8,2^1068 1^24,-,16,"[[8, 0, -2, -2], [0, 4, 0, -2], [-2, 0, 10, -6], [-2, -2, -6, 6]]",2
103,103:Phi_1^4 * Phi_2^2 * Phi_6,Phi_1^4 * Phi_2^2 * Phi_6,6^28 2^24 1^24,100800,0.00014467592592592592,6,1,4,1,1,4,D4,4,24,6^315 2^123 1^24,-,4,"[[6, -3, -2, 1], [-3, 6, 0, -2], [-2, 0, 4, -2], [1, -2, -2, 2]]",72
104,104:Phi_1^4 * Phi_4^2,Phi_1^4 * Phi_4^2,4^54 1^24,37800,5.425347222222222e-05,4,1,4,1,1,4,D4,4,24,4^534 1^24,-,4,"[[6, 0, -5, 1], [0, 4, 0, -2], [-5, 0, 6, -2], [1, -2, -2, 2]]",81
105,105:Phi_1^4 * Phi_2^4,Phi_1^4 * Phi_2^4,2^108 1^24,3150,4.521122685185185e-06,2,1,4,Z/2 x Z/2,4,4,D4,4,24,2^1068 1^24,2 2,16,"[[6, -2, -2, 1], [-2, 4, 0, -2], [-2, 0, 2, -1], [1, -2, -1, 2]]",5
106,106:Phi_1^5 * Phi_2 * Phi_3,Phi_1^5 * Phi_2 * Phi_3,6^12 3^32 2^21 1^30,80640,0.00011574074074074075,6,-1,5,1,1,6,A5,5,30,6^204 3^222 2^90 1^90,-,6,"[[10, 2, -7, -1, 3], [2, 4, 0, -2, -1], [-7, 0, 8, -1, -4], [-1, -2, -1, 2, 0], [3, -1, -4, 0, 4]]",52
107,107:Phi_1^5 * Phi_2 * Phi_4,Phi_1^5 * Phi_2 * Phi_4,4^45 2^10 1^40,45360,6.510416666666667e-05,4,-1,5,1,1,4,D5,5,40,4^477 2^81 1^90,-,4,"[[6, 0, -4, 2, -1], [0, 4, -1, -2, 0], [-4, -1, 4, -2, 1], [2, -2, -2, 4, -2], [-1, 0, 1, -2, 2]]",19
108,108:Phi_1^5 * Phi_2^3,Phi_1^5 * Phi_2^3,2^107 1^26,37800,5.425347222222222e-05,2,-1,5,1,1,8,D4 + A1,5,26,2^1044 1^72,-,8,"[[14, 0, -8, 6, -2], [0, 2, -1, 0, 0], [-8, -1, 8, -7, 1], [6, 0, -7, 8, -2], [-2, 0, 1, -2, 2]]",67
109,109:Phi_1^6 * Phi_2^2,Phi_1^6 * Phi_2^2,2^90 1^60,3780,5.4253472222222224e-06,2,1,6,1,1,4,D6,6,60,2^954 1^252,-,4,"[[6, -1, -2, 1, -2, 1], [-1, 2, 0, -1, 0, 0], [-2, 0, 2, -1, 0, 0], [1, -1, -1, 2, -1, 0], [-2, 0, 0, -1, 4, -2], [1, 0, 0, 0, -2, 2]]",10
110,110:Phi_1^6 * Phi_3,Phi_1^6 * Phi_3,3^56 1^72,2240,3.215020576131687e-06,3,1,6,1,1,3,E6,6,72,3^630 1^270,-,3,"[[2, 0, -1, 0, 0, 0], [0, 4, -1, -2, 1, 0], [-1, -1, 4, -2, 1, -1], [0, -2, -2, 4, -3, 1], [0, 1, 1, -3, 4, -2], [0, 0, -1, 1, -2, 2]]",12
111,111:Phi_1^7 * Phi_2,Phi_1^7 * Phi_2,2^57 1^126,120,1.7223324514991183e-07,2,-1,7,1,1,2,E7,7,126,2^702 1^756,-,2,"[[2, 0, -1, 0, 0, 0, 0], [0, 2, 0, -1, 0, 0, 0], [-1, 0, 2, -1, 0, 0, 0], [0, -1, -1, 2, -1, 0, 0], [0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, -1, 2]]",22
112,112:Phi_1^8,Phi_1^8,1^240,1,1.4352770429159319e-09,1,1,8,1,1,1,E8,8,240,1^2160,-,1,"[[2, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, -1, 0, 0, 0, 0], [-1, 0, 2, -1, 0, 0, 0, 0], [0, -1, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, 0, -1, 2]]",0


==> anc/sections/weyl_e8_classes.json <==
{"order": 696729600, "n_classes": 112, "classes": [{"charpoly": "z^8 - 8*z^7 + 28*z^6 - 56*z^5 + 70*z^4 - 56*z^3 + 28*z^2 - 8*z + 1", "cyc": "Phi_1^8", "det": 1, "rank": 8, "order": 1, "ct_roots": "1^240", "ct_norm4": "1^2160", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "E8", "fixed_root_rank": 8, "n_fixed_roots": 240, "detp": 1, "detp_over_disc": 1, "fixed_gram": [[2, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, -1, 0, 0, 0, 0], [-1, 0, 2, -1, 0, 0, 0, 0], [0, -1, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, 0, -1, 2]], "index": 0, "size": 1, "w_root_basis": [[1, 0, 0, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 1]]}, {"charpoly": "z^8 + 8*z^7 + 28*z^6 + 56*z^5 + 70*z^4 + 56*z^3 + 28*z^2 + 8*z + 1", "cyc": "Phi_2^8", "det": 1, "rank": 0, "order": 2, "ct_roots": "2^120", "ct_norm4": "2^1080", "snf": [2, 2, 2, 2, 2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2", "sha": 256, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 256, "detp_over_disc": 256, "fixed_gram": [], "index": 1, "size": 1, "w_root_basis": [[-1, 0, 0, 0, 0, 0, 0, 0], [0, -1, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, 0, -1]]}, {"charpoly": "z^8 - 4*z^6 + 6*z^4 - 4*z^2 + 1", "cyc": "Phi_1^4 * Phi_2^4", "det": 1, "rank": 4, "order": 2, "ct_roots": "2^116 1^8", "ct_norm4": "2^1068 1^24", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 16, "fixed_root_type": "4A1", "fixed_root_rank": 4, "n_fixed_roots": 8, "detp": 16, "detp_over_disc": 1, "fixed_gram": [[8, 0, -2, -2], [0, 4, 0, -2], [-2, 0, 10, -6], [-2, -2, -6, 6]], "index": 2, "size": 113400, "w_root_basis": [[2, 0, -1, 1, -1, 0, 0, 0], [3, 0, -1, 1, -2, 1, 0, -1], [4, 0, -2, 2, -2, 0, 0, -1], [6, 0, -2, 2, -3, 1, -1, -1], [5, 0, -2, 2, -3, 1, -1, 0], [4, 1, -2, 1, -2, 1, -1, 0], [3, 1, -1, 0, -1, 0, 0, 0], [2, 0, -1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 2*z^4 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1, "rank": 2, "order": 4, "ct_roots": "4^58 2^4", "ct_norm4": "4^534 2^10 1^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 16, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 1, "fixed_gram": [[40, -12], [-12, 4]], "index": 3, "size": 5443200, "w_root_basis": [[-1, -1, 1, 1, 0, -2, 1, 0], [-2, -2, 1, 2, 0, -2, 1, 0], [-3, -2, 2, 2, 0, -3, 1, 1], [-4, -3, 2, 3, 1, -5, 2, 1], [-3, -2, 1, 3, 0, -4, 2, 1], [-2, -1, 1, 2, 0, -3, 1, 1], [-2, 0, 1, 1, 0, -2, 1, 0], [-1, 0, 1, 0, 0, -1, 1, 0]]}, {"charpoly": "z^8 - 1", "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1, "rank": 1, "order": 8, "ct_roots": "8^29 4^2", "ct_norm4": "8^267 4^5 2^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[8]], "index": 4, "size": 43545600, "w_root_basis": [[-1, -1, 1, 0, 1, -1, -1, 1], [-2, -1, 3, -1, 1, -1, -1, 1], [-2, -1, 3, -1, 1, -1, -2, 2], [-4, -2, 5, -1, 1, -1, -3, 3], [-3, -1, 4, -1, 1, -1, -3, 3], [-2, -1, 3, 0, 0, -1, -2, 2], [-1, -1, 2, 0, 0, -1, -1, 2], [0, -1, 1, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 - 4*z^6 + 6*z^4 - 4*z^2 + 1", "cyc": "Phi_1^4 * Phi_2^4", "det": 1, "rank": 4, "order": 2, "ct_roots": "2^108 1^24", "ct_norm4": "2^1068 1^24", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "D4", "fixed_root_rank": 4, "n_fixed_roots": 24, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[6, -2, -2, 1], [-2, 4, 0, -2], [-2, 0, 2, -1], [1, -2, -1, 2]], "index": 5, "size": 3150, "w_root_basis": [[-1, 1, 1, -1, 0, 1, -2, 1], [-1, 1, 1, -1, 1, 0, -3, 2], [-2, 1, 2, -1, 0, 1, -4, 3], [-3, 2, 3, -2, 1, 0, -5, 4], [-2, 2, 2, -2, 1, 0, -4, 4], [-1, 1, 2, -2, 1, 0, -3, 3], [-1, 0, 1, -1, 1, 0, -2, 2], [-1, 0, 1, -1, 1, 0, -1, 1]]}, {"charpoly": "z^8 - 2*z^4 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_4^2", "det": 1, "rank": 2, "order": 4, "ct_roots": "4^54 2^10 1^4", "ct_norm4": "4^534 2^10 1^4", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[10, -4], [-4, 2]], "index": 6, "size": 680400, "w_root_basis": [[1, -1, -2, 1, 1, 0, -1, 1], [1, -1, -3, 1, 2, 0, -1, 0], [1, -1, -4, 2, 2, 0, -2, 1], [2, -2, -6, 3, 3, 0, -2, 0], [1, -2, -5, 3, 2, 0, -1, 0], [0, -2, -3, 2, 2, 0, -1, 0], [0, -2, -2, 2, 1, 0, -1, 0], [0, -1, -1, 1, 1, -1, 0, 0]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^6 - 2*z^5 + 2*z^4 - 2*z^3 + 2*z^2 - 2*z + 1", "cyc": "Phi_1^2 * Phi_4 * Phi_8", "det": 1, "rank": 2, "order": 8, "ct_roots": "8^27 4^5 1^4", "ct_norm4": "8^267 4^5 1^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[10, -4], [-4, 2]], "index": 7, "size": 5443200, "w_root_basis": [[1, -1, -1, 1, -1, 1, 0, 1], [0, -2, -1, 2, -2, 2, 0, 1], [1, -2, -2, 2, -2, 2, 1, 1], [1, -4, -3, 4, -3, 3, 1, 1], [0, -3, -2, 3, -2, 2, 1, 1], [0, -2, -2, 2, -1, 2, 0, 1], [0, -1, -2, 2, -1, 1, 0, 1], [0, -1, -1, 1, 0, 0, 0, 1]]}, {"charpoly": "z^8 + 2*z^7 + 2*z^6 + 2*z^5 + 2*z^4 + 2*z^3 + 2*z^2 + 2*z + 1", "cyc": "Phi_2^2 * Phi_4 * Phi_8", "det": 1, "rank": 0, "order": 8, "ct_roots": "8^27 4^5 2^2", "ct_norm4": "8^267 4^5 2^2", "snf": [4, 4], "sha_group": "Z/4 x Z/4", "sha": 16, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 16, "fixed_gram": [], "index": 8, "size": 5443200, "w_root_basis": [[-1, 1, 1, -1, 1, -1, 0, -1], [0, 2, 1, -2, 2, -2, 0, -1], [-1, 2, 2, -2, 2, -2, -1, -1], [-1, 4, 3, -4, 3, -3, -1, -1], [0, 3, 2, -3, 2, -2, -1, -1], [0, 2, 2, -2, 1, -2, 0, -1], [0, 1, 2, -2, 1, -1, 0, -1], [0, 1, 1, -1, 0, 0, 0, -1]]}, {"charpoly": "z^8 + 4*z^7 + 4*z^6 - 4*z^5 - 10*z^4 - 4*z^3 + 4*z^2 + 4*z + 1", "cyc": "Phi_1^2 * Phi_2^6", "det": 1, "rank": 2, "order": 2, "ct_roots": "2^118 1^4", "ct_norm4": "2^1078 1^4", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 64, "detp_over_disc": 16, "fixed_gram": [[10, -4], [-4, 2]], "index": 9, "size": 3780, "w_root_basis": [[1, -2, -2, 2, 0, 0, 0, 0], [1, -3, -2, 2, 0, 1, 0, -1], [2, -3, -4, 3, 0, 1, 0, -1], [3, -5, -5, 4, 0, 2, 0, -2], [2, -4, -4, 4, -1, 2, 0, -2], [1, -3, -3, 3, 0, 1, 0, -2], [1, -2, -2, 2, 0, 1, -1, -1], [1, -1, -1, 1, 0, 0, 0, -1]]}, {"charpoly": "z^8 - 4*z^7 + 4*z^6 + 4*z^5 - 10*z^4 + 4*z^3 + 4*z^2 - 4*z + 1", "cyc": "Phi_1^6 * Phi_2^2", "det": 1, "rank": 6, "order": 2, "ct_roots": "2^90 1^60", "ct_norm4": "2^954 1^252", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "D6", "fixed_root_rank": 6, "n_fixed_roots": 60, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[6, -1, -2, 1, -2, 1], [-1, 2, 0, -1, 0, 0], [-2, 0, 2, -1, 0, 0], [1, -1, -1, 2, -1, 0], [-2, 0, 0, -1, 4, -2], [1, 0, 0, 0, -2, 2]], "index": 10, "size": 3780, "w_root_basis": [[-1, 2, 2, -2, 0, 0, 0, 0], [-1, 3, 2, -2, 0, -1, 0, 1], [-2, 3, 4, -3, 0, -1, 0, 1], [-3, 5, 5, -4, 0, -2, 0, 2], [-2, 4, 4, -4, 1, -2, 0, 2], [-1, 3, 3, -3, 0, -1, 0, 2], [-1, 2, 2, -2, 0, -1, 1, 1], [-1, 1, 1, -1, 0, 0, 0, 1]]}, {"charpoly": "z^8 + 5*z^7 + 10*z^6 + 11*z^5 + 10*z^4 + 11*z^3 + 10*z^2 + 5*z + 1", "cyc": "Phi_2^6 * Phi_6", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^28 2^36", "ct_norm4": "6^315 2^135", "snf": [2, 2, 2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2", "sha": 64, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 64, "detp_over_disc": 64, "fixed_gram": [], "index": 11, "size": 2240, "w_root_basis": [[-1, 1, 0, -1, 1, -1, 1, 0], [0, 1, -1, -1, 1, -1, 1, 1], [0, 2, -1, -2, 2, -2, 2, 0], [0, 3, -1, -3, 2, -2, 2, 1], [0, 3, -1, -2, 1, -2, 2, 1], [0, 2, -1, -1, 1, -2, 1, 1], [0, 2, -1, -1, 1, -1, 0, 1], [0, 1, -1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 5*z^7 + 10*z^6 - 11*z^5 + 10*z^4 - 11*z^3 + 10*z^2 - 5*z + 1", "cyc": "Phi_1^6 * Phi_3", "det": 1, "rank": 6, "order": 3, "ct_roots": "3^56 1^72", "ct_norm4": "3^630 1^270", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "E6", "fixed_root_rank": 6, "n_fixed_roots": 72, "detp": 3, "detp_over_disc": 1, "fixed_gram": [[2, 0, -1, 0, 0, 0], [0, 4, -1, -2, 1, 0], [-1, -1, 4, -2, 1, -1], [0, -2, -2, 4, -3, 1], [0, 1, 1, -3, 4, -2], [0, 0, -1, 1, -2, 2]], "index": 12, "size": 2240, "w_root_basis": [[1, -1, 0, 1, -1, 1, -1, 0], [0, -1, 1, 1, -1, 1, -1, -1], [0, -2, 1, 2, -2, 2, -2, 0], [0, -3, 1, 3, -2, 2, -2, -1], [0, -3, 1, 2, -1, 2, -2, -1], [0, -2, 1, 1, -1, 2, -1, -1], [0, -2, 1, 1, -1, 1, 0, -1], [0, -1, 1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - z^7 - 2*z^6 + z^5 + 2*z^4 + z^3 - 2*z^2 - z + 1", "cyc": "Phi_1^4 * Phi_2^2 * Phi_3", "det": 1, "rank": 4, "order": 6, "ct_roots": "6^20 3^16 2^30 1^12", "ct_norm4": "6^276 3^78 2^126 1^18", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "A3", "fixed_root_rank": 3, "n_fixed_roots": 12, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[24, -17, 7, -8], [-17, 16, -8, 6], [7, -8, 6, -4], [-8, 6, -4, 4]], "index": 13, "size": 604800, "w_root_basis": [[1, 0, -1, 1, -1, 1, -1, 1], [2, 0, -1, 1, -2, 2, -2, 2], [2, 0, -1, 1, -2, 2, -2, 3], [4, -1, -2, 2, -3, 3, -3, 4], [3, -1, -2, 2, -2, 2, -3, 4], [2, -1, -1, 2, -2, 1, -2, 3], [1, -1, -1, 2, -2, 1, -1, 2], [0, -1, 0, 1, -1, 1, -1, 1]]}, {"charpoly": "z^8 + z^7 - 2*z^6 - z^5 + 2*z^4 - z^3 - 2*z^2 + z + 1", "cyc": "Phi_1^2 * Phi_2^4 * Phi_6", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^28 2^34 1^4", "ct_norm4": "6^315 2^133 1^4", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[10, -6], [-6, 4]], "index": 14, "size": 604800, "w_root_basis": [[-1, 0, 1, -1, 1, -1, 1, -1], [-2, 0, 1, -1, 2, -2, 2, -2], [-2, 0, 1, -1, 2, -2, 2, -3], [-4, 1, 2, -2, 3, -3, 3, -4], [-3, 1, 2, -2, 2, -2, 3, -4], [-2, 1, 1, -2, 2, -1, 2, -3], [-1, 1, 1, -2, 2, -1, 1, -2], [0, 1, 0, -1, 1, -1, 1, -1]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^5 - 2*z^4 + 2*z^3 - 2*z + 1", "cyc": "Phi_1^4 * Phi_2^2 * Phi_4", "det": 1, "rank": 4, "order": 4, "ct_roots": "4^45 2^23 1^14", "ct_norm4": "4^477 2^111 1^30", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "A3 + A1", "fixed_root_rank": 4, "n_fixed_roots": 14, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[10, 3, -5, -2], [3, 6, -2, -4], [-5, -2, 4, 0], [-2, -4, 0, 4]], "index": 15, "size": 907200, "w_root_basis": [[0, 2, 1, -2, 1, 0, -1, 0], [0, 3, 1, -2, 1, -1, -1, 1], [0, 4, 2, -3, 1, -1, -1, 0], [0, 6, 2, -4, 2, -2, -2, 1], [0, 5, 2, -4, 2, -2, -1, 1], [1, 4, 1, -3, 1, -1, -1, 1], [1, 3, 0, -2, 1, -1, 0, 0], [0, 2, 0, -1, 0, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 - 2*z^5 - 2*z^4 - 2*z^3 + 2*z + 1", "cyc": "Phi_1^2 * Phi_2^4 * Phi_4", "det": 1, "rank": 2, "order": 4, "ct_roots": "4^45 2^29 1^2", "ct_norm4": "4^477 2^125 1^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 32, "detp_over_disc": 4, "fixed_gram": [[12, -4], [-4, 2]], "index": 16, "size": 907200, "w_root_basis": [[0, -2, -1, 2, -1, 0, 1, 0], [0, -3, -1, 2, -1, 1, 1, -1], [0, -4, -2, 3, -1, 1, 1, 0], [0, -6, -2, 4, -2, 2, 2, -1], [0, -5, -2, 4, -2, 2, 1, -1], [-1, -4, -1, 3, -1, 1, 1, -1], [-1, -3, 0, 2, -1, 1, 0, 0], [0, -2, 0, 1, 0, 0, 0, 0]]}, {"charpoly": "z^8 + z^7 - z^5 - 2*z^4 - z^3 + z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4", "det": 1, "rank": 2, "order": 12, "ct_roots": "12^10 6^6 4^15 3^4 2^5 1^2", "ct_norm4": "12^138 6^34 4^63 3^10 2^9", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 24, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 24, "detp_over_disc": 1, "fixed_gram": [[84, -12], [-12, 2]], "index": 17, "size": 7257600, "w_root_basis": [[0, 1, 1, 0, -2, 1, 0, -1], [0, 1, 2, 0, -2, 0, 0, -1], [0, 2, 2, 0, -3, 1, -1, -1], [0, 3, 3, 0, -4, 0, 0, -2], [1, 2, 2, 0, -3, 0, 0, -2], [1, 2, 2, -1, -2, 0, 0, -1], [0, 1, 2, -1, -1, 0, 0, -1], [0, 1, 1, -1, 0, 0, 0, -1]]}, {"charpoly": "z^8 - z^7 + z^5 - 2*z^4 + z^3 - z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6", "det": 1, "rank": 2, "order": 12, "ct_roots": "12^10 6^8 4^15 2^5 1^2", "ct_norm4": "12^138 6^39 4^63 2^8 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[12, -4], [-4, 2]], "index": 18, "size": 7257600, "w_root_basis": [[0, -1, -1, 0, 2, -1, 0, 1], [0, -1, -2, 0, 2, 0, 0, 1], [0, -2, -2, 0, 3, -1, 1, 1], [0, -3, -3, 0, 4, 0, 0, 2], [-1, -2, -2, 0, 3, 0, 0, 2], [-1, -2, -2, 1, 2, 0, 0, 1], [0, -1, -2, 1, 1, 0, 0, 1], [0, -1, -1, 1, 0, 0, 0, 1]]}, {"charpoly": "z^8 - 4*z^7 + 6*z^6 - 4*z^5 + 4*z^3 - 6*z^2 + 4*z - 1", "cyc": "Phi_1^5 * Phi_2 * Phi_4", "det": -1, "rank": 5, "order": 4, "ct_roots": "4^45 2^10 1^40", "ct_norm4": "4^477 2^81 1^90", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "D5", "fixed_root_rank": 5, "n_fixed_roots": 40, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[6, 0, -4, 2, -1], [0, 4, -1, -2, 0], [-4, -1, 4, -2, 1], [2, -2, -2, 4, -2], [-1, 0, 1, -2, 2]], "index": 19, "size": 45360, "w_root_basis": [[0, 2, 1, -1, -1, 0, 1, -1], [-1, 3, 1, -1, -1, 0, 1, -1], [-1, 4, 2, -2, -1, 0, 1, -2], [-2, 6, 2, -2, -2, 0, 2, -3], [-1, 5, 1, -2, -1, 0, 2, -3], [-1, 4, 1, -2, -1, 1, 1, -2], [-1, 3, 1, -2, 0, 0, 1, -1], [0, 2, 0, -1, 0, 0, 0, 0]]}, {"charpoly": "z^8 + 4*z^7 + 6*z^6 + 4*z^5 - 4*z^3 - 6*z^2 - 4*z - 1", "cyc": "Phi_1 * Phi_2^5 * Phi_4", "det": -1, "rank": 1, "order": 4, "ct_roots": "4^45 2^30", "ct_norm4": "4^477 2^125 1^2", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 64, "detp_over_disc": 16, "fixed_gram": [[4]], "index": 20, "size": 45360, "w_root_basis": [[0, -2, -1, 1, 1, 0, -1, 1], [1, -3, -1, 1, 1, 0, -1, 1], [1, -4, -2, 2, 1, 0, -1, 2], [2, -6, -2, 2, 2, 0, -2, 3], [1, -5, -1, 2, 1, 0, -2, 3], [1, -4, -1, 2, 1, -1, -1, 2], [1, -3, -1, 2, 0, 0, -1, 1], [0, -2, 0, 1, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 2*z^6 + 2*z^2 - 1", "cyc": "Phi_1^3 * Phi_2^3 * Phi_4", "det": -1, "rank": 3, "order": 4, "ct_roots": "4^45 2^24 1^12", "ct_norm4": "4^477 2^123 1^6", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "A3", "fixed_root_rank": 3, "n_fixed_roots": 12, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[6, 5, -4], [5, 10, -6], [-4, -6, 4]], "index": 21, "size": 151200, "w_root_basis": [[-1, -2, 2, 0, 0, 0, 0, 0], [-2, -2, 3, 0, 0, 0, 0, -1], [-2, -4, 3, 1, 0, 0, 0, -1], [-4, -5, 5, 1, 0, 0, 0, -1], [-3, -4, 4, 1, -1, 1, 0, -1], [-2, -3, 3, 0, 0, 1, 0, -1], [-1, -2, 2, 0, 0, 1, -1, 0], [0, -1, 1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 6*z^7 + 14*z^6 - 14*z^5 + 14*z^3 - 14*z^2 + 6*z - 1", "cyc": "Phi_1^7 * Phi_2", "det": -1, "rank": 7, "order": 2, "ct_roots": "2^57 1^126", "ct_norm4": "2^702 1^756", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "E7", "fixed_root_rank": 7, "n_fixed_roots": 126, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2, 0, -1, 0, 0, 0, 0], [0, 2, 0, -1, 0, 0, 0], [-1, 0, 2, -1, 0, 0, 0], [0, -1, -1, 2, -1, 0, 0], [0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, -1, 2]], "index": 22, "size": 120, "w_root_basis": [[1, 0, 0, 0, 0, -2, 2, 0], [0, 1, 0, 0, 0, -3, 3, 0], [0, 0, 1, 0, 0, -4, 4, 0], [0, 0, 0, 1, 0, -6, 6, 0], [0, 0, 0, 0, 1, -5, 5, 0], [0, 0, 0, 0, 0, -3, 4, 0], [0, 0, 0, 0, 0, -2, 3, 0], [0, 0, 0, 0, 0, -1, 1, 1]]}, {"charpoly": "z^8 + 6*z^7 + 14*z^6 + 14*z^5 - 14*z^3 - 14*z^2 - 6*z - 1", "cyc": "Phi_1 * Phi_2^7", "det": -1, "rank": 1, "order": 2, "ct_roots": "2^119 1^2", "ct_norm4": "2^1080", "snf": [2, 2, 2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2", "sha": 64, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 128, "detp_over_disc": 64, "fixed_gram": [[2]], "index": 23, "size": 120, "w_root_basis": [[-1, 0, 0, 0, 0, 2, -2, 0], [0, -1, 0, 0, 0, 3, -3, 0], [0, 0, -1, 0, 0, 4, -4, 0], [0, 0, 0, -1, 0, 6, -6, 0], [0, 0, 0, 0, -1, 5, -5, 0], [0, 0, 0, 0, 0, 3, -4, 0], [0, 0, 0, 0, 0, 2, -3, 0], [0, 0, 0, 0, 0, 1, -1, -1]]}, {"charpoly": "z^8 - z^7 + z^6 + 2*z^5 - 2*z^4 + 2*z^3 + z^2 - z + 1", "cyc": "Phi_2^2 * Phi_6^3", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^39 2^3", "ct_norm4": "6^360", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 24, "size": 89600, "w_root_basis": [[1, -1, 0, 0, 0, -1, 1, 1], [1, -1, 0, 1, -1, -2, 2, 1], [2, -2, 0, 1, -1, -2, 2, 1], [2, -3, 0, 2, -1, -4, 3, 2], [2, -2, -1, 2, -1, -3, 2, 2], [1, -2, -1, 2, -1, -2, 2, 1], [1, -2, -1, 2, -1, -1, 1, 1], [0, -1, 0, 1, -1, 0, 0, 1]]}, {"charpoly": "z^8 + z^7 + z^6 - 2*z^5 - 2*z^4 - 2*z^3 + z^2 + z + 1", "cyc": "Phi_1^2 * Phi_3^3", "det": 1, "rank": 2, "order": 3, "ct_roots": "3^78 1^6", "ct_norm4": "3^720", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 27, "detp_over_disc": 9, "fixed_gram": [[14, -9], [-9, 6]], "index": 25, "size": 89600, "w_root_basis": [[-1, 1, 0, 0, 0, 1, -1, -1], [-1, 1, 0, -1, 1, 2, -2, -1], [-2, 2, 0, -1, 1, 2, -2, -1], [-2, 3, 0, -2, 1, 4, -3, -2], [-2, 2, 1, -2, 1, 3, -2, -2], [-1, 2, 1, -2, 1, 2, -2, -1], [-1, 2, 1, -2, 1, 1, -1, -1], [0, 1, 0, -1, 1, 0, 0, -1]]}, {"charpoly": "z^8 + 3*z^7 + 5*z^6 + 4*z^5 - 4*z^3 - 5*z^2 - 3*z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3^3", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^18 3^42 2^3", "ct_norm4": "6^234 3^252", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 54, "detp_over_disc": 9, "fixed_gram": [[6]], "index": 26, "size": 268800, "w_root_basis": [[0, -1, 0, 0, 0, 0, 0, 1], [0, -2, 1, 0, 0, -1, 1, 1], [0, -2, 1, -1, 1, -1, 1, 1], [0, -3, 2, -1, 1, -2, 1, 2], [-1, -2, 2, -1, 1, -2, 1, 2], [-1, -2, 1, 0, 1, -2, 1, 1], [-1, -2, 1, 0, 1, -1, 0, 1], [-1, -1, 1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 3*z^7 + 5*z^6 - 4*z^5 + 4*z^3 - 5*z^2 + 3*z - 1", "cyc": "Phi_1 * Phi_2 * Phi_6^3", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^39 2^2 1^2", "ct_norm4": "6^360", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2]], "index": 27, "size": 268800, "w_root_basis": [[0, 1, 0, 0, 0, 0, 0, -1], [0, 2, -1, 0, 0, 1, -1, -1], [0, 2, -1, 1, -1, 1, -1, -1], [0, 3, -2, 1, -1, 2, -1, -2], [1, 2, -2, 1, -1, 2, -1, -2], [1, 2, -1, 0, -1, 2, -1, -1], [1, 2, -1, 0, -1, 1, 0, -1], [1, 1, -1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 + z^6 - z^5 - 2*z^4 - z^3 + z^2 + 2*z + 1", "cyc": "Phi_2^2 * Phi_18", "det": 1, "rank": 0, "order": 18, "ct_roots": "18^13 2^3", "ct_norm4": "18^120", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 28, "size": 6451200, "w_root_basis": [[0, 2, 0, -1, 0, -1, 1, 0], [0, 2, 0, -1, 0, -1, 1, -1], [1, 3, -1, -1, 0, -2, 2, -1], [0, 4, -1, -1, 0, -3, 3, -2], [0, 3, -1, 0, -1, -2, 2, -1], [0, 2, -1, 0, -1, -1, 2, -1], [0, 2, -1, 0, -1, 0, 1, -1], [0, 1, 0, 0, -1, 0, 1, -1]]}, {"charpoly": "z^8 - 2*z^7 + z^6 + z^5 - 2*z^4 + z^3 + z^2 - 2*z + 1", "cyc": "Phi_1^2 * Phi_9", "det": 1, "rank": 2, "order": 9, "ct_roots": "9^26 1^6", "ct_norm4": "9^240", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 3, "detp_over_disc": 1, "fixed_gram": [[14, -9], [-9, 6]], "index": 29, "size": 6451200, "w_root_basis": [[0, -2, 0, 1, 0, 1, -1, 0], [0, -2, 0, 1, 0, 1, -1, 1], [-1, -3, 1, 1, 0, 2, -2, 1], [0, -4, 1, 1, 0, 3, -3, 2], [0, -3, 1, 0, 1, 2, -2, 1], [0, -2, 1, 0, 1, 1, -2, 1], [0, -2, 1, 0, 1, 0, -1, 1], [0, -1, 0, 0, 1, 0, -1, 1]]}, {"charpoly": "z^8 - z^6 - z^5 + z^3 + z^2 - 1", "cyc": "Phi_1 * Phi_2 * Phi_18", "det": -1, "rank": 1, "order": 18, "ct_roots": "18^13 2^2 1^2", "ct_norm4": "18^120", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2]], "index": 30, "size": 19353600, "w_root_basis": [[0, 1, 0, -1, 0, 2, -1, -1], [0, 1, 0, -1, 0, 3, -3, 0], [0, 2, 0, -1, -1, 4, -3, -1], [0, 3, 0, -2, 0, 5, -5, -1], [1, 2, -1, -1, 0, 4, -4, -1], [0, 1, -1, 0, 0, 3, -3, -1], [0, 1, -1, 0, 0, 2, -2, -1], [0, 1, -1, 0, 0, 1, -1, 0]]}, {"charpoly": "z^8 - z^6 + z^5 - z^3 + z^2 - 1", "cyc": "Phi_1 * Phi_2 * Phi_9", "det": -1, "rank": 1, "order": 18, "ct_roots": "18^6 9^14 2^3", "ct_norm4": "18^78 9^84", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 6, "detp_over_disc": 1, "fixed_gram": [[6]], "index": 31, "size": 19353600, "w_root_basis": [[0, -1, 0, 1, 0, -2, 1, 1], [0, -1, 0, 1, 0, -3, 3, 0], [0, -2, 0, 1, 1, -4, 3, 1], [0, -3, 0, 2, 0, -5, 5, 1], [-1, -2, 1, 1, 0, -4, 4, 1], [0, -1, 1, 0, 0, -3, 3, 1], [0, -1, 1, 0, 0, -2, 2, 1], [0, -1, 1, 0, 0, -1, 1, 0]]}, {"charpoly": "z^8 + 4*z^7 + 10*z^6 + 16*z^5 + 19*z^4 + 16*z^3 + 10*z^2 + 4*z + 1", "cyc": "Phi_3^4", "det": 1, "rank": 0, "order": 3, "ct_roots": "3^80", "ct_norm4": "3^720", "snf": [3, 3, 3, 3], "sha_group": "Z/3 x Z/3 x Z/3 x Z/3", "sha": 81, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 81, "detp_over_disc": 81, "fixed_gram": [], "index": 32, "size": 4480, "w_root_basis": [[-1, 0, 2, -2, 1, 0, 0, 0], [-1, -1, 3, -2, 1, -1, 1, 0], [-1, -1, 3, -3, 2, -1, 1, 0], [-1, -1, 5, -5, 3, -2, 2, 0], [-1, 0, 4, -4, 2, -2, 2, 0], [-1, 0, 3, -3, 2, -2, 2, -1], [0, 0, 2, -2, 1, -1, 1, -1], [0, 0, 1, -1, 0, 0, 1, -1]]}, {"charpoly": "z^8 - 4*z^7 + 10*z^6 - 16*z^5 + 19*z^4 - 16*z^3 + 10*z^2 - 4*z + 1", "cyc": "Phi_6^4", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^40", "ct_norm4": "6^360", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 33, "size": 4480, "w_root_basis": [[1, 0, -2, 2, -1, 0, 0, 0], [1, 1, -3, 2, -1, 1, -1, 0], [1, 1, -3, 3, -2, 1, -1, 0], [1, 1, -5, 5, -3, 2, -2, 0], [1, 0, -4, 4, -2, 2, -2, 0], [1, 0, -3, 3, -2, 2, -2, 1], [0, 0, -2, 2, -1, 1, -1, 1], [0, 0, -1, 1, 0, 0, -1, 1]]}, {"charpoly": "z^8 + 2*z^6 + 3*z^4 + 2*z^2 + 1", "cyc": "Phi_3^2 * Phi_6^2", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^36 3^8", "ct_norm4": "6^356 3^8", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 9, "detp_over_disc": 9, "fixed_gram": [], "index": 34, "size": 403200, "w_root_basis": [[-2, 0, 0, 0, 1, 0, 0, 0], [-3, 0, 1, -1, 1, 1, 0, 0], [-4, 0, 1, -1, 2, 0, 1, -1], [-6, 0, 2, -2, 3, 1, 0, -1], [-5, 0, 2, -2, 3, 0, 0, 0], [-4, -1, 2, -1, 2, 0, 0, 0], [-3, -1, 1, 0, 1, 0, 0, 0], [-2, 0, 1, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 - 2*z^7 + z^6 - 2*z^5 + 4*z^4 - 2*z^3 + z^2 - 2*z + 1", "cyc": "Phi_1^4 * Phi_3^2", "det": 1, "rank": 4, "order": 3, "ct_roots": "3^76 1^12", "ct_norm4": "3^708 1^36", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 9, "fixed_root_type": "2A2", "fixed_root_rank": 4, "n_fixed_roots": 12, "detp": 9, "detp_over_disc": 1, "fixed_gram": [[8, -1, -4, 0], [-1, 4, 0, -2], [-4, 0, 4, -1], [0, -2, -1, 2]], "index": 35, "size": 268800, "w_root_basis": [[1, 1, -1, 1, -1, -1, 1, -1], [2, 2, -2, 1, -2, 0, 1, -1], [2, 2, -2, 2, -3, 0, 1, -2], [3, 3, -4, 3, -4, 0, 2, -3], [3, 2, -4, 3, -3, 0, 1, -2], [2, 1, -3, 3, -3, 0, 1, -1], [1, 1, -2, 2, -2, 0, 1, -1], [0, 1, -1, 1, -1, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 + z^6 + 2*z^5 + 4*z^4 + 2*z^3 + z^2 + 2*z + 1", "cyc": "Phi_2^4 * Phi_6^2", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^38 2^6", "ct_norm4": "6^354 2^18", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 16, "fixed_gram": [], "index": 36, "size": 268800, "w_root_basis": [[-1, -1, 1, -1, 1, 1, -1, 1], [-2, -2, 2, -1, 2, 0, -1, 1], [-2, -2, 2, -2, 3, 0, -1, 2], [-3, -3, 4, -3, 4, 0, -2, 3], [-3, -2, 4, -3, 3, 0, -1, 2], [-2, -1, 3, -3, 3, 0, -1, 1], [-1, -1, 2, -2, 2, 0, -1, 1], [0, -1, 1, -1, 1, 0, 0, 0]]}, {"charpoly": "z^8 - z^6 - z^2 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^35 3^6 2^3 1^6", "ct_norm4": "6^350 3^8 2^18", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 12, "detp_over_disc": 4, "fixed_gram": [[6, -3], [-3, 2]], "index": 37, "size": 1612800, "w_root_basis": [[-2, 1, 1, 0, -1, 1, 0, -1], [-2, 2, 0, 1, -2, 1, 0, -1], [-3, 2, 1, 1, -2, 1, 0, -2], [-4, 4, 1, 1, -3, 2, -1, -2], [-4, 3, 1, 1, -2, 1, -1, -1], [-3, 3, 1, 0, -1, 0, 0, -1], [-2, 2, 1, 0, -1, 0, 0, 0], [-1, 1, 0, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 + 2*z^6 + 2*z^5 - 2*z^3 - 2*z^2 - 2*z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_4^2", "det": -1, "rank": 1, "order": 4, "ct_roots": "4^54 2^11 1^2", "ct_norm4": "4^534 2^12", "snf": [4, 4], "sha_group": "Z/4 x Z/4", "sha": 16, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 32, "detp_over_disc": 16, "fixed_gram": [[2]], "index": 38, "size": 453600, "w_root_basis": [[-2, -1, 2, 0, 0, 0, 0, -1], [-2, -2, 3, 0, 0, 0, 0, -1], [-3, -3, 3, 1, 0, 0, 0, -2], [-5, -4, 5, 1, 0, 0, 0, -2], [-4, -3, 4, 1, 0, 0, -1, -1], [-3, -2, 3, 1, 0, -1, 0, -1], [-2, -1, 2, 0, 1, -1, 0, -1], [-1, 0, 1, 0, 0, 0, 0, -1]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^6 - 2*z^5 + 2*z^3 - 2*z^2 + 2*z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_4^2", "det": -1, "rank": 3, "order": 4, "ct_roots": "4^54 2^9 1^6", "ct_norm4": "4^534 2^6 1^12", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "3A1", "fixed_root_rank": 3, "n_fixed_roots": 6, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[6, 0, -4], [0, 4, -2], [-4, -2, 4]], "index": 39, "size": 453600, "w_root_basis": [[2, 1, -2, 0, 0, 0, 0, 1], [2, 2, -3, 0, 0, 0, 0, 1], [3, 3, -3, -1, 0, 0, 0, 2], [5, 4, -5, -1, 0, 0, 0, 2], [4, 3, -4, -1, 0, 0, 1, 1], [3, 2, -3, -1, 0, 1, 0, 1], [2, 1, -2, 0, -1, 1, 0, 1], [1, 0, -1, 0, 0, 0, 0, 1]]}, {"charpoly": "z^8 - 3*z^7 + 5*z^6 - 6*z^5 + 6*z^4 - 6*z^3 + 5*z^2 - 3*z + 1", "cyc": "Phi_1^2 * Phi_3 * Phi_6^2", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^36 3^6 1^6", "ct_norm4": "6^356 3^8", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 3, "detp_over_disc": 1, "fixed_gram": [[6, -3], [-3, 2]], "index": 40, "size": 806400, "w_root_basis": [[-1, 1, 0, 0, -1, 1, 1, -1], [-2, 1, 0, 1, -2, 1, 1, 0], [-2, 1, 0, 1, -2, 1, 2, -1], [-4, 1, 0, 2, -3, 2, 2, -1], [-3, 1, 0, 1, -2, 2, 1, 0], [-2, 0, 0, 1, -2, 2, 1, 0], [-1, 0, -1, 1, -1, 1, 1, 0], [0, 0, -1, 1, -1, 1, 0, 0]]}, {"charpoly": "z^8 + 3*z^7 + 5*z^6 + 6*z^5 + 6*z^4 + 6*z^3 + 5*z^2 + 3*z + 1", "cyc": "Phi_2^2 * Phi_3^2 * Phi_6", "det": 1, "rank": 0, "order": 6, "ct_roots": "6^35 3^8 2^3", "ct_norm4": "6^356 3^8", "snf": [6, 6], "sha_group": "Z/6 x Z/6", "sha": 36, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 36, "detp_over_disc": 36, "fixed_gram": [], "index": 41, "size": 806400, "w_root_basis": [[1, -1, 0, 0, 1, -1, -1, 1], [2, -1, 0, -1, 2, -1, -1, 0], [2, -1, 0, -1, 2, -1, -2, 1], [4, -1, 0, -2, 3, -2, -2, 1], [3, -1, 0, -1, 2, -2, -1, 0], [2, 0, 0, -1, 2, -2, -1, 0], [1, 0, 1, -1, 1, -1, -1, 0], [0, 0, 1, -1, 1, -1, 0, 0]]}, {"charpoly": "z^8 - z^7 - z^6 + 2*z^5 - 2*z^3 + z^2 + z - 1", "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_12", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^18 6^3 2^2 1^2", "ct_norm4": "12^178 6^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2]], "index": 42, "size": 14515200, "w_root_basis": [[0, 1, -1, 0, 1, -1, 1, -1], [-1, 1, -1, 0, 1, -1, 2, -1], [-1, 1, -1, 0, 2, -2, 2, -1], [-2, 1, -2, 1, 2, -2, 3, -2], [-2, 1, -1, 1, 1, -2, 3, -2], [-2, 1, -1, 1, 1, -2, 2, -1], [-1, 1, -1, 1, 0, -1, 1, 0], [0, 0, -1, 1, 0, -1, 1, 0]]}, {"charpoly": "z^8 + z^7 - z^6 - 2*z^5 + 2*z^3 + z^2 - z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_12", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^18 6^2 3^2 2^3", "ct_norm4": "12^178 6^2 3^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 6, "detp_over_disc": 1, "fixed_gram": [[6]], "index": 43, "size": 14515200, "w_root_basis": [[0, -1, 1, 0, -1, 1, -1, 1], [1, -1, 1, 0, -1, 1, -2, 1], [1, -1, 1, 0, -2, 2, -2, 1], [2, -1, 2, -1, -2, 2, -3, 2], [2, -1, 1, -1, -1, 2, -3, 2], [2, -1, 1, -1, -1, 2, -2, 1], [1, -1, 1, -1, 0, 1, -1, 0], [0, 0, 1, -1, 0, 1, -1, 0]]}, {"charpoly": "z^8 - z^6 - z^2 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^34 3^8 2^6", "ct_norm4": "6^351 3^6 2^15 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[28, -18], [-18, 12]], "index": 44, "size": 3225600, "w_root_basis": [[2, 0, -2, 1, 0, -1, 0, 1], [3, 0, -3, 2, -1, -1, 1, 0], [4, -1, -4, 3, -1, -1, 0, 1], [6, -1, -5, 4, -2, -2, 1, 1], [5, 0, -4, 3, -2, -1, 0, 1], [3, 0, -3, 3, -2, -1, 0, 1], [2, 0, -2, 2, -1, -1, 0, 1], [1, 0, -1, 1, -1, 0, 0, 1]]}, {"charpoly": "z^8 - z^6 - 2*z^5 + 2*z^3 + z^2 - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_3^2", "det": -1, "rank": 3, "order": 6, "ct_roots": "6^18 3^40 2^3 1^6", "ct_norm4": "6^228 3^252 2^18", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 18, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 18, "detp_over_disc": 1, "fixed_gram": [[8, -5, -2], [-5, 8, -1], [-2, -1, 2]], "index": 45, "size": 1612800, "w_root_basis": [[0, 0, 1, -2, 2, -1, 1, -1], [0, -1, 1, -2, 3, -2, 1, 0], [0, -1, 2, -3, 3, -2, 2, -1], [0, -2, 2, -4, 5, -3, 3, -1], [0, -1, 1, -3, 4, -3, 3, -1], [-1, -1, 1, -2, 3, -2, 2, -1], [0, -1, 0, -1, 2, -1, 1, -1], [0, 0, 0, -1, 1, 0, 0, 0]]}, {"charpoly": "z^8 - z^6 + 2*z^5 - 2*z^3 + z^2 - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_6^2", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^38 2^5 1^2", "ct_norm4": "6^354 2^18", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 8, "detp_over_disc": 4, "fixed_gram": [[2]], "index": 46, "size": 1612800, "w_root_basis": [[0, 0, -1, 2, -2, 1, -1, 1], [0, 1, -1, 2, -3, 2, -1, 0], [0, 1, -2, 3, -3, 2, -2, 1], [0, 2, -2, 4, -5, 3, -3, 1], [0, 1, -1, 3, -4, 3, -3, 1], [1, 1, -1, 2, -3, 2, -2, 1], [0, 1, 0, 1, -2, 1, -1, 1], [0, 0, 0, 1, -1, 0, 0, 0]]}, {"charpoly": "z^8 - z^7 + z^6 - z^5 + z^4 - z^3 + z^2 - z + 1", "cyc": "Phi_6 * Phi_18", "det": 1, "rank": 0, "order": 18, "ct_roots": "18^13 6", "ct_norm4": "18^120", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 47, "size": 12902400, "w_root_basis": [[-1, 1, 1, -2, 1, 1, -1, 1], [-1, 1, 2, -3, 2, 0, -1, 2], [-2, 1, 3, -4, 2, 1, -1, 2], [-2, 2, 4, -6, 3, 1, -1, 3], [-2, 2, 3, -5, 3, 0, 0, 2], [-2, 2, 3, -4, 2, 0, 0, 1], [-1, 2, 2, -3, 1, 0, 0, 1], [-1, 1, 1, -1, 0, 0, 0, 1]]}, {"charpoly": "z^8 + z^7 + z^6 + z^5 + z^4 + z^3 + z^2 + z + 1", "cyc": "Phi_3 * Phi_9", "det": 1, "rank": 0, "order": 9, "ct_roots": "9^26 3^2", "ct_norm4": "9^240", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 9, "detp_over_disc": 9, "fixed_gram": [], "index": 48, "size": 12902400, "w_root_basis": [[1, -1, -1, 2, -1, -1, 1, -1], [1, -1, -2, 3, -2, 0, 1, -2], [2, -1, -3, 4, -2, -1, 1, -2], [2, -2, -4, 6, -3, -1, 1, -3], [2, -2, -3, 5, -3, 0, 0, -2], [2, -2, -3, 4, -2, 0, 0, -1], [1, -2, -2, 3, -1, 0, 0, -1], [1, -1, -1, 1, 0, 0, 0, -1]]}, {"charpoly": "z^8 + 3*z^7 + 3*z^6 + z^5 + z^3 + 3*z^2 + 3*z + 1", "cyc": "Phi_2^4 * Phi_10", "det": 1, "rank": 0, "order": 10, "ct_roots": "10^22 2^10", "ct_norm4": "10^213 2^15", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 16, "fixed_gram": [], "index": 49, "size": 580608, "w_root_basis": [[-1, -1, -1, 2, 0, -1, 0, 0], [-1, -1, -2, 3, -1, 0, -1, 1], [-1, -1, -3, 4, -1, -1, 0, 0], [-1, -2, -4, 6, -2, -1, -1, 1], [-1, -1, -3, 5, -2, -1, -1, 1], [-1, 0, -2, 3, -1, -1, -1, 1], [-1, 0, -1, 2, -1, 0, -1, 0], [0, 0, -1, 1, 0, 0, -1, 0]]}, {"charpoly": "z^8 - 3*z^7 + 3*z^6 - z^5 - z^3 + 3*z^2 - 3*z + 1", "cyc": "Phi_1^4 * Phi_5", "det": 1, "rank": 4, "order": 5, "ct_roots": "5^44 1^20", "ct_norm4": "5^426 1^30", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 5, "fixed_root_type": "A4", "fixed_root_rank": 4, "n_fixed_roots": 20, "detp": 5, "detp_over_disc": 1, "fixed_gram": [[6, 1, -4, 1], [1, 6, -6, 2], [-4, -6, 8, -3], [1, 2, -3, 2]], "index": 50, "size": 580608, "w_root_basis": [[1, 1, 1, -2, 0, 1, 0, 0], [1, 1, 2, -3, 1, 0, 1, -1], [1, 1, 3, -4, 1, 1, 0, 0], [1, 2, 4, -6, 2, 1, 1, -1], [1, 1, 3, -5, 2, 1, 1, -1], [1, 0, 2, -3, 1, 1, 1, -1], [1, 0, 1, -2, 1, 0, 1, 0], [0, 0, 1, -1, 0, 0, 1, 0]]}, {"charpoly": "z^8 + 3*z^7 + 2*z^6 - z^5 + z^3 - 2*z^2 - 3*z - 1", "cyc": "Phi_1 * Phi_2^5 * Phi_6", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^28 2^35 1^2", "ct_norm4": "6^315 2^135", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 32, "detp_over_disc": 16, "fixed_gram": [[2]], "index": 51, "size": 80640, "w_root_basis": [[1, 1, -1, 0, -1, 1, 0, -1], [2, 0, -1, 0, -1, 1, 0, -1], [2, 1, -2, 0, -1, 1, 0, -1], [3, 1, -2, -1, -1, 2, 0, -2], [2, 0, -2, 0, -1, 2, 0, -2], [2, 0, -2, 0, 0, 1, 0, -2], [2, 0, -2, 0, 0, 1, 0, -1], [1, 0, -1, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 - 3*z^7 + 2*z^6 + z^5 - z^3 - 2*z^2 + 3*z - 1", "cyc": "Phi_1^5 * Phi_2 * Phi_3", "det": -1, "rank": 5, "order": 6, "ct_roots": "6^12 3^32 2^21 1^30", "ct_norm4": "6^204 3^222 2^90 1^90", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "A5", "fixed_root_rank": 5, "n_fixed_roots": 30, "detp": 6, "detp_over_disc": 1, "fixed_gram": [[10, 2, -7, -1, 3], [2, 4, 0, -2, -1], [-7, 0, 8, -1, -4], [-1, -2, -1, 2, 0], [3, -1, -4, 0, 4]], "index": 52, "size": 80640, "w_root_basis": [[-1, -1, 1, 0, 1, -1, 0, 1], [-2, 0, 1, 0, 1, -1, 0, 1], [-2, -1, 2, 0, 1, -1, 0, 1], [-3, -1, 2, 1, 1, -2, 0, 2], [-2, 0, 2, 0, 1, -2, 0, 2], [-2, 0, 2, 0, 0, -1, 0, 2], [-2, 0, 2, 0, 0, -1, 0, 1], [-1, 0, 1, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 + z^7 - z^6 - z^5 + z^3 + z^2 - z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_10", "det": -1, "rank": 1, "order": 10, "ct_roots": "10^22 2^9 1^2", "ct_norm4": "10^213 2^15", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 8, "detp_over_disc": 4, "fixed_gram": [[2]], "index": 53, "size": 5806080, "w_root_basis": [[0, 1, 1, -1, 1, -2, 1, -1], [0, 1, 1, -1, 2, -3, 1, -1], [0, 2, 1, -2, 3, -4, 2, -2], [-1, 2, 2, -2, 4, -6, 3, -3], [-1, 1, 2, -2, 4, -5, 2, -2], [-1, 1, 1, -1, 3, -4, 1, -1], [-1, 1, 1, -1, 2, -2, 0, -1], [0, 0, 0, 0, 1, -1, 0, -1]]}, {"charpoly": "z^8 - z^7 - z^6 + z^5 - z^3 + z^2 + z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_5", "det": -1, "rank": 3, "order": 10, "ct_roots": "10^10 5^24 2^7 1^6", "ct_norm4": "10^138 5^150 2^12 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 10, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 10, "detp_over_disc": 1, "fixed_gram": [[6, -4, -3], [-4, 8, 1], [-3, 1, 2]], "index": 54, "size": 5806080, "w_root_basis": [[0, -1, -1, 1, -1, 2, -1, 1], [0, -1, -1, 1, -2, 3, -1, 1], [0, -2, -1, 2, -3, 4, -2, 2], [1, -2, -2, 2, -4, 6, -3, 3], [1, -1, -2, 2, -4, 5, -2, 2], [1, -1, -1, 1, -3, 4, -1, 1], [1, -1, -1, 1, -2, 2, 0, 1], [0, 0, 0, 0, -1, 1, 0, 1]]}, {"charpoly": "z^8 - z^5 - z^3 + 1", "cyc": "Phi_1^2 * Phi_3 * Phi_5", "det": 1, "rank": 2, "order": 15, "ct_roots": "15^10 5^14 3^6 1^2", "ct_norm4": "15^124 5^54 3^10", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 15, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 15, "detp_over_disc": 1, "fixed_gram": [[2, -5], [-5, 20]], "index": 55, "size": 11612160, "w_root_basis": [[1, -1, 1, 0, -1, 0, 0, 1], [2, -1, 1, -1, 0, 0, -1, 2], [2, -2, 2, -1, -1, 1, -1, 2], [3, -3, 3, -2, 0, 0, -1, 3], [2, -3, 2, -1, 0, 0, -1, 3], [1, -2, 2, -1, 0, 0, -1, 3], [0, -1, 2, -1, 0, 0, -1, 2], [0, -1, 1, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 + z^5 + z^3 + 1", "cyc": "Phi_2^2 * Phi_6 * Phi_10", "det": 1, "rank": 0, "order": 30, "ct_roots": "30^5 10^7 6^3 2", "ct_norm4": "30^62 10^27 6^5", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 56, "size": 11612160, "w_root_basis": [[-1, 1, -1, 0, 1, 0, 0, -1], [-2, 1, -1, 1, 0, 0, 1, -2], [-2, 2, -2, 1, 1, -1, 1, -2], [-3, 3, -3, 2, 0, 0, 1, -3], [-2, 3, -2, 1, 0, 0, 1, -3], [-1, 2, -2, 1, 0, 0, 1, -3], [0, 1, -2, 1, 0, 0, 1, -2], [0, 1, -1, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 + 2*z^7 + 2*z^6 + z^5 - z^3 - 2*z^2 - 2*z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_5", "det": -1, "rank": 1, "order": 30, "ct_roots": "30^2 15^6 10^4 6^2 5^6 3^2 2", "ct_norm4": "30^40 15^44 10^18 6^4 5^18 3^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 30, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 30, "detp_over_disc": 1, "fixed_gram": [[30]], "index": 57, "size": 11612160, "w_root_basis": [[-1, 0, 2, -2, 1, 1, -1, 0], [-1, 0, 3, -3, 2, 0, 0, -1], [-1, 0, 4, -4, 2, 1, -1, 0], [-2, 1, 6, -6, 3, 1, -1, -1], [-1, 1, 5, -5, 2, 1, -1, -1], [-1, 0, 4, -3, 1, 1, -1, -1], [0, 0, 2, -2, 1, 1, -1, -1], [0, 0, 1, -1, 0, 1, 0, -1]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^6 - z^5 + z^3 - 2*z^2 + 2*z - 1", "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_10", "det": -1, "rank": 1, "order": 30, "ct_roots": "30^5 10^7 6^3 1^2", "ct_norm4": "30^62 10^27 6^5", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2]], "index": 58, "size": 11612160, "w_root_basis": [[1, 0, -2, 2, -1, -1, 1, 0], [1, 0, -3, 3, -2, 0, 0, 1], [1, 0, -4, 4, -2, -1, 1, 0], [2, -1, -6, 6, -3, -1, 1, 1], [1, -1, -5, 5, -2, -1, 1, 1], [1, 0, -4, 3, -1, -1, 1, 1], [0, 0, -2, 2, -1, -1, 1, 1], [0, 0, -1, 1, 0, -1, 0, 1]]}, {"charpoly": "z^8 - z^7 - z + 1", "cyc": "Phi_1^2 * Phi_7", "det": 1, "rank": 2, "order": 7, "ct_roots": "7^34 1^2", "ct_norm4": "7^308 1^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 7, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 7, "detp_over_disc": 1, "fixed_gram": [[32, -11], [-11, 4]], "index": 59, "size": 24883200, "w_root_basis": [[0, 0, 1, 0, 0, 0, -1, 0], [1, 1, 1, 0, -1, 0, -1, 0], [0, 1, 2, 0, -1, 0, -1, -1], [1, 2, 2, 0, -1, -1, -1, -1], [1, 2, 2, -1, 0, -1, -1, -1], [0, 2, 2, -1, 0, -1, -1, 0], [0, 2, 1, -1, 0, 0, -1, 0], [0, 1, 1, -1, 0, 0, 0, 0]]}, {"charpoly": "z^8 + z^7 + z + 1", "cyc": "Phi_2^2 * Phi_14", "det": 1, "rank": 0, "order": 14, "ct_roots": "14^17 2", "ct_norm4": "14^154 2^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 60, "size": 24883200, "w_root_basis": [[0, 0, -1, 0, 0, 0, 1, 0], [-1, -1, -1, 0, 1, 0, 1, 0], [0, -1, -2, 0, 1, 0, 1, 1], [-1, -2, -2, 0, 1, 1, 1, 1], [-1, -2, -2, 1, 0, 1, 1, 1], [0, -2, -2, 1, 0, 1, 1, 0], [0, -2, -1, 1, 0, 0, 1, 0], [0, -1, -1, 1, 0, 0, 0, 0]]}, {"charpoly": "z^8 + z^7 - z - 1", "cyc": "Phi_1 * Phi_2 * Phi_7", "det": -1, "rank": 1, "order": 14, "ct_roots": "14^8 7^18 2", "ct_norm4": "14^100 7^108 2^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 14, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 14, "detp_over_disc": 1, "fixed_gram": [[14]], "index": 61, "size": 24883200, "w_root_basis": [[0, 0, -1, 0, 1, -1, 1, -1], [0, 1, -1, -1, 1, 0, 1, -2], [0, 1, -2, -1, 2, -1, 2, -2], [0, 1, -2, -2, 3, -1, 3, -4], [0, 1, -2, -1, 2, -1, 3, -4], [0, 1, -1, -1, 1, -1, 3, -3], [-1, 1, 0, -1, 1, -1, 2, -2], [-1, 0, 0, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 - z^7 + z - 1", "cyc": "Phi_1 * Phi_2 * Phi_14", "det": -1, "rank": 1, "order": 14, "ct_roots": "14^17 1^2", "ct_norm4": "14^154 2^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 2, "detp_over_disc": 1, "fixed_gram": [[2]], "index": 62, "size": 24883200, "w_root_basis": [[0, 0, 1, 0, -1, 1, -1, 1], [0, -1, 1, 1, -1, 0, -1, 2], [0, -1, 2, 1, -2, 1, -2, 2], [0, -1, 2, 2, -3, 1, -3, 4], [0, -1, 2, 1, -2, 1, -3, 4], [0, -1, 1, 1, -1, 1, -3, 3], [1, -1, 0, 1, -1, 1, -2, 2], [1, 0, 0, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 + 2*z^6 - 2*z^2 - 1", "cyc": "Phi_1 * Phi_2 * Phi_4^3", "det": -1, "rank": 1, "order": 4, "ct_roots": "4^59 2^2", "ct_norm4": "4^539 2 1^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[4]], "index": 63, "size": 907200, "w_root_basis": [[-1, 1, 1, -1, 0, -1, 2, -1], [-1, 1, 1, 0, -1, -2, 3, -1], [-2, 2, 2, -1, -1, -2, 3, -1], [-3, 2, 3, -1, -1, -4, 5, -1], [-3, 2, 3, -1, -1, -3, 4, -1], [-3, 1, 2, 0, -1, -2, 3, -1], [-2, 0, 2, 0, -1, -1, 2, -1], [-1, 0, 1, 0, -1, 0, 1, 0]]}, {"charpoly": "z^8 - 2*z^7 + z^6 + 2*z^5 - 4*z^4 + 2*z^3 + z^2 - 2*z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_6^2", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^38 2^4 1^4", "ct_norm4": "6^354 2^16 1^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[26, -16], [-16, 10]], "index": 64, "size": 2419200, "w_root_basis": [[1, -1, 0, 1, -1, 1, -1, -1], [1, 0, 0, 1, -2, 2, -2, -1], [1, -1, 0, 2, -2, 2, -3, -1], [1, -1, 0, 3, -4, 4, -4, -2], [0, -1, 1, 2, -3, 3, -3, -2], [0, -1, 1, 1, -2, 3, -3, -1], [0, -1, 0, 1, -1, 2, -2, -1], [0, -1, 0, 1, -1, 1, -1, 0]]}, {"charpoly": "z^8 + 2*z^7 + z^6 - 2*z^5 - 4*z^4 - 2*z^3 + z^2 + 2*z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_3^2", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^28 3^20 2^6", "ct_norm4": "6^312 3^84 2^18", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 36, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 36, "detp_over_disc": 1, "fixed_gram": [[222, -36], [-36, 6]], "index": 65, "size": 2419200, "w_root_basis": [[-1, 1, 0, -1, 1, -1, 1, 1], [-1, 0, 0, -1, 2, -2, 2, 1], [-1, 1, 0, -2, 2, -2, 3, 1], [-1, 1, 0, -3, 4, -4, 4, 2], [0, 1, -1, -2, 3, -3, 3, 2], [0, 1, -1, -1, 2, -3, 3, 1], [0, 1, 0, -1, 1, -2, 2, 1], [0, 1, 0, -1, 1, -1, 1, 0]]}, {"charpoly": "z^8 - z^6 + z^2 - 1", "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_12", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^19 4^2 2^2", "ct_norm4": "12^177 4^8 2 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[4]], "index": 66, "size": 29030400, "w_root_basis": [[0, -1, 1, 1, -2, 1, 0, 0], [0, -1, 1, 1, -3, 2, 1, -1], [1, -2, 1, 2, -4, 2, 1, -1], [1, -2, 1, 3, -6, 3, 2, -2], [1, -1, 1, 2, -5, 2, 2, -1], [1, 0, 1, 1, -4, 2, 1, -1], [0, 0, 1, 1, -3, 1, 1, -1], [0, 0, 1, 0, -1, 0, 1, -1]]}, {"charpoly": "z^8 - 2*z^7 - 2*z^6 + 6*z^5 - 6*z^3 + 2*z^2 + 2*z - 1", "cyc": "Phi_1^5 * Phi_2^3", "det": -1, "rank": 5, "order": 2, "ct_roots": "2^107 1^26", "ct_norm4": "2^1044 1^72", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "D4 + A1", "fixed_root_rank": 5, "n_fixed_roots": 26, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[14, 0, -8, 6, -2], [0, 2, -1, 0, 0], [-8, -1, 8, -7, 1], [6, 0, -7, 8, -2], [-2, 0, 1, -2, 2]], "index": 67, "size": 37800, "w_root_basis": [[-1, 0, 0, 1, -1, 1, -1, 1], [0, 1, -1, 1, -1, 1, -1, 1], [0, 0, -1, 2, -2, 2, -2, 2], [0, 0, -2, 3, -2, 2, -2, 2], [0, 0, -2, 3, -2, 2, -2, 1], [0, 0, -1, 2, -2, 2, -1, 0], [0, 0, -1, 2, -2, 1, 0, 0], [0, 0, 0, 1, -1, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 - 2*z^6 - 6*z^5 + 6*z^3 + 2*z^2 - 2*z - 1", "cyc": "Phi_1^3 * Phi_2^5", "det": -1, "rank": 3, "order": 2, "ct_roots": "2^117 1^6", "ct_norm4": "2^1074 1^12", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "3A1", "fixed_root_rank": 3, "n_fixed_roots": 6, "detp": 32, "detp_over_disc": 4, "fixed_gram": [[2, -2, 0], [-2, 12, -4], [0, -4, 2]], "index": 68, "size": 37800, "w_root_basis": [[1, 0, 0, -1, 1, -1, 1, -1], [0, -1, 1, -1, 1, -1, 1, -1], [0, 0, 1, -2, 2, -2, 2, -2], [0, 0, 2, -3, 2, -2, 2, -2], [0, 0, 2, -3, 2, -2, 2, -1], [0, 0, 1, -2, 2, -2, 1, 0], [0, 0, 1, -2, 2, -1, 0, 0], [0, 0, 0, -1, 1, 0, 0, 0]]}, {"charpoly": "z^8 - 2*z^7 + z^6 - z^2 + 2*z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6", "det": -1, "rank": 3, "order": 6, "ct_roots": "6^35 3^6 2^2 1^8", "ct_norm4": "6^344 3^20 2^12 1^12", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "A2 + A1", "fixed_root_rank": 3, "n_fixed_roots": 8, "detp": 6, "detp_over_disc": 1, "fixed_gram": [[50, -3, -19], [-3, 2, 0], [-19, 0, 8]], "index": 69, "size": 4838400, "w_root_basis": [[0, 0, 1, 0, -1, 1, 0, -1], [0, 1, 1, 0, -2, 2, -1, 0], [0, 0, 1, 1, -3, 3, -1, -1], [0, 0, 2, 1, -4, 4, -2, 0], [1, 0, 1, 1, -3, 3, -2, 0], [1, 0, 0, 1, -2, 2, -1, 0], [1, 0, 0, 1, -2, 1, 0, 0], [1, 0, 0, 0, -1, 1, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 + z^6 - z^2 - 2*z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^37 3^2 2^6", "ct_norm4": "6^352 3^4 2^18", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 24, "detp_over_disc": 4, "fixed_gram": [[6]], "index": 70, "size": 4838400, "w_root_basis": [[0, 0, -1, 0, 1, -1, 0, 1], [0, -1, -1, 0, 2, -2, 1, 0], [0, 0, -1, -1, 3, -3, 1, 1], [0, 0, -2, -1, 4, -4, 2, 0], [-1, 0, -1, -1, 3, -3, 2, 0], [-1, 0, 0, -1, 2, -2, 1, 0], [-1, 0, 0, -1, 2, -1, 0, 0], [-1, 0, 0, 0, 1, -1, 0, 0]]}, {"charpoly": "z^8 + 3*z^7 + 2*z^6 - 3*z^5 - 6*z^4 - 3*z^3 + 2*z^2 + 3*z + 1", "cyc": "Phi_1^2 * Phi_2^4 * Phi_3", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^24 3^8 2^36", "ct_norm4": "6^312 3^6 2^132 1^6", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 48, "detp_over_disc": 4, "fixed_gram": [[28, -10], [-10, 4]], "index": 71, "size": 100800, "w_root_basis": [[1, 0, -1, 0, 1, -2, 1, 1], [2, 0, -1, 0, 1, -3, 2, 0], [3, 0, -2, 0, 1, -3, 2, 1], [4, 1, -2, -1, 2, -5, 3, 1], [3, 1, -2, 0, 1, -4, 2, 1], [2, 0, -1, 0, 1, -3, 1, 1], [2, 0, -1, 0, 1, -2, 0, 1], [1, 0, 0, 0, 0, -1, 0, 1]]}, {"charpoly": "z^8 - 3*z^7 + 2*z^6 + 3*z^5 - 6*z^4 + 3*z^3 + 2*z^2 - 3*z + 1", "cyc": "Phi_1^4 * Phi_2^2 * Phi_6", "det": 1, "rank": 4, "order": 6, "ct_roots": "6^28 2^24 1^24", "ct_norm4": "6^315 2^123 1^24", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "D4", "fixed_root_rank": 4, "n_fixed_roots": 24, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[6, -3, -2, 1], [-3, 6, 0, -2], [-2, 0, 4, -2], [1, -2, -2, 2]], "index": 72, "size": 100800, "w_root_basis": [[-1, 0, 1, 0, -1, 2, -1, -1], [-2, 0, 1, 0, -1, 3, -2, 0], [-3, 0, 2, 0, -1, 3, -2, -1], [-4, -1, 2, 1, -2, 5, -3, -1], [-3, -1, 2, 0, -1, 4, -2, -1], [-2, 0, 1, 0, -1, 3, -1, -1], [-2, 0, 1, 0, -1, 2, 0, -1], [-1, 0, 0, 0, 0, 1, 0, -1]]}, {"charpoly": "z^8 + z^7 + z^5 - z^3 - z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^10 6^8 4^15 2^6", "ct_norm4": "12^138 6^39 4^63 2^8 1^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[4]], "index": 73, "size": 3628800, "w_root_basis": [[-2, -1, 1, 1, -1, 0, 1, -1], [-3, -2, 1, 2, -1, 0, 0, 0], [-4, -2, 2, 2, -1, -1, 1, -1], [-5, -4, 2, 4, -2, -1, 1, -1], [-4, -4, 2, 3, -1, -1, 1, -1], [-3, -3, 1, 3, -1, -1, 1, -1], [-2, -2, 1, 2, -1, 0, 0, -1], [-1, -1, 0, 1, 0, 0, 0, -1]]}, {"charpoly": "z^8 - z^7 - z^5 + z^3 + z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4", "det": -1, "rank": 3, "order": 12, "ct_roots": "12^10 6^2 4^15 3^12 2^4 1^4", "ct_norm4": "12^138 6^26 4^63 3^26 2^3 1^12", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[20, -8, 0], [-8, 4, -1], [0, -1, 2]], "index": 74, "size": 3628800, "w_root_basis": [[2, 1, -1, -1, 1, 0, -1, 1], [3, 2, -1, -2, 1, 0, 0, 0], [4, 2, -2, -2, 1, 1, -1, 1], [5, 4, -2, -4, 2, 1, -1, 1], [4, 4, -2, -3, 1, 1, -1, 1], [3, 3, -1, -3, 1, 1, -1, 1], [2, 2, -1, -2, 1, 0, 0, 1], [1, 1, 0, -1, 0, 0, 0, 1]]}, {"charpoly": "z^8 - z^6 - z^2 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6", "det": 1, "rank": 2, "order": 6, "ct_roots": "6^37 3^2 2^5 1^2", "ct_norm4": "6^350 3^8 2^18", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[2, -2], [-2, 8]], "index": 75, "size": 14515200, "w_root_basis": [[-1, 2, 0, -1, 1, 0, -1, 0], [-1, 3, -1, 0, 0, 0, -1, 0], [-2, 3, -1, 0, 1, 0, -2, 0], [-3, 5, -1, 0, 0, 1, -3, 0], [-3, 4, 0, 0, 0, 0, -2, 0], [-3, 3, 0, 0, 0, 0, -1, 0], [-2, 2, 0, 0, 0, 0, -1, 1], [-1, 1, 0, 0, 0, 0, 0, 0]]}, {"charpoly": "z^8 + 4*z^6 + 6*z^4 + 4*z^2 + 1", "cyc": "Phi_4^4", "det": 1, "rank": 0, "order": 4, "ct_roots": "4^60", "ct_norm4": "4^540", "snf": [2, 2, 2, 2], "sha_group": "Z/2 x Z/2 x Z/2 x Z/2", "sha": 16, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 16, "fixed_gram": [], "index": 76, "size": 15120, "w_root_basis": [[0, 1, 1, -2, 1, 0, 1, -2], [0, 1, 1, -3, 2, 1, 0, -2], [0, 2, 2, -4, 2, 1, 0, -3], [0, 2, 3, -6, 4, 1, 0, -4], [0, 1, 3, -5, 3, 1, 0, -3], [0, 0, 2, -3, 2, 1, 0, -3], [-1, 0, 2, -2, 1, 1, 0, -2], [0, 0, 1, -1, 0, 1, 0, -1]]}, {"charpoly": "z^8 - 2*z^6 + 3*z^4 - 2*z^2 + 1", "cyc": "Phi_12^2", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^20", "ct_norm4": "12^180", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 77, "size": 2419200, "w_root_basis": [[0, 1, 1, -2, 2, -2, 1, 0], [0, 0, 2, -3, 3, -2, 1, 0], [-1, 1, 3, -4, 4, -3, 1, 0], [-1, 0, 4, -5, 6, -5, 2, 0], [-1, 0, 4, -4, 4, -4, 2, 0], [-1, 0, 3, -3, 3, -3, 2, -1], [-1, 0, 2, -2, 2, -2, 2, -1], [0, 0, 1, -1, 1, -1, 1, -1]]}, {"charpoly": "z^8 + 2*z^4 + 1", "cyc": "Phi_8^2", "det": 1, "rank": 0, "order": 8, "ct_roots": "8^30", "ct_norm4": "8^270", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 78, "size": 3628800, "w_root_basis": [[-2, 0, 1, 0, 0, -1, 1, 1], [-3, 1, 1, -1, 1, -1, 1, 1], [-4, 1, 2, -1, 0, -1, 2, 1], [-5, 2, 2, -2, 1, -2, 3, 2], [-4, 1, 2, -2, 1, -1, 2, 2], [-3, 1, 2, -2, 1, -1, 1, 2], [-2, 1, 2, -2, 1, -1, 1, 1], [-1, 0, 1, -1, 1, -1, 1, 0]]}, {"charpoly": "z^8 - z^4 + 1", "cyc": "Phi_24", "det": 1, "rank": 0, "order": 24, "ct_roots": "24^10", "ct_norm4": "24^90", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 79, "size": 29030400, "w_root_basis": [[0, -1, 0, 0, 1, -1, 2, -2], [0, -1, 1, 0, 0, -1, 3, -3], [0, -1, 1, -1, 1, -1, 4, -4], [1, -1, 1, -1, 1, -2, 6, -6], [0, 0, 1, -1, 1, -2, 5, -5], [0, 0, 1, -1, 1, -1, 3, -4], [0, 0, 1, -1, 1, -1, 2, -2], [0, 0, 0, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 + z^6 - z^2 - 1", "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^14 6^8 4^3 3^4", "ct_norm4": "12^156 6^41 4^9 3^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[12]], "index": 80, "size": 9676800, "w_root_basis": [[1, 1, -1, -1, 2, -1, 0, -1], [1, 1, -1, -1, 3, -2, -1, 0], [2, 1, -1, -2, 4, -2, -1, -1], [2, 2, -1, -3, 6, -3, -2, -1], [2, 2, -1, -3, 5, -2, -2, 0], [2, 2, -1, -2, 3, -1, -2, 0], [1, 1, -1, -1, 2, 0, -2, 0], [1, 0, -1, 0, 1, 0, -1, 0]]}, {"charpoly": "z^8 - 4*z^7 + 8*z^6 - 12*z^5 + 14*z^4 - 12*z^3 + 8*z^2 - 4*z + 1", "cyc": "Phi_1^4 * Phi_4^2", "det": 1, "rank": 4, "order": 4, "ct_roots": "4^54 1^24", "ct_norm4": "4^534 1^24", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "D4", "fixed_root_rank": 4, "n_fixed_roots": 24, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[6, 0, -5, 1], [0, 4, 0, -2], [-5, 0, 6, -2], [1, -2, -2, 2]], "index": 81, "size": 37800, "w_root_basis": [[1, 0, 0, -1, 0, 1, 1, -1], [0, 0, 0, -1, 0, 1, 2, -1], [1, -1, 0, -1, 0, 1, 3, -2], [1, -1, -1, -1, 0, 2, 4, -3], [1, -1, -1, -1, 1, 1, 3, -2], [1, -1, -1, -1, 1, 1, 2, -1], [1, 0, -1, -1, 1, 0, 2, -1], [1, 0, -1, 0, 0, 0, 1, 0]]}, {"charpoly": "z^8 + 4*z^7 + 8*z^6 + 12*z^5 + 14*z^4 + 12*z^3 + 8*z^2 + 4*z + 1", "cyc": "Phi_2^4 * Phi_4^2", "det": 1, "rank": 0, "order": 4, "ct_roots": "4^54 2^12", "ct_norm4": "4^534 2^12", "snf": [2, 2, 4, 4], "sha_group": "Z/2 x Z/2 x Z/4 x Z/4", "sha": 64, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 64, "detp_over_disc": 64, "fixed_gram": [], "index": 82, "size": 37800, "w_root_basis": [[-1, 0, 0, 1, 0, -1, -1, 1], [0, 0, 0, 1, 0, -1, -2, 1], [-1, 1, 0, 1, 0, -1, -3, 2], [-1, 1, 1, 1, 0, -2, -4, 3], [-1, 1, 1, 1, -1, -1, -3, 2], [-1, 1, 1, 1, -1, -1, -2, 1], [-1, 0, 1, 1, -1, 0, -2, 1], [-1, 0, 1, 0, 0, 0, -1, 0]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^6 - z^4 + 2*z^2 - 2*z + 1", "cyc": "Phi_6^2 * Phi_12", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^18 6^4", "ct_norm4": "12^178 6^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 83, "size": 2419200, "w_root_basis": [[1, 1, 1, -2, 1, 0, -1, 0], [1, 2, 1, -3, 2, 0, -1, -1], [1, 2, 2, -4, 2, 1, -2, -1], [2, 3, 2, -6, 4, 1, -3, -1], [2, 2, 2, -5, 3, 1, -2, -1], [1, 2, 2, -4, 2, 1, -2, 0], [0, 1, 2, -3, 2, 0, -1, 0], [0, 1, 1, -2, 1, 0, 0, 0]]}, {"charpoly": "z^8 + 2*z^7 + 2*z^6 - z^4 + 2*z^2 + 2*z + 1", "cyc": "Phi_3^2 * Phi_12", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^18 3^8", "ct_norm4": "12^178 3^8", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 9, "detp_over_disc": 9, "fixed_gram": [], "index": 84, "size": 2419200, "w_root_basis": [[-1, -1, -1, 2, -1, 0, 1, 0], [-1, -2, -1, 3, -2, 0, 1, 1], [-1, -2, -2, 4, -2, -1, 2, 1], [-2, -3, -2, 6, -4, -1, 3, 1], [-2, -2, -2, 5, -3, -1, 2, 1], [-1, -2, -2, 4, -2, -1, 2, 0], [0, -1, -2, 3, -2, 0, 1, 0], [0, -1, -1, 2, -1, 0, 0, 0]]}, {"charpoly": "z^8 - z^7 + 2*z^6 - 3*z^5 + 2*z^4 - 3*z^3 + 2*z^2 - z + 1", "cyc": "Phi_1^2 * Phi_3 * Phi_4^2", "det": 1, "rank": 2, "order": 12, "ct_roots": "12^12 4^18 3^8", "ct_norm4": "12^156 4^66 3^6 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[12, -6], [-6, 4]], "index": 85, "size": 1209600, "w_root_basis": [[1, -1, 0, 0, -1, 2, 0, -1], [0, -2, 1, 0, -1, 2, 1, -2], [1, -3, 0, 1, -2, 3, 1, -2], [1, -4, 0, 1, -2, 4, 2, -4], [1, -4, 0, 1, -1, 3, 1, -3], [1, -3, 0, 0, 0, 2, 1, -2], [1, -2, 0, 0, 0, 1, 1, -2], [1, -1, 0, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 + z^7 + 2*z^6 + 3*z^5 + 2*z^4 + 3*z^3 + 2*z^2 + z + 1", "cyc": "Phi_2^2 * Phi_4^2 * Phi_6", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^12 6^4 4^18", "ct_norm4": "12^156 6^3 4^66 2^3", "snf": [4, 4], "sha_group": "Z/4 x Z/4", "sha": 16, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 16, "fixed_gram": [], "index": 86, "size": 1209600, "w_root_basis": [[-1, 1, 0, 0, 1, -2, 0, 1], [0, 2, -1, 0, 1, -2, -1, 2], [-1, 3, 0, -1, 2, -3, -1, 2], [-1, 4, 0, -1, 2, -4, -2, 4], [-1, 4, 0, -1, 1, -3, -1, 3], [-1, 3, 0, 0, 0, -2, -1, 2], [-1, 2, 0, 0, 0, -1, -1, 2], [-1, 1, 0, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 - z^7 - 2*z^6 + 3*z^5 - 3*z^3 + 2*z^2 + z - 1", "cyc": "Phi_1^3 * Phi_2^3 * Phi_6", "det": -1, "rank": 3, "order": 6, "ct_roots": "6^28 2^33 1^6", "ct_norm4": "6^315 2^129 1^12", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "3A1", "fixed_root_rank": 3, "n_fixed_roots": 6, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[6, 0, -4], [0, 4, -2], [-4, -2, 4]], "index": 87, "size": 1209600, "w_root_basis": [[2, 0, 0, -1, 0, 1, -1, 0], [2, 0, 0, -2, 1, 1, -1, 0], [3, 0, 0, -2, 0, 2, -1, -1], [5, 0, -1, -3, 1, 2, -1, -1], [4, 1, -1, -3, 1, 2, -1, -1], [3, 0, -1, -2, 1, 2, -1, -1], [2, 0, -1, -1, 1, 1, -1, -1], [1, 0, -1, 0, 0, 1, -1, 0]]}, {"charpoly": "z^8 + z^7 - 2*z^6 - 3*z^5 + 3*z^3 + 2*z^2 - z - 1", "cyc": "Phi_1^3 * Phi_2^3 * Phi_3", "det": -1, "rank": 3, "order": 6, "ct_roots": "6^24 3^8 2^35 1^2", "ct_norm4": "6^304 3^22 2^132 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 24, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 24, "detp_over_disc": 1, "fixed_gram": [[98, -12, -32], [-12, 4, 2], [-32, 2, 12]], "index": 88, "size": 1209600, "w_root_basis": [[-2, 0, 0, 1, 0, -1, 1, 0], [-2, 0, 0, 2, -1, -1, 1, 0], [-3, 0, 0, 2, 0, -2, 1, 1], [-5, 0, 1, 3, -1, -2, 1, 1], [-4, -1, 1, 3, -1, -2, 1, 1], [-3, 0, 1, 2, -1, -2, 1, 1], [-2, 0, 1, 1, -1, -1, 1, 1], [-1, 0, 1, 0, 0, -1, 1, 0]]}, {"charpoly": "z^8 - 2*z^7 + 3*z^6 - 4*z^5 + 5*z^4 - 4*z^3 + 3*z^2 - 2*z + 1", "cyc": "Phi_10^2", "det": 1, "rank": 0, "order": 10, "ct_roots": "10^24", "ct_norm4": "10^216", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 89, "size": 1161216, "w_root_basis": [[1, -2, -1, 1, 1, 0, -1, 0], [1, -2, -2, 2, 1, 0, -2, 0], [1, -3, -2, 2, 2, 0, -3, 1], [1, -5, -3, 4, 2, 0, -4, 1], [1, -4, -3, 3, 2, 0, -3, 1], [0, -3, -2, 2, 2, 0, -2, 0], [0, -2, -2, 2, 1, 0, -1, 0], [0, -1, -1, 1, 0, 1, -1, 0]]}, {"charpoly": "z^8 + 2*z^7 + 3*z^6 + 4*z^5 + 5*z^4 + 4*z^3 + 3*z^2 + 2*z + 1", "cyc": "Phi_5^2", "det": 1, "rank": 0, "order": 5, "ct_roots": "5^48", "ct_norm4": "5^432", "snf": [5, 5], "sha_group": "Z/5 x Z/5", "sha": 25, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 25, "detp_over_disc": 25, "fixed_gram": [], "index": 90, "size": 1161216, "w_root_basis": [[-1, 2, 1, -1, -1, 0, 1, 0], [-1, 2, 2, -2, -1, 0, 2, 0], [-1, 3, 2, -2, -2, 0, 3, -1], [-1, 5, 3, -4, -2, 0, 4, -1], [-1, 4, 3, -3, -2, 0, 3, -1], [0, 3, 2, -2, -2, 0, 2, 0], [0, 2, 2, -2, -1, 0, 1, 0], [0, 1, 1, -1, 0, -1, 1, 0]]}, {"charpoly": "z^8 + z^7 - z^5 - z^4 - z^3 + z + 1", "cyc": "Phi_30", "det": 1, "rank": 0, "order": 30, "ct_roots": "30^8", "ct_norm4": "30^72", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 91, "size": 23224320, "w_root_basis": [[1, 2, 0, -1, -1, 1, -1, 1], [1, 2, 0, -1, -2, 2, -1, 2], [2, 3, 0, -2, -2, 2, -1, 2], [3, 4, 0, -3, -3, 4, -2, 3], [3, 3, 0, -2, -3, 3, -1, 2], [3, 2, -1, -1, -2, 2, -1, 2], [2, 1, 0, -1, -1, 1, -1, 2], [1, 1, 0, -1, 0, 0, 0, 1]]}, {"charpoly": "z^8 - z^7 + z^5 - z^4 + z^3 - z + 1", "cyc": "Phi_15", "det": 1, "rank": 0, "order": 15, "ct_roots": "15^16", "ct_norm4": "15^144", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 92, "size": 23224320, "w_root_basis": [[-1, -2, 0, 1, 1, -1, 1, -1], [-1, -2, 0, 1, 2, -2, 1, -2], [-2, -3, 0, 2, 2, -2, 1, -2], [-3, -4, 0, 3, 3, -4, 2, -3], [-3, -3, 0, 2, 3, -3, 1, -2], [-3, -2, 1, 1, 2, -2, 1, -2], [-2, -1, 0, 1, 1, -1, 1, -2], [-1, -1, 0, 1, 0, 0, 0, -1]]}, {"charpoly": "z^8 - 2*z^7 + 2*z^5 - 2*z^3 + 2*z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_8", "det": -1, "rank": 3, "order": 8, "ct_roots": "8^27 2^6 1^12", "ct_norm4": "8^267 2^9 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "A3", "fixed_root_rank": 3, "n_fixed_roots": 12, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[6, 1, -4], [1, 6, -5], [-4, -5, 6]], "index": 93, "size": 1814400, "w_root_basis": [[1, -1, 0, 1, -1, 0, 1, -1], [1, -1, 0, 2, -2, 0, 1, -2], [1, -2, 0, 3, -3, 0, 2, -2], [2, -3, -1, 5, -4, 0, 2, -3], [2, -3, -1, 4, -3, 0, 2, -3], [1, -2, -1, 3, -2, 0, 2, -3], [0, -2, 0, 2, -1, 0, 1, -2], [0, -1, 0, 1, 0, -1, 1, -1]]}, {"charpoly": "z^8 + 2*z^7 - 2*z^5 + 2*z^3 - 2*z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_8", "det": -1, "rank": 1, "order": 8, "ct_roots": "8^27 2^12", "ct_norm4": "8^267 2^11 1^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 16, "detp_over_disc": 4, "fixed_gram": [[4]], "index": 94, "size": 1814400, "w_root_basis": [[-1, 1, 0, -1, 1, 0, -1, 1], [-1, 1, 0, -2, 2, 0, -1, 2], [-1, 2, 0, -3, 3, 0, -2, 2], [-2, 3, 1, -5, 4, 0, -2, 3], [-2, 3, 1, -4, 3, 0, -2, 3], [-1, 2, 1, -3, 2, 0, -2, 3], [0, 2, 0, -2, 1, 0, -1, 2], [0, 1, 0, -1, 0, 1, -1, 1]]}, {"charpoly": "z^8 - z^7 + z^5 - z^3 + z - 1", "cyc": "Phi_1 * Phi_2 * Phi_6 * Phi_8", "det": -1, "rank": 1, "order": 24, "ct_roots": "24^6 8^9 6^4", "ct_norm4": "24^78 8^33 6^3 2^2 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[4]], "index": 95, "size": 14515200, "w_root_basis": [[0, 1, 1, 0, -1, 0, -1, 1], [-1, 1, 2, 0, -2, 1, -2, 2], [-1, 2, 3, -1, -2, 1, -2, 2], [-2, 2, 4, 0, -4, 2, -3, 3], [-1, 1, 3, 0, -3, 2, -3, 3], [-1, 0, 3, 0, -2, 1, -2, 2], [0, 0, 2, 0, -2, 1, -1, 1], [0, 0, 1, 0, -1, 1, -1, 0]]}, {"charpoly": "z^8 + z^7 - z^5 + z^3 - z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_8", "det": -1, "rank": 1, "order": 24, "ct_roots": "24^6 8^9 6^2 3^4", "ct_norm4": "24^78 8^33 6^2 3^2 2^3", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 12, "detp_over_disc": 1, "fixed_gram": [[12]], "index": 96, "size": 14515200, "w_root_basis": [[0, -1, -1, 0, 1, 0, 1, -1], [1, -1, -2, 0, 2, -1, 2, -2], [1, -2, -3, 1, 2, -1, 2, -2], [2, -2, -4, 0, 4, -2, 3, -3], [1, -1, -3, 0, 3, -2, 3, -3], [1, 0, -3, 0, 2, -1, 2, -2], [0, 0, -2, 0, 2, -1, 1, -1], [0, 0, -1, 0, 1, -1, 1, 0]]}, {"charpoly": "z^8 + z^6 + z^2 + 1", "cyc": "Phi_4^2 * Phi_12", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^19 4^3", "ct_norm4": "12^177 4^9", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 97, "size": 9676800, "w_root_basis": [[1, -1, 0, 1, -2, 1, 0, 1], [1, -2, 0, 1, -2, 1, 1, 1], [2, -2, 0, 1, -3, 2, 0, 2], [3, -4, 0, 2, -4, 2, 1, 2], [3, -3, 0, 1, -3, 2, 1, 1], [2, -3, 0, 1, -2, 2, 0, 1], [1, -2, 0, 1, -2, 2, 0, 0], [1, -1, -1, 1, -1, 1, 0, 0]]}, {"charpoly": "z^8 - z^6 + z^4 - z^2 + 1", "cyc": "Phi_20", "det": 1, "rank": 0, "order": 20, "ct_roots": "20^12", "ct_norm4": "20^108", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 1, "detp_over_disc": 1, "fixed_gram": [], "index": 98, "size": 34836480, "w_root_basis": [[0, 1, 0, -1, 0, 0, 0, 1], [0, 0, 0, -1, 1, -1, 0, 2], [0, 0, 0, -1, 0, 0, 0, 2], [0, 0, 0, -2, 1, -1, 1, 3], [-1, 0, 1, -2, 1, -1, 1, 2], [-1, 0, 1, -1, 0, -1, 1, 2], [-1, 0, 0, 0, 0, -1, 1, 1], [-1, 0, 0, 0, 0, 0, 0, 1]]}, {"charpoly": "z^8 + z^7 - z^6 - z^5 - z^3 - z^2 + z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_5", "det": 1, "rank": 2, "order": 10, "ct_roots": "10^16 5^12 2^10", "ct_norm4": "10^188 5^50 2^14 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 20, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 20, "detp_over_disc": 1, "fixed_gram": [[36, -14], [-14, 6]], "index": 99, "size": 8709120, "w_root_basis": [[0, 0, 0, -1, 1, 1, -2, 1], [1, 0, 0, -1, 1, 1, -3, 1], [1, 0, -1, -1, 2, 1, -4, 2], [2, -1, -1, -1, 2, 2, -6, 3], [2, 0, -1, -1, 1, 2, -5, 3], [2, 0, -1, -1, 1, 1, -3, 2], [1, 0, -1, 0, 0, 1, -2, 1], [0, 0, 0, 0, 0, 0, -1, 1]]}, {"charpoly": "z^8 - z^7 - z^6 + z^5 + z^3 - z^2 - z + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_10", "det": 1, "rank": 2, "order": 10, "ct_roots": "10^22 2^8 1^4", "ct_norm4": "10^213 2^13 1^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[4, -6], [-6, 10]], "index": 100, "size": 8709120, "w_root_basis": [[0, 0, 0, 1, -1, -1, 2, -1], [-1, 0, 0, 1, -1, -1, 3, -1], [-1, 0, 1, 1, -2, -1, 4, -2], [-2, 1, 1, 1, -2, -2, 6, -3], [-2, 0, 1, 1, -1, -2, 5, -3], [-2, 0, 1, 1, -1, -1, 3, -2], [-1, 0, 1, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, 0, 1, -1]]}, {"charpoly": "z^8 + z^7 + z^6 + z^5 - z^3 - z^2 - z - 1", "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_5", "det": -1, "rank": 1, "order": 20, "ct_roots": "20^8 10^2 5^8 4^5", "ct_norm4": "20^94 10^16 5^18 4^7 2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 20, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 20, "detp_over_disc": 1, "fixed_gram": [[20]], "index": 101, "size": 17418240, "w_root_basis": [[-2, 0, 1, 1, -2, 1, 0, 0], [-2, 0, 0, 2, -3, 2, -1, 1], [-4, 0, 1, 2, -3, 2, -1, 1], [-5, 1, 1, 3, -5, 3, -2, 2], [-4, 1, 0, 3, -4, 2, -1, 1], [-3, 1, 0, 2, -3, 2, -1, 0], [-2, 1, 0, 1, -2, 2, -1, 0], [-1, 0, 0, 1, -1, 1, -1, 0]]}, {"charpoly": "z^8 - z^7 + z^6 - z^5 + z^3 - z^2 + z - 1", "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_10", "det": -1, "rank": 1, "order": 20, "ct_roots": "20^8 10^6 4^5", "ct_norm4": "20^94 10^25 4^7 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[4]], "index": 102, "size": 17418240, "w_root_basis": [[2, 0, -1, -1, 2, -1, 0, 0], [2, 0, 0, -2, 3, -2, 1, -1], [4, 0, -1, -2, 3, -2, 1, -1], [5, -1, -1, -3, 5, -3, 2, -2], [4, -1, 0, -3, 4, -2, 1, -1], [3, -1, 0, -2, 3, -2, 1, 0], [2, -1, 0, -1, 2, -2, 1, 0], [1, 0, 0, -1, 1, -1, 1, 0]]}, {"charpoly": "z^8 - z^7 + z^6 - z^2 + z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^38 3^2 2^3", "ct_norm4": "6^358 3^4", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 6, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 6, "detp_over_disc": 1, "fixed_gram": [[6]], "index": 103, "size": 2419200, "w_root_basis": [[0, 1, -1, 0, 0, -1, 1, 1], [0, 2, -1, -1, 1, -2, 2, 0], [0, 2, -1, -1, 1, -3, 3, 1], [0, 3, -2, -1, 1, -4, 5, 0], [-1, 2, -1, -1, 1, -3, 4, 0], [-1, 2, 0, -1, 0, -2, 3, 0], [-1, 2, 0, -1, 0, -1, 2, 0], [-1, 1, 0, 0, 0, -1, 1, 0]]}, {"charpoly": "z^8 + z^7 + z^6 - z^2 - z - 1", "cyc": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6", "det": -1, "rank": 1, "order": 6, "ct_roots": "6^35 3^8 2^2 1^2", "ct_norm4": "6^348 3^24", "snf": [3, 3], "sha_group": "Z/3 x Z/3", "sha": 9, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 18, "detp_over_disc": 9, "fixed_gram": [[2]], "index": 104, "size": 2419200, "w_root_basis": [[0, -1, 1, 0, 0, 1, -1, -1], [0, -2, 1, 1, -1, 2, -2, 0], [0, -2, 1, 1, -1, 3, -3, -1], [0, -3, 2, 1, -1, 4, -5, 0], [1, -2, 1, 1, -1, 3, -4, 0], [1, -2, 0, 1, 0, 2, -3, 0], [1, -2, 0, 1, 0, 1, -2, 0], [1, -1, 0, 0, 0, 1, -1, 0]]}, {"charpoly": "z^8 + z^7 - z^6 + 2*z^4 - z^2 + z + 1", "cyc": "Phi_2^2 * Phi_6 * Phi_12", "det": 1, "rank": 0, "order": 12, "ct_roots": "12^18 6^3 2^3", "ct_norm4": "12^178 6^4", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 1, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 4, "detp_over_disc": 4, "fixed_gram": [], "index": 105, "size": 4838400, "w_root_basis": [[-1, -1, 0, 2, -2, 0, 1, 0], [-1, -2, 1, 2, -2, -1, 2, 0], [-1, -3, 0, 4, -3, -1, 2, 0], [-1, -4, 1, 5, -5, -1, 3, 0], [-1, -3, 1, 4, -4, -1, 2, 0], [0, -2, 0, 3, -3, -1, 2, 0], [0, -1, 0, 2, -2, -1, 2, -1], [0, 0, 0, 1, -1, -1, 1, 0]]}, {"charpoly": "z^8 - z^7 - z^6 + 2*z^4 - z^2 - z + 1", "cyc": "Phi_1^2 * Phi_3 * Phi_12", "det": 1, "rank": 2, "order": 12, "ct_roots": "12^18 3^6 1^6", "ct_norm4": "12^178 3^8", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 3, "fixed_root_type": "A2", "fixed_root_rank": 2, "n_fixed_roots": 6, "detp": 3, "detp_over_disc": 1, "fixed_gram": [[2, -3], [-3, 6]], "index": 106, "size": 4838400, "w_root_basis": [[1, 1, 0, -2, 2, 0, -1, 0], [1, 2, -1, -2, 2, 1, -2, 0], [1, 3, 0, -4, 3, 1, -2, 0], [1, 4, -1, -5, 5, 1, -3, 0], [1, 3, -1, -4, 4, 1, -2, 0], [0, 2, 0, -3, 3, 1, -2, 0], [0, 1, 0, -2, 2, 1, -2, 1], [0, 0, 0, -1, 1, 1, -1, 0]]}, {"charpoly": "z^8 - 2*z^6 + 2*z^2 - 1", "cyc": "Phi_1^3 * Phi_2^3 * Phi_4", "det": -1, "rank": 3, "order": 4, "ct_roots": "4^45 2^28 1^4", "ct_norm4": "4^477 2^123 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 16, "fixed_root_type": "2A1", "fixed_root_rank": 2, "n_fixed_roots": 4, "detp": 16, "detp_over_disc": 1, "fixed_gram": [[14, 2, -6], [2, 8, -4], [-6, -4, 4]], "index": 107, "size": 2721600, "w_root_basis": [[-1, 0, 2, -1, 0, 0, 1, -2], [-1, 0, 2, -1, 0, 0, 1, -3], [-1, 0, 3, -2, 0, 1, 1, -4], [-1, 0, 4, -3, 1, 0, 2, -6], [-1, -1, 3, -2, 1, 0, 2, -5], [-1, -1, 3, -2, 1, 0, 1, -3], [-1, 0, 2, -2, 1, 0, 1, -2], [0, 0, 1, -1, 0, 0, 1, -1]]}, {"charpoly": "z^8 - 3*z^7 + 4*z^6 - 3*z^5 + 3*z^3 - 4*z^2 + 3*z - 1", "cyc": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6", "det": -1, "rank": 3, "order": 12, "ct_roots": "12^10 6^8 4^15 1^12", "ct_norm4": "12^138 6^39 4^63 2^6 1^6", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 4, "fixed_root_type": "A3", "fixed_root_rank": 3, "n_fixed_roots": 12, "detp": 4, "detp_over_disc": 1, "fixed_gram": [[10, -1, -3], [-1, 2, -1], [-3, -1, 2]], "index": 108, "size": 1209600, "w_root_basis": [[0, 1, 1, -1, 0, -1, 2, -2], [-1, 1, 1, 0, -1, -1, 3, -3], [-1, 1, 2, -1, 0, -2, 4, -4], [-1, 1, 2, 0, -1, -3, 6, -6], [-1, 0, 2, 0, -1, -2, 5, -5], [0, 0, 1, 0, -1, -1, 4, -4], [0, 0, 1, 0, -1, -1, 3, -2], [0, 0, 1, 0, -1, 0, 1, -1]]}, {"charpoly": "z^8 + 3*z^7 + 4*z^6 + 3*z^5 - 3*z^3 - 4*z^2 - 3*z - 1", "cyc": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4", "det": -1, "rank": 1, "order": 12, "ct_roots": "12^10 6^6 4^15 3^4 2^6", "ct_norm4": "12^138 6^38 4^63 3^2 2^9", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 12, "fixed_root_type": "0", "fixed_root_rank": 0, "n_fixed_roots": 0, "detp": 48, "detp_over_disc": 4, "fixed_gram": [[12]], "index": 109, "size": 1209600, "w_root_basis": [[0, -1, -1, 1, 0, 1, -2, 2], [1, -1, -1, 0, 1, 1, -3, 3], [1, -1, -2, 1, 0, 2, -4, 4], [1, -1, -2, 0, 1, 3, -6, 6], [1, 0, -2, 0, 1, 2, -5, 5], [0, 0, -1, 0, 1, 1, -4, 4], [0, 0, -1, 0, 1, 1, -3, 2], [0, 0, -1, 0, 1, 0, -1, 1]]}, {"charpoly": "z^8 - 1", "cyc": "Phi_1 * Phi_2 * Phi_4 * Phi_8", "det": -1, "rank": 1, "order": 8, "ct_roots": "8^27 4^5 2 1^2", "ct_norm4": "8^267 4^5 2^2", "snf": [2, 2], "sha_group": "Z/2 x Z/2", "sha": 4, "sha_is_square": true, "disc_fixed": 2, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 8, "detp_over_disc": 4, "fixed_gram": [[2]], "index": 110, "size": 10886400, "w_root_basis": [[0, -2, 0, 1, 1, -1, 0, 0], [0, -2, 1, 1, 1, -2, 0, 0], [0, -4, 1, 2, 1, -2, 0, 0], [1, -5, 1, 3, 1, -3, 0, 0], [1, -4, 0, 3, 1, -3, 0, 0], [1, -3, 0, 2, 1, -3, 1, 0], [1, -2, 0, 1, 1, -2, 1, -1], [0, -1, 0, 1, 0, -1, 1, -1]]}, {"charpoly": "z^8 - 2*z^6 + 2*z^4 - 2*z^2 + 1", "cyc": "Phi_1^2 * Phi_2^2 * Phi_8", "det": 1, "rank": 2, "order": 8, "ct_roots": "8^27 2^11 1^2", "ct_norm4": "8^267 2^11 1^2", "snf": [], "sha_group": "1", "sha": 1, "sha_is_square": true, "disc_fixed": 8, "fixed_root_type": "A1", "fixed_root_rank": 1, "n_fixed_roots": 2, "detp": 8, "detp_over_disc": 1, "fixed_gram": [[2, 4], [4, 12]], "index": 111, "size": 10886400, "w_root_basis": [[1, 0, 0, 0, -1, 0, 0, 2], [0, 1, 1, -1, -1, 0, 0, 3], [1, 1, 1, -1, -2, 1, -1, 4], [1, 2, 2, -2, -2, 0, -1, 6], [0, 1, 2, -1, -2, 0, -1, 5], [0, 1, 2, -1, -2, 0, 0, 3], [0, 1, 1, 0, -2, 0, 0, 2], [0, 0, 1, 0, -1, 0, 0, 1]]}], "ambiguous_charpoly": {"Phi_1^4 * Phi_2^4": [2, 5], "Phi_1^2 * Phi_2^2 * Phi_4^2": [3, 6], "Phi_1 * Phi_2 * Phi_4 * Phi_8": [4, 110], "Phi_1^3 * Phi_2^3 * Phi_4": [21, 107], "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6": [37, 44, 75]}, "ambiguous_charpoly_ctroots": {}, "ambiguous_charpoly_ctroots_ctnorm4": {}, "ambiguous_fullkey": {}, "key_fields": ["cyc", "ct_roots", "ct_norm4", "snf", "disc_fixed", "fixed_root_type"], "cartan": [[2, 0, -1, 0, 0, 0, 0, 0], [0, 2, 0, -1, 0, 0, 0, 0], [-1, 0, 2, -1, 0, 0, 0, 0], [0, -1, -1, 2, -1, 0, 0, 0], [0, 0, 0, -1, 2, -1, 0, 0], [0, 0, 0, 0, -1, 2, -1, 0], [0, 0, 0, 0, 0, -1, 2, -1], [0, 0, 0, 0, 0, 0, -1, 2]], "roots_root_basis": [[0, 1, 0, 0, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0, 0, 0], [0, 1, 0, 1, 1, 0, 0, 0], [0, 1, 0, 1, 1, 1, 0, 0], [0, 1, 0, 1, 1, 1, 1, 0], [0, 1, 0, 1, 1, 1, 1, 1], [2, 3, 3, 5, 4, 3, 2, 1], [0, 1, 1, 1, 0, 0, 0, 0], [0, 1, 1, 1, 1, 0, 0, 0], [0, 1, 1, 1, 1, 1, 0, 0], [0, 1, 1, 1, 1, 1, 1, 0], [0, 1, 1, 1, 1, 1, 1, 1], [2, 3, 4, 5, 4, 3, 2, 1], [0, 1, 1, 2, 1, 0, 0, 0], [0, 1, 1, 2, 1, 1, 0, 0], [0, 1, 1, 2, 1, 1, 1, 0], [0, 1, 1, 2, 1, 1, 1, 1], [2, 3, 4, 6, 4, 3, 2, 1], [0, 1, 1, 2, 2, 1, 0, 0], [0, 1, 1, 2, 2, 1, 1, 0], [0, 1, 1, 2, 2, 1, 1, 1], [2, 3, 4, 6, 5, 3, 2, 1], [0, 1, 1, 2, 2, 2, 1, 0], [0, 1, 1, 2, 2, 2, 1, 1], [2, 3, 4, 6, 5, 4, 2, 1], [0, 1, 1, 2, 2, 2, 2, 1], [2, 3, 4, 6, 5, 4, 3, 1], [2, 3, 4, 6, 5, 4, 3, 2], [0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 0, 0, 0], [0, 0, 1, 1, 1, 1, 0, 0], [0, 0, 1, 1, 1, 1, 1, 0], [0, 0, 1, 1, 1, 1, 1, 1], [2, 2, 4, 5, 4, 3, 2, 1], [0, 0, 0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 1, 0, 0, 0], [0, 0, 0, 1, 1, 1, 0, 0], [0, 0, 0, 1, 1, 1, 1, 0], [0, 0, 0, 1, 1, 1, 1, 1], [2, 2, 3, 5, 4, 3, 2, 1], [0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 1, 1, 0, 0], [0, 0, 0, 0, 1, 1, 1, 0], [0, 0, 0, 0, 1, 1, 1, 1], [2, 2, 3, 4, 4, 3, 2, 1], [0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1, 1, 0], [0, 0, 0, 0, 0, 1, 1, 1], [2, 2, 3, 4, 3, 3, 2, 1], [0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 1, 1], [2, 2, 3, 4, 3, 2, 2, 1], [0, 0, 0, 0, 0, 0, 0, 1], [2, 2, 3, 4, 3, 2, 1, 1], [2, 2, 3, 4, 3, 2, 1, 0], [1, 3, 3, 5, 4, 3, 2, 1], [1, 2, 2, 3, 2, 1, 0, 0], [1, 2, 2, 3, 2, 1, 1, 0], [1, 2, 2, 3, 2, 1, 1, 1], [1, 2, 2, 3, 2, 2, 1, 0], [1, 2, 2, 3, 2, 2, 1, 1], [1, 2, 2, 3, 2, 2, 2, 1], [1, 1, 1, 1, 0, 0, 0, 0], [1, 2, 2, 3, 3, 2, 1, 0], [1, 2, 2, 3, 3, 2, 1, 1], [1, 2, 2, 3, 3, 2, 2, 1], [1, 1, 1, 1, 1, 0, 0, 0], [1, 2, 2, 3, 3, 3, 2, 1], [1, 1, 1, 1, 1, 1, 0, 0], [1, 1, 1, 1, 1, 1, 1, 0], [1, 1, 1, 1, 1, 1, 1, 1], [1, 2, 2, 4, 3, 2, 1, 0], [1, 2, 2, 4, 3, 2, 1, 1], [1, 2, 2, 4, 3, 2, 2, 1], [1, 1, 1, 2, 1, 0, 0, 0], [1, 2, 2, 4, 3, 3, 2, 1], [1, 1, 1, 2, 1, 1, 0, 0], [1, 1, 1, 2, 1, 1, 1, 0], [1, 1, 1, 2, 1, 1, 1, 1], [1, 2, 2, 4, 4, 3, 2, 1], [1, 1, 1, 2, 2, 1, 0, 0], [1, 1, 1, 2, 2, 1, 1, 0], [1, 1, 1, 2, 2, 1, 1, 1], [1, 1, 1, 2, 2, 2, 1, 0], [1, 1, 1, 2, 2, 2, 1, 1], [1, 1, 1, 2, 2, 2, 2, 1], [1, 0, 0, 0, 0, 0, 0, 0], [1, 2, 3, 4, 3, 2, 1, 0], [1, 2, 3, 4, 3, 2, 1, 1], [1, 2, 3, 4, 3, 2, 2, 1], [1, 1, 2, 2, 1, 0, 0, 0], [1, 2, 3, 4, 3, 3, 2, 1], [1, 1, 2, 2, 1, 1, 0, 0], [1, 1, 2, 2, 1, 1, 1, 0], [1, 1, 2, 2, 1, 1, 1, 1], [1, 2, 3, 4, 4, 3, 2, 1], [1, 1, 2, 2, 2, 1, 0, 0], [1, 1, 2, 2, 2, 1, 1, 0], [1, 1, 2, 2, 2, 1, 1, 1], [1, 1, 2, 2, 2, 2, 1, 0], [1, 1, 2, 2, 2, 2, 1, 1], [1, 1, 2, 2, 2, 2, 2, 1], [1, 0, 1, 0, 0, 0, 0, 0], [1, 2, 3, 5, 4, 3, 2, 1], [1, 1, 2, 3, 2, 1, 0, 0], [1, 1, 2, 3, 2, 1, 1, 0], [1, 1, 2, 3, 2, 1, 1, 1], [1, 1, 2, 3, 2, 2, 1, 0], [1, 1, 2, 3, 2, 2, 1, 1], [1, 1, 2, 3, 2, 2, 2, 1], [1, 0, 1, 1, 0, 0, 0, 0], [1, 1, 2, 3, 3, 2, 1, 0], [1, 1, 2, 3, 3, 2, 1, 1], [1, 1, 2, 3, 3, 2, 2, 1], [1, 0, 1, 1, 1, 0, 0, 0], [1, 1, 2, 3, 3, 3, 2, 1], [1, 0, 1, 1, 1, 1, 0, 0], [1, 0, 1, 1, 1, 1, 1, 0], [1, 0, 1, 1, 1, 1, 1, 1], [0, -1, 0, 0, 0, 0, 0, 0], [0, -1, 0, -1, 0, 0, 0, 0], [0, -1, 0, -1, -1, 0, 0, 0], [0, -1, 0, -1, -1, -1, 0, 0], [0, -1, 0, -1, -1, -1, -1, 0], [0, -1, 0, -1, -1, -1, -1, -1], [-2, -3, -3, -5, -4, -3, -2, -1], [0, -1, -1, -1, 0, 0, 0, 0], [0, -1, -1, -1, -1, 0, 0, 0], [0, -1, -1, -1, -1, -1, 0, 0], [0, -1, -1, -1, -1, -1, -1, 0], [0, -1, -1, -1, -1, -1, -1, -1], [-2, -3, -4, -5, -4, -3, -2, -1], [0, -1, -1, -2, -1, 0, 0, 0], [0, -1, -1, -2, -1, -1, 0, 0], [0, -1, -1, -2, -1, -1, -1, 0], [0, -1, -1, -2, -1, -1, -1, -1], [-2, -3, -4, -6, -4, -3, -2, -1], [0, -1, -1, -2, -2, -1, 0, 0], [0, -1, -1, -2, -2, -1, -1, 0], [0, -1, -1, -2, -2, -1, -1, -1], [-2, -3, -4, -6, -5, -3, -2, -1], [0, -1, -1, -2, -2, -2, -1, 0], [0, -1, -1, -2, -2, -2, -1, -1], [-2, -3, -4, -6, -5, -4, -2, -1], [0, -1, -1, -2, -2, -2, -2, -1], [-2, -3, -4, -6, -5, -4, -3, -1], [-2, -3, -4, -6, -5, -4, -3, -2], [0, 0, -1, 0, 0, 0, 0, 0], [0, 0, -1, -1, 0, 0, 0, 0], [0, 0, -1, -1, -1, 0, 0, 0], [0, 0, -1, -1, -1, -1, 0, 0], [0, 0, -1, -1, -1, -1, -1, 0], [0, 0, -1, -1, -1, -1, -1, -1], [-2, -2, -4, -5, -4, -3, -2, -1], [0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, -1, -1, 0, 0, 0], [0, 0, 0, -1, -1, -1, 0, 0], [0, 0, 0, -1, -1, -1, -1, 0], [0, 0, 0, -1, -1, -1, -1, -1], [-2, -2, -3, -5, -4, -3, -2, -1], [0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, -1, -1, 0, 0], [0, 0, 0, 0, -1, -1, -1, 0], [0, 0, 0, 0, -1, -1, -1, -1], [-2, -2, -3, -4, -4, -3, -2, -1], [0, 0, 0, 0, 0, -1, 0, 0], [0, 0, 0, 0, 0, -1, -1, 0], [0, 0, 0, 0, 0, -1, -1, -1], [-2, -2, -3, -4, -3, -3, -2, -1], [0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, 0, 0, -1, -1], [-2, -2, -3, -4, -3, -2, -2, -1], [0, 0, 0, 0, 0, 0, 0, -1], [-2, -2, -3, -4, -3, -2, -1, -1], [-2, -2, -3, -4, -3, -2, -1, 0], [-1, -3, -3, -5, -4, -3, -2, -1], [-1, -2, -2, -3, -2, -1, 0, 0], [-1, -2, -2, -3, -2, -1, -1, 0], [-1, -2, -2, -3, -2, -1, -1, -1], [-1, -2, -2, -3, -2, -2, -1, 0], [-1, -2, -2, -3, -2, -2, -1, -1], [-1, -2, -2, -3, -2, -2, -2, -1], [-1, -1, -1, -1, 0, 0, 0, 0], [-1, -2, -2, -3, -3, -2, -1, 0], [-1, -2, -2, -3, -3, -2, -1, -1], [-1, -2, -2, -3, -3, -2, -2, -1], [-1, -1, -1, -1, -1, 0, 0, 0], [-1, -2, -2, -3, -3, -3, -2, -1], [-1, -1, -1, -1, -1, -1, 0, 0], [-1, -1, -1, -1, -1, -1, -1, 0], [-1, -1, -1, -1, -1, -1, -1, -1], [-1, -2, -2, -4, -3, -2, -1, 0], [-1, -2, -2, -4, -3, -2, -1, -1], [-1, -2, -2, -4, -3, -2, -2, -1], [-1, -1, -1, -2, -1, 0, 0, 0], [-1, -2, -2, -4, -3, -3, -2, -1], [-1, -1, -1, -2, -1, -1, 0, 0], [-1, -1, -1, -2, -1, -1, -1, 0], [-1, -1, -1, -2, -1, -1, -1, -1], [-1, -2, -2, -4, -4, -3, -2, -1], [-1, -1, -1, -2, -2, -1, 0, 0], [-1, -1, -1, -2, -2, -1, -1, 0], [-1, -1, -1, -2, -2, -1, -1, -1], [-1, -1, -1, -2, -2, -2, -1, 0], [-1, -1, -1, -2, -2, -2, -1, -1], [-1, -1, -1, -2, -2, -2, -2, -1], [-1, 0, 0, 0, 0, 0, 0, 0], [-1, -2, -3, -4, -3, -2, -1, 0], [-1, -2, -3, -4, -3, -2, -1, -1], [-1, -2, -3, -4, -3, -2, -2, -1], [-1, -1, -2, -2, -1, 0, 0, 0], [-1, -2, -3, -4, -3, -3, -2, -1], [-1, -1, -2, -2, -1, -1, 0, 0], [-1, -1, -2, -2, -1, -1, -1, 0], [-1, -1, -2, -2, -1, -1, -1, -1], [-1, -2, -3, -4, -4, -3, -2, -1], [-1, -1, -2, -2, -2, -1, 0, 0], [-1, -1, -2, -2, -2, -1, -1, 0], [-1, -1, -2, -2, -2, -1, -1, -1], [-1, -1, -2, -2, -2, -2, -1, 0], [-1, -1, -2, -2, -2, -2, -1, -1], [-1, -1, -2, -2, -2, -2, -2, -1], [-1, 0, -1, 0, 0, 0, 0, 0], [-1, -2, -3, -5, -4, -3, -2, -1], [-1, -1, -2, -3, -2, -1, 0, 0], [-1, -1, -2, -3, -2, -1, -1, 0], [-1, -1, -2, -3, -2, -1, -1, -1], [-1, -1, -2, -3, -2, -2, -1, 0], [-1, -1, -2, -3, -2, -2, -1, -1], [-1, -1, -2, -3, -2, -2, -2, -1], [-1, 0, -1, -1, 0, 0, 0, 0], [-1, -1, -2, -3, -3, -2, -1, 0], [-1, -1, -2, -3, -3, -2, -1, -1], [-1, -1, -2, -3, -3, -2, -2, -1], [-1, 0, -1, -1, -1, 0, 0, 0], [-1, -1, -2, -3, -3, -3, -2, -1], [-1, 0, -1, -1, -1, -1, 0, 0], [-1, 0, -1, -1, -1, -1, -1, 0], [-1, 0, -1, -1, -1, -1, -1, -1]]}

==> anc/theory/countF5.log <==
q=7  -3 square: True  monic deg-5 D: 16807  squarefree 4+27D^2: 12320  = q^5 - 4487 ; ratio non-sqf/q^4 = 1.8688
q=11  -3 square: False  monic deg-5 D: 161051  squarefree 4+27D^2: 159841  = q^5 - 1210 ; ratio non-sqf/q^4 = 0.0826
q=13  -3 square: True  monic deg-5 D: 371293  squarefree 4+27D^2: 316238  = q^5 - 55055 ; ratio non-sqf/q^4 = 1.9276


==> anc/theory/countF5.sage <==
import sys
for q in [7, 11, 13]:
    F = GF(q); R = PolynomialRing(F, 't'); t = R.gen()
    n = 5
    tot = 0; sqf = 0; nonsplit = 0
    minus3sq = F(-3).is_square()
    for coeffs in cartesian_product([F]*n):
        D = t**n + sum(c*t**i for i, c in enumerate(coeffs))
        disc = 4 + 27*D**2
        tot += 1
        if gcd(disc, disc.derivative()) == 1:
            sqf += 1
    print("q=%d  -3 square: %s  monic deg-5 D: %d  squarefree 4+27D^2: %d  = q^5 - %d ; ratio non-sqf/q^4 = %.4f" % (q, minus3sq, tot, sqf, tot - sqf, (tot-sqf)/q**4))
    sys.stdout.flush()


==> anc/theory/we8_classes.json <==
[
 {
  "type": "Phi_1^8",
  "size": 1,
  "mult1": 8,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 8,
  "p": [
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8
  ],
  "det": 1,
  "order": 1,
  "word": []
 },
 {
  "type": "Phi_2^8",
  "size": 1,
  "mult1": 0,
  "det_prime": 256,
  "disc_fixed": 1,
  "snf": [
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "tors": [
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "tors_order": 256,
  "HxH": true,
  "tr": -8,
  "p": [
   -8,
   8,
   -8,
   8,
   -8,
   8,
   -8,
   8
  ],
  "det": 1,
  "order": 2,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1^6 * Phi_2^2",
  "size": 3780,
  "mult1": 6,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 4,
  "p": [
   4,
   8,
   4,
   8,
   4,
   8,
   4,
   8
  ],
  "det": 1,
  "order": 2,
  "word": [
   2,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^6",
  "size": 3780,
  "mult1": 2,
  "det_prime": 64,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   2,
   2,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -4,
  "p": [
   -4,
   8,
   -4,
   8,
   -4,
   8,
   -4,
   8
  ],
  "det": 1,
  "order": 2,
  "word": [
   1,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7
  ]
 },
 {
  "type": "Phi_1^4 * Phi_5",
  "size": 580608,
  "mult1": 4,
  "det_prime": 5,
  "disc_fixed": 5,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   3,
   3,
   3,
   8,
   3,
   3,
   3
  ],
  "det": 1,
  "order": 5,
  "word": [
   3,
   5,
   4,
   2,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_2^4 * Phi_10",
  "size": 580608,
  "mult1": 0,
  "det_prime": 16,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   3,
   -3,
   3,
   -8,
   3,
   -3,
   3
  ],
  "det": 1,
  "order": 10,
  "word": [
   1,
   2,
   3,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2^5 * Phi_4",
  "size": 45360,
  "mult1": 1,
  "det_prime": 64,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -4,
  "p": [
   -4,
   4,
   -4,
   8,
   -4,
   4,
   -4,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   2,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^5 * Phi_2 * Phi_4",
  "size": 45360,
  "mult1": 5,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 4,
  "p": [
   4,
   4,
   4,
   8,
   4,
   4,
   4,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   1,
   3,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_5",
  "size": 8709120,
  "mult1": 2,
  "det_prime": 20,
  "disc_fixed": 20,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   3,
   -1,
   3,
   4,
   3,
   -1,
   3
  ],
  "det": 1,
  "order": 10,
  "word": [
   2,
   3,
   4,
   2,
   3,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_10",
  "size": 8709120,
  "mult1": 2,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   3,
   1,
   3,
   -4,
   3,
   1,
   3
  ],
  "det": 1,
  "order": 10,
  "word": [
   1,
   3,
   4,
   2,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4 * Phi_5",
  "size": 17418240,
  "mult1": 1,
  "det_prime": 20,
  "disc_fixed": 20,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   -1,
   -1,
   3,
   4,
   -1,
   -1,
   3
  ],
  "det": -1,
  "order": 20,
  "word": [
   1,
   3,
   1,
   4,
   2,
   3,
   4,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4 * Phi_10",
  "size": 17418240,
  "mult1": 1,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   -1,
   1,
   3,
   -4,
   -1,
   1,
   3
  ],
  "det": -1,
  "order": 20,
  "word": [
   2,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^6 * Phi_3",
  "size": 2240,
  "mult1": 6,
  "det_prime": 3,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 5,
  "p": [
   5,
   5,
   8,
   5,
   5,
   8,
   5,
   5
  ],
  "det": 1,
  "order": 3,
  "word": [
   2,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_2^6 * Phi_6",
  "size": 2240,
  "mult1": 0,
  "det_prime": 64,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "tors": [
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "tors_order": 64,
  "HxH": true,
  "tr": -5,
  "p": [
   -5,
   5,
   -8,
   5,
   -5,
   8,
   -5,
   5
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_2^2 * Phi_6 * Phi_10",
  "size": 11612160,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   -3,
   0,
   -5,
   3,
   0,
   0
  ],
  "det": 1,
  "order": 30,
  "word": [
   1,
   2,
   3,
   4,
   3,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7
  ]
 },
 {
  "type": "Phi_1^2 * Phi_3 * Phi_5",
  "size": 11612160,
  "mult1": 2,
  "det_prime": 15,
  "disc_fixed": 15,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   3,
   0,
   5,
   3,
   0,
   0
  ],
  "det": 1,
  "order": 15,
  "word": [
   3,
   4,
   2,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1^7 * Phi_2",
  "size": 120,
  "mult1": 7,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 6,
  "p": [
   6,
   8,
   6,
   8,
   6,
   8,
   6,
   8
  ],
  "det": -1,
  "order": 2,
  "word": [
   2,
   4,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1 * Phi_2^7",
  "size": 120,
  "mult1": 1,
  "det_prime": 128,
  "disc_fixed": 2,
  "snf": [
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2,
   2,
   2,
   2,
   2
  ],
  "tors_order": 64,
  "HxH": true,
  "tr": -6,
  "p": [
   -6,
   8,
   -6,
   8,
   -6,
   8,
   -6,
   8
  ],
  "det": -1,
  "order": 2,
  "word": [
   1,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_5",
  "size": 5806080,
  "mult1": 3,
  "det_prime": 10,
  "disc_fixed": 10,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   3,
   1,
   3,
   6,
   3,
   1,
   3
  ],
  "det": -1,
  "order": 10,
  "word": [
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_10",
  "size": 5806080,
  "mult1": 1,
  "det_prime": 8,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   3,
   -1,
   3,
   -6,
   3,
   -1,
   3
  ],
  "det": -1,
  "order": 10,
  "word": [
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6
  ]
 },
 {
  "type": "Phi_1^5 * Phi_2 * Phi_3",
  "size": 80640,
  "mult1": 5,
  "det_prime": 6,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   5,
   6,
   5,
   3,
   8,
   3,
   5
  ],
  "det": -1,
  "order": 6,
  "word": [
   2,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2^5 * Phi_6",
  "size": 80640,
  "mult1": 1,
  "det_prime": 32,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   5,
   -6,
   5,
   -3,
   8,
   -3,
   5
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_6 * Phi_10",
  "size": 11612160,
  "mult1": 1,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   0,
   -1,
   0,
   -3,
   3,
   2,
   0
  ],
  "det": -1,
  "order": 30,
  "word": [
   1,
   2,
   3,
   4,
   2,
   5,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3 * Phi_5",
  "size": 11612160,
  "mult1": 1,
  "det_prime": 30,
  "disc_fixed": 30,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   0,
   1,
   0,
   3,
   3,
   -2,
   0
  ],
  "det": -1,
  "order": 30,
  "word": [
   3,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1^2 * Phi_7",
  "size": 24883200,
  "mult1": 2,
  "det_prime": 7,
  "disc_fixed": 7,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   1,
   1,
   1,
   1,
   8,
   1
  ],
  "det": 1,
  "order": 7,
  "word": [
   1,
   3,
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_2^2 * Phi_14",
  "size": 24883200,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -8,
   1
  ],
  "det": 1,
  "order": 14,
  "word": [
   2,
   3,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_7",
  "size": 24883200,
  "mult1": 1,
  "det_prime": 14,
  "disc_fixed": 14,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   -1,
   1,
   -1,
   1,
   6,
   1
  ],
  "det": -1,
  "order": 14,
  "word": [
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_14",
  "size": 24883200,
  "mult1": 1,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   1,
   1,
   1,
   1,
   -6,
   1
  ],
  "det": -1,
  "order": 14,
  "word": [
   1,
   2,
   4,
   5,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   8
  ]
 },
 {
  "type": "Phi_2^2 * Phi_6^3",
  "size": 89600,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   -1,
   -8,
   -1,
   1,
   8,
   1,
   -1
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   1,
   6,
   5,
   4,
   3,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^2 * Phi_3^3",
  "size": 89600,
  "mult1": 2,
  "det_prime": 27,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   1,
   1,
   3,
   3,
   0,
   0
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   -1,
   8,
   -1,
   -1,
   8,
   -1,
   -1
  ],
  "det": 1,
  "order": 3,
  "word": [
   2,
   3,
   1,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_6^3",
  "size": 268800,
  "mult1": 1,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   -1,
   -6,
   -1,
   3,
   8,
   3,
   -1
  ],
  "det": -1,
  "order": 6,
  "word": [
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3^3",
  "size": 268800,
  "mult1": 1,
  "det_prime": 54,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   3,
   3,
   0
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   -1,
   6,
   -1,
   -3,
   8,
   -3,
   -1
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   4,
   2,
   3,
   1,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_9",
  "size": 6451200,
  "mult1": 2,
  "det_prime": 3,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   2,
   -1,
   2,
   2,
   -1,
   2,
   2
  ],
  "det": 1,
  "order": 9,
  "word": [
   1,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_2^2 * Phi_18",
  "size": 6451200,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   2,
   1,
   2,
   -2,
   -1,
   -2,
   2
  ],
  "det": 1,
  "order": 18,
  "word": [
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_18",
  "size": 19353600,
  "mult1": 1,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   3,
   2,
   0,
   -1,
   0,
   2
  ],
  "det": -1,
  "order": 18,
  "word": [
   2,
   3,
   1,
   4,
   3,
   1,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_9",
  "size": 19353600,
  "mult1": 1,
  "det_prime": 6,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   -3,
   2,
   0,
   -1,
   0,
   2
  ],
  "det": -1,
  "order": 18,
  "word": [
   1,
   4,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2^3 * Phi_4",
  "size": 2721600,
  "mult1": 3,
  "det_prime": 16,
  "disc_fixed": 16,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   4,
   0,
   8,
   0,
   4,
   0,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4^3",
  "size": 907200,
  "mult1": 1,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   -4,
   0,
   8,
   0,
   -4,
   0,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   1,
   2,
   5,
   4,
   3,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^4 * Phi_2^4",
  "size": 3150,
  "mult1": 4,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   2,
   2,
   0,
   0,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   8,
   0,
   8,
   0,
   8,
   0,
   8
  ],
  "det": 1,
  "order": 2,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "size": 680400,
  "mult1": 2,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   8,
   0,
   0,
   0,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   2,
   3,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "size": 10886400,
  "mult1": 1,
  "det_prime": 8,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   8
  ],
  "det": -1,
  "order": 8,
  "word": [
   2,
   3,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^4 * Phi_4^2",
  "size": 37800,
  "mult1": 4,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 4,
  "p": [
   4,
   0,
   4,
   8,
   4,
   0,
   4,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   1,
   2,
   3,
   4,
   2,
   3,
   1,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4
  ]
 },
 {
  "type": "Phi_2^4 * Phi_4^2",
  "size": 37800,
  "mult1": 0,
  "det_prime": 64,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   4,
   4
  ],
  "tors": [
   2,
   2,
   4,
   4
  ],
  "tors_order": 64,
  "HxH": true,
  "tr": -4,
  "p": [
   -4,
   0,
   -4,
   8,
   -4,
   0,
   -4,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   3,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6
  ]
 },
 {
  "type": "Phi_1^4 * Phi_2^2 * Phi_6",
  "size": 100800,
  "mult1": 4,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   5,
   0,
   5,
   3,
   8,
   3,
   5
  ],
  "det": 1,
  "order": 6,
  "word": [
   3,
   1,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^4 * Phi_3",
  "size": 100800,
  "mult1": 2,
  "det_prime": 48,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   5,
   0,
   5,
   -3,
   8,
   -3,
   5
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   2,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_8",
  "size": 1814400,
  "mult1": 3,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   4,
   2,
   0,
   2,
   4,
   2,
   8
  ],
  "det": -1,
  "order": 8,
  "word": [
   1,
   3,
   1,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_8",
  "size": 1814400,
  "mult1": 1,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   4,
   -2,
   0,
   -2,
   4,
   -2,
   8
  ],
  "det": -1,
  "order": 8,
  "word": [
   2,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_2^2 * Phi_4^2 * Phi_6",
  "size": 1209600,
  "mult1": 0,
  "det_prime": 16,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   4,
   4
  ],
  "tors": [
   4,
   4
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   -3,
   -4,
   5,
   -1,
   0,
   -1,
   5
  ],
  "det": 1,
  "order": 12,
  "word": [
   1,
   2,
   4,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   3,
   8,
   7
  ]
 },
 {
  "type": "Phi_1^2 * Phi_3 * Phi_4^2",
  "size": 1209600,
  "mult1": 2,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   -3,
   4,
   5,
   1,
   0,
   1,
   5
  ],
  "det": 1,
  "order": 12,
  "word": [
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_6 * Phi_8",
  "size": 14515200,
  "mult1": 1,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   -2,
   -3,
   1,
   4,
   1,
   5
  ],
  "det": -1,
  "order": 24,
  "word": [
   1,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   8
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3 * Phi_8",
  "size": 14515200,
  "mult1": 1,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   2,
   -3,
   -1,
   4,
   -1,
   5
  ],
  "det": -1,
  "order": 24,
  "word": [
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_4^4",
  "size": 15120,
  "mult1": 0,
  "det_prime": 16,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   -8,
   0,
   8,
   0,
   -8,
   0,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   4,
   2,
   5,
   4,
   2,
   3,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_6^4",
  "size": 4480,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 4,
  "p": [
   4,
   -4,
   -8,
   -4,
   4,
   8,
   4,
   -4
  ],
  "det": 1,
  "order": 6,
  "word": [
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7
  ]
 },
 {
  "type": "Phi_3^4",
  "size": 4480,
  "mult1": 0,
  "det_prime": 81,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   3,
   3,
   3,
   3
  ],
  "tors": [
   3,
   3,
   3,
   3
  ],
  "tors_order": 81,
  "HxH": true,
  "tr": -4,
  "p": [
   -4,
   -4,
   8,
   -4,
   -4,
   8,
   -4,
   -4
  ],
  "det": 1,
  "order": 3,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5
  ]
 },
 {
  "type": "Phi_8^2",
  "size": 3628800,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   -8,
   0,
   0,
   0,
   8
  ],
  "det": 1,
  "order": 8,
  "word": [
   1,
   2,
   3,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_12^2",
  "size": 2419200,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   4,
   0,
   -4,
   0,
   -8,
   0,
   -4
  ],
  "det": 1,
  "order": 12,
  "word": [
   4,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   4,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_24",
  "size": 29030400,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   4,
   0,
   0,
   0,
   -4
  ],
  "det": 1,
  "order": 24,
  "word": [
   1,
   3,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_3^2 * Phi_6^2",
  "size": 403200,
  "mult1": 0,
  "det_prime": 9,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   3,
   3
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   -4,
   0,
   -4,
   0,
   8,
   0,
   -4
  ],
  "det": 1,
  "order": 6,
  "word": [
   3,
   1,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   8
  ]
 },
 {
  "type": "Phi_1^4 * Phi_2^4",
  "size": 113400,
  "mult1": 4,
  "det_prime": 16,
  "disc_fixed": 16,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   8,
   0,
   8,
   0,
   8,
   0,
   8
  ],
  "det": 1,
  "order": 2,
  "word": [
   1,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_4^2",
  "size": 5443200,
  "mult1": 2,
  "det_prime": 16,
  "disc_fixed": 16,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   8,
   0,
   0,
   0,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   1,
   2,
   4,
   2,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_6^2 * Phi_12",
  "size": 2419200,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   0,
   -4,
   -4,
   2,
   0,
   2,
   -4
  ],
  "det": 1,
  "order": 12,
  "word": [
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   8
  ]
 },
 {
  "type": "Phi_3^2 * Phi_12",
  "size": 2419200,
  "mult1": 0,
  "det_prime": 9,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   3,
   3
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   0,
   4,
   -4,
   -2,
   0,
   -2,
   -4
  ],
  "det": 1,
  "order": 12,
  "word": [
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^5 * Phi_2^3",
  "size": 37800,
  "mult1": 5,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   8,
   2,
   8,
   2,
   8,
   2,
   8
  ],
  "det": -1,
  "order": 2,
  "word": [
   3,
   4,
   2,
   3,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   7,
   8,
   7,
   6,
   5,
   4,
   3
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2^5",
  "size": 37800,
  "mult1": 3,
  "det_prime": 32,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   2,
   2,
   0,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   8,
   -2,
   8,
   -2,
   8,
   -2,
   8
  ],
  "det": -1,
  "order": 2,
  "word": [
   1,
   2,
   3,
   4,
   2,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3^2 * Phi_6",
  "size": 2419200,
  "mult1": 1,
  "det_prime": 18,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   3,
   3,
   0
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   -1,
   2,
   -1,
   -1,
   8,
   -1,
   -1
  ],
  "det": -1,
  "order": 6,
  "word": [
   4,
   2,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3 * Phi_6^2",
  "size": 2419200,
  "mult1": 1,
  "det_prime": 6,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   -1,
   -2,
   -1,
   1,
   8,
   1,
   -1
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8
  ]
 },
 {
  "type": "Phi_2^2 * Phi_3^2 * Phi_6",
  "size": 806400,
  "mult1": 0,
  "det_prime": 36,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   6,
   6
  ],
  "tors": [
   6,
   6
  ],
  "tors_order": 36,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   -1,
   0,
   -1,
   -3,
   8,
   -3,
   -1
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   3,
   1,
   4,
   2,
   3,
   4,
   5,
   4,
   3,
   1,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_3 * Phi_6^2",
  "size": 806400,
  "mult1": 2,
  "det_prime": 3,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   -1,
   0,
   -1,
   3,
   8,
   3,
   -1
  ],
  "det": 1,
  "order": 6,
  "word": [
   2,
   4,
   2,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   7
  ]
 },
 {
  "type": "Phi_1^2 * Phi_3 * Phi_12",
  "size": 4838400,
  "mult1": 2,
  "det_prime": 3,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   3,
   4,
   -1,
   1,
   0,
   1,
   -1
  ],
  "det": 1,
  "order": 12,
  "word": [
   2,
   3,
   4,
   5,
   4,
   3,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   8,
   7
  ]
 },
 {
  "type": "Phi_2^2 * Phi_6 * Phi_12",
  "size": 4838400,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   3,
   -4,
   -1,
   -1,
   0,
   -1,
   -1
  ],
  "det": 1,
  "order": 12,
  "word": [
   1,
   3,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_4^2",
  "size": 453600,
  "mult1": 3,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   0,
   2,
   8,
   2,
   0,
   2,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   7,
   8,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_4^2",
  "size": 453600,
  "mult1": 1,
  "det_prime": 32,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   4,
   4,
   0
  ],
  "tors": [
   4,
   4
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   0,
   -2,
   8,
   -2,
   0,
   -2,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   3
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_6 * Phi_12",
  "size": 14515200,
  "mult1": 1,
  "det_prime": 2,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   3,
   -2,
   -1,
   1,
   0,
   1,
   -1
  ],
  "det": -1,
  "order": 12,
  "word": [
   1,
   4,
   2,
   3,
   1,
   5,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3 * Phi_12",
  "size": 14515200,
  "mult1": 1,
  "det_prime": 6,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   3,
   2,
   -1,
   -1,
   0,
   -1,
   -1
  ],
  "det": -1,
  "order": 12,
  "word": [
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   8
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2^3 * Phi_6",
  "size": 1209600,
  "mult1": 3,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   5,
   -2,
   5,
   1,
   8,
   1,
   5
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   2,
   3,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2^3 * Phi_3",
  "size": 1209600,
  "mult1": 3,
  "det_prime": 24,
  "disc_fixed": 24,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   5,
   2,
   5,
   -1,
   8,
   -1,
   5
  ],
  "det": -1,
  "order": 6,
  "word": [
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   3
  ]
 },
 {
  "type": "Phi_2^4 * Phi_6^2",
  "size": 268800,
  "mult1": 0,
  "det_prime": 16,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2
  ],
  "tors": [
   2,
   2,
   2,
   2
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   2,
   -8,
   2,
   -2,
   8,
   -2,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^4 * Phi_3^2",
  "size": 268800,
  "mult1": 4,
  "det_prime": 9,
  "disc_fixed": 9,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   2,
   8,
   2,
   2,
   8,
   2,
   2
  ],
  "det": 1,
  "order": 3,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "size": 3225600,
  "mult1": 2,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   0,
   2,
   0,
   8,
   0,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   8
  ]
 },
 {
  "type": "Phi_4^2 * Phi_12",
  "size": 9676800,
  "mult1": 0,
  "det_prime": 4,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   -2,
   0,
   2,
   0,
   -8,
   0,
   2
  ],
  "det": 1,
  "order": 12,
  "word": [
   1,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "size": 1612800,
  "mult1": 2,
  "det_prime": 12,
  "disc_fixed": 3,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   0,
   2,
   0,
   8,
   0,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^4 * Phi_4",
  "size": 907200,
  "mult1": 2,
  "det_prime": 32,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   4,
   -2,
   8,
   -2,
   4,
   -2,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   4,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5
  ]
 },
 {
  "type": "Phi_1^4 * Phi_2^2 * Phi_4",
  "size": 907200,
  "mult1": 4,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   4,
   2,
   8,
   2,
   4,
   2,
   8
  ],
  "det": 1,
  "order": 4,
  "word": [
   1,
   2,
   3,
   1,
   4,
   3,
   1,
   5,
   4,
   3,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1^4 * Phi_2^2 * Phi_3",
  "size": 604800,
  "mult1": 4,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   0,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   5,
   4,
   5,
   1,
   8,
   1,
   5
  ],
  "det": 1,
  "order": 6,
  "word": [
   2,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^4 * Phi_6",
  "size": 604800,
  "mult1": 2,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   2,
   2,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   5,
   -4,
   5,
   -1,
   8,
   -1,
   5
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_4",
  "size": 3628800,
  "mult1": 3,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   4,
   5,
   1,
   4,
   1,
   5
  ],
  "det": -1,
  "order": 12,
  "word": [
   1,
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_4 * Phi_6",
  "size": 3628800,
  "mult1": 1,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   -4,
   5,
   -1,
   4,
   -1,
   5
  ],
  "det": -1,
  "order": 12,
  "word": [
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_4",
  "size": 7257600,
  "mult1": 2,
  "det_prime": 24,
  "disc_fixed": 24,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   2,
   5,
   -1,
   4,
   -1,
   5
  ],
  "det": 1,
  "order": 12,
  "word": [
   1,
   2,
   3,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   4
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_4 * Phi_6",
  "size": 7257600,
  "mult1": 2,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   -2,
   5,
   1,
   4,
   1,
   5
  ],
  "det": 1,
  "order": 12,
  "word": [
   3,
   4,
   2,
   3,
   1,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2^3 * Phi_4",
  "size": 151200,
  "mult1": 3,
  "det_prime": 16,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   2,
   2,
   0,
   0,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   4,
   0,
   8,
   0,
   4,
   0,
   8
  ],
  "det": -1,
  "order": 4,
  "word": [
   3,
   1,
   4,
   2,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_6^2",
  "size": 1612800,
  "mult1": 1,
  "det_prime": 8,
  "disc_fixed": 2,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   -6,
   2,
   0,
   8,
   0,
   2
  ],
  "det": -1,
  "order": 6,
  "word": [
   2,
   3,
   1,
   4,
   2,
   5,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_3^2",
  "size": 1612800,
  "mult1": 3,
  "det_prime": 18,
  "disc_fixed": 18,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   6,
   2,
   0,
   8,
   0,
   2
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   4,
   2,
   3,
   4,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_6^2",
  "size": 2419200,
  "mult1": 2,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   2,
   -4,
   2,
   2,
   8,
   2,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   2,
   3,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_3^2",
  "size": 2419200,
  "mult1": 2,
  "det_prime": 36,
  "disc_fixed": 36,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   2,
   4,
   2,
   -2,
   8,
   -2,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   1,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4 * Phi_12",
  "size": 29030400,
  "mult1": 1,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   0,
   2,
   0,
   -4,
   0,
   2
  ],
  "det": -1,
  "order": 12,
  "word": [
   3,
   1,
   4,
   2,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6",
  "size": 14515200,
  "mult1": 2,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   0,
   2,
   0,
   8,
   0,
   2
  ],
  "det": 1,
  "order": 6,
  "word": [
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   3
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_3 * Phi_6",
  "size": 4838400,
  "mult1": 3,
  "det_prime": 6,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   2,
   2,
   2,
   2,
   8,
   2,
   2
  ],
  "det": -1,
  "order": 6,
  "word": [
   2,
   4,
   3,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_6",
  "size": 4838400,
  "mult1": 1,
  "det_prime": 24,
  "disc_fixed": 6,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   2,
   -2,
   2,
   -2,
   8,
   -2,
   2
  ],
  "det": -1,
  "order": 6,
  "word": [
   1,
   3,
   1,
   4,
   2,
   3,
   1,
   5,
   4,
   3,
   1,
   6,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_3 * Phi_9",
  "size": 12902400,
  "mult1": 0,
  "det_prime": 9,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   3,
   3
  ],
  "tors": [
   3,
   3
  ],
  "tors_order": 9,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "det": 1,
  "order": 9,
  "word": [
   1,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_6 * Phi_18",
  "size": 12902400,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "det": 1,
  "order": 18,
  "word": [
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5
  ]
 },
 {
  "type": "Phi_10^2",
  "size": 1161216,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   -2,
   2,
   -2,
   -8,
   -2,
   2,
   -2
  ],
  "det": 1,
  "order": 10,
  "word": [
   2,
   4,
   2,
   3,
   4,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3
  ]
 },
 {
  "type": "Phi_5^2",
  "size": 1161216,
  "mult1": 0,
  "det_prime": 25,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   5,
   5
  ],
  "tors": [
   5,
   5
  ],
  "tors_order": 25,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   -2,
   -2,
   -2,
   8,
   -2,
   -2,
   -2
  ],
  "det": 1,
  "order": 5,
  "word": [
   1,
   3,
   1,
   4,
   2,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5,
   8
  ]
 },
 {
  "type": "Phi_20",
  "size": 34836480,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   2,
   0,
   -2,
   0,
   2,
   0,
   -2
  ],
  "det": 1,
  "order": 20,
  "word": [
   1,
   3,
   4,
   2,
   3,
   5,
   4,
   2,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7
  ]
 },
 {
  "type": "Phi_15",
  "size": 23224320,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 1,
  "p": [
   1,
   1,
   -2,
   1,
   -4,
   -2,
   1,
   1
  ],
  "det": 1,
  "order": 15,
  "word": [
   1,
   2,
   4,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7,
   6,
   5
  ]
 },
 {
  "type": "Phi_30",
  "size": 23224320,
  "mult1": 0,
  "det_prime": 1,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": -1,
  "p": [
   -1,
   1,
   2,
   1,
   4,
   -2,
   -1,
   1
  ],
  "det": 1,
  "order": 30,
  "word": [
   3,
   1,
   4,
   3,
   1,
   5,
   4,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3
  ]
 },
 {
  "type": "Phi_2^2 * Phi_4 * Phi_8",
  "size": 5443200,
  "mult1": 0,
  "det_prime": 16,
  "disc_fixed": 1,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   4,
   4
  ],
  "tors": [
   4,
   4
  ],
  "tors_order": 16,
  "HxH": true,
  "tr": -2,
  "p": [
   -2,
   0,
   -2,
   0,
   -2,
   0,
   -2,
   8
  ],
  "det": 1,
  "order": 8,
  "word": [
   1,
   4,
   3,
   5,
   4,
   2,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2
  ]
 },
 {
  "type": "Phi_1^2 * Phi_4 * Phi_8",
  "size": 5443200,
  "mult1": 2,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 2,
  "p": [
   2,
   0,
   2,
   0,
   2,
   0,
   2,
   8
  ],
  "det": 1,
  "order": 8,
  "word": [
   2,
   3,
   1,
   4,
   2,
   3,
   1,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   7,
   8,
   7,
   6,
   5,
   4,
   3,
   1
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_3 * Phi_4 * Phi_6",
  "size": 9676800,
  "mult1": 1,
  "det_prime": 12,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   -2,
   0,
   2,
   0,
   4,
   0,
   2
  ],
  "det": -1,
  "order": 12,
  "word": [
   1,
   3,
   4,
   2,
   5,
   4,
   3,
   6,
   5,
   4,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1
  ]
 },
 {
  "type": "Phi_1^3 * Phi_2 * Phi_4 * Phi_6",
  "size": 1209600,
  "mult1": 3,
  "det_prime": 4,
  "disc_fixed": 4,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   0,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 3,
  "p": [
   3,
   1,
   0,
   5,
   3,
   4,
   3,
   5
  ],
  "det": -1,
  "order": 12,
  "word": [
   3,
   1,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   3,
   1,
   6,
   5,
   4,
   2,
   3,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2^3 * Phi_3 * Phi_4",
  "size": 1209600,
  "mult1": 1,
  "det_prime": 48,
  "disc_fixed": 12,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   0
  ],
  "tors": [
   2,
   2
  ],
  "tors_order": 4,
  "HxH": true,
  "tr": -3,
  "p": [
   -3,
   1,
   0,
   5,
   -3,
   4,
   -3,
   5
  ],
  "det": -1,
  "order": 12,
  "word": [
   1,
   2,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   7
  ]
 },
 {
  "type": "Phi_1^2 * Phi_2^2 * Phi_8",
  "size": 10886400,
  "mult1": 2,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   0,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   4,
   0,
   0,
   0,
   4,
   0,
   8
  ],
  "det": 1,
  "order": 8,
  "word": [
   2,
   3,
   4,
   3,
   1,
   5,
   4,
   3,
   1,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   7,
   6,
   5,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   8,
   7,
   6
  ]
 },
 {
  "type": "Phi_1 * Phi_2 * Phi_4 * Phi_8",
  "size": 43545600,
  "mult1": 1,
  "det_prime": 8,
  "disc_fixed": 8,
  "snf": [
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0
  ],
  "tors": [],
  "tors_order": 1,
  "HxH": true,
  "tr": 0,
  "p": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   8
  ],
  "det": -1,
  "order": 8,
  "word": [
   2,
   4,
   2,
   3,
   1,
   4,
   5,
   4,
   3,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   5,
   6,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   6,
   7,
   8,
   7,
   6,
   5,
   4,
   2,
   3,
   1,
   4,
   3,
   5,
   4,
   2,
   6,
   5,
   4,
   3,
   1,
   7,
   6,
   5,
   4,
   2,
   3,
   4,
   5,
   8,
   7,
   6,
   5,
   4,
   2
  ]
 }
]

==> anc/theory/we8_classes.log <==
number of classes 112
sum of class sizes ok: 696729600 696729600

rank distribution (limit), E[tr|r], E[p_d|r] d=1..4, E[det'|r]:
0 215656441 30808063/99532800 0.30952673892425414 E[tr]= -0.27586206896551724 -0.27586206896551724 E[p_d]= ['-0.27586206896551724', '0.5763434072437466', '-0.43182124108224523', '0.29169065254118703'] [-0.27586206896551724, 0.5763434072437466, -0.43182124108224523, 0.29169065254118703] E[det']= 3.230738654358114 3.230738654358114
1 323507400 539179/1161216 0.46432274443342153 E[tr]= -0.08562573839114654 -0.08562573839114654 E[p_d]= ['-0.08562573839114654', '0.8691317725653261', '-0.1387197943540086', '0.7844430142865356'] [-0.08562573839114654, 0.8691317725653261, -0.1387197943540086, 0.7844430142865356] E[det']= 8.614697530875645 8.614697530875645
2 130085780 6504289/34836480 0.18670913364381247 E[tr]= 0.4175158883622791 0.4175158883622791 E[p_d]= ['0.4175158883622791', '1.6424743734480434', '0.6519925544513782', '2.0841521648253942'] [0.4175158883622791, 1.6424743734480434, 0.6519925544513782, 2.0841521648253942] E[det']= 10.935012266521367 10.935012266521367
3 24693480 9799/276480 0.0354419849537037 E[tr]= 1.1015409735687316 1.1015409735687316 E[p_d]= ['1.1015409735687316', '2.6851719563220735', '1.787325237269109', '3.7873252372691093'] [1.1015409735687316, 2.6851719563220735, 1.787325237269109, 3.7873252372691093] E[det']= 10.58067149709154 10.58067149709154
4 2616558 62299/16588800 0.0037554856288580245 E[tr]= 1.9690845759964044 1.9690845759964044 E[p_d]= ['1.9690845759964044', '3.962696030433875', '3.1633252540169186', '5.465127851169361'] [1.9690845759964044, 3.962696030433875, 3.1633252540169186, 5.465127851169361] E[det']= 8.506075538933208 8.506075538933208
5 163800 13/55296 0.00023509837962962962 E[tr]= 3.046153846153846 3.046153846153846 E[p_d]= ['3.046153846153846', '5.415384615384616', '4.523076923076923', '6.523076923076923'] [3.046153846153846, 5.415384615384616, 4.523076923076923, 6.523076923076923] E[det']= 5.907692307692308 5.907692307692308
6 6020 43/4976640 8.640367798353909e-06 E[tr]= 4.372093023255814 4.372093023255814 E[p_d]= ['4.372093023255814', '6.883720930232558', '5.488372093023256', '6.883720930232558'] [4.372093023255814, 6.883720930232558, 5.488372093023256, 6.883720930232558] E[det']= 3.627906976744186 3.627906976744186
7 120 1/5806080 1.7223324514991183e-07 E[tr]= 6.0 6.0 E[p_d]= ['6.0', '8.0', '6.0', '8.0'] [6.0, 8.0, 6.0, 8.0] E[det']= 2.0 2.0
8 1 1/696729600 1.4352770429159319e-09 E[tr]= 8.0 8.0 E[p_d]= ['8.0', '8.0', '8.0', '8.0'] [8.0, 8.0, 8.0, 8.0] E[det']= 1.0 1.0

non-HxH classes: []

Sha group distribution per rank (limit proportions):
0 [((), 0.5992031371787314, 0.5992031371787314), ((2, 2), 0.2836927091827505, 0.2836927091827505), ((3, 3), 0.07291597657405466, 0.07291597657405466), ((4, 4), 0.030849067012100048, 0.030849067012100048), ((5, 5), 0.00538456442393019, 0.00538456442393019), ((2, 2, 2, 2), 0.004008820677885526, 0.004008820677885526), ((6, 6), 0.003739280849951521, 0.003739280849951521), ((2, 2, 4, 4), 0.00017527878984147753, 0.00017527878984147753), ((3, 3, 3, 3), 2.077378249973067e-05, 2.077378249973067e-05), ((2, 2, 2, 2, 2, 2), 1.0386891249865335e-05, 1.0386891249865335e-05), ((2, 2, 2, 2, 2, 2, 2, 2), 4.637005022261311e-09, 4.637005022261311e-09)]
1 [((), 0.8949903464341156, 0.8949903464341156), ((2, 2), 0.09490874088197056, 0.09490874088197056), ((3, 3), 0.008308928945674813, 0.008308928945674813), ((4, 4), 0.0014021317595826247, 0.0014021317595826247), ((2, 2, 2, 2), 0.00038948104432850686, 0.00038948104432850686), ((2, 2, 2, 2, 2, 2), 3.709343279319113e-07, 3.709343279319113e-07)]
2 [((), 0.9692558248872398, 0.9692558248872398), ((2, 2), 0.03002634108047782, 0.03002634108047782), ((3, 3), 0.0006887762828496704, 0.0006887762828496704), ((2, 2, 2, 2), 2.905774943272047e-05, 2.905774943272047e-05)]
3 [((), 0.9923461577712012, 0.9923461577712012), ((2, 2), 0.007653842228798857, 0.007653842228798857)]
4 [((), 0.9987961283487696, 0.9987961283487696), ((2, 2), 0.0012038716512303568, 0.0012038716512303568)]
5 [((), 1.0, 1.0)]
6 [((), 1.0, 1.0)]
7 [((), 1.0, 1.0)]
8 [((), 1.0, 1.0)]

classes with same charpoly but different SNF/disc:
Phi_1^3 * Phi_2^3 * Phi_4 [(2721600, [], 16), (151200, [2, 2], 4)]
Phi_1^4 * Phi_2^4 [(3150, [2, 2], 4), (113400, [], 16)]
Phi_1^2 * Phi_2^2 * Phi_4^2 [(680400, [2, 2], 4), (5443200, [], 16)]
Phi_1 * Phi_2 * Phi_4 * Phi_8 [(10886400, [2, 2], 2), (43545600, [], 8)]
Phi_1^2 * Phi_2^2 * Phi_3 * Phi_6 [(3225600, [], 12), (1612800, [2, 2], 3), (14515200, [], 12)]


==> anc/theory/we8_classes.sage <==
# W(E8) conjugacy classes: charpoly, mult_1, det'(1-w), disc of fixed lattice, SNF of 1-w on E8, coinvariant torsion.
import json
from collections import defaultdict
W = WeylGroup(['E',8], implementation='permutation')   # fast conjugacy classes
CM = CartanMatrix(['E',8])                                # Gram matrix of the root lattice E8 (unimodular)
# matrix representation on the root lattice in the simple-root basis
Wm = WeylGroup(['E',8])                                   # matrix group (acts on ambient R^8 with standard inner product)
R = RootSystem(['E',8]).root_lattice()
simple = Wm.simple_reflections()
# We work in the root-lattice basis: reflection s_i acts on simple roots via Cartan matrix: s_i(a_j) = a_j - <a_j, a_i^v> a_i = a_j - CM[i][j] a_i ... careful
# Use Sage's WeylGroup on the root lattice directly:
Wr = R.weyl_group()
gens = [Wr.simple_reflection(i) for i in Wr.index_set()]
def mat_of(elem):
    return matrix(ZZ, elem.matrix())
classes = W.conjugacy_classes()
print("number of classes", len(classes))
# map permutation-group elements to root-lattice matrices via reduced words
Wp = W
out = []
G_order = W.order()
tot = 0
for C in classes:
    rep = C.representative()
    word = rep.reduced_word()
    M = identity_matrix(ZZ, 8)
    for i in word:
        M = M * mat_of(Wr.simple_reflection(i))
    # sanity: M preserves Cartan form
    assert M.transpose()*CM*M == CM
    cp = M.charpoly()
    fac = cp.factor()
    # cyclotomic type
    typ = []
    for f, e in fac:
        n = None
        for k in range(1, 31):
            if f == cyclotomic_polynomial(k):
                n = k; break
        assert n is not None, f
        typ.append((n, e))
    typ.sort()
    typ_str = " * ".join(("Phi_%d" % n) + ("^%d" % e if e > 1 else "") for n, e in typ)
    r = cp.valuation(cp.parent().gen() - 1)   # multiplicity of eigenvalue 1
    A = identity_matrix(ZZ, 8) - M
    # det' (product of nonzero eigenvalues of 1-w) = coefficient: charpoly of A = x^r * g(x), det' = |g(0)|... sign: det'(1-w)=prod_{lambda!=1}(1-lambda) > 0
    cpA = A.charpoly()
    x = cpA.parent().gen()
    g = cpA // x**r
    detp = (-1)**(8 - r) * g(0)   # prod of nonzero eigenvalues mu_i of A: charpoly = prod (x - mu_i) => g(0) = (-1)^{8-r} prod mu_i
    detp = ZZ(detp)
    assert detp > 0
    # fixed lattice E8^w: integer kernel of A
    K = A.right_kernel().basis_matrix()   # rows: basis of fixed sublattice (saturated since kernel over Q intersect Z^8)
    K = matrix(ZZ, K)
    Gram_fixed = K * CM * K.transpose()
    disc_fixed = Gram_fixed.det() if r > 0 else 1
    disc_fixed = ZZ(disc_fixed)
    # Smith normal form of A (1-w on E8 in a Z-basis); coinvariants E8/(1-w)E8 = Z^r + torsion
    snf = A.smith_form()[0]
    inv = [ZZ(snf[i,i]) for i in range(8)]
    tors = [d for d in inv if d not in (0, 1)]
    tors_order = prod(tors) if tors else 1
    assert tors_order * disc_fixed == detp, (typ_str, tors, disc_fixed, detp)
    # H x H check: multiset of invariant factors (excluding 1) can be paired into equal pairs
    from collections import Counter
    cnt = Counter(tors)
    HH = all(v % 2 == 0 for v in cnt.values())
    size = C.cardinality()
    tot += size
    tr = ZZ(M.trace())
    pd = [ZZ((M**d).trace()) for d in range(1, 9)]
    detw = ZZ(M.det())
    # fixed lattice root type (roots of E8 in the fixed sublattice): count roots
    out.append(dict(type=typ_str, size=int(size), mult1=int(r), det_prime=int(detp), disc_fixed=int(disc_fixed),
                    snf=[int(d) for d in inv], tors=[int(d) for d in tors], tors_order=int(tors_order), HxH=bool(HH),
                    tr=int(tr), p=[int(v) for v in pd], det=int(detw), order=int(lcm([n for n,e in typ])),
                    word=[int(i) for i in word]))
assert tot == G_order
print("sum of class sizes ok:", tot, G_order)
json.dump(out, open("we8_classes.json", "w"), indent=1)
# summaries
by_r = defaultdict(list)
for c in out: by_r[c['mult1']].append(c)
print("\nrank distribution (limit), E[tr|r], E[p_d|r] d=1..4, E[det'|r]:")
for r in sorted(by_r):
    tot_r = sum(c['size'] for c in by_r[r])
    Etr = sum(c['size']*c['tr'] for c in by_r[r]) / tot_r
    Ep = [sum(c['size']*c['p'][d-1] for c in by_r[r]) / tot_r for d in range(1,5)]
    Edet = sum(c['size']*c['det_prime'] for c in by_r[r]) / tot_r
    print(r, tot_r, tot_r/G_order, float(tot_r/G_order), "E[tr]=", Etr, float(Etr), "E[p_d]=", [str(v) for v in Ep], [float(v) for v in Ep], "E[det']=", Edet, float(Edet))
print("\nnon-HxH classes:", [(c['type'], c['tors']) for c in out if not c['HxH']])
print("\nSha group distribution per rank (limit proportions):")
for r in sorted(by_r):
    tot_r = sum(c['size'] for c in by_r[r])
    dist = defaultdict(int)
    for c in by_r[r]: dist[tuple(c['tors'])] += c['size']
    print(r, sorted(((k, v/tot_r, float(v/tot_r)) for k, v in dist.items()), key=lambda t: -t[1]))
print("\nclasses with same charpoly but different SNF/disc:")
by_t = defaultdict(list)
for c in out: by_t[c['type']].append(c)
for t, cs in by_t.items():
    if len(cs) > 1:
        print(t, [(c['size'], c['tors'], c['disc_fixed']) for c in cs])


==> anc/theory/we8_classes_table.md <==
# The 112 conjugacy classes of W(E8) and the arithmetic invariants of E_D with w_D in the class

Produced by theory/we8_classes.sage (SageMath 10.8, exact). Columns: L_unit = charpoly of w (= L(E_D, z/q) reversed);
|C| = class size (limit frequency = |C|/696729600); r = mult_1(w) = rank E_D(K); det' = prod of (1-lambda) over eigenvalues lambda != 1;
disc = discriminant of the fixed lattice E8^w = E_D(K) (= regulator in Shioda's normalisation); Sha = (E8/(1-w)E8)_tors = Sha(E_D) as a group;
ord = order of w. The first 30 rows (r = 0) are the only classes in which the L-polynomial determines the class.

| # | L_unit = charpoly(w) | |C| | r | det'(1-w) | disc E8^w | Sha(E_D) | ord w |
|---|---|---|---|---|---|---|---|
| 1 | Φ_20 | 34836480 | 0 | 1 | 1 | 0 | 20 |
| 2 | Φ_24 | 29030400 | 0 | 1 | 1 | 0 | 24 |
| 3 | Φ_2^2·Φ_14 | 24883200 | 0 | 4 | 1 | Z/2 x Z/2 | 14 |
| 4 | Φ_15 | 23224320 | 0 | 1 | 1 | 0 | 15 |
| 5 | Φ_30 | 23224320 | 0 | 1 | 1 | 0 | 30 |
| 6 | Φ_3·Φ_9 | 12902400 | 0 | 9 | 1 | Z/3 x Z/3 | 9 |
| 7 | Φ_6·Φ_18 | 12902400 | 0 | 1 | 1 | 0 | 18 |
| 8 | Φ_2^2·Φ_6·Φ_10 | 11612160 | 0 | 4 | 1 | Z/2 x Z/2 | 30 |
| 9 | Φ_4^2·Φ_12 | 9676800 | 0 | 4 | 1 | Z/2 x Z/2 | 12 |
| 10 | Φ_2^2·Φ_18 | 6451200 | 0 | 4 | 1 | Z/2 x Z/2 | 18 |
| 11 | Φ_2^2·Φ_4·Φ_8 | 5443200 | 0 | 16 | 1 | Z/4 x Z/4 | 8 |
| 12 | Φ_2^2·Φ_6·Φ_12 | 4838400 | 0 | 4 | 1 | Z/2 x Z/2 | 12 |
| 13 | Φ_8^2 | 3628800 | 0 | 4 | 1 | Z/2 x Z/2 | 8 |
| 14 | Φ_12^2 | 2419200 | 0 | 1 | 1 | 0 | 12 |
| 15 | Φ_3^2·Φ_12 | 2419200 | 0 | 9 | 1 | Z/3 x Z/3 | 12 |
| 16 | Φ_6^2·Φ_12 | 2419200 | 0 | 1 | 1 | 0 | 12 |
| 17 | Φ_2^2·Φ_4^2·Φ_6 | 1209600 | 0 | 16 | 1 | Z/4 x Z/4 | 12 |
| 18 | Φ_10^2 | 1161216 | 0 | 1 | 1 | 0 | 10 |
| 19 | Φ_5^2 | 1161216 | 0 | 25 | 1 | Z/5 x Z/5 | 5 |
| 20 | Φ_2^2·Φ_3^2·Φ_6 | 806400 | 0 | 36 | 1 | Z/6 x Z/6 | 6 |
| 21 | Φ_2^4·Φ_10 | 580608 | 0 | 16 | 1 | Z/2 x Z/2 x Z/2 x Z/2 | 10 |
| 22 | Φ_3^2·Φ_6^2 | 403200 | 0 | 9 | 1 | Z/3 x Z/3 | 6 |
| 23 | Φ_2^4·Φ_6^2 | 268800 | 0 | 16 | 1 | Z/2 x Z/2 x Z/2 x Z/2 | 6 |
| 24 | Φ_2^2·Φ_6^3 | 89600 | 0 | 4 | 1 | Z/2 x Z/2 | 6 |
| 25 | Φ_2^4·Φ_4^2 | 37800 | 0 | 64 | 1 | Z/2 x Z/2 x Z/4 x Z/4 | 4 |
| 26 | Φ_4^4 | 15120 | 0 | 16 | 1 | Z/2 x Z/2 x Z/2 x Z/2 | 4 |
| 27 | Φ_3^4 | 4480 | 0 | 81 | 1 | Z/3 x Z/3 x Z/3 x Z/3 | 3 |
| 28 | Φ_6^4 | 4480 | 0 | 1 | 1 | 0 | 6 |
| 29 | Φ_2^6·Φ_6 | 2240 | 0 | 64 | 1 | Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 | 6 |
| 30 | Φ_2^8 | 1 | 0 | 256 | 1 | Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 | 2 |
| 31 | Φ_1·Φ_2·Φ_4·Φ_8 | 43545600 | 1 | 8 | 8 | 0 | 8 |
| 32 | Φ_1·Φ_2·Φ_4·Φ_12 | 29030400 | 1 | 4 | 4 | 0 | 12 |
| 33 | Φ_1·Φ_2·Φ_14 | 24883200 | 1 | 2 | 2 | 0 | 14 |
| 34 | Φ_1·Φ_2·Φ_7 | 24883200 | 1 | 14 | 14 | 0 | 14 |
| 35 | Φ_1·Φ_2·Φ_18 | 19353600 | 1 | 2 | 2 | 0 | 18 |
| 36 | Φ_1·Φ_2·Φ_9 | 19353600 | 1 | 6 | 6 | 0 | 18 |
| 37 | Φ_1·Φ_2·Φ_4·Φ_10 | 17418240 | 1 | 4 | 4 | 0 | 20 |
| 38 | Φ_1·Φ_2·Φ_4·Φ_5 | 17418240 | 1 | 20 | 20 | 0 | 20 |
| 39 | Φ_1·Φ_2·Φ_3·Φ_12 | 14515200 | 1 | 6 | 6 | 0 | 12 |
| 40 | Φ_1·Φ_2·Φ_3·Φ_8 | 14515200 | 1 | 12 | 12 | 0 | 24 |
| 41 | Φ_1·Φ_2·Φ_6·Φ_12 | 14515200 | 1 | 2 | 2 | 0 | 12 |
| 42 | Φ_1·Φ_2·Φ_6·Φ_8 | 14515200 | 1 | 4 | 4 | 0 | 24 |
| 43 | Φ_1·Φ_2·Φ_3·Φ_5 | 11612160 | 1 | 30 | 30 | 0 | 30 |
| 44 | Φ_1·Φ_2·Φ_6·Φ_10 | 11612160 | 1 | 2 | 2 | 0 | 30 |
| 45 | Φ_1·Φ_2·Φ_4·Φ_8 | 10886400 | 1 | 8 | 2 | Z/2 x Z/2 | 8 |
| 46 | Φ_1·Φ_2·Φ_3·Φ_4·Φ_6 | 9676800 | 1 | 12 | 12 | 0 | 12 |
| 47 | Φ_1·Φ_2^3·Φ_10 | 5806080 | 1 | 8 | 2 | Z/2 x Z/2 | 10 |
| 48 | Φ_1·Φ_2^3·Φ_3·Φ_6 | 4838400 | 1 | 24 | 6 | Z/2 x Z/2 | 6 |
| 49 | Φ_1·Φ_2^3·Φ_4·Φ_6 | 3628800 | 1 | 16 | 4 | Z/2 x Z/2 | 12 |
| 50 | Φ_1·Φ_2·Φ_3·Φ_6^2 | 2419200 | 1 | 6 | 6 | 0 | 6 |
| 51 | Φ_1·Φ_2·Φ_3^2·Φ_6 | 2419200 | 1 | 18 | 2 | Z/3 x Z/3 | 6 |
| 52 | Φ_1·Φ_2^3·Φ_8 | 1814400 | 1 | 16 | 4 | Z/2 x Z/2 | 8 |
| 53 | Φ_1·Φ_2^3·Φ_6^2 | 1612800 | 1 | 8 | 2 | Z/2 x Z/2 | 6 |
| 54 | Φ_1·Φ_2^3·Φ_3·Φ_4 | 1209600 | 1 | 48 | 12 | Z/2 x Z/2 | 12 |
| 55 | Φ_1·Φ_2·Φ_4^3 | 907200 | 1 | 16 | 4 | Z/2 x Z/2 | 4 |
| 56 | Φ_1·Φ_2^3·Φ_4^2 | 453600 | 1 | 32 | 2 | Z/4 x Z/4 | 4 |
| 57 | Φ_1·Φ_2·Φ_3^3 | 268800 | 1 | 54 | 6 | Z/3 x Z/3 | 6 |
| 58 | Φ_1·Φ_2·Φ_6^3 | 268800 | 1 | 2 | 2 | 0 | 6 |
| 59 | Φ_1·Φ_2^5·Φ_6 | 80640 | 1 | 32 | 2 | Z/2 x Z/2 x Z/2 x Z/2 | 6 |
| 60 | Φ_1·Φ_2^5·Φ_4 | 45360 | 1 | 64 | 4 | Z/2 x Z/2 x Z/2 x Z/2 | 4 |
| 61 | Φ_1·Φ_2^7 | 120 | 1 | 128 | 2 | Z/2 x Z/2 x Z/2 x Z/2 x Z/2 x Z/2 | 2 |
| 62 | Φ_1^2·Φ_7 | 24883200 | 2 | 7 | 7 | 0 | 7 |
| 63 | Φ_1^2·Φ_2^2·Φ_3·Φ_6 | 14515200 | 2 | 12 | 12 | 0 | 6 |
| 64 | Φ_1^2·Φ_3·Φ_5 | 11612160 | 2 | 15 | 15 | 0 | 15 |
| 65 | Φ_1^2·Φ_2^2·Φ_8 | 10886400 | 2 | 8 | 8 | 0 | 8 |
| 66 | Φ_1^2·Φ_2^2·Φ_10 | 8709120 | 2 | 4 | 4 | 0 | 10 |
| 67 | Φ_1^2·Φ_2^2·Φ_5 | 8709120 | 2 | 20 | 20 | 0 | 10 |
| 68 | Φ_1^2·Φ_2^2·Φ_3·Φ_4 | 7257600 | 2 | 24 | 24 | 0 | 12 |
| 69 | Φ_1^2·Φ_2^2·Φ_4·Φ_6 | 7257600 | 2 | 8 | 8 | 0 | 12 |
| 70 | Φ_1^2·Φ_9 | 6451200 | 2 | 3 | 3 | 0 | 9 |
| 71 | Φ_1^2·Φ_2^2·Φ_4^2 | 5443200 | 2 | 16 | 16 | 0 | 4 |
| 72 | Φ_1^2·Φ_4·Φ_8 | 5443200 | 2 | 4 | 4 | 0 | 8 |
| 73 | Φ_1^2·Φ_3·Φ_12 | 4838400 | 2 | 3 | 3 | 0 | 12 |
| 74 | Φ_1^2·Φ_2^2·Φ_3·Φ_6 | 3225600 | 2 | 12 | 12 | 0 | 6 |
| 75 | Φ_1^2·Φ_2^2·Φ_3^2 | 2419200 | 2 | 36 | 36 | 0 | 6 |
| 76 | Φ_1^2·Φ_2^2·Φ_6^2 | 2419200 | 2 | 4 | 4 | 0 | 6 |
| 77 | Φ_1^2·Φ_2^2·Φ_3·Φ_6 | 1612800 | 2 | 12 | 3 | Z/2 x Z/2 | 6 |
| 78 | Φ_1^2·Φ_3·Φ_4^2 | 1209600 | 2 | 12 | 12 | 0 | 12 |
| 79 | Φ_1^2·Φ_2^4·Φ_4 | 907200 | 2 | 32 | 8 | Z/2 x Z/2 | 4 |
| 80 | Φ_1^2·Φ_3·Φ_6^2 | 806400 | 2 | 3 | 3 | 0 | 6 |
| 81 | Φ_1^2·Φ_2^2·Φ_4^2 | 680400 | 2 | 16 | 4 | Z/2 x Z/2 | 4 |
| 82 | Φ_1^2·Φ_2^4·Φ_6 | 604800 | 2 | 16 | 4 | Z/2 x Z/2 | 6 |
| 83 | Φ_1^2·Φ_2^4·Φ_3 | 100800 | 2 | 48 | 12 | Z/2 x Z/2 | 6 |
| 84 | Φ_1^2·Φ_3^3 | 89600 | 2 | 27 | 3 | Z/3 x Z/3 | 3 |
| 85 | Φ_1^2·Φ_2^6 | 3780 | 2 | 64 | 4 | Z/2 x Z/2 x Z/2 x Z/2 | 2 |
| 86 | Φ_1^3·Φ_2·Φ_5 | 5806080 | 3 | 10 | 10 | 0 | 10 |
| 87 | Φ_1^3·Φ_2·Φ_3·Φ_6 | 4838400 | 3 | 6 | 6 | 0 | 6 |
| 88 | Φ_1^3·Φ_2·Φ_3·Φ_4 | 3628800 | 3 | 12 | 12 | 0 | 12 |
| 89 | Φ_1^3·Φ_2^3·Φ_4 | 2721600 | 3 | 16 | 16 | 0 | 4 |
| 90 | Φ_1^3·Φ_2·Φ_8 | 1814400 | 3 | 4 | 4 | 0 | 8 |
| 91 | Φ_1^3·Φ_2·Φ_3^2 | 1612800 | 3 | 18 | 18 | 0 | 6 |
| 92 | Φ_1^3·Φ_2·Φ_4·Φ_6 | 1209600 | 3 | 4 | 4 | 0 | 12 |
| 93 | Φ_1^3·Φ_2^3·Φ_3 | 1209600 | 3 | 24 | 24 | 0 | 6 |
| 94 | Φ_1^3·Φ_2^3·Φ_6 | 1209600 | 3 | 8 | 8 | 0 | 6 |
| 95 | Φ_1^3·Φ_2·Φ_4^2 | 453600 | 3 | 8 | 8 | 0 | 4 |
| 96 | Φ_1^3·Φ_2^3·Φ_4 | 151200 | 3 | 16 | 4 | Z/2 x Z/2 | 4 |
| 97 | Φ_1^3·Φ_2^5 | 37800 | 3 | 32 | 8 | Z/2 x Z/2 | 2 |
| 98 | Φ_1^4·Φ_2^2·Φ_4 | 907200 | 4 | 8 | 8 | 0 | 4 |
| 99 | Φ_1^4·Φ_2^2·Φ_3 | 604800 | 4 | 12 | 12 | 0 | 6 |
| 100 | Φ_1^4·Φ_5 | 580608 | 4 | 5 | 5 | 0 | 5 |
| 101 | Φ_1^4·Φ_3^2 | 268800 | 4 | 9 | 9 | 0 | 3 |
| 102 | Φ_1^4·Φ_2^4 | 113400 | 4 | 16 | 16 | 0 | 2 |
| 103 | Φ_1^4·Φ_2^2·Φ_6 | 100800 | 4 | 4 | 4 | 0 | 6 |
| 104 | Φ_1^4·Φ_4^2 | 37800 | 4 | 4 | 4 | 0 | 4 |
| 105 | Φ_1^4·Φ_2^4 | 3150 | 4 | 16 | 4 | Z/2 x Z/2 | 2 |
| 106 | Φ_1^5·Φ_2·Φ_3 | 80640 | 5 | 6 | 6 | 0 | 6 |
| 107 | Φ_1^5·Φ_2·Φ_4 | 45360 | 5 | 4 | 4 | 0 | 4 |
| 108 | Φ_1^5·Φ_2^3 | 37800 | 5 | 8 | 8 | 0 | 2 |
| 109 | Φ_1^6·Φ_2^2 | 3780 | 6 | 4 | 4 | 0 | 2 |
| 110 | Φ_1^6·Φ_3 | 2240 | 6 | 3 | 3 | 0 | 3 |
| 111 | Φ_1^7·Φ_2 | 120 | 7 | 2 | 2 | 0 | 2 |
| 112 | Φ_1^8 | 1 | 8 | 1 | 1 | 0 | 1 |

## Classes sharing a characteristic polynomial (r >= 1 only)

* Φ_1·Φ_2·Φ_4·Φ_8: |C| = 43545600, disc = 8, Sha = 0; |C| = 10886400, disc = 2, Sha = Z/2xZ/2
* Φ_1^2·Φ_2^2·Φ_3·Φ_6: |C| = 14515200, disc = 12, Sha = 0; |C| = 3225600, disc = 12, Sha = 0; |C| = 1612800, disc = 3, Sha = Z/2xZ/2
* Φ_1^2·Φ_2^2·Φ_4^2: |C| = 5443200, disc = 16, Sha = 0; |C| = 680400, disc = 4, Sha = Z/2xZ/2
* Φ_1^3·Φ_2^3·Φ_4: |C| = 2721600, disc = 16, Sha = 0; |C| = 151200, disc = 4, Sha = Z/2xZ/2
* Φ_1^4·Φ_2^4: |C| = 113400, disc = 16, Sha = 0; |C| = 3150, disc = 4, Sha = Z/2xZ/2

## Limit (q -> infinity) rank distribution and rank-conditioned class averages

| r | N_r = #{w : mult_1(w) = r} | P(rank = r) | E[tr w | r] | E[p_2 | r] | E[p_3 | r] | E[p_4 | r] |
|---|---|---|---|---|---|---|
| 0 | 215656441 | 30808063/99532800 = 0.309527 | -8/29 = -0.27586 | 7304/12673 = +0.57634 | -3208/7429 = -0.43182 | 8986424/30808063 = +0.29169 |
| 1 | 323507400 | 539179/1161216 = 0.464323 | -230838/2695895 = -0.08563 | 2343088/2695895 = +0.86913 | -373974/2695895 = -0.13872 | 2114776/2695895 = +0.78444 |
| 2 | 130085780 | 6504289/34836480 = 0.186709 | 2715644/6504289 = +0.41752 | 10683128/6504289 = +1.64247 | 4240748/6504289 = +0.65199 | 13555928/6504289 = +2.08415 |
| 3 | 24693480 | 9799/276480 = 0.035442 | 10794/9799 = +1.10154 | 26312/9799 = +2.68517 | 17514/9799 = +1.78733 | 37112/9799 = +3.78733 |
| 4 | 2616558 | 62299/16588800 = 0.003755 | 122672/62299 = +1.96908 | 246872/62299 = +3.96270 | 197072/62299 = +3.16333 | 340472/62299 = +5.46513 |
| 5 | 163800 | 13/55296 = 0.000235 | 198/65 = +3.04615 | 352/65 = +5.41538 | 294/65 = +4.52308 | 424/65 = +6.52308 |
| 6 | 6020 | 43/4976640 = 0.000009 | 188/43 = +4.37209 | 296/43 = +6.88372 | 236/43 = +5.48837 | 296/43 = +6.88372 |
| 7 | 120 | 1/5806080 = 0.000000 | 6 = +6.00000 | 8 = +8.00000 | 6 = +6.00000 | 8 = +8.00000 |
| 8 | 1 | 1/696729600 = 0.000000 | 8 = +8.00000 | 8 = +8.00000 | 8 = +8.00000 | 8 = +8.00000 |

## Limit distribution of Sha(E_D) given the rank

* r = 0: 0: 1678208/2800733 = 5.992e-01; Z/2xZ/2: 61180160/215656441 = 2.837e-01; Z/3xZ/3: 172800/2369851 = 7.292e-02; Z/4xZ/4: 86400/2800733 = 3.085e-02; Z/5xZ/5: 165888/30808063 = 5.385e-03; Z/2xZ/2xZ/2xZ/2: 123504/30808063 = 4.009e-03; Z/6xZ/6: 115200/30808063 = 3.739e-03; Z/2xZ/2xZ/4xZ/4: 5400/30808063 = 1.753e-04; Z/3xZ/3xZ/3xZ/3: 640/30808063 = 2.077e-05; Z/2xZ/2xZ/2xZ/2xZ/2xZ/2: 320/30808063 = 1.039e-05; Z/2xZ/2xZ/2xZ/2xZ/2xZ/2xZ/2xZ/2: 1/215656441 = 4.637e-09
* r = 1: 0: 482560/539179 = 8.950e-01; Z/2xZ/2: 255864/2695895 = 9.491e-02; Z/3xZ/3: 4480/539179 = 8.309e-03; Z/4xZ/4: 756/539179 = 1.402e-03; Z/2xZ/2xZ/2xZ/2: 210/539179 = 3.895e-04; Z/2xZ/2xZ/2xZ/2xZ/2xZ/2: 1/2695895 = 3.709e-07
* r = 2: 0: 573120/591299 = 9.693e-01; Z/2xZ/2: 195300/6504289 = 3.003e-02; Z/3xZ/3: 4480/6504289 = 6.888e-04; Z/2xZ/2xZ/2xZ/2: 189/6504289 = 2.906e-05
* r = 3: 0: 9724/9799 = 9.923e-01; Z/2xZ/2: 75/9799 = 7.654e-03
* r = 4: 0: 62224/62299 = 9.988e-01; Z/2xZ/2: 75/62299 = 1.204e-03
* r = 5: 0: 1 = 1.000e+00
* r = 6: 0: 1 = 1.000e+00
* r = 7: 0: 1 = 1.000e+00
* r = 8: 0: 1 = 1.000e+00

## Limit E[tr w | rank 0, |Sha| = s] (the |Sha|-stratified degree-1 murmuration constants, rank 0)

* |Sha| = 1: N = 129222016 (fraction of rank-0: 1678208/2800733 = 5.9920e-01), E[tr w] = 22412/144221 = +0.15540
* |Sha| = 4: N = 61180160 (fraction of rank-0: 61180160/215656441 = 2.8369e-01), E[tr w] = -33230/47797 = -0.69523
* |Sha| = 9: N = 15724800 (fraction of rank-0: 172800/2369851 = 7.2916e-02), E[tr w] = -44/39 = -1.12821
* |Sha| = 16: N = 7517328 (fraction of rank-0: 82608/2369851 = 3.4858e-02), E[tr w] = -42784/22373 = -1.91231
* |Sha| = 25: N = 1161216 (fraction of rank-0: 165888/30808063 = 5.3846e-03), E[tr w] = -2 = -2.00000
* |Sha| = 36: N = 806400 (fraction of rank-0: 115200/30808063 = 3.7393e-03), E[tr w] = -3 = -3.00000
* |Sha| = 64: N = 40040 (fraction of rank-0: 40/215441 = 1.8567e-04), E[tr w] = -580/143 = -4.05594
* |Sha| = 81: N = 4480 (fraction of rank-0: 640/30808063 = 2.0774e-05), E[tr w] = -4 = -4.00000
* |Sha| = 256: N = 1 (fraction of rank-0: 1/215656441 = 4.6370e-09), E[tr w] = -8 = -8.00000

Checks: E[tr w] = 0, E[p_2] = 1, E[p_3] = 0, E[p_4] = 1 over all of W(E8) (character orthogonality: 0, 1, 0, 1 expected);
det w = +1 for 348364800 elements, -1 for 348364800; all 112 torsion groups are of the form H x H.


==> anc/v1_recomputation/REPORT.md <==
# Independent audit of arXiv:2603.13802, "Murmurations of Elliptic Curves over Function Fields"

> **Size note (arXiv version):** four large files (the per-curve tables curves_q11_F5.csv.gz and curves_q13_F5.csv.gz, and the recomputation data agg_q11_K5.pkl.gz and agg_q13_K5.pkl.gz; about 283 MB uncompressed) are not included because of arXiv's size limit. They are listed with checksums in NOT_SHIPPED.md (top of anc/), are available from the author on request, and are regenerated by the included scripts. References to them below describe the full package.


Audit date: 2026-09-23. Tools: SageMath 10.8, PARI/GP 2.17, numpy. All audit code is in
`ff_code/`; the output files cited below by name are not shipped, except the two per-curve tables
`agg_q{11,13}_K5.pkl` and `weyl_e8_charpolys.json` (in `../data/inputs/`). The first version's files were not modified. **No line of the project's code was reused**: point counts, L-polynomials, Tate's algorithm,
torsion, BSD and Artin–Tate were re-implemented from scratch (`ff_code/lpoly.py`, `ff_code/tables.py`).

Scope: **every curve in the paper's data set was
recomputed** (q=7: 2 401; q=11: 161 051; q=13: 371 293), plus the q=23 files (289 841 curves; 3 deg-1 curves lost to a file race in the K=4 pass, rerun in the K=5 pass), plus
independent validation runs at q=5 and q=7 with *complete* L-polynomials (places up to degree 8, no
functional-equation input).

## 0. Verdict in one paragraph

The point counting in the project is correct (all stored Frobenius traces at places of degree 1–4
were reproduced exactly on 57 603 curves). Everything downstream of it is not. The L-polynomial
reconstruction (`predict_L_poly` in `ff_q11_phase3.py`/`ff_q13_phase3.py`) accepts the *lowest*
degree consistent with the first four power sums, ignoring the fact that the degree of L is fixed
by the conductor (deg L = 8 for every degree-5 D with squarefree 4+27D²). As a result **84 % of the
degree-5 L-polynomials at q=11 and 85 % at q=13 are wrong**, and with them the analytic ranks
(51 % wrong at q=11, 49 % at q=13), root numbers, L(1/q) and |Ш|. The rank-0/rank-1 murmuration
signal survives with corrected labels (z ≈ 36–40 at q=11, 49–67 at q=13) but the reported z-scores
(131.7/125.1/70.2/194.7; "up to 256") are artefacts of the mislabelling, which is itself a function
of the traces. The |Ш| tables, the 12-class Table 6.1, the "n ∈ {1,…,12}" cyclotomic orders, the
Haar-measure conjecture and Proposition 1.3 as stated are all wrong. The |Ш| column of the CSVs was
produced by a curve-fitting procedure (`ff_q13_phase3.py`, "NO C found" search) that has no
mathematical content. Separately, the paper's BSD bookkeeping is right only for deg D = 5 with
squarefree discriminant (which happens to be the headline family), and wrong for the deg ≤ 4 data
that the paper also uses (c_∞ ≠ 1 at infinity, which the paper ignores).

## 1. The fibre at infinity and the finite places

Model at s = 1/t: with x = s^{-2k}X, y = s^{-3k}Y, k = ⌈n/6⌉, the equation becomes
Y² = X³ + s^{4k}X + s^{6k−n}u(s), u(0) = lead(D) = 1. So v(a₄) = 4k, v(a₆) = j := 6k−n ∈ {0,…,5},
v(Δ) = 2j (< 12, so the model is minimal). Tate's algorithm (char > 3, implemented in
`lpoly.tate_infinity`, checked by hand and numerically through FE/RH/deg L for n = 1…7):

| n (deg D) | j | type at ∞ | v_∞(Δ) | f_∞ | c_∞ (monic D) | deg N | deg L | χ(O_X) |
|---|---|---|---|---|---|---|---|---|
| 1 | 5 | II* | 10 | 2 | 1 | 4 | 0 | 1 |
| 2 | 4 | IV* | 8 | 2 | 3 (Y² = u(0): roots ±1) | 6 | 2 | 1 |
| 3 | 3 | I₀* | 6 | 2 | 1 + #{T ∈ F_q : T³ = −1} = **4 if q ≡ 1 (3), 2 if q ≡ 2 (3)** | 8 | 4 | 1 |
| 4 | 2 | IV | 4 | 2 | **3** (T² = u(0) = 1 splits) | 10 | 6 | 1 |
| 5 | 1 | II | 2 | 2 | **1** | 12 | 8 | 1 |
| 6 | 0 | I₀ (good: y² = x³+1) | 0 | 0 | 1 | 12 | 8 | 1 |
| 7 | 5 | II* | 10 | 2 | 1 | 16 | 12 | **2** (K3) |

Rules: for I₀* the component group has order 1 + (number of F_q-roots of T³ + lead(D)); for IV/IV*
c = 3 iff lead(D) is a square in F_q (always, for monic D), else 1. Verified on examples: q=7 (I₀*:
c=4 since 7 ≡ 1 mod 3, IV: c=3), q=11 (I₀*: c=2), q=13 (I₀*: c=4); in every case the resulting
|Ш| is a perfect square for all rank-0 curves and agrees with Artin–Tate (Section 3). deg L =
deg N − 4 was confirmed by the vanishing of c_i for i > deg L (`tail_ok`) on all 824 583 curves.
**The paper's claim "all c_v = 1" is true exactly for n ≡ 0, 1, 5 (mod 6), i.e. for n = 5 (and
6, 7), and only when 4+27D² is squarefree.** For its deg ≤ 4 data it is false (c_∞ = 3, 4 or 2).

Finite places: 4 + 27D² is **not** always squarefree. Exceptions (I_m fibres, m ≥ 2, c_v = m if
split, 2 or 1 if not; L-degree drops accordingly):

| q | deg D | curves | non-squarefree | ∏c_v(finite) values |
|---|---|---|---|---|
| 7 | 4 | 2 058 | 560 (27 %) | 1, 2, 3, 4, 6, 8 |
| 11 | 4 / 5 | 13 310 / 146 410 | 88 / 1 155 (0.8 %) | 2 (I₂ at a degree-2 place) |
| 13 | 4 / 5 | 26 364 / 342 732 | 3 926 (15 %) / **51 077 (14.9 %)** | 1, 2, 4, 8 |

(At q=13, −4/27 is a square, 4+27D² = 27(D−a)(D+a), and each factor has a repeated root with
probability ≈ 1/q; at q=11 only degree-2 double roots occur — the real content of Lemma 6.3.)
"All singular fibers are of type I₁" is false for 15 % of the q = 13 sample.

## 2. The exact BSD formula

Refined BSD over K = F_q(C), g = g(C), as stated in Ulmer, *Curves and Jacobians over function
fields* (Conj. 6.2.5, Thm 6.2.6 = Kato–Trihan), for an elliptic curve (g_X = 1):

    L(E, s) ~ R · |Ш| · τ / |E(K)_tors|²  · (s−1)^r     (s → 1),
    τ = q^{1−g} · ∏_v q^{a_v} c_v,

where ω is any invariant differential, a_v is defined by "π_v^{a_v} ω is a Néron differential at
v", c_v = |Φ_v(k_v)|, and L(E,s) = L(E, q^{−s}) with L(E,T) = ∏_v L_v(T)^{−1} the Euler product
(L_v = 1 − a_vT^{deg v} + q^{deg v}T^{2 deg v} at good v, 1 − a_vT^{deg v} at multiplicative v,
1 at additive v; c_r = ε q^r). Since ∑_v a_v = −deg(ω) = −χ(O_X) for a non-constant curve,
τ = q^{1−g−deg ω} ∏ c_v. For our family ω = dx/2y is Néron at all finite places, and at ∞ it
equals s^{k}·(Néron differential) (k = 1 for n ≤ 6, k = 2 for n = 7), so a_∞ = −k and

    rank 0:   |Ш(E_D)| = L(E_D, 1/q) · |E_D(K)_tors|² · q^{χ(O_X) − 1} / ∏_v c_v .

For n ≤ 6, χ = 1 and the q-power is 1; **nothing is "absorbed into the normalisation of L"** —
the paper's sentence is a misdescription of the identity deg ω = 1 − g on a rational elliptic
surface. For n = 7 (χ = 2) the correct formula is |Ш| = q·L(1/q)·tors²/∏c_v. So
|Ш| = L(1/q) holds iff (rank 0, trivial torsion, all c_v = 1, χ = 1), i.e. for n = 5 with
squarefree 4+27D² (and n = 6, 7 is excluded by χ). For everything else in the paper's data,
|Ш| = L(1/q)·tors²/(c_∞·∏c_fin) with the table above.

Artin–Tate (Tate 1966 Conj. C, Milne 1975 Thm 4.1, Ulmer Thm 6.1.4): with α(X) = χ(O_X) − 1 +
dim PicVar(X),

    P₂(X, q^{−s}) ~ |Br(X)| · |disc NS(X)| / (q^{α(X)} |NS(X)_tors|²) · (1 − q^{1−s})^{ρ}.

The paper's Theorem 2.2 writes q^{χ(O_X)} instead of q^{α(X)}; for a rational elliptic surface
α = 0, so the paper's own formula would give |Br| = q·L(1/q), contradicting its |Ш| = L(1/q).
Also its Theorem 2.1 misquotes Grothendieck; what is needed is Liu–Lorenzini–Raynaud
(|Ш|·∏δ_vδ'_v = |Br(X)|·δ², all indices 1 because there is a section), which gives |Ш| = |Br(X)|
unconditionally, including for the I₀*/IV fibres at ∞ where the paper's "Φ_v = 0" argument fails.
Cross-check implemented in `lpoly.analyse` (field `br_artin_tate`): P₂ = (1−qT)² ·
∏(fibre-component factors) · L(E,T), ρ and disc NS from Shioda–Tate with the Frobenius-invariant
sublattices of the fibre lattices (A_{m−1}, D₄, A₂, split and non-split), α = χ−1. It agrees
with the BSD value for **all 244 541 rank-0 curves** (q = 7, 11, 13, 23), including the I₀*(c=2),
IV(c=3), I₂/I₃ cases — a genuine consistency check between the two formulas.

## 3. Independent recomputation

Method (`ff_code/tables.py`, `ff_code/lpoly.py`, `ff_code/audit_run.py`):
* Trace tables a(c) for y² = x³+x+c over F_{q^d}: Sage/PARI `cardinality` **and** an independent
  numpy character-sum −∑χ(x³+x+c) for d ≤ 4 (0 discrepancies for every (q,d) with q^d ≤ 4·10⁴);
  split/non-split at nodes via the square test on 3x₀ (x₀ = −3c/2).
* Places of degree d as Frobenius orbits (F_q-linear map on digit vectors), D(α) evaluated
  vectorially; power sums p_n exactly (object arrays); Newton → c_0..c_K exactly.
* deg L = deg N − 4 from the conductor (Section 1), FE with ε, ε from any pair (c_i, c_{r−i}) both
  known, else the middle coefficient, else the product of local root numbers (tame Rohrlich
  formulas: w_∞ = (−1/q) for II, II*, I₀*; (−3/q) for IV, IV*; w_v = −1 iff split multiplicative).
* Validation of the ε-fallback: on all 366 773 curves where ε is determined by coefficients the
  root-number formula agreed 366 773/366 773 times; at q = 5 (2 500 deg-5 curves) and q = 7 (3 000
  deg-5 curves, see `validate_full_q7.log`, not shipped) the L-polynomial was computed **completely** from places
  of degree ≤ 8 with no FE input and compared with the K = 5 FE-based reconstruction: identical in
  every case, including all cases where K = 5 had to use the root number (q=5: 780/780; q=7:
  984/984). On the q=23 data a K=4 pass and a K=5 pass (all 289 841 curves) gave identical
  L-polynomials, with 56 582 of the 80 867 K=4 root-number cases now fixed by coefficients — all in
  agreement with the formula. (A further pass with places up to degree 6 on the full q=11 data, which removes the
  root-number fallback for all but the c₂ = c₃ = c₄ = 0 cases, is reported in
  `summary_q11_K6.txt` (not shipped); the q=13 degree-6 table (4.8·10⁶ point counts) was not completed.)
* Torsion: E(K)_tors ↪ E_v(k_v) at every good v (injective also in equal characteristic), so |tors|
  divides gcd_v |E_v(k_v)|; gcd = 1 for all but 71 curves (all deg 3: q=7: 21, q=11: 11, q=13: 39),
  for which an explicit F_q[t]-root of x³+x+D exists → torsion Z/2 exactly. The paper's 2-torsion
  argument for deg 5 is correct; its claim of trivial torsion is true for deg 5 and false for 71
  of its deg-3 curves.
* |Ш| by the formula of Section 2; cyclotomic factorisation over Z; Artin–Tate cross-check.

Sanity of the recomputation (all q): FE satisfied, all reciprocal roots have |α| = q, c_i/q^i ∈ Z,
fully cyclotomic, ε = (−1)^{rank}, tail coefficients vanish — 824 583/824 583 curves (q = 7, 11, 13, 23). Every
rank-0 |Ш| is a positive integer and a perfect square, and equals the Artin–Tate value.

Comparison with the project's CSVs (all rows; "match" = identical value):

| q | deg D | N | L-poly match | rank match | ε match | L(1/q) match | CSV |Ш| correct (rank-0 rows carrying a value) |
|---|---|---|---|---|---|---|---|
| 7 | ≤3 | 343 | 343 | 343 | 343 | 343 | 21/21 (deg ≤ 2), **0/49 (deg 3)** |
| 7 | 4 | 2 058 | 896 (44 %) | 1 078 (52 %) | 1 134 | 1 064 | **0/385** |
| 11 | ≤3 | 1 331 | 1 331 | 1 331 | 1 331 | 1 331 | 11/11 (deg 1), **0/440 (deg 2–3)** |
| 11 | 4 | 13 310 | 6 116 (46 %) | 7 854 (59 %) | 7 986 | 7 480 | **0/3 366** |
| 11 | 5 | 146 410 | **23 056 (15.7 %)** | **72 281 (49 %)** | 72 721 | 79 101 | 6 127/7 876 |
| 13 | ≤3 | 2 197 | 2 197 | 2 197 | 2 197 | 2 197 | 13/13 (deg 1), **0/442** |
| 13 | 4 | 26 364 | 12 116 (46 %) | 15 652 (59 %) | 15 704 | 14 248 | **0/5 616** |
| 13 | 5 | 342 732 | **53 092 (15.5 %)** | **167 323 (49 %)** | 167 700 | 184 444 | 8 073/8 229 |
| 23 | ≤2 | 526 | 526 | 526 | 526 | 526 | 20/20 |
| 23 | 3 | 11 638 | 7 406 (64 %) | 10 120 | 10 350 | 7 406 | 2 944/2 944 |
| 23 | 4 | 267 674 | 44 620 (17 %) | 108 215 (40 %) | 120 060 | 128 892 | (no |Ш| in file) |
| 23 | 5 (10 000-curve sample) | 10 000 | **92 (0.9 %)** | 4 076 (41 %) | 4 202 | 5 123 | 437/715 |

Characterisation of the mismatches:
1. **deg 5 (and deg 4) L-polynomials**: the project's `predict_L_poly` tries degrees 0,1,…,8 and
   returns the first (degree, ε) for which the truncated coefficient vector is FE-consistent and the
   resulting polynomial passes RH. For a true degree-8 polynomial with c₁ = … = c₄ = 0 (true type
   Φ₁Φ₂Φ₄Φ₈ = z⁸−1, rank 1, 7 % of all deg-5 curves — exactly the W(E₈) class D₆(a₁)×A₁) it returns
   L = 1, rank 0, |Ш| = 1; for p_k = (±q)^k (true types Φ₁²Φ₇, Φ₂²Φ₁₄, Φ₁Φ₂Φ₇, Φ₁Φ₂Φ₁₄) it returns
   1 ∓ qT; etc. Cross-tabulation (q = 11, deg 5): CSV L-degree 0: 10 450 curves, all truly of
   degree 6 or 8; CSV degree 1: 21 450; …; only the 22 726 CSV degree-8 polynomials are right
   (plus 330 of degree 6). Rank cross-table q = 11 deg 5 (rows CSV, columns true):
   rank 0 → {0: 30 756, 1: 32 010}; rank 1 → {0: 20 449, 1: 29 480, 2: 15 290}; rank 2 → {1: 3 960,
   2: 10 065, 3: 1 815, 4: 165}; rank 3 → {3: 1 980, 4: 440}. Same pattern at q = 13 and at q = 7
   deg 4. Every degree-3 and lower curve is correct (there K = 4 ≥ deg L).
2. **|Ш| at deg 2, 3, 4**: the CSV values are L(1/q)·tors_gcd²/(cv_fin·C) with a *fitted*
   constant C (the code loops over C = cn/cd until every value in a (L-degree, tors_gcd) stratum is
   a perfect square). True |Ш| = L(1/q)·tors²/(c_∞∏c_fin) with c_∞ = 3 (deg 2, 4) or 4/2 (deg 3).
   CSV/true ratios observed: 4, 9, 16, 25, 625 (q=7); 4, 9, 25 (q=11); 4, 9, 25 (q=13).
   For deg 3 at q = 11 the CSV has |Ш| = 2·L(1/q) while the truth is L(1/q)/2.
3. **|Ш| at deg 5**: correct whenever the CSV L-polynomial is correct and 4+27D² is squarefree;
   wrong (ratios 4, 6.25, 9, 16, 25) otherwise. Values 100, 324, 900 in the CSV/PHASE3_SUMMARY are
   artefacts of the fitting: no such |Ш| occurs (true deg-5 values: 1, 4, 9, 16, 25, 36, 81).
4. Traces: 0 mismatches (q=7 all 2 401 rows; q=11 20 641 rows; q=13 34 561 rows, degrees 1–4).

## 4. The paper's specific claims

* **534 745 curves**: 2 401 + 161 051 + 371 293 — correct as a row count, but they are all
  monic squarefree D of degree **≤ 5** (q=7: ≤ 4); only 489 142 have degree 5. Abstract and §1 say
  "degree 5". Table 3.1's "L-poly types 38/103/147" are the numbers of distinct (mostly wrong) CSV
  polynomials; true distinct types: 41/125/198 (all degrees), 32/82/83 for squarefree deg 5.
  "Rank-0, L-deg ≥ 6: 924/8 107/9 561" is not reproducible even from the CSVs (182/14 487/27 326);
  truth: 378/54 571/114 231. The intro's "17 850" ≠ the table's 18 592.
* **z-scores**. With the CSV labels and per-curve mean traces (all places of degree d) I reproduce
  the paper's q=11 numbers exactly: 131.67, 125.10, 70.18, 194.72 (n₀ = 62 766, n₁ = 65 219). With
  the correct ranks (n₀ = 51 205, n₁ = 65 450): **+36.0, +37.2, +33.0, +39.8**. At q=13: CSV
  labels 165.9/237.1/117.2/308.4 → correct labels **+49.1, +67.0, +55.3, +58.2** (n₀ = 108 875,
  n₁ = 163 150). Murmurations (rank-0 mean above rank-1 mean at d = 1…4) are real; the magnitudes
  and the "anti-phase" description are not (both means are positive with correct labels; the
  rank-1 mean is ≈ 0.07–0.2, not negative). "z up to 256" is an artefact.
* **|Ш| stratification / Table 6.1** (q = 11, deg 5, L-degree 8, rank 0). True: **25 classes,
  50 985 curves**, |Ш| ∈ {1: 30 822, 4: 13 090, 9: 4 345, 16: 1 870, 25: 462, 36: 385, 81: 11}.
  The paper's 12 classes (6 226 curves) all exist with exactly the stated N, |Ш|, S₁, S₂ (e.g. Φ₆⁴:
  11, −44, 484; Φ₈²: 1 045; Φ₅²: 462) — but they are the minority the buggy reconstruction could
  see. The largest classes are missing: Φ₂₄ (6 820), Φ₂₀ (6 270), Φ₁₅ (6 017), Φ₃₀ (6 017),
  Φ₂²Φ₁₄ (5 170, |Ш| = 4), Φ₃Φ₉ (3 410, |Ш| = 9), Φ₆Φ₁₈ (3 410), … Full table:
  `summary_q11_K5.txt` (not shipped); q = 13: 24 classes, 94 926 curves, `summary_q13_K5.txt` (not shipped).
  The claim "Φ_n appearing: n ∈ {1,2,3,4,5,6,8,10,12}" is false: n = 7, 9, 14, 15, 18, 20, 24, 30
  occur (and these are the most common ones). §4.3's "|Ш| = 1 stratum contains four types, |Ш| = 4
  two types" becomes 9 and 6 types at q = 11 (8 and 7 at q = 13).
* **Cyclotomic factorisation** (Prop 1.3). True for the paper's data, but the proof is wrong and the
  statement "for any elliptic curve over F_q(t)" is false. Correct reason: for deg D ≤ 6 the
  surface X_D is a rational elliptic surface, so NS(X̄) ⊗ Q_ℓ = H²(X̄, Q_ℓ); Frobenius acts on
  NS(X̄) = U ⊕ E₈ (deg 5, generic fibres 10 I₁ + II) through q·(an element of Aut(E₈) = W(E₈)),
  hence L_unit(z) is the characteristic polynomial of an element of W(E₈). Checked: **all 82 (q=11),
  83 (q=13) and 86 (q=23) types of squarefree deg-5 curves are among the 106 characteristic
  polynomials of W(E₈)** (`ff_code/weyl_e8.py`), and their frequencies track the class sizes (e.g. Φ₁Φ₂Φ₄Φ₈: 7.0 %
  / 9.4 % observed vs 7.8 % of W(E₈)). Counter-example to the general claim: deg D = 7 (χ = 2,
  K3-type surface): at q = 7, 52 of 60 random D have c₁ ≢ 0 (mod q); at q = 5 and 7 all 60/60
  have some c_i/q^i ∉ Z, so L_unit is not even integral (`deg7_check.log`, not shipped; FE and RH
  verified for these degree-12 polynomials). The argument "q^i | c_i follows from FE" is a non
  sequitur (FE gives q^{r−2i} | c_{r−i}).
* **Conjecture 5.2 (convergence to Haar measure on USp(r)) is false**: the family has *finite*
  geometric monodromy (a subgroup of W(E₈)), so by Deligne/Chebotarev the type frequencies converge
  to class densities in that finite group; the orders n of Φ_n are bounded by 30 and the number of
  types by 106, so the "roots of increasingly high order filling the circle" cannot happen. The
  data already show it (82 → 83 types from q = 11 to 13, both ≈ 99.6 % of W(E₈) by mass).
  Open Problem 2 (N_λ(q) polynomial in q) is likewise misframed: N_λ(q)/q⁵ → |C_λ ∩ G|/|G|.
* **Equation (2.4) "a_v = −∑α_j^{deg v} at each good place"** is false (the paper's own worked
  example has degree-1 traces 3, −6, 1, … while −∑α_j = −22). Only the *sum* over all places of a
  given degree (with a_v = ±1 at nodes) is determined: ∑_{deg v = 1} a_v = −p₁ exactly, but for
  d ≥ 2 the sum over degree-d places also involves ∑_{deg v | d} T_{d/e}(a_v) of lower-degree places.
  Consequently **Theorem 5.4 is an identity only for d = 1 (and only if bad places are counted with
  ±1)**; for d ≥ 2 the per-type mean trace varies within a type (e.g. Φ₂₄ at q=11: d=2 mean +0.95,
  s.d. 0.43 over 6 820 curves). Table 5.1 (q=11; strata = CSV L-degree 8, CSV rank 0, L(1/q) ∈
  {1, 4}; N = 2 288 and 2 035): the *observed* column is reproduced exactly (−1.144/−0.551/+1.022/
  +4.438 and +0.486/−0.553/+2.000/+5.528), but −∑f_λp_d(λ) computed from the stated composition is
  −1.144/**−1.308/+1.077/+3.596** and +0.486/**−1.459/+1.946/+4.595** (`table51_check.txt`, not shipped).
  The "Formula" column with zero residuals can only have been produced tautologically. With the
  true strata (N = 30 822 and 13 090) the observed values are −0.20/+0.12/−0.04/+0.40 and
  +0.71/+0.31/+1.24/+0.72.
* **Example 3.2 (D = t⁵+4, q=11)**: verified exactly (Φ₁₀², |Ш| = 1, all 9 coefficients).
* **§6.3 "S_n verified exhaustively"**: for n ≤ 4 this compares power sums with the polynomial
  *built from* them — a tautology; likewise "|Ш| constant within each class" given |Ш| = L(1/q).
* **Lemma 6.3** (even-degree factors when −4/27 is a non-residue): correct.
* **Prop. 1.1 / "|Ш| is an L-polynomial invariant"**: true for deg 5 with squarefree discriminant
  (then |Ш| = L(1/q)); false as a general statement within the data — curves with the same
  L-polynomial but different ∏c_v have different |Ш| (e.g. deg 5, L-degree 6, I₂ fibres:
  L(1/q)/|Ш| ∈ {1, 2, 4} at q = 13).

## 5. Claims vs verification status

| # | Claim (paper) | Status |
|---|---|---|
| 1 | All bad finite fibres are I₁, c_v = 1 | WRONG in general: non-squarefree 4+27D² for 0.8 % (q=11) / 15 % (q=13) of deg-5 D; I_m with c_v = m or 2 |
| 2 | Place at ∞ irrelevant / all c_v = 1 for the family | WRONG for deg ≤ 4 (II*, IV*, I₀*, IV with c_∞ = 1, 3, 4|2, 3); TRUE for deg 5 (type II, c = 1, f = 2) |
| 3 | Torsion trivial | VERIFIED for deg 4, 5 (all curves); WRONG for 71 deg-3 curves (Z/2) |
| 4 | |Ш| = L(1/q) | VERIFIED for deg 5, squarefree disc., rank 0; WRONG otherwise: |Ш| = L(1/q)·tors²·q^{χ−1}/∏c_v |
| 5 | "Period absorbed into L" / Kato–Trihan normalisation | WRONG explanation; correct statement: τ = q^{1−g−deg ω}∏c_v, deg ω = χ(O_X) = 1 |
| 6 | Artin–Tate with q^{χ(O_X)} (Thm 2.2) | WRONG: exponent is α = χ − 1 + dim PicVar = 0 |
| 7 | Br(X) ≅ Ш via Grothendieck's sequence with Φ_v = 0 | Conclusion TRUE (Liu–Lorenzini–Raynaud), argument as stated inapplicable at ∞ for deg ≤ 4 |
| 8 | 534 745 curves of degree 5 | WRONG: degree ≤ 5; 489 142 of degree 5 |
| 9 | L-polynomials in the data set | WRONG for 84–85 % of deg-5 and 54 % of deg-4 curves (reconstruction bug); traces VERIFIED |
| 10 | Ranks (62 766 rank 0 / 65 219 rank 1 at q=11) | WRONG: 51 205 / 65 450; half the labels wrong |
| 11 | z-scores 131.7/125.1/70.2/194.7; "up to 256" | Reproduced from the (wrong) labels; correct values 36/37/33/40 (q=11), 49/67/55/58 (q=13). Murmuration existence VERIFIED |
| 12 | Anti-phase (rank-1 means negative) | WRONG: rank-1 means are small positive |
| 13 | Table 6.1: 12 degree-8 classes, 6 226 curves | Listed rows VERIFIED, table INCOMPLETE: 25 classes, 50 985 curves; largest classes missing |
| 14 | Φ_n orders n ∈ {1,…,12}; type counts 38/103/147 growing | WRONG: n up to 30; 82/83 types for deg 5 (bounded by 106 = #char polys of W(E₈)) |
| 15 | Prop 1.3: cyclotomic for any E/F_q(t) | WRONG as stated (deg-7 counter-examples); TRUE for rational elliptic surfaces (deg ≤ 6), for the reason NS(X̄) = H² |
| 16 | Conjecture 5.2 (Haar/USp limit) | WRONG: finite monodromy ⊂ W(E₈), Chebotarev limit |
| 17 | Eq. (2.4) trace at each good place from L | WRONG |
| 18 | Thm 5.4 exact identity, Table 5.1 zero residual | TRUE only for d = 1 (bad places counted ±1); WRONG for d ≥ 2: formula gives −1.308 vs observed −0.551 at d = 2; "observed" column VERIFIED |
| 19 | |Ш| strata at q=11: {1,4,9,16,25,81,100,324,900} (summary) / {1,4,9,16,25,81} (paper) | WRONG / INCOMPLETE: {1,4,9,16,25,36,81} |
| 20 | Example 3.2 | VERIFIED |
| 21 | Lemma 6.3 | VERIFIED |
| 22 | S_n exhaustively verified | UNVERIFIABLE/tautological as performed (n ≤ 4 built from the same data) |
| 23 | Non-CM appendix (26 cyclotomic types, z = 33.5) | NOT AUDITED (same code path; cyclotomic-ness expected for deg ≤ 4 since the surfaces are rational; the numbers are suspect for the same reason as items 9–11) |
| 24 | Sage 10.8 "all predictions validated by RH" | WRONG as a validation: RH does not detect a wrong degree |

### Required corrections
1. Recompute all L-polynomials with the degree fixed by the conductor (deg L = deg N − 4) and
   determine ε either from the middle/known coefficients, from one more power sum, or from the
   local root numbers (formula above, now validated); or simply use the audit's `agg_q*.pkl` (q = 11, 13: `../data/inputs/agg_q{11,13}_K5.pkl.gz`).
2. Recompute ranks, L(1/q), |Ш| (Section 2 formula with c_∞ and ∏c_fin), all strata, Table 3.1,
   Table 5.1, Table 6.1, Figures 1, 5, 7, the z-scores and every sentence quoting them.
3. Replace "534 745 curves of degree 5" by the true description; state the non-squarefree exceptions.
4. State the fibre at ∞ (Table in §1 of this report) and use |Ш| = L(1/q)tors²/(c_∞∏c_fin).
5. Fix Theorem 2.2 (q^{α}) and Theorem 2.1 (cite Liu–Lorenzini–Raynaud or Ulmer Thm 7.1).
6. Restate Prop 1.3 for rational elliptic surfaces with the correct proof (NS = H², W(E₈)); delete
   the general claim and the "FE ⇒ q^i | c_i" argument; delete or reverse Conjecture 5.2 and
   Remark 5.3 (finite monodromy; the type set is the set of characteristic polynomials of the
   Frobenius classes in a subgroup of W(E₈)); delete Open Problem 2 as posed.
7. Delete (2.4) and restrict Theorem 5.4 to d = 1 (or redefine the statistic as S_d/N_d, in which
   case it is the trace formula and trivially exact).
8. Remove the |Ш|-fitting code path (`ff_q13_phase3.py` C-search, `ff_stepB_sha.py` "try both c_v")
   from the pipeline; |Ш| must be computed, not fitted.

### Does any conclusion change?
* "Murmurations exist over F_q(t)": survives (z ≈ 35–65 with correct labels), but the reported
  effect sizes, the anti-phase picture and Figure 1 do not.
* "|Ш| modulation is a composition effect", "|Ш| = L(1/q) is an L-polynomial invariant", "joint
  cells": for deg 5 with squarefree discriminant these are *tautologies* of BSD with c_v = 1 and
  are correct; the specific strata, cells and numbers in §4–§6 are wrong and must be regenerated.
* "Cyclotomic universality" and the q → ∞ Haar picture: the universality is false; the correct
  (and more interesting) statement is that the L-polynomials are characteristic polynomials of
  Frobenius in W(E₈), with Chebotarev statistics — this replaces the Katz–Sarnak narrative.
* The finite-sum "identity" (Thm 5.4) is not an identity for d ≥ 2.
Bottom line: the paper's data products cannot be built on; the family and the basic phenomenon
are sound, and the corrected data (`agg_q11_K5.pkl`, `agg_q13_K5.pkl` in `../data/inputs/`, and `agg_q7_K6.pkl`, not shipped;
one row per curve with L-coefficients, type, rank, ε, |Ш|, c_v, torsion, mean traces) are provided.

## Appendix A — files
`ff_code/tables.py` (trace tables, two methods), `lpoly.py` (places, power sums, Tate at ∞ and
finite places, ε, cyclotomic type, BSD, Artin–Tate, torsion), `audit_run.py` (per-curve
recomputation + CSV comparison), `aggregate.py`/`analyze2.py` (summaries), `torsion_check.py`,
`compare_traces.py` (a_v multiset comparison), `weyl_e8.py` (W(E₈) characteristic polynomials),
`deg7_check.py` (K3 counter-examples), `validate_full.py` (full degree-8 L-polynomials at q=5,7 vs
FE reconstruction), `make_sample.py`/`make_sample_full.py`, `extract_rows.sh`, `csv_zscores.py`.
Outputs (not shipped, except as stated at the top): `summary_q{7,11,13,23}_K*.txt`, `analysis2_q*.txt`, `agg_q*.pkl`,
`results/*.jsonl` (raw), `weyl_e8_charpolys.json`, `logs/*`.


==> anc/v1_recomputation/ff_code/aggregate.py <==
"""Aggregate the recomputation results (data/results/q{q}_K{K}_chunk*.jsonl) and compare with the
project's CSV values.  Produces data/summary_q{q}.txt and data/agg_q{q}.pkl (pandas)."""
import sys, json, glob, os, math
from collections import Counter, defaultdict
from fractions import Fraction
import pandas as pd, numpy as np
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
q = int(sys.argv[1]); K = int(sys.argv[2])
rows = []
for fn in sorted(glob.glob(f'{DATA}/results/q{q}_K{K}_chunk*.jsonl')):
    for line in open(fn):
        rows.append(json.loads(line))
errs = [r for r in rows if 'error' in r]
rows = [r for r in rows if 'error' not in r]
out = open(f'{DATA}/summary_q{q}_K{K}.txt', 'w')
def P(*a):
    s = ' '.join(str(x) for x in a); print(s); out.write(s + '\n')

P(f'===== q={q}, K={K}: {len(rows)} curves recomputed, {len(errs)} errors')
for e in errs[:5]: P('  ERROR', e)

def frac(x):
    return Fraction(x) if isinstance(x, str) else Fraction(int(x))

rec = []
for r in rows:
    c = r['csv']
    rec.append(dict(D=r['D'], n=r['n'], inf_type=r['inf']['type'], c_inf=r['c_inf'], prod_c_fin=r['prod_c_fin'],
                    sqfree=r['disc_squarefree'], degN=r['degN'], L_degree=r['L_degree'], chi=r['chi'],
                    eps=r['epsilon'], eps_src=r['eps_source'], eps_rn=r['eps_rootnumber'],
                    eps_rn_ok=r['eps_consistent_with_rootnumber'], FE_ok=r['FE_ok'], RH_ok=r['RH_ok'],
                    qdiv=r['q_divisibility'], cyc=r.get('cyc_label'), cyc_rem=r.get('cyc_remainder_deg'),
                    L1=r.get('L_at_1_over_q'), rank=r.get('rank'), tors_gcd=r['tors_gcd'], tail_ok=r['tail_ok'],
                    sha=(None if r.get('sha_bsd') is None else frac(r['sha_bsd'])),
                    sha_int=r.get('sha_integer'), sha_sq=r.get('sha_square'), AT_ok=r.get('AT_consistent'),
                    br=(None if r.get('br_artin_tate') is None else frac(r['br_artin_tate'])),
                    p1=r['power_sums'][0], p2=r['power_sums'][1],
                    mav1=r['mean_av']['1'], mav2=r['mean_av']['2'], mav3=r['mean_av']['3'], mav4=r['mean_av']['4'],
                    csv_Ldeg=c['L_degree'], csv_rank=c['rank'], csv_eps=c['epsilon'], csv_L1=c['L_at_1_over_q'],
                    csv_sha=c['sha'], csv_src=c['src'],
                    m_Ldeg=r['match_L_degree'], m_Lpoly=r['match_L_poly'], m_rank=r['match_rank'],
                    m_eps=r['match_epsilon'], m_L1=r['match_L1'], m_sha=r['match_sha'],
                    fe_viol=('fe_violation' in r)))
df = pd.DataFrame(rec)
# exact torsion (torsion_check.py) -> corrected |Sha| = L(1/q) * |tors|^2 q^{chi-1} / prod c_v
tfile = f'{DATA}/torsion_q{q}.json'
tors = json.load(open(tfile)) if os.path.exists(tfile) else {}
df['tors'] = df.apply(lambda r: tors[r.D]['order'] if r.D in tors else (1 if r.tors_gcd == 1 else None), axis=1)
def fix_sha(r):
    if r.sha is None or r.tors is None: return r.sha
    return r.sha * Fraction(int(r.tors)**2, int(r.tors_gcd)**2)
df['sha'] = df.apply(fix_sha, axis=1)
df['sha_int'] = df.sha.map(lambda s: None if s is None else s.denominator == 1)
df['sha_sq'] = df.sha.map(lambda s: None if s is None else (s.denominator == 1 and s > 0 and int(math.isqrt(int(s)))**2 == int(s)))
df['AT_ok'] = df.apply(lambda r: None if r.sha is None else (r.br is not None and r.br * Fraction(int(r.tors)**2 if r.tors else 1, int(r.tors_gcd)**2) == r.sha), axis=1)
df['RH_ok'] = df.RH_ok | (df.cyc_rem == 0)
df.to_pickle(f'{DATA}/agg_q{q}_K{K}.pkl')
P('exact torsion orders by deg D:'); P(pd.crosstab(df.n, df.tors.fillna(-1)).to_string())

P('\n--- sanity of the recomputation itself ---')
P('FE_ok:', df.FE_ok.value_counts().to_dict(), ' RH_ok:', df.RH_ok.value_counts().to_dict(),
  ' q^i|c_i:', df.qdiv.value_counts().to_dict(), ' cyclotomic remainder deg 0:', (df.cyc_rem == 0).sum(),
  ' tail_ok:', df.tail_ok.value_counts().to_dict(), ' fe_violations:', int(df.fe_viol.sum()))
P('epsilon source:', df.eps_src.map(lambda s: 'root number formula' if 'root' in s else 'coefficients').value_counts().to_dict())
det = df[~df.eps_src.str.contains('root')]
P('root-number formula vs coefficient-determined epsilon: agree', int(det.eps_rn_ok.sum()), '/', len(det))
P('parity check eps == (-1)^rank:', int(((df.eps == (-1)**df['rank'].fillna(0).astype(int))).sum()), '/', len(df))

P('\n--- local data ---')
P('fibre at infinity by deg D:'); P(pd.crosstab(df.n, df.inf_type).to_string())
P('c_inf by deg D:'); P(pd.crosstab(df.n, df.c_inf).to_string())
P('4+27D^2 squarefree by deg D:'); P(pd.crosstab(df.n, df.sqfree).to_string())
P('prod c_v(finite) by deg D:'); P(pd.crosstab(df.n, df.prod_c_fin).to_string())
P('L-degree (recomputed) by deg D:'); P(pd.crosstab(df.n, df.L_degree).to_string())
P('torsion bound gcd by deg D:'); P(pd.crosstab(df.n, df.tors_gcd).to_string())

P('\n--- BSD / Sha (rank 0) ---')
r0 = df[df['rank'] == 0]
P('rank-0 curves:', len(r0), ' sha integer:', int(r0.sha_int.sum()), ' sha perfect square:', int(r0.sha_sq.sum()),
  ' AT consistent:', int(r0.AT_ok.sum()))
bad = r0[~r0.sha_sq.astype(bool)]
if len(bad): P('NON-SQUARE sha examples:'); P(bad[['D', 'n', 'inf_type', 'c_inf', 'prod_c_fin', 'tors_gcd', 'L1', 'sha', 'cyc']].head(20).to_string())
P('|Sha| distribution by (deg D, L-degree):')
P(r0.groupby(['n', 'L_degree']).sha.apply(lambda s: dict(Counter(int(x) for x in s))).to_string())
P('L(1/q)/|Sha| by deg D:'); P(r0.assign(ratio=(r0.L1 / r0.sha.astype(float))).groupby('n').ratio.apply(lambda s: dict(Counter(round(x, 4) for x in s))).to_string())

P('\n--- comparison with the project CSV ---')
for n in sorted(df.n.unique()):
    s = df[df.n == n]
    P(f'deg D={n}: N={len(s)}  L_degree match {int(s.m_Ldeg.sum())}  L_poly match {int(s.m_Lpoly.sum())}  '
      f'rank match {int(s.m_rank.sum())}  eps match {int(s.m_eps.sum())}  L(1/q) match {int(s.m_L1.sum())}  '
      f'sha match {int(s.m_sha.fillna(False).sum())}/{int(s.m_sha.notna().sum())} (rows with csv sha & rank0)')
P('CSV L_degree vs recomputed L_degree (deg D = 5):')
s5 = df[df.n == 5]
if len(s5): P(pd.crosstab(s5.csv_Ldeg, s5.L_degree).to_string())
P('CSV rank vs recomputed rank (deg D = 5):')
if len(s5): P(pd.crosstab(s5.csv_rank, s5['rank']).to_string())
for n in sorted(df.n.unique()):
    s = df[(df.n == n)]
    P(f'CSV rank vs recomputed rank (deg D = {n}):'); P(pd.crosstab(s.csv_rank, s['rank']).to_string())
P('CSV sha / true sha ratio (rank-0 rows with csv sha), by deg D:')
w = r0[r0.csv_sha.notna()]
P(w.assign(ratio=(w.csv_sha / w.sha.astype(float)).round(4)).groupby('n').ratio.apply(lambda s: dict(Counter(s))).to_string())

P('\n--- cyclotomic types (recomputed) ---')
for n in sorted(df.n.unique()):
    s = df[df.n == n]
    P(f'deg D={n}: {s.cyc.nunique()} distinct types; orders n appearing:',
      sorted({int(k[4:].split('^')[0]) for lab in s.cyc.unique() for k in lab.split(' * ') if k.startswith('Phi')}))
P('rank distribution by deg D (recomputed):'); P(pd.crosstab(df.n, df['rank']).to_string())

# Table 6.1 analogue: deg D = 5, L-degree 8, rank 0 classes
t = r0[(r0.n == 5) & (r0.L_degree == 8)]
if len(t):
    P('\n--- deg D=5, L-degree 8, rank 0: classes (N, |Sha|, S_1=-p_1, S_2=-p_2) ---')
    g = t.groupby('cyc').agg(N=('D', 'size'), sha=('sha', lambda s: sorted(set(int(x) for x in s))),
                             S1=('p1', lambda s: sorted(set(-int(x) for x in s))), S2=('p2', lambda s: sorted(set(-int(x) for x in s))))
    P(g.sort_values('N', ascending=False).to_string())
    P('total', len(t))

# murmurations with corrected labels, deg D = 5
s5 = df[df.n == 5]
if len(s5):
    P('\n--- rank-0 vs rank-1 mean trace (per-curve mean over all places of degree d), deg D=5, recomputed labels ---')
    for d in (1, 2, 3, 4):
        a0 = s5[s5['rank'] == 0][f'mav{d}']; a1 = s5[s5['rank'] == 1][f'mav{d}']
        se = math.sqrt(a0.var(ddof=1)/len(a0) + a1.var(ddof=1)/len(a1))
        P(f'  d={d}: n0={len(a0)} n1={len(a1)} mean0={a0.mean():+.4f} mean1={a1.mean():+.4f} z={(a0.mean()-a1.mean())/se:+.2f}')
    P('--- same statistic using the CSV labels (same curves) ---')
    for d in (1, 2, 3, 4):
        a0 = s5[s5.csv_rank == 0][f'mav{d}']; a1 = s5[s5.csv_rank == 1][f'mav{d}']
        se = math.sqrt(a0.var(ddof=1)/len(a0) + a1.var(ddof=1)/len(a1))
        P(f'  d={d}: n0={len(a0)} n1={len(a1)} mean0={a0.mean():+.4f} mean1={a1.mean():+.4f} z={(a0.mean()-a1.mean())/se:+.2f}')
    P('--- Sha-stratified mean traces, deg D=5, rank 0, L-degree 8 (recomputed) ---')
    for sh, g in t.groupby(t.sha.astype(int)):
        P(f'  |Sha|={sh}: N={len(g)} ' + ' '.join(f'd{d}={g[f"mav{d}"].mean():+.3f}' for d in (1, 2, 3, 4)))
out.close()


==> anc/v1_recomputation/ff_code/analyze2.py <==
"""Second-stage analysis on the aggregated pickles: W(E_8) membership of degree-8 types, reproduction of
the paper's Table 5.1 (using the CSV's own labels), and within-type variability of mean traces."""
import sys, json, os, math
import pandas as pd, numpy as np
from collections import Counter
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
q = int(sys.argv[1]); K = int(sys.argv[2])
df = pd.read_pickle(f'{DATA}/agg_q{q}_K{K}.pkl')
out = open(f'{DATA}/analysis2_q{q}_K{K}.txt', 'w')
def P(*a):
    s = ' '.join(str(x) for x in a); print(s); out.write(s + '\n')

# (a) W(E_8)
w8 = json.load(open(f'{DATA}/weyl_e8_charpolys.json'))
def norm(lab):  # canonical ordering of a label
    parts = sorted(lab.split(' * '), key=lambda s: int(s[4:].split('^')[0]))
    return ' * '.join(parts)
w8n = {norm(k): v for k, v in w8.items()}
s5 = df[(df.n == 5) & df.sqfree]
types5 = Counter(norm(x) for x in s5.cyc)
notin = {t: c for t, c in types5.items() if t not in w8n}
P(f'q={q}: deg-5 squarefree curves: {len(s5)}; distinct L_unit types: {len(types5)}; '
  f'NOT characteristic polynomials of W(E_8): {len(notin)} {notin}')
P('W(E_8) has', len(w8n), 'distinct characteristic polynomials; fraction of W(E_8) covered by observed types:',
  round(sum(w8n[t] for t in types5) / sum(w8n.values()), 4))
# Chebotarev-type comparison: observed type frequency vs |class|/|W| for the 10 most common types
tot = len(s5); W = sum(w8n.values())
P('type: observed fraction vs W(E_8) class-size fraction (top 15 observed)')
for t, c in types5.most_common(15):
    P(f'   {t:32s} {c/tot:.4f}   {w8n[t]/W:.4f}')

# (b) paper's Table 5.1 reproduction with CSV labels (deg 5, csv L-degree 8, csv rank 0, csv sha 1 / 4)
P('\n--- Table 5.1 of the paper, recomputed with the CSV labels (same curves, my traces) ---')
c = df[(df.n == 5) & (df.csv_Ldeg == 8) & (df.csv_rank == 0)]
for sh in (1, 4):
    g = c[c.csv_sha == sh]
    P(f'  csv |Sha|={sh}: N={len(g)} ' + ' '.join(f'd{d}={g[f"mav{d}"].mean():+.3f}' for d in (1, 2, 3, 4)))
P('--- the same strata with the true |Sha| (recomputed; deg 5, true L-degree 8, true rank 0) ---')
t = df[(df.n == 5) & (df.L_degree == 8) & (df['rank'] == 0)]
for sh in (1, 4):
    g = t[t.sha.astype(float) == sh]
    P(f'  true |Sha|={sh}: N={len(g)} ' + ' '.join(f'd{d}={g[f"mav{d}"].mean():+.3f}' for d in (1, 2, 3, 4)))

# (c) is the mean trace at degree d determined by the L-polynomial type?
P('\n--- within-type spread of the per-curve mean trace (deg 5, true L-degree 8, rank 0) ---')
for typ, g in t.groupby('cyc'):
    if len(g) < 100: continue
    P(f'  {typ:28s} N={len(g):5d} ' + ' '.join(f'd{d}: mean {g[f"mav{d}"].mean():+.3f} sd {g[f"mav{d}"].std():.3f}' for d in (1, 2, 3, 4)))
P('(d=1: sd is 0 because sum over all degree-1 places is -p_1; d>=2: not determined by the type)')

# (d) rank-0 vs rank-1 murmuration on the paper\'s subset vs corrected, already in summary; here: all deg D
P('\n--- rank-0 vs rank-1 z-scores by deg D (recomputed labels) ---')
for n in sorted(df.n.unique()):
    s = df[df.n == n]
    a0 = s[s['rank'] == 0]; a1 = s[s['rank'] == 1]
    if len(a0) < 2 or len(a1) < 2: continue
    zs = []
    for d in (1, 2, 3, 4):
        se = math.sqrt(a0[f'mav{d}'].var(ddof=1)/len(a0) + a1[f'mav{d}'].var(ddof=1)/len(a1))
        zs.append((a0[f'mav{d}'].mean() - a1[f'mav{d}'].mean())/se)
    P(f'  deg D={n}: n0={len(a0)} n1={len(a1)} z = ' + ' '.join(f'{z:+.1f}' for z in zs))
out.close()


==> anc/v1_recomputation/ff_code/audit_run.py <==
"""Recompute every curve of data/sample_q{q}.csv independently and compare with the CSV.
Usage: sage -python audit_run.py q K chunk nchunks
Writes data/results/q{q}_K{K}_chunk{chunk}.jsonl (one JSON per curve)."""
import sys, os, json, time
from fractions import Fraction
import csv
from sage.all import PolynomialRing, QQ, sage_eval
from lpoly import analyse, parse_D, DATA

q, K, chunk, nchunks = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4])
os.makedirs(f'{DATA}/results', exist_ok=True)
rows = list(csv.DictReader(open(f'{DATA}/sample_q{q}.csv')))
rows = rows[chunk::nchunks]
out = open(f'{DATA}/results/q{q}_K{K}_chunk{chunk}.jsonl', 'w')
RT = PolynomialRing(QQ, 'T'); T = RT.gen()


def csv_lpoly_coeffs(s):
    L = RT(sage_eval(s, locals={'T': T}))
    return [int(c) for c in L.list()]


def jsonable(v):
    if isinstance(v, bool): return v
    if isinstance(v, Fraction): return str(v) if v.denominator != 1 else int(v)
    if type(v).__name__ == 'Integer': return int(v)
    if type(v).__name__ == 'Rational': return str(v)
    if isinstance(v, dict): return {str(k): jsonable(x) for k, x in v.items()}
    if isinstance(v, (list, tuple)): return [jsonable(x) for x in v]
    if hasattr(v, 'item'): return v.item()
    return v

t0 = time.time()
for i, row in enumerate(rows):
    row = type('R', (), row)()  # attribute access
    coeffs, D = parse_D(row.D, q)
    try:
        r = analyse(q, coeffs, K)
    except Exception as e:
        out.write(json.dumps({'D': row.D, 'error': repr(e)}) + '\n'); continue
    rec = {k: jsonable(v) for k, v in r.items() if k != 'traces'}
    rec['sha_bsd'] = jsonable(r.get('sha_bsd'))
    # --- comparison with the project's CSV row ---
    csvL = csv_lpoly_coeffs(row.L_poly)
    rec['csv'] = dict(deg_D=int(row.deg_D), L_degree=int(row.L_degree), rank=int(row.analytic_rank),
                      epsilon=int(row.epsilon), L_at_1_over_q=float(row.L_at_1_over_q),
                      sha=(None if row.sha in ('', None, 'nan') else float(row.sha)),
                      L_coeffs=csvL, src=row.src)
    rec['match_L_degree'] = (rec['L_degree'] == int(row.L_degree))
    rec['match_L_poly'] = (rec['L_coeffs'] == csvL)
    rec['match_rank'] = (rec.get('rank') == int(row.analytic_rank))
    rec['match_epsilon'] = (rec['epsilon'] == int(row.epsilon))
    rec['match_L1'] = (rec.get('L_at_1_over_q') is not None and abs(float(rec['L_at_1_over_q']) - float(row.L_at_1_over_q)) < 1e-6)
    if rec.get('rank') == 0 and rec['csv']['sha'] is not None:
        rec['match_sha'] = (abs(float(Fraction(str(rec['sha_bsd']))) - rec['csv']['sha']) < 1e-6)
    else:
        rec['match_sha'] = None
    out.write(json.dumps(rec) + '\n')
    if i % 200 == 0:
        out.flush()
        print(f'{i}/{len(rows)} {time.time()-t0:.0f}s', flush=True)
out.close()
print('done', len(rows), time.time()-t0)


==> anc/v1_recomputation/ff_code/compare_traces.py <==
"""Compare the project's stored a_v vectors (degrees 1..4) with independently recomputed traces,
as multisets per degree (the project's place ordering is not reproducible for degree 4)."""
import sys, csv, ast, json
import numpy as np
from lpoly import fielddata, parse_D, DATA
q = int(sys.argv[1]); fn = sys.argv[2]; nmax = int(sys.argv[3]) if len(sys.argv) > 3 else 10**9
csv.field_size_limit(1 << 30)
n = 0; bad = {1: 0, 2: 0, 3: 0, 4: 0}; examples = []
for row in csv.DictReader(open(fn)):
    n += 1
    if n > nmax: break
    coeffs, D = parse_D(row['D'], q)
    for d in (1, 2, 3, 4):
        mine, _ = fielddata(q, d).eval_D(coeffs)
        theirs = ast.literal_eval(row[f'a_v_deg{d}'])
        if sorted(int(x) for x in mine) != sorted(int(x) for x in theirs):
            bad[d] += 1
            if len(examples) < 5: examples.append((row['D'], d, sorted(theirs)[:8], sorted(int(x) for x in mine)[:8]))
print(f'q={q}: {n} rows compared; multiset mismatches by place degree: {bad}')
for e in examples: print('  ', e)


==> anc/v1_recomputation/ff_code/csv_zscores.py <==
"""Recompute the paper's murmuration statistics from the project's own CSV (its labels, its a_v vectors).
Per-curve mean trace per place degree, then rank-0 vs rank-1 difference and Welch z-score, deg_D=5."""
import csv, sys, json, math, ast
import numpy as np
q = int(sys.argv[1]); fn = sys.argv[2]
csv.field_size_limit(1 << 30)
acc = {}   # (deg_D, rank) -> {d: [means]}
for row in csv.DictReader(open(fn)):
    degD = int(row['deg_D']); rk = int(row['analytic_rank'])
    key = (degD, rk)
    if key not in acc: acc[key] = {d: [] for d in (1, 2, 3, 4)}
    for d in (1, 2, 3, 4):
        v = np.array(ast.literal_eval(row[f'a_v_deg{d}']), dtype=float)
        acc[key][d].append(v.mean())
res = {}
for degD in sorted({k[0] for k in acc}):
    for d in (1, 2, 3, 4):
        a0 = np.array(acc.get((degD, 0), {d: []})[d]); a1 = np.array(acc.get((degD, 1), {d: []})[d])
        if len(a0) < 2 or len(a1) < 2: continue
        m0, m1 = a0.mean(), a1.mean(); se = math.sqrt(a0.var(ddof=1)/len(a0) + a1.var(ddof=1)/len(a1))
        res[f'deg{degD}_d{d}'] = dict(n0=len(a0), n1=len(a1), mean0=m0, mean1=m1, z=(m0-m1)/se)
        print(f'q={q} deg_D={degD} d={d}: n0={len(a0)} n1={len(a1)} mean0={m0:+.4f} mean1={m1:+.4f} z={(m0-m1)/se:+.2f}')
json.dump(res, open(f'../data/csv_zscores_q{q}.json', 'w'), indent=1)


==> anc/v1_recomputation/ff_code/deg7_check.py <==
"""Is every L-polynomial over F_q(t) cyclotomic in qT?  Test deg D = 7 (K3-type surface, chi=2)
at q=5 and q=7: compute p_1..p_6, deg L = 12 via conductor; check q | c_1 and integrality of c_i/q^i."""
import sys, random
from lpoly import analyse
from sage.all import GF, PolynomialRing
random.seed(1)
for q in (5, 7):
    Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen()
    n_tot = n_nonint = n_c1 = n_cyc = 0; ex = None
    tried = 0
    while n_tot < 60 and tried < 400:
        tried += 1
        coeffs = [random.randrange(q) for _ in range(7)] + [1]
        D = sum(Fq(c)*t**i for i, c in enumerate(coeffs))
        if not D.is_squarefree(): continue
        r = analyse(q, coeffs, 6)
        if r['L_degree'] != 12 or not r['disc_squarefree']: continue
        n_tot += 1
        c1 = r['L_coeffs'][1]
        if c1 % q: n_c1 += 1
        if not r['q_divisibility']:
            n_nonint += 1
            if ex is None: ex = r
        elif r.get('cyc_remainder_deg') == 0:
            n_cyc += 1
    print(f'q={q}: {n_tot} deg-7 curves with 14 I_1 + II*: q does not divide c_1 for {n_c1}; '
          f'c_i/q^i non-integral for {n_nonint}; fully cyclotomic for {n_cyc}')
    if ex:
        print('  example:', ex['D'], 'L coeffs', ex['L_coeffs'], 'eps_source', ex['eps_source'], 'FE', ex['FE_ok'], 'RH', ex['RH_ok'], 'chi', ex['chi'], 'inf', ex['inf']['type'])


==> anc/v1_recomputation/ff_code/extract_rows.sh <==
#!/bin/bash
# extract the full rows (incl. a_v vectors) of the sampled curves from the project's big CSVs
cd "$(dirname "$0")/../data"
PN=${V1_DATA_DIR:?set V1_DATA_DIR to the directory holding the v1 CSV files}
for q in 11 13; do
  (head -1 $PN/ff_q${q}_phase3_results.csv; awk -F, 'NR==FNR{s[$1]=1; next} ($1 in s)' sample_q${q}_D.txt $PN/ff_q${q}_phase3_results.csv) > q${q}_sample_rows.csv
  wc -l q${q}_sample_rows.csv
done
cp $PN/ff_stepB_fixed_results.csv q7_sample_rows.csv


==> anc/v1_recomputation/ff_code/lpoly.py <==
"""
Independent recomputation of L-polynomials and BSD invariants for
    E_D : y^2 = x^3 + x + D(t)   over F_q(t),   D monic.

Everything here is written from scratch for the audit; nothing is imported from
the project's code.  Point counts come from the tables built by tables.py
(cross-checked against a numpy character-sum implementation for d<=4).

Main entry point:  analyse(q, D_coeffs, K)  -> dict of invariants.
"""
import os, sys, time
from fractions import Fraction
from math import gcd
import numpy as np
from sage.all import GF, PolynomialRing, ZZ, QQ, cyclotomic_polynomial, factor, CC

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, '..', 'data')
TABDIR = os.path.join(DATA, 'tables')
PLDIR = os.path.join(DATA, 'places')
os.makedirs(PLDIR, exist_ok=True)


def to_int(e):
    return int(e) if not hasattr(e, 'to_integer') else int(e.to_integer())


def from_int(F, i):
    return F(i) if F.degree() == 1 else F.from_integer(i)


# ----------------------------------------------------------------------------
# Per-(q,d) data: trace table, exp/log tables, place representatives
# ----------------------------------------------------------------------------
class FieldData:
    def __init__(self, q, d, nmax=8):
        self.q, self.d = q, d
        self.N = q**d
        tab = np.load(os.path.join(TABDIR, f'trace_q{q}_d{d}.npz'))
        self.table = tab['table']
        self.modulus = [int(c) for c in tab['modulus']]
        self.method = str(tab['method'])
        assert len(self.table) == self.N
        R = PolynomialRing(GF(q), 'x')
        if d == 1:
            self.F = GF(q)
        else:
            self.F = GF(q**d, 'a', modulus=R(self.modulus))
            assert [int(c) for c in self.F.modulus().list()] == self.modulus
        self.powq = q ** np.arange(d, dtype=np.int64)
        # bad c: 4 + 27 c^2 = 0
        self.bad = np.zeros(self.N, dtype=bool)
        F = self.F
        for c in F:
            if 4 + 27*c*c == 0:
                self.bad[to_int(c)] = True
        self._load_or_build_places(nmax)

    def _digits(self, idx):
        idx = np.asarray(idx, dtype=np.int64)
        out = np.zeros(idx.shape + (self.d,), dtype=np.int64)
        for i in range(self.d):
            out[..., i] = idx % self.q
            idx = idx // self.q
        return out

    def _load_or_build_places(self, nmax):
        q, d, N, F = self.q, self.d, self.N, self.F
        fn = os.path.join(PLDIR, f'places_q{q}_d{d}.npz')
        if os.path.exists(fn):
            z = np.load(fn)
            self.reps, self.exp_digits, self.rep_logs = z['reps'], z['exp_digits'], z['rep_logs']
        else:
            t0 = time.time()
            # exp table: exp_digits[k] = digits(g^k), k = 0..N-2
            g = F.multiplicative_generator()
            exp_idx = np.zeros(N-1, dtype=np.int64)
            x = F(1)
            for k in range(N-1):
                exp_idx[k] = to_int(x)
                x *= g
            log = -np.ones(N, dtype=np.int64)
            log[exp_idx] = np.arange(N-1)
            exp_digits = self._digits(exp_idx)
            # Frobenius x -> x^q is F_q-linear on digit vectors
            if d == 1:
                frob = np.arange(N)
            else:
                a = F.gen()
                M = np.zeros((d, d), dtype=np.int64)
                for i in range(d):
                    M[i] = self._digits(to_int((a**i)**q))
                Dg = self._digits(np.arange(N))
                frob = ((Dg @ M) % q) @ self.powq
            # orbit minima and exact degree
            orb_min = np.arange(N)
            cur = np.arange(N)
            deg_ok = np.ones(N, dtype=bool)
            for k in range(1, d):
                cur = frob[cur]
                orb_min = np.minimum(orb_min, cur)
                if d % k == 0:
                    deg_ok &= (cur != np.arange(N))
            reps = np.nonzero((orb_min == np.arange(N)) & deg_ok & (np.arange(N) > 0))[0]
            # sanity: number of monic irreducibles of degree d
            from sage.all import moebius, divisors
            expected = sum(moebius(d//e) * q**e for e in divisors(d)) // d
            if d == 1:
                reps = np.arange(N)      # every element of F_q is a degree-1 place
                expected = q
            assert len(reps) == expected, (len(reps), expected)
            self.reps, self.exp_digits, self.rep_logs = reps, exp_digits, log[reps]
            if d == 1:
                self.rep_logs = log[reps]   # log of 0 is -1 (handled below)
            np.savez_compressed(fn, reps=self.reps, exp_digits=self.exp_digits, rep_logs=self.rep_logs)
            print(f'    built places q={q} d={d}: {len(reps)} places ({time.time()-t0:.1f}s)')
        self.R = len(self.reps)
        self.nmax = nmax
        # powers alpha^i as digit matrices, i = 0..nmax
        self.pow_digits = []
        for i in range(nmax+1):
            if self.d == 1:
                vals = np.array([pow(int(r), i, self.q) for r in self.reps], dtype=np.int64)
                self.pow_digits.append(vals[:, None])
            else:
                A = self.exp_digits[(i * self.rep_logs) % (self.N-1)]
                self.pow_digits.append(A)

    def eval_D(self, coeffs):
        """coeffs = [c_0,...,c_n] integers.  Returns (a_v array, bad mask) over places of degree d."""
        S = np.zeros((self.R, self.d), dtype=np.int64)
        for i, c in enumerate(coeffs):
            c = int(c) % self.q
            if c:
                S += c * self.pow_digits[i]
        idx = (S % self.q) @ self.powq
        return self.table[idx], self.bad[idx]


_FD = {}
def fielddata(q, d, nmax=8):
    key = (q, d)
    if key not in _FD:
        _FD[key] = FieldData(q, d, nmax)
    return _FD[key]


# ----------------------------------------------------------------------------
# Power sums and Newton identities
# ----------------------------------------------------------------------------
def cheb_sum(a, Q, m):
    """alpha^m + conj(alpha)^m where alpha+conj = a, alpha*conj = Q (vectorised, exact)."""
    a = np.array([int(x) for x in a], dtype=object)
    t0 = np.array([2]*len(a), dtype=object)
    t1 = a.copy()
    if m == 0: return t0
    for _ in range(2, m+1):
        t0, t1 = t1, a*t1 - Q*t0
    return t1


def power_sums(q, coeffs, K):
    """p_n = sum of n-th powers of reciprocal roots of L(E_D,T), n=1..K,
    using Euler product over finite places of degree <= K (infinity is additive
    for deg D not divisible by 6, contributes nothing; see analyse())."""
    traces = {}
    for d in range(1, K+1):
        fd = fielddata(q, d)
        a, bad = fd.eval_D(coeffs)
        traces[d] = (a, bad)
    p = []
    for n in range(1, K+1):
        s = 0
        for d in range(1, n+1):
            if n % d: continue
            m = n // d
            a, bad = traces[d]
            good = ~bad
            s += d * int(np.sum(cheb_sum(a[good].astype(object), q**d, m)))
            s += d * int(np.sum(a[bad].astype(object) ** m))
        p.append(-s)
    return p, traces


def newton_coeffs(p):
    """c_0..c_K of prod(1 - alpha_j T) from power sums p_1..p_K (exact)."""
    c = [Fraction(1)]
    for k in range(1, len(p)+1):
        val = Fraction(p[k-1])
        for j in range(1, k):
            val += c[j] * p[k-1-j]
        c.append(-val / k)
    return c


# ----------------------------------------------------------------------------
# Local data: finite places and infinity (Tate's algorithm, char > 3)
# ----------------------------------------------------------------------------
def tate_infinity(q, n, lead=1):
    """Fibre at t=infinity of y^2 = x^3 + x + D(t), deg D = n, leading coeff lead.
    Returns dict(type, f, c, vdisc, m, chi_contrib)."""
    k = (n + 5) // 6              # x = s^{-2k} X makes the model integral at s=0
    j = 6*k - n                   # v_s(B) with B = s^{6k} D(1/s),  v_s(A) = 4k
    Fq = GF(q)
    lam = Fq(lead)
    if j == 0:
        return dict(type='I0', f=0, c=1, vdisc=0, m=1, vA=4*k, vB=0)
    vdisc = 2*j                   # v(4A^3+27B^2) = min(12k, 2j) = 2j
    if j == 1:
        return dict(type='II', f=2, c=1, vdisc=2, m=1, vA=4*k, vB=j)
    if j == 2:   # IV: c = 3 iff T^2 = a_{6,2}(0) = lam is a square in F_q
        return dict(type='IV', f=2, c=3 if lam.is_square() else 1, vdisc=4, m=3, vA=4*k, vB=j)
    if j == 3:   # I0*: P(T) = T^3 + lam ; c = 1 + #roots in F_q
        R = PolynomialRing(Fq, 'T'); T = R.gen()
        nroots = len((T**3 + lam).roots())
        return dict(type='I0*', f=2, c=1 + nroots, vdisc=6, m=5, vA=4*k, vB=j)
    if j == 4:   # IV*: Y^2 = a_{6,4}(0) = lam
        return dict(type='IV*', f=2, c=3 if lam.is_square() else 1, vdisc=8, m=7, vA=4*k, vB=j)
    if j == 5:
        return dict(type='II*', f=2, c=1, vdisc=10, m=9, vA=4*k, vB=j)


def finite_bad_places(q, Dpoly):
    """Factor 4 + 27 D^2.  Each factor P^m gives type I_m (c4 = -48 is a unit).
    Returns list of dict(P, deg, m, split, c, f)."""
    Fq = GF(q)
    disc0 = Fq(4) + Fq(27) * Dpoly**2
    out = []
    for P, m in disc0.factor():
        d = P.degree()
        Fd = GF(q**d, 'b') if d > 1 else GF(q)
        alpha = P.change_ring(Fd).roots()[0][0]
        c = Dpoly.change_ring(Fd)(alpha)
        assert 4 + 27*c*c == 0
        x0 = -3*c/2
        split = bool((3*x0).is_square())
        cv = m if split else (2 if m % 2 == 0 else 1)
        out.append(dict(P=str(P), deg=d, m=m, split=split, c=cv, f=1, a=1 if split else -1))
    return out


def gram_inv(m, split):
    """Frobenius-invariant sublattice of the A_{m-1} component lattice of an I_m fibre.
    split: trivial action; non-split: Theta_i <-> Theta_{m-i}.
    Returns (rank, |det Gram|, number of -1 eigenvalues of Frobenius on the component space)."""
    from sage.all import matrix, ZZ as _Z
    G = matrix(_Z, m-1, m-1, lambda i, j: -2 if i == j else (1 if abs(i-j) == 1 else 0))
    if split:
        return int(m-1), int(abs(G.det())), 0
    vecs = []
    for i in range(1, m):
        j = m - i
        if i < j:
            v = [0]*(m-1); v[i-1] = 1; v[j-1] = 1; vecs.append(v)
        elif i == j:
            v = [0]*(m-1); v[i-1] = 1; vecs.append(v)
    B = matrix(_Z, vecs)
    Ginv = B * G * B.transpose()
    rk = len(vecs)
    return int(rk), int(abs(Ginv.det())), int((m-1) - rk)


# ----------------------------------------------------------------------------
# Cyclotomic analysis
# ----------------------------------------------------------------------------
_Rz = PolynomialRing(ZZ, 'z')
_CYC = {n: _Rz(cyclotomic_polynomial(n)) for n in range(1, 121)}

def cyclotomic_type(unit_coeffs):
    """unit_coeffs: integer coefficients of L_unit(z) (low degree first).
    Returns (dict n->e, remainder_degree)."""
    f = _Rz(unit_coeffs)
    typ = {}
    for n, Phi in _CYC.items():
        while f.degree() > 0 and Phi.divides(f):
            f = f // Phi
            typ[n] = typ.get(n, 0) + 1
    return typ, f.degree()


def type_label(typ):
    return ' * '.join(f'Phi_{n}' + (f'^{e}' if e > 1 else '') for n, e in sorted(typ.items())) or '1'


# ----------------------------------------------------------------------------
# Main analysis of one curve
# ----------------------------------------------------------------------------
def analyse(q, coeffs, K, want_traces=False):
    """coeffs = [c_0,...,c_n] of monic D (c_n = 1).  K = max place degree used."""
    n = len(coeffs) - 1
    Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen()
    Dpoly = sum(Fq(int(c)) * t**i for i, c in enumerate(coeffs))
    res = dict(q=q, n=n, D=str(Dpoly))
    # local data
    inf = tate_infinity(q, n, coeffs[-1])
    fin = finite_bad_places(q, Dpoly)
    res['inf'] = inf
    res['fin'] = fin
    res['disc_squarefree'] = all(b['m'] == 1 for b in fin)
    degN = sum(b['deg'] * b['f'] for b in fin) + inf['f']
    r = degN - 4
    res['degN'] = degN; res['L_degree'] = r
    chi = (2*n + inf['vdisc']) // 12     # deg(omega) = chi(O_X) (Euler number / 12)
    assert (2*n + inf['vdisc']) % 12 == 0 or n % 6 == 0
    res['chi'] = chi
    prod_c_fin = 1
    for b in fin: prod_c_fin *= b['c']
    res['c_inf'] = inf['c']; res['prod_c_fin'] = prod_c_fin
    # root number from local root numbers (Rohrlich-type; tame, char>3)
    if inf['type'] in ('II', 'II*', 'I0*'):
        w_inf = 1 if q % 4 == 1 else -1
    elif inf['type'] in ('IV', 'IV*'):
        w_inf = 1 if q % 3 == 1 else -1
    else:
        w_inf = 1
    w = w_inf
    for b in fin:
        w *= -1 if b['split'] else 1
    res['eps_rootnumber'] = w
    # power sums
    p, traces = power_sums(q, coeffs, K)
    if n % 6 == 0:
        # good reduction at infinity: fibre y^2 = x^3 + lead, a degree-1 place with trace a_inf
        from sage.all import EllipticCurve as _EC
        a_inf = int(q + 1 - _EC(GF(q), [0, coeffs[-1]]).cardinality())
        res['a_inf'] = a_inf
        for m in range(1, K+1):
            p[m-1] -= int(cheb_sum(np.array([a_inf], dtype=object), q, m)[0])
    res['power_sums'] = p
    res['mean_av'] = {d: float(np.mean(traces[d][0])) for d in traces if d <= 4}
    res['mean_av_good'] = {d: float(np.mean(traces[d][0][~traces[d][1]])) for d in traces if d <= 4}
    res['n_bad_places_by_deg'] = {d: int(traces[d][1].sum()) for d in traces if d <= 4}
    c = newton_coeffs(p)
    assert all(x.denominator == 1 for x in c), 'non-integral Newton coefficients'
    c = [int(x) for x in c]
    # torsion bound from good fibres
    g = 0
    for d in range(1, K+1):
        a, bad = traces[d]
        Nv = (q**d + 1 - a[~bad]).astype(object)
        for v in Nv:
            g = gcd(g, int(v))
            if g == 1: break
        if g == 1: break
    res['tors_gcd'] = g
    if want_traces:
        res['traces'] = {d: traces[d][0].tolist() for d in traces}
    # build full L-polynomial of degree r
    full = [None] * (r + 1)
    for i in range(min(K, r) + 1):
        full[i] = c[i]
    # coefficients beyond degree r must vanish
    res['tail_ok'] = all(c[i] == 0 for i in range(r+1, K+1))
    eps = None; eps_src = None
    for i in range(0, r//2 + 1):
        j = r - i
        if full[i] is not None and full[j] is not None and full[i] != 0:
            e = Fraction(full[j], q**(r-2*i) * full[i])
            if e in (1, -1):
                if eps is None: eps, eps_src = int(e), f'coeff c{i},c{j}'
            else:
                res['fe_violation'] = (i, j, full[i], full[j])
    if r % 2 == 0 and full[r//2] is not None and full[r//2] != 0 and eps is None:
        eps, eps_src = 1, 'middle coefficient'
    if eps is None:
        eps, eps_src = w, 'root number formula'
    res['epsilon'] = eps; res['eps_source'] = eps_src
    res['eps_consistent_with_rootnumber'] = (eps == w)
    for i in range(0, r + 1):
        if full[i] is None:
            j = r - i
            assert full[j] is not None, 'not enough power sums'
            full[i] = eps * q**(r - 2*j) * full[j]
    # FE check on the full polynomial
    res['FE_ok'] = all(full[r-i] == eps * q**(r-2*i) * full[i] for i in range(r//2+1))
    res['L_coeffs'] = full
    # unitarised polynomial: u_i = c_i / q^i  (should be integers); L_unit(z) = sum u_i z^{r-i}
    unit = []
    integral = True
    for i in range(r+1):
        if full[i] % q**i: integral = False
        unit.append(Fraction(full[i], q**i))
    res['q_divisibility'] = integral
    if integral:
        u = [int(x) for x in unit]           # u[i] = c_i/q^i
        # L_unit(z) = sum_i u_i z^{r-i} : coefficient list low->high is reversed u
        uz = u[::-1]
        typ, remdeg = cyclotomic_type(uz)
        res['cyc_type'] = typ; res['cyc_label'] = type_label(typ); res['cyc_remainder_deg'] = remdeg
        L1 = sum(u)                            # L(1/q) = L_unit(1)
        res['L_at_1_over_q'] = L1
        rank = typ.get(1, 0) if remdeg == 0 else None
        if rank is None:
            # generic multiplicity of z=1
            Rz = PolynomialRing(QQ, 'z'); f = Rz(uz); z = Rz.gen(); rank = 0
            while f(1) == 0: f = f // (z - 1); rank += 1
        res['rank'] = rank
        # RH numerically
        if remdeg == 0:
            res['RH_ok'] = True          # exact: all roots are roots of unity
        elif r > 0:
            roots = np.roots(np.array(uz[::-1], dtype=float))
            res['RH_ok'] = bool(np.all(np.abs(np.abs(roots) - 1) < 1e-4))
        else:
            res['RH_ok'] = True
    else:
        res['cyc_label'] = 'NOT q-integral'
        L1 = sum(unit); res['L_at_1_over_q'] = L1
        res['rank'] = None
        roots = np.roots(np.array([float(x) for x in full[::-1]]))
        res['RH_ok'] = bool(np.all(np.abs(np.abs(roots) * q - 1) < 1e-6))
    # BSD (rank 0): |Sha| = L(1/q) * tors^2 * q^{chi-1} / (c_inf * prod c_fin)
    if res.get('rank') == 0:
        tors = g   # torsion order divides g; if g == 1 torsion is proved trivial
        sha = Fraction(int(res['L_at_1_over_q']) * tors**2 * q**(chi-1), inf['c'] * prod_c_fin)
        res['sha_bsd'] = sha
        res['sha_integer'] = (sha.denominator == 1)
        res['sha_square'] = res['sha_integer'] and int(sha) > 0 and int(round(int(sha)**0.5))**2 == int(sha)
        # Artin-Tate cross-check (see report): |Br| = L(1/q) * E(1/q) * q^{alpha} / |disc NS|
        # E(T) = product of the extra fibre-component factors of P_2 divided by (1-qT)^{#}, evaluated at 1/q;
        # |disc NS| = disc(U) * prod_v |disc(invariant fibre lattice)| * disc(MW)/tors^2 (rank 0: MW trivial).
        extra = Fraction(1); disc = 1
        for b in fin:
            d, m = b['deg'], b['m']
            if m == 1: continue
            rk, det, npair = gram_inv(m, b['split'])
            # P_2 factor from the Ind of the component representation, divided by (1-qT)^rk, at T=1/q:
            #   (1-q^dT^d)/(1-qT) -> d  (rk times),   (1+q^dT^d) -> 2  (npair times)
            extra *= Fraction(int(d)**rk * 2**npair)
            disc *= int(d)**rk * int(det)              # invariant component lattice, scaled by d
        # infinity
        if inf['type'] in ('IV', 'IV*'):
            if inf['c'] == 3: disc *= 3                # A_2
            else: extra *= 2; disc *= 2                # Theta_1 <-> Theta_2 : <Theta_1+Theta_2>, self-int -2; (1+qT)->2
        elif inf['type'] == 'I0*':
            if inf['c'] == 4: disc *= 4                # D_4
            elif inf['c'] == 2: extra *= 2; disc *= 4  # Gram of <Theta_c, Theta_1, Theta_2+Theta_3> has det -4; (1+qT)->2
        alpha = chi - 1
        br = Fraction(int(res['L_at_1_over_q'])) * extra * int(q)**int(alpha) / int(disc)
        res['br_artin_tate'] = br
        res['AT_consistent'] = (br == sha)
    return res


def parse_D(Dstr, q):
    Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen()
    from sage.all import sage_eval
    D = R(sage_eval(Dstr, locals={'t': t}))
    return [int(c) for c in D.list()], D


# ----------------------------------------------------------------------------
# Rational torsion (exact): E(K)_tors injects into E_v(k_v) for every good place v
# (reduction is injective on torsion in equal characteristic too), so |E(K)_tors| divides
# tors_gcd.  For the prime factors 2, 3 we test for actual K-rational points; other primes
# are flagged.
# ----------------------------------------------------------------------------
def torsion_order(q, coeffs, bound):
    """Returns (order, detail).  order is exact when bound's prime factors are in {2,3}."""
    from sage.all import factor as _factor
    Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen()
    D = sum(Fq(int(c)) * t**i for i, c in enumerate(coeffs))
    Rx = PolynomialRing(R, 'x'); x = Rx.gen()
    detail = {}
    if bound == 1:
        return 1, detail
    order = 1
    # 2-torsion: roots of x^3 + x + D in F_q[t] (K-roots are integral since the cubic is monic over F_q[t])
    cub = x**3 + x + D
    r2 = [f for f, e in cub.factor() if f.degree() == 1]
    n2 = len(r2)
    detail['2-torsion points'] = n2
    if n2 == 3: order *= 4
    elif n2 == 1: order *= 2
    # 3-torsion: psi_3 = 3x^4 + 6x^2 + 12 D x - 1 ; need root x0 in F_q[t] with x0^3+x0+D a square in F_q[t]
    psi3 = 3*x**4 + 6*x**2 + 12*D*x - 1
    n3 = 0
    for f, e in psi3.factor():
        if f.degree() == 1 and f.leading_coefficient().is_unit():
            x0 = -f[0] / f[1]
            if x0.denominator() == 1:
                x0 = R(x0)
                if (x0**3 + x0 + D).is_square():
                    n3 += 2       # +-P
    detail['3-torsion points'] = n3
    if n3: order *= 3 if n3 == 2 else 9
    # 4-torsion (only if 2-torsion exists and 4 | bound): a point of order 4 has x-coordinate a root
    # of psi_4/psi_2 ; we just test the polynomial for F_q[t]-roots with square y^2
    if n2 and bound % 4 == 0:
        a, b = R(1), D
        psi4 = 4*x**6 + 20*a*x**4 + 80*b*x**3 - 20*a**2*x**2 - 16*a*b*x - 4*a**3 - 32*b**2   # psi_4/psi_2 = 2(...)/(2y)... use x-part
        n4 = 0
        for f, e in psi4.factor():
            if f.degree() == 1:
                x0 = -f[0] / f[1]
                if x0.denominator() == 1 and (R(x0)**3 + R(x0) + D).is_square():
                    n4 += 2
        detail['4-torsion points'] = n4
        if n4: order *= 2
    other = [p for p, e in _factor(bound) if p not in (2, 3)]
    detail['untested primes'] = [int(p) for p in other]
    return order, detail


==> anc/v1_recomputation/ff_code/make_sample.py <==
"""Build the stratified audit sample from the project's CSV metadata.
   q=7  : all 2401 curves (deg_D <= 4)             [ff_stepB_fixed_results.csv]
   q=11 : all deg_D <= 4 (14,641) + 6000 random deg_D = 5
   q=13 : all deg_D <= 4 (28,561) + 6000 random deg_D = 5
   q=23 : 2000 random deg_D = 4 (exhaustive file) + 2000 random deg_D = 5 (phase3 file)
Seed fixed for reproducibility."""
import pandas as pd, numpy as np, os
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
PN = os.environ.get('V1_DATA_DIR', '.')   # directory holding the first version's CSV files (not shipped)
rng = np.random.default_rng(20260923)
cols = ['D', 'deg_D', 'L_degree', 'analytic_rank', 'epsilon', 'L_at_1_over_q', 'sha', 'L_poly']

def take(df, n):
    if len(df) <= n: return df
    return df.iloc[np.sort(rng.choice(len(df), n, replace=False))]

out = {}
q7 = pd.read_csv(f'{DATA}/q7_stepB_meta.csv', dtype=str)[cols]; q7['src'] = 'ff_stepB_fixed_results.csv'
out[7] = q7
for q in (11, 13):
    df = pd.read_csv(f'{DATA}/q{q}_meta.csv', dtype=str)[cols]
    df['src'] = f'ff_q{q}_phase3_results.csv'
    lo = df[df.deg_D.astype(int) <= 4]
    hi = take(df[df.deg_D.astype(int) == 5], 6000)
    out[q] = pd.concat([lo, hi])
d4 = pd.read_csv(f'{PN}/ff_q23_deg4_exhaustive.csv', dtype=str)
d4 = d4[d4.deg_D.astype(int) == 4][cols]; d4['src'] = 'ff_q23_deg4_exhaustive.csv'
d5 = pd.read_csv(f'{PN}/ff_q23_phase3_results.csv', dtype=str)[cols]; d5['src'] = 'ff_q23_phase3_results.csv'
out[23] = pd.concat([take(d4, 2000), take(d5, 2000)])
for q, df in out.items():
    df.to_csv(f'{DATA}/sample_q{q}.csv', index=False)
    print(q, len(df), dict(df.deg_D.value_counts().sort_index()))


==> anc/v1_recomputation/ff_code/make_sample_full.py <==
"""Exhaustive audit sets (supersede the stratified sample): every row of the project's CSVs."""
import csv, os
HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
PN = os.environ.get('V1_DATA_DIR', '.')   # directory holding the first version's CSV files (not shipped)
cols = ['D', 'deg_D', 'L_degree', 'analytic_rank', 'epsilon', 'L_at_1_over_q', 'sha', 'L_poly', 'src']
def write(q, sources):
    n = 0
    with open(f'{DATA}/sample_q{q}.csv', 'w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=cols, extrasaction='ignore'); w.writeheader()
        for fn in sources:
            for row in csv.DictReader(open(fn)):
                row['src'] = os.path.basename(fn); w.writerow(row); n += 1
    print(q, n)
write(7, [f'{DATA}/q7_stepB_meta.csv'])
write(11, [f'{DATA}/q11_meta.csv'])
write(13, [f'{DATA}/q13_meta.csv'])
write(23, [f'{PN}/ff_q23_deg4_exhaustive.csv', f'{PN}/ff_q23_phase3_results.csv'])


==> anc/v1_recomputation/ff_code/p7_direct.py <==
"""Direct computation of the degree-7 power sum p_7 for one curve at q=11, to pin down the
root number epsilon in a case where p_1..p_6 cannot (c_2=c_3=c_4=0, c_1 != 0):
   c_7 = eps * q^6 * c_1.   Costs ~2.8M point counts over F_{11^7}."""
import sys, time
from sage.all import *
from lpoly import parse_D, fielddata, power_sums, newton_coeffs
q = 11; Dstr = sys.argv[1]
coeffs, D = parse_D(Dstr, q)
F = GF(q**7, 'a'); Fq = GF(q)
Dq = D.change_ring(F)
# traces at degree-1 places for the d|7 part
p, traces = power_sums(q, coeffs, 1)
a1, bad1 = traces[1]
from lpoly import cheb_sum
s1 = int(sum(cheb_sum(a1[~bad1], q, 7))) + int(sum(a1[bad1].astype(object)**7))
# degree-7 places: one representative per Frobenius orbit of elements of degree 7
t0 = time.time(); s7 = 0; n = 0
seen = set()
for x in F:
    if x in seen or x in Fq: continue
    orb = [x]
    y = x**q
    while y != x:
        orb.append(y); y = y**q
    seen.update(orb)
    c = Dq(x)
    if 4 + 27*c*c == 0:
        x0 = -3*c/2; a = 1 if (3*x0).is_square() else -1
    else:
        a = q**7 + 1 - EllipticCurve(F, [1, c]).cardinality()
    s7 += a; n += 1
    if n % 100000 == 0: print(n, time.time()-t0, flush=True)
p7 = -(s1 + 7*s7)
print('places of degree 7:', n, ' p_7 =', p7, ' time', time.time()-t0)
p, _ = power_sums(q, coeffs, 5)
pp = p + [None, p7]
print('p_1..p_5 =', p, ' p_7 =', p7)
# with c_2=c_3=c_4=c_5=c_6=0 (assumed, from p_1..p_5 and FE) Newton gives p_7 = -7 c_7 + (terms)...
# just report both candidate polynomials' p_7:
c = newton_coeffs(p)
c1 = int(c[1])
for eps in (1, -1):
    full = [1, c1, 0, 0, 0, 0, 0, eps*q**6*c1, eps*q**8]
    # power sums of this polynomial via Newton
    ps = []
    for k in range(1, 8):
        val = -k*full[k] if k < len(full) else 0
        for j in range(1, k):
            val -= full[j]*ps[k-1-j]
        ps.append(val)
    print('eps =', eps, ' predicted p_7 =', ps[6], ' match' if ps[6] == p7 else '')


==> anc/v1_recomputation/ff_code/tables.py <==
"""
Independent trace tables for the family  E_c : y^2 = x^3 + x + c  over F_{q^d}.

For every c in F_{q^d} we store
    a(c) = q^d + 1 - #E_c(F_{q^d})                  (good reduction, 4+27c^2 != 0)
    a(c) = +1 / -1  (split / non-split node)          (4+27c^2 == 0)
Elements of F_{q^d} are indexed by Sage's to_integer() (base-q digits of the
polynomial representation w.r.t. the stored modulus).

Two independent point-counting methods:
  * 'char' : a(c) = -sum_x chi(x^3+x+c), pure numpy on digit vectors (d<=4)
  * 'sage' : EllipticCurve(GF(q^d),[1,c]).cardinality()  (PARI ellcard)
Both are computed for d<=4 and compared; d>=5 uses 'sage' only.

Usage:  sage -python tables.py q dmax [dmin]
Output: data/tables/trace_q{q}_d{d}.npz
"""
import sys, os, time
import numpy as np
from sage.all import GF, EllipticCurve, PolynomialRing, ZZ

HERE = os.path.dirname(os.path.abspath(__file__))
TABDIR = os.path.join(HERE, '..', 'data', 'tables')
os.makedirs(TABDIR, exist_ok=True)


def to_int(e):
    return int(e) if not hasattr(e, 'to_integer') else int(e.to_integer())


def from_int(F, i):
    return F(i) if F.degree() == 1 else F.from_integer(i)


def field(q, d):
    """Deterministic field: modulus = Sage's default (Conway) polynomial; we store it."""
    F = GF(q**d, 'a')
    return F


def digits(n, q, d):
    out = np.zeros(d, dtype=np.int64)
    for i in range(d):
        out[i] = n % q
        n //= q
    return out


def all_digit_matrix(q, d):
    """N x d matrix of base-q digits of 0..q^d-1 (row i = digits of i)."""
    N = q**d
    idx = np.arange(N, dtype=np.int64)
    M = np.zeros((N, d), dtype=np.int64)
    for i in range(d):
        M[:, i] = idx % q
        idx //= q
    return M


def build_char_table(q, d, F):
    """a(c) = -sum_x chi(x^3+x+c) using numpy.  chi = quadratic character of F_{q^d}."""
    N = q**d
    elems = [from_int(F, i) for i in range(N)]
    # quadratic character by index
    chi = np.zeros(N, dtype=np.int64)
    sq = set()
    for e in elems:
        if e != 0:
            sq.add(to_int(e*e))
    for i in range(1, N):
        chi[i] = 1 if i in sq else -1
    # x^3 + x for all x, as digit vectors
    G = np.zeros((N, d), dtype=np.int64)
    for i, x in enumerate(elems):
        G[i] = digits(to_int(x**3 + x), q, d)
    C = all_digit_matrix(q, d)
    powq = q ** np.arange(d, dtype=np.int64)
    table = np.zeros(N, dtype=np.int64)
    # process c in chunks to bound memory
    chunk = max(1, int(2e7 // N))
    for start in range(0, N, chunk):
        cc = C[start:start+chunk]                 # k x d
        S = (G[None, :, :] + cc[:, None, :]) % q  # k x N x d
        I = S @ powq                              # k x N  indices of x^3+x+c
        table[start:start+chunk] = -chi[I].sum(axis=1)
    return table


def build_sage_table(q, d, F):
    N = q**d
    table = np.zeros(N, dtype=np.int64)
    qd = q**d
    for i in range(N):
        c = from_int(F, i)
        if 4 + 27*c*c == 0:
            # node at x0 = -3c/2, tangent slopes^2 = 3*x0 ; split iff 3*x0 is a square
            x0 = -3*c/2
            assert x0**3 + x0 + c == 0
            table[i] = 1 if (3*x0).is_square() else -1
        else:
            E = EllipticCurve(F, [1, c])
            table[i] = qd + 1 - E.cardinality()
    return table


def build(q, d):
    out = os.path.join(TABDIR, f'trace_q{q}_d{d}.npz')
    if os.path.exists(out):
        print(f'  exists: {out}'); return
    F = field(q, d)
    mod = [int(c) for c in F.modulus().list()]
    t0 = time.time()
    tab_s = build_sage_table(q, d, F)
    ts = time.time() - t0
    method = 'sage'
    if d <= 4 and q**d <= 40000:
        t0 = time.time()
        tab_c = build_char_table(q, d, F)
        tc = time.time() - t0
        nd = int((tab_c != tab_s).sum())
        print(f'  q={q} d={d}: sage {ts:.1f}s, charsum {tc:.1f}s, mismatches={nd}')
        assert nd == 0, 'POINT COUNT MISMATCH'
        method = 'sage+char'
    else:
        print(f'  q={q} d={d}: sage {ts:.1f}s')
    np.savez_compressed(out, table=tab_s.astype(np.int64), modulus=np.array(mod), q=q, d=d,
                        method=method)
    print(f'  saved {out}')


if __name__ == '__main__':
    q = int(sys.argv[1]); dmax = int(sys.argv[2]); dmin = int(sys.argv[3]) if len(sys.argv) > 3 else 1
    for d in range(dmin, dmax+1):
        build(q, d)


==> anc/v1_recomputation/ff_code/test_one.py <==
import sys, time
from lpoly import *
q = int(sys.argv[1]); Dstr = sys.argv[2]; K = int(sys.argv[3])
coeffs, D = parse_D(Dstr, q)
t0 = time.time()
r = analyse(q, coeffs, K)
r.pop('fin_detail', None)
for k, v in r.items():
    print(f'{k:>30}: {v}')
print('time', time.time()-t0)


==> anc/v1_recomputation/ff_code/torsion_check.py <==
"""Exact torsion for every recomputed curve with tors_gcd > 1.  Writes data/torsion_q{q}.json."""
import sys, json, glob, os
from lpoly import torsion_order, parse_D, DATA
q = int(sys.argv[1]); K = int(sys.argv[2])
out = {}
for fn in sorted(glob.glob(f'{DATA}/results/q{q}_K{K}_chunk*.jsonl')):
    for line in open(fn):
        r = json.loads(line)
        if 'error' in r or r['tors_gcd'] == 1: continue
        coeffs, D = parse_D(r['D'], q)
        o, det = torsion_order(q, coeffs, r['tors_gcd'])
        out[r['D']] = dict(bound=r['tors_gcd'], order=o, detail=det, n=r['n'])
json.dump(out, open(f'{DATA}/torsion_q{q}.json', 'w'), indent=1)
from collections import Counter
print(q, 'curves with tors_gcd>1:', len(out), Counter((v['n'], v['bound'], v['order']) for v in out.values()))


==> anc/v1_recomputation/ff_code/validate_full.py <==
"""Validation of the FE-based reconstruction (K = n-1 or so, as used for q=11,13) against COMPLETE
L-polynomials computed with places up to degree 8 (no functional-equation input at all).
Enumerates all (or a sample of) monic squarefree D of degree 5 over F_q.
Usage: sage -python validate_full.py q Kfull Kpartial [max_curves]"""
import sys, json, random, time
from collections import Counter
from sage.all import GF, PolynomialRing
from lpoly import analyse, DATA
q, Kf, Kp = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3])
maxc = int(sys.argv[4]) if len(sys.argv) > 4 else 10**9
Fq = GF(q); R = PolynomialRing(Fq, 't'); t = R.gen()
random.seed(7)
allD = []
for ci in range(q**5):
    c = [(ci // q**i) % q for i in range(5)] + [1]
    D = sum(Fq(x)*t**i for i, x in enumerate(c))
    if D.is_squarefree(): allD.append(c)
if len(allD) > maxc: allD = random.sample(allD, maxc)
stats = Counter(); t0 = time.time(); n = 0
bad_examples = []
for c in allD:
    full = analyse(q, c, Kf)
    part = analyse(q, c, Kp)
    n += 1
    stats['curves'] += 1
    stats['full: eps from coefficients'] += ('root' not in full['eps_source'])
    stats['full: FE ok'] += full['FE_ok']; stats['full: RH ok'] += full['RH_ok']
    stats['full: cyclotomic'] += (full.get('cyc_remainder_deg') == 0)
    stats['full: tail_ok (c_i=0 for i>deg)'] += full['tail_ok']
    stats['full eps == root number formula'] += (full['epsilon'] == full['eps_rootnumber'])
    stats['partial: eps needed root number formula'] += ('root' in part['eps_source'])
    same = (full['L_coeffs'] == part['L_coeffs'])
    stats['partial L-poly == full L-poly'] += same
    if 'root' in part['eps_source']:
        stats['partial(root-number cases): L-poly == full'] += same
        stats['partial(root-number cases): full eps determined by coeffs'] += ('root' not in full['eps_source'])
    if not same and len(bad_examples) < 5:
        bad_examples.append((full['D'], full['L_coeffs'], part['L_coeffs'], full['eps_source'], part['eps_source']))
    if n % 500 == 0: print(n, time.time()-t0, flush=True)
print(f'q={q}, Kfull={Kf}, Kpartial={Kp}')
for k, v in stats.items(): print(f'  {k}: {v}')
for e in bad_examples: print('  MISMATCH', e)
json.dump(dict(stats), open(f'{DATA}/validate_full_q{q}_K{Kf}_vs_K{Kp}.json', 'w'), indent=1)


==> anc/v1_recomputation/ff_code/weyl_e8.py <==
"""Characteristic polynomials of all conjugacy classes of W(E_8) (via GAP), as cyclotomic types.
For deg D = 5 with squarefree 4+27D^2 the surface is rational with fibres 10 I_1 + II, so
NS(Xbar) = U + E_8 and Frobenius acts on the E_8 (Mordell-Weil) lattice through W(E_8):
L_unit(z) = det(1 - Frob z | E_8 lattice) must be one of these polynomials."""
from sage.all import *
import json, os
W = WeylGroup(['E', 8])
G = W.gap()
classes = G.ConjugacyClasses()
Rz = PolynomialRing(ZZ, 'z'); z = Rz.gen()
out = {}
from lpoly import cyclotomic_type, type_label
for C in classes:
    g = C.Representative()
    M = matrix(QQ, g.sage())
    f = Rz(M.charpoly('z'))
    typ, rem = cyclotomic_type(f.list())
    assert rem == 0
    lab = type_label(typ)
    out[lab] = out.get(lab, 0) + int(C.Size())
print(len(classes), 'classes;', len(out), 'distinct characteristic polynomials')
json.dump(out, open(os.path.join(os.path.dirname(__file__), '..', 'data', 'weyl_e8_charpolys.json'), 'w'), indent=1)
for k, v in sorted(out.items(), key=lambda kv: -kv[1]):
    print(f'{k:40s} {v}')

